The Quadrifocal Variety

Multi-view Geometry is reviewed from an Algebraic Geometry perspective and multi-focal tensors are constructed as equivariant projections of the Grassmannian. A connection to the principal minor assignment problem is made by considering several flatlander cameras. The ideal of the quadrifocal variety is computed up to degree 8 (and partially in degree 9) using the representations of $\operatorname{GL}(3)^{\times 4}$ in the polynomial ring on the space of $3 \times 3 \times 3 \times 3$ tensors. Further representation-theoretic analysis gives a lower bound for the number of minimal generators.

==> anc/BasicFunctions.mws <==
with(LinearAlgebra): with(combinat):with(ListTools):

reverse := proc(L::list) return [seq(L[nops(L)-i+1], i = 1 .. nops(L))] end proc:

mypartition := proc(d ::integer) 
 local X;
  X := reverse(partition(d)):
  return [seq(reverse(X[i]),i=1..numbpart(d))];
end proc:

myconjpart := proc (L::list) local preK, K; 
  description "I needed to have a conjugate partition function that is in decreasing order."; 
  return reverse(conjpart(reverse(L)));
end proc:
smash := proc (u::anything, v::anything) 
  description "smash two vectors together"; 
 
  [seq(u[i], i = 1 .. nops(u)), seq(v[i], i = 1 .. nops(v))] 
end proc:

dimModule := proc (LL::list, k) local L, m; 
  description "this just applies a formula from Fulton and Harris pg 77";
  L := smash(LL, [seq(0, i = 1 .. k)]); m := `*`(seq(seq((L[i]-L[j]+j-i)/(j-i), j = i+1 .. k), i = 1 .. k-1)); 
  if k < nops(LL) then m := 0 end if; 
 return m 
end proc:

numbclass:= proc (L::list) 
local m, f, g, r, top, i, j, c, LL; 
description "see exercise in http://www.math.unibas.ch/~kraft/Papers/KP-Primer.pdf for the formula for computing the number of elements in a given conjugacy class.  This procedure computes the number of elements in the conjugacy class corresponding to a given partition as imput"; 

top := max(seq(L[k], k = 1 .. nops(L))); 
for i to top do c := 0; 
 for j to nops(L) do 
  if L[j] = i then c := c+1 end if 
 end do; 
 r[i] := c
end do;
LL := [seq(r[i], i = 1 .. top)];
m := `+`(seq(i*LL[i], i = 1 .. nops(LL))); 
f := `*`(seq(i^LL[i], i = 1 .. nops(LL))); 
g := `*`(seq(factorial(LL[i]), i = 1 .. nops(LL))); 
return factorial(m)/(f*g) 
end proc:

mults := proc (degree::integer, numfacts::integer, maxdim::integer)
local M, Par, i, p, X, IP2, N, NN, k, numpar, temp, stopper, d, n, count, myindicator, myoutput, breaker, cc, K; 
description "This procedure computes the multiplicites of the irreducible modules in the decomposition of S^d(A_1\otimes \dots \otimes A_n).  It expects three integers, the degree - d, the number of factors -n, and the maximum dimension of the A_i - maxdim."; 
d := degree; n := numfacts; 
if d = 1 then return start*over end if;
  K := partition(d);
  N := [seq(numbclass(K[i]), i = 1 .. nops(K))];
  M := character(d);
 Par := mypartition(d);
 numpar := nops(Par);
 count := 1;

 for i to numpar do 
 if evalb(nops(Par[i]) <= maxdim) then myindicator[count] := i; count := count+1 end if 
 end do; 
 stopper :=count-1; count := 'count';
for i to stopper do
 X[myindicator[i]] := S[Par[myindicator[i]]] 
 end do;
  i := 'i'; cc :=1;
 if n <= 10 then breaker := [seq(1, i = 1 .. n), seq(0, i = n+1 .. 11)]; 
for i[1] to stopper do
 for i[2] from i[1] to i[1]+breaker[2]*(stopper-i[1]) do
  for i[3] from i[2] to i[2]+breaker[3]*(stopper-i[2]) do
   for i[4] from i[3] to i[3]+breaker[4]*(stopper-i[3]) do
    for i[5] from i[4] to i[4]+breaker[5]*(stopper-i[4]) do
     for i[6] from i[5] to i[5]+breaker[6]*(stopper-i[5]) do
      for i[7] from i[6] to i[6]+breaker[7]*(stopper-i[6]) do
       for i[8] from i[7] to i[7]+breaker[8]*(stopper-i[7]) do
        for i[9] from i[8] to i[8]+breaker[9]*(stopper-i[8]) do
         for i[10] from i[9] to i[9]+breaker[10]*(stopper-i[9]) do
  temp := simplify((`+`(seq(N[q]*(`*`(seq(M[myindicator[i[p]], q], p = 1 .. n))), q = 1 .. nops(Par))))/factorial(d));
   if 0 < temp then myoutput[cc] := [temp, [seq(X[myindicator[i[p]]], p = 1 .. n)]]; cc := cc+1 end if 
         end do
        end do
       end do
      end do
     end do
    end do
   end do
  end do
 end do
end do
end if;
return [seq(myoutput[i], i = 1 .. cc-1)]
end proc:

makeDets:=proc(a,LL::list,mu::list)
 local L:
 description "this procedure makes a product of determinants of sizes determined by a partition LL. The first index of each column is twisted by a permutation mu.";
 L:=myconjpart(LL):
  return `*`(seq(Determinant(Matrix([seq([seq(a[op(j+( `+`(seq(op(p,L),p=1..k-1))),mu),i],j=1 .. op(k,L))], i = 1 .. op(k,L))])) ,k=1..nops(L)))
end proc:

makeUnsymmetric:=proc(J::list,K::list)
description "this procedure takes in a list of partitions J and a list of permutations K and produces the unsymmetrized (and factored!) tensor"; 
 local alpha;
  if(nops(J)<> nops(K)) then return "uneven";
 else
  alpha:= [a,b,c,d,e,f,g,h,i,j,k,l,m,n,o,p,q,r,s,t,u,v,w,x,y,z]:
  return `*`(seq(makeDets(alpha[i],J[i],K[i]),i=1..nops(J)))
 fi:
end proc:

unfactor:= proc(X,degree,L::list)
description "X is the tensor, d is the degree, L is the list of dimensions of the vector spaces":
  local temp,temp2,p,i;
  if nops(L) >8 then return "too many factors"; fi:
if nops(L) = 2 then
  temp2 := X; 
  for p to degree do 
   temp := 0; 
 for i[1] from 0 to op(1,L)-1 do for i[2] from 0 to op(2,L)-1 do
  temp := coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp 
 end do; end do; 
  temp2 := temp; #print(nops(temp2)) 
 end do;
 return temp;
fi:

if nops(L) = 3 then
 temp2 := X; 
 for p to degree do 
  temp := 0; 
  for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do 
 temp := coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp;
  end do end do end do;  
  temp2 := temp;
 end do; 
 return temp;
fi:


if nops(L) = 4 then
temp2 := X; 
 for p to degree do 
 temp := 0; 
  for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do for i[4] from 0 to op(4,L) do
 temp := coeff(coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1]),d[p,i[4]+1])*Z[[ seq(i[p],p=1..nops(L) )]]+temp 
  end do end do end do end do;
  temp2 := temp;
  end do;
return temp;
fi:
end proc:

#SFill(L):the set of Standard Young Tableaux of shape L 
#(I found this on http://www.math.rutgers.edu/~zeilberg/math640_08.html 
#(accessed May 11, 2011))
SFill:=proc(L) 
  local A,L1,n,A1,i,Lara:
 option remember:
  Lara:=nops(L):
  n:=convert(L,`+`):
  if L=[] then RETURN({[]}): fi:
A:={}:
for i from 1 to nops(L)-1 do
 if L[i]>L[i+1] then
  L1:=[op(1..i-1,L),L[i]-1,op(i+1..nops(L),L)]:
  A1:=SFill(L1):
  A1:={seq( [ op(1..i-1,a1), [op(a1[i]),n],op(i+1..nops(a1),a1)],a1 in A1)}:
  A:=A union A1:
 fi:
od:
if L[Lara]>1 then
L1:=[op(1..Lara-1,L),L[Lara]-1]:
A1:=SFill(L1):
A1:={seq( [ op(1..Lara-1,a1), [op(a1[Lara]),n]],a1 in A1)}:
A:=A union A1:
 else
L1:=[op(1..Lara-1,L)]:
A1:=SFill(L1):
A1:={seq( [ op(1..Lara-1,a1),[n] ],a1 in A1)}:
A:=A union A1:
 fi:
 A:
end:
FillLists:=proc(L::list)
  [seq(FlattenOnce(x) , x in SFill(myconjpart(L)))];
end proc:

pointinit:=proc()
  local i,j,k,l, A, roll;
  global generic, quadrifocal;
  quadrifocal :={}:
  generic:={}:
A:=RandomMatrix(4,12);
for l from 1 to 3 do for k from 1 to 3 do for j from 1 to 3 do for i from 1 to 3 do
quadrifocal:= quadrifocal union {Z[[i-1,j-1,k-1,l-1]] = Determinant(SubMatrix(A,[1,2,3,4],[i,j+3,k+6,l+9]))};
roll:=rand(-100..100):
generic:= generic union {Z[[i-1,j-1,k-1,l-1]] = roll()};
od:od:od:od: 
end proc:
pointinit():

evalunfactor:= proc(X,degree,L::list,rules)
description "X is the vector in the tensor algebra,degree is polynomial degree, L is the list of ambient dimensions, and rules are the substitution rules";
local temp,temp2,p,i;
if nops(L) = 3 then
  temp2 := X; 
  for p to degree do 
  temp := 0; 
  for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do 
   temp := subs(rules,coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1])*Z[[ seq(i[p],p=1..nops(L) )]])+temp; 
  end do end do end do; 
  temp2 := temp; #print(nops(temp2),"ops");
 end do; 
 return temp;
fi:


if nops(L) = 4 then
temp2 := X; 
for p to degree do 
 temp := 0; 
 for i[1] from 0 to op(1,L) do for i[2] from 0 to op(2,L) do for i[3] from 0 to op(3,L) do for i[4] from 0 to op(4,L) do
 temp := subs(rules,coeff(coeff(coeff(coeff(temp2, a[p, i[1]+1]), b[p, i[2]+1]), c[p, i[3]+1]),d[p,i[4]+1])*Z[[ seq(i[p],p=1..nops(L) )]])+temp; 
end do end do end do end do; 
temp2 := temp; 
end do; 
return temp;
 fi:
end proc:
randunfactor:= proc(X,degree,L::list)
pointinit():
evalunfactor(X,degree,L,generic);
end proc:

testnonzero:=proc(T)
 if evalunfactor(T,degree(T)/4,PDimList,generic) <> 0
 then
return(true);
 else
return(false);
 fi:
end proc:


==> anc/F5_out <==
PF5 = s_(5)*t_(4,1)*u_(2,2,1)*v_(2,2,1)+s_(5)*t_(4,1)*u_(3,1,1)*v_(2,2,1)+s_(5)*t_(4,1)*u_(3,1,1)*v_(3,1,1)+s_(5)*t_(3,2)*u_(3,1,1)*v_(3,1,1)+s_(4,1)*t_(3,2)*u_(2,2,1)*v_(2,2,1)+s_(5)*t_(5)*u_(2,2,1)*v_(2,2,1)+s_(4,1)*t_(3,2)*u_(3,1,1)*v_(2,2,1)+s_(4,1)*t_(3,1,1)*u_(2,2,1)*v_(2,2,1)+s_(3,2)*t_(3,2)*u_(2,2,1)*v_(2,2,1)+s_(4,1)*t_(3,2)*u_(3,1,1)*v_(3,1,1)+s_(5)*t_(5)*u_(3,1,1)*v_(3,1,1)+s_(2,2,1)*t_(2,2,1)*u_(2,2,1)*v_(2,2,1)+s_(3,2)*t_(3,2)*u_(3,1,1)*v_(3,1,1)+s_(3,1,1)*t_(3,1,1)*u_(2,2,1)*v_(2,2,1)+s_(5)*t_(3,2)*u_(2,2,1)*v_(2,2,1)+2*s_(5)*t_(3,1,1)*u_(3,1,1)*v_(2,2,1)+2*s_(4,1)*t_(4,1)*u_(2,2,1)*v_(2,2,1)+2*s_(4,1)*t_(4,1)*u_(3,1,1)*v_(2,2,1)+2*s_(4,1)*t_(4,1)*u_(3,1,1)*v_(3,1,1)+2*s_(4,1)*t_(3,1,1)*u_(3,1,1)*v_(2,2,1)+3*s_(4,1)*t_(3,1,1)*u_(3,1,1)*v_(3,1,1)+2*s_(3,2)*t_(3,1,1)*u_(3,1,1)*v_(2,2,1)+7*s_(3,1,1)*t_(3,1,1)*u_(3,1,1)*v_(3,1,1)+v_(5)*s_(4,1)*t_(2,2,1)*u_(2,2,1)+v_(5)*s_(4,1)*t_(3,1,1)*u_(2,2,1)+v_(5)*s_(4,1)*t_(3,1,1)*u_(3,1,1)+v_(5)*s_(3,2)*t_(3,1,1)*u_(3,1,1)+2*v_(5)*s_(3,1,1)*t_(3,1,1)*u_(2,2,1)+v_(5)*s_(5)*t_(2,2,1)*u_(2,2,1)+v_(5)*s_(5)*t_(3,1,1)*u_(3,1,1)+v_(5)*s_(3,2)*t_(2,2,1)*u_(2,2,1)+v_(4,1)*s_(3,2)*t_(2,2,1)*u_(2,2,1)+2*v_(4,1)*s_(4,1)*t_(2,2,1)*u_(2,2,1)+2*v_(4,1)*s_(4,1)*t_(3,1,1)*u_(2,2,1)+v_(4,1)*s_(3,2)*t_(3,1,1)*u_(2,2,1)+2*v_(4,1)*s_(4,1)*t_(3,1,1)*u_(3,1,1)+v_(4,1)*s_(3,1,1)*t_(2,2,1)*u_(2,2,1)+v_(4,1)*s_(3,2)*t_(3,1,1)*u_(3,1,1)+2*v_(4,1)*s_(3,1,1)*t_(3,1,1)*u_(2,2,1)+3*v_(4,1)*s_(3,1,1)*t_(3,1,1)*u_(3,1,1)+v_(3,2)*s_(3,2)*t_(2,2,1)*u_(2,2,1)+v_(3,2)*s_(3,2)*t_(3,1,1)*u_(3,1,1)+2*v_(3,2)*s_(3,1,1)*t_(3,1,1)*u_(2,2,1)+v_(3,1,1)*s_(3,1,1)*t_(2,2,1)*u_(2,2,1)+u_(5)*v_(5)*s_(2,2,1)*t_(2,2,1)+u_(5)*v_(5)*s_(3,1,1)*t_(3,1,1)+u_(5)*v_(4,1)*s_(2,2,1)*t_(2,2,1)+u_(5)*v_(4,1)*s_(3,1,1)*t_(2,2,1)+u_(5)*v_(4,1)*s_(3,1,1)*t_(3,1,1)+2*u_(4,1)*v_(4,1)*s_(2,2,1)*t_(2,2,1)+2*u_(4,1)*v_(4,1)*s_(3,1,1)*t_(2,2,1)+2*u_(4,1)*v_(4,1)*s_(3,1,1)*t_(3,1,1)+u_(5)*v_(3,2)*s_(3,1,1)*t_(3,1,1)+u_(4,1)*v_(3,2)*s_(2,2,1)*t_(2,2,1)+u_(4,1)*v_(3,2)*s_(3,1,1)*t_(2,2,1)+u_(3,2)*v_(3,2)*s_(2,2,1)*t_(2,2,1)+u_(4,1)*v_(3,2)*s_(3,1,1)*t_(3,1,1)+u_(3,2)*v_(3,2)*s_(3,1,1)*t_(3,1,1)+u_(5)*v_(3,2)*s_(2,2,1)*t_(2,2,1)+2*u_(5)*v_(3,1,1)*s_(3,1,1)*t_(2,2,1)+u_(4,1)*v_(3,1,1)*s_(2,2,1)*t_(2,2,1)+2*u_(4,1)*v_(3,1,1)*s_(3,1,1)*t_(2,2,1)+3*u_(4,1)*v_(3,1,1)*s_(3,1,1)*t_(3,1,1)+2*u_(3,2)*v_(3,1,1)*s_(3,1,1)*t_(2,2,1)+u_(3,1,1)*v_(3,1,1)*s_(2,2,1)*t_(2,2,1)+t_(5)*u_(4,1)*v_(3,1,1)*s_(2,2,1)+t_(5)*u_(4,1)*v_(3,1,1)*s_(3,1,1)+t_(5)*u_(3,2)*v_(3,1,1)*s_(3,1,1)+2*t_(5)*u_(3,1,1)*v_(3,1,1)*s_(2,2,1)+2*t_(4,1)*u_(4,1)*v_(3,1,1)*s_(2,2,1)+t_(4,1)*u_(3,2)*v_(3,1,1)*s_(2,2,1)+2*t_(4,1)*u_(4,1)*v_(3,1,1)*s_(3,1,1)+t_(4,1)*u_(3,2)*v_(3,1,1)*s_(3,1,1)+t_(5)*u_(5)*v_(3,1,1)*s_(3,1,1)+2*t_(4,1)*u_(3,1,1)*v_(3,1,1)*s_(2,2,1)+3*t_(4,1)*u_(3,1,1)*v_(3,1,1)*s_(3,1,1)+t_(3,2)*u_(3,2)*v_(3,1,1)*s_(3,1,1)+2*t_(3,2)*u_(3,1,1)*v_(3,1,1)*s_(2,2,1)+t_(5)*u_(4,1)*v_(2,2,1)*s_(2,2,1)+t_(4,1)*u_(3,2)*v_(2,2,1)*s_(2,2,1)+2*t_(4,1)*u_(4,1)*v_(2,2,1)*s_(2,2,1)+t_(5)*u_(5)*v_(2,2,1)*s_(2,2,1)+t_(4,1)*u_(3,1,1)*v_(2,2,1)*s_(2,2,1)+t_(3,2)*u_(3,2)*v_(2,2,1)*s_(2,2,1)+t_(3,1,1)*u_(3,1,1)*v_(2,2,1)*s_(2,2,1)+t_(5)*u_(3,2)*v_(2,2,1)*s_(2,2,1)+t_(5)*s_(4,1)*u_(2,2,1)*v_(2,2,1)+t_(5)*s_(4,1)*u_(3,1,1)*v_(2,2,1)+t_(5)*s_(4,1)*u_(3,1,1)*v_(3,1,1)+t_(5)*s_(3,2)*u_(3,1,1)*v_(3,1,1)+2*t_(5)*s_(3,1,1)*u_(3,1,1)*v_(2,2,1)+t_(5)*s_(3,2)*u_(2,2,1)*v_(2,2,1)+v_(5)*t_(5)*s_(2,2,1)*u_(2,2,1)+v_(5)*t_(5)*s_(3,1,1)*u_(3,1,1)+t_(4,1)*s_(3,2)*u_(2,2,1)*v_(2,2,1)+t_(4,1)*s_(3,2)*u_(3,1,1)*v_(2,2,1)+t_(4,1)*s_(3,1,1)*u_(2,2,1)*v_(2,2,1)+t_(4,1)*s_(3,2)*u_(3,1,1)*v_(3,1,1)+2*t_(4,1)*s_(3,1,1)*u_(3,1,1)*v_(2,2,1)+v_(5)*t_(4,1)*s_(2,2,1)*u_(2,2,1)+v_(5)*t_(4,1)*s_(3,1,1)*u_(2,2,1)+v_(5)*t_(4,1)*s_(3,1,1)*u_(3,1,1)+2*v_(4,1)*t_(4,1)*s_(2,2,1)*u_(2,2,1)+2*v_(4,1)*t_(4,1)*s_(3,1,1)*u_(2,2,1)+2*v_(4,1)*t_(4,1)*s_(3,1,1)*u_(3,1,1)+2*t_(3,2)*s_(3,1,1)*u_(3,1,1)*v_(2,2,1)+v_(5)*t_(3,2)*s_(3,1,1)*u_(3,1,1)+v_(4,1)*t_(3,2)*s_(2,2,1)*u_(2,2,1)+v_(4,1)*t_(3,2)*s_(3,1,1)*u_(2,2,1)+v_(3,2)*t_(3,2)*s_(2,2,1)*u_(2,2,1)+v_(4,1)*t_(3,2)*s_(3,1,1)*u_(3,1,1)+v_(3,2)*t_(3,2)*s_(3,1,1)*u_(3,1,1)+v_(5)*t_(3,2)*s_(2,2,1)*u_(2,2,1)+v_(4,1)*t_(3,1,1)*s_(2,2,1)*u_(2,2,1)+v_(3,1,1)*t_(3,1,1)*s_(2,2,1)*u_(2,2,1)+u_(5)*v_(4,1)*t_(3,1,1)*s_(2,2,1)+2*u_(5)*v_(3,1,1)*t_(3,1,1)*s_(2,2,1)+2*u_(4,1)*v_(4,1)*t_(3,1,1)*s_(2,2,1)+u_(4,1)*v_(3,2)*t_(3,1,1)*s_(2,2,1)+2*u_(4,1)*v_(3,1,1)*t_(3,1,1)*s_(2,2,1)+2*u_(3,2)*v_(3,1,1)*t_(3,1,1)*s_(2,2,1)+s_(5)*u_(4,1)*v_(3,1,1)*t_(3,1,1)+s_(5)*u_(3,2)*v_(3,1,1)*t_(3,1,1)+2*s_(4,1)*u_(4,1)*v_(3,1,1)*t_(3,1,1)+s_(4,1)*u_(3,2)*v_(3,1,1)*t_(3,1,1)+s_(5)*u_(5)*v_(3,1,1)*t_(3,1,1)+s_(3,2)*u_(3,2)*v_(3,1,1)*t_(3,1,1)+s_(5)*u_(4,1)*v_(2,2,1)*t_(2,2,1)+s_(5)*u_(4,1)*v_(3,1,1)*t_(2,2,1)+2*s_(5)*u_(3,1,1)*v_(3,1,1)*t_(2,2,1)+s_(4,1)*u_(3,2)*v_(2,2,1)*t_(2,2,1)+2*s_(4,1)*u_(4,1)*v_(2,2,1)*t_(2,2,1)+2*s_(4,1)*u_(4,1)*v_(3,1,1)*t_(2,2,1)+s_(5)*u_(5)*v_(2,2,1)*t_(2,2,1)+s_(4,1)*u_(3,2)*v_(3,1,1)*t_(2,2,1)+s_(4,1)*u_(3,1,1)*v_(2,2,1)*t_(2,2,1)+s_(3,2)*u_(3,2)*v_(2,2,1)*t_(2,2,1)+2*s_(4,1)*u_(3,1,1)*v_(3,1,1)*t_(2,2,1)+2*s_(3,2)*u_(3,1,1)*v_(3,1,1)*t_(2,2,1)+s_(3,1,1)*u_(3,1,1)*v_(2,2,1)*t_(2,2,1)+s_(5)*u_(3,2)*v_(2,2,1)*t_(2,2,1)+v_(5)*t_(4,1)*u_(3,1,1)*s_(2,2,1)+2*v_(5)*t_(3,1,1)*u_(3,1,1)*s_(2,2,1)+s_(5)*v_(4,1)*t_(2,2,1)*u_(2,2,1)+s_(5)*v_(4,1)*t_(3,1,1)*u_(2,2,1)+s_(5)*v_(4,1)*t_(3,1,1)*u_(3,1,1)+2*v_(4,1)*t_(4,1)*u_(3,1,1)*s_(2,2,1)+v_(4,1)*t_(3,2)*u_(3,1,1)*s_(2,2,1)+2*v_(4,1)*t_(3,1,1)*u_(3,1,1)*s_(2,2,1)+s_(5)*v_(3,2)*t_(3,1,1)*u_(3,1,1)+s_(4,1)*v_(3,2)*t_(2,2,1)*u_(2,2,1)+s_(4,1)*v_(3,2)*t_(3,1,1)*u_(2,2,1)+s_(4,1)*v_(3,2)*t_(3,1,1)*u_(3,1,1)+s_(5)*v_(3,2)*t_(2,2,1)*u_(2,2,1)+2*v_(3,2)*t_(3,1,1)*u_(3,1,1)*s_(2,2,1)+2*s_(5)*v_(3,1,1)*t_(3,1,1)*u_(2,2,1)+s_(4,1)*v_(3,1,1)*t_(2,2,1)*u_(2,2,1)+2*s_(4,1)*v_(3,1,1)*t_(3,1,1)*u_(2,2,1)+2*s_(3,2)*v_(3,1,1)*t_(3,1,1)*u_(2,2,1)+u_(5)*s_(4,1)*v_(3,1,1)*t_(2,2,1)+u_(5)*s_(4,1)*v_(3,1,1)*t_(3,1,1)+u_(5)*s_(3,2)*v_(3,1,1)*t_(3,1,1)+u_(4,1)*s_(3,2)*v_(3,1,1)*t_(2,2,1)+u_(4,1)*s_(3,2)*v_(3,1,1)*t_(3,1,1)+u_(5)*s_(4,1)*v_(2,2,1)*t_(2,2,1)+u_(4,1)*s_(3,2)*v_(2,2,1)*t_(2,2,1)+u_(4,1)*s_(3,1,1)*v_(2,2,1)*t_(2,2,1)+u_(5)*s_(3,2)*v_(2,2,1)*t_(2,2,1)+t_(5)*u_(4,1)*s_(3,1,1)*v_(2,2,1)+2*t_(4,1)*u_(4,1)*s_(3,1,1)*v_(2,2,1)+t_(4,1)*u_(3,2)*s_(3,1,1)*v_(2,2,1)+v_(5)*u_(4,1)*s_(2,2,1)*t_(2,2,1)+v_(5)*u_(4,1)*s_(3,1,1)*t_(2,2,1)+v_(5)*u_(4,1)*s_(3,1,1)*t_(3,1,1)+v_(5)*u_(3,2)*s_(3,1,1)*t_(3,1,1)+2*v_(5)*u_(3,1,1)*s_(3,1,1)*t_(2,2,1)+v_(5)*u_(3,2)*s_(2,2,1)*t_(2,2,1)+v_(4,1)*u_(3,2)*s_(2,2,1)*t_(2,2,1)+v_(4,1)*u_(3,2)*s_(3,1,1)*t_(2,2,1)+v_(4,1)*u_(3,1,1)*s_(2,2,1)*t_(2,2,1)+v_(4,1)*u_(3,2)*s_(3,1,1)*t_(3,1,1)+2*v_(4,1)*u_(3,1,1)*s_(3,1,1)*t_(2,2,1)+t_(5)*v_(4,1)*u_(2,2,1)*s_(2,2,1)+t_(5)*v_(4,1)*u_(3,1,1)*s_(2,2,1)+t_(5)*v_(4,1)*u_(3,1,1)*s_(3,1,1)+2*v_(3,2)*u_(3,1,1)*s_(3,1,1)*t_(2,2,1)+t_(5)*v_(3,2)*u_(3,1,1)*s_(3,1,1)+t_(4,1)*v_(3,2)*u_(2,2,1)*s_(2,2,1)+t_(4,1)*v_(3,2)*u_(3,1,1)*s_(2,2,1)+t_(4,1)*v_(3,2)*u_(3,1,1)*s_(3,1,1)+t_(5)*v_(3,2)*u_(2,2,1)*s_(2,2,1)+t_(4,1)*v_(3,1,1)*u_(2,2,1)*s_(2,2,1)+s_(5)*t_(4,1)*v_(3,1,1)*u_(2,2,1)+2*s_(4,1)*t_(4,1)*v_(3,1,1)*u_(2,2,1)+s_(4,1)*t_(3,2)*v_(3,1,1)*u_(2,2,1)+u_(5)*s_(4,1)*t_(3,1,1)*v_(2,2,1)+2*u_(5)*s_(3,1,1)*t_(3,1,1)*v_(2,2,1)+2*u_(4,1)*s_(4,1)*t_(3,1,1)*v_(2,2,1)+u_(4,1)*s_(3,2)*t_(3,1,1)*v_(2,2,1)+2*u_(4,1)*s_(3,1,1)*t_(3,1,1)*v_(2,2,1)+2*u_(3,2)*s_(3,1,1)*t_(3,1,1)*v_(2,2,1)+v_(5)*s_(4,1)*u_(3,1,1)*t_(2,2,1)+2*v_(4,1)*s_(4,1)*u_(3,1,1)*t_(2,2,1)+v_(4,1)*s_(3,2)*u_(3,1,1)*t_(2,2,1)+t_(5)*v_(4,1)*s_(3,1,1)*u_(2,2,1)+t_(4,1)*v_(3,2)*s_(3,1,1)*u_(2,2,1)+u_(5)*t_(4,1)*v_(3,1,1)*s_(2,2,1)+u_(5)*t_(4,1)*v_(3,1,1)*s_(3,1,1)+u_(5)*t_(3,2)*v_(3,1,1)*s_(3,1,1)+u_(4,1)*t_(3,2)*v_(3,1,1)*s_(2,2,1)+u_(4,1)*t_(3,2)*v_(3,1,1)*s_(3,1,1)+2*t_(5)*v_(3,1,1)*s_(3,1,1)*u_(2,2,1)+2*t_(4,1)*v_(3,1,1)*s_(3,1,1)*u_(2,2,1)+2*t_(3,2)*v_(3,1,1)*s_(3,1,1)*u_(2,2,1)+u_(5)*t_(4,1)*v_(2,2,1)*s_(2,2,1)+u_(4,1)*t_(3,2)*v_(2,2,1)*s_(2,2,1)+u_(4,1)*t_(3,1,1)*v_(2,2,1)*s_(2,2,1)+u_(5)*t_(3,2)*v_(2,2,1)*s_(2,2,1)+s_(5)*u_(4,1)*t_(3,1,1)*v_(2,2,1)+s_(4,1)*u_(3,2)*t_(3,1,1)*v_(2,2,1)+t_(5)*s_(4,1)*v_(3,1,1)*u_(2,2,1)+t_(4,1)*s_(3,2)*v_(3,1,1)*u_(2,2,1)+u_(5)*t_(4,1)*s_(3,1,1)*v_(2,2,1)+u_(4,1)*t_(3,2)*s_(3,1,1)*v_(2,2,1)+v_(5)*u_(4,1)*t_(3,1,1)*s_(2,2,1)+v_(4,1)*u_(3,2)*t_(3,1,1)*s_(2,2,1)+s_(5)*v_(4,1)*u_(3,1,1)*t_(2,2,1)+s_(4,1)*v_(3,2)*u_(3,1,1)*t_(2,2,1);


==> anc/F6_out <==
PF6 = s_(6)*v_(4,1,1)*u_(3,2,1)*t_(2,2,2)+s_(5,1)*v_(3,3)*u_(3,2,1)*t_(2,2,2)+s_(5,1)*v_(4,2)*u_(4,1,1)*t_(2,2,2)+s_(4,2)*v_(3,3)*u_(3,2,1)*t_(2,2,2)+3*s_(5,1)*v_(4,2)*u_(3,2,1)*t_(2,2,2)+s_(4,1,1)*v_(3,3)*u_(3,2,1)*t_(2,2,2)+4*s_(5,1)*v_(4,1,1)*u_(3,2,1)*t_(2,2,2)+4*s_(4,2)*v_(4,1,1)*u_(3,2,1)*t_(2,2,2)+s_(6)*v_(4,2)*u_(3,2,1)*t_(2,2,2)+s_(6)*v_(5,1)*u_(3,2,1)*t_(2,2,2)+3*v_(5,1)*u_(4,2)*t_(3,2,1)*s_(2,2,2)+v_(4,1,1)*u_(3,3)*t_(3,2,1)*s_(2,2,2)+4*v_(5,1)*u_(4,1,1)*t_(3,2,1)*s_(2,2,2)+4*v_(4,2)*u_(4,1,1)*t_(3,2,1)*s_(2,2,2)+v_(6)*u_(4,2)*t_(3,2,1)*s_(2,2,2)+v_(6)*u_(5,1)*t_(3,2,1)*s_(2,2,2)+v_(6)*u_(4,1,1)*t_(3,2,1)*s_(2,2,2)+v_(5,1)*u_(3,3)*t_(3,2,1)*s_(2,2,2)+v_(4,2)*u_(3,3)*t_(3,2,1)*s_(2,2,2)+s_(5,1)*v_(4,1,1)*u_(3,3)*t_(3,2,1)+s_(4,2)*v_(4,1,1)*u_(3,3)*t_(3,2,1)+3*s_(5,1)*v_(4,2)*u_(4,1,1)*t_(3,2,1)+s_(6)*v_(5,1)*u_(4,1,1)*t_(3,2,1)+s_(6)*v_(4,2)*u_(4,1,1)*t_(3,2,1)+3*v_(5,1)*u_(4,2)*t_(4,1,1)*s_(3,2,1)+v_(6)*u_(5,1)*t_(4,1,1)*s_(3,2,1)+v_(6)*u_(4,2)*t_(4,1,1)*s_(3,2,1)+v_(5,1)*u_(4,2)*t_(4,1,1)*s_(2,2,2)+t_(4,1,1)*s_(3,3)*v_(3,2,1)*u_(2,2,2)+u_(5,1)*t_(4,1,1)*s_(3,3)*v_(3,2,1)+4*u_(5,1)*t_(4,1,1)*s_(3,2,1)*v_(2,2,2)+u_(4,2)*t_(4,1,1)*s_(3,3)*v_(3,2,1)+4*u_(4,2)*t_(4,1,1)*s_(3,2,1)*v_(2,2,2)+u_(6)*t_(4,1,1)*s_(3,2,1)*v_(2,2,2)+v_(5,1)*u_(4,1,1)*t_(3,3)*s_(3,2,1)+v_(4,2)*u_(4,1,1)*t_(3,3)*s_(3,2,1)+u_(4,1,1)*t_(3,3)*s_(3,2,1)*v_(2,2,2)+u_(5,1)*t_(3,3)*s_(3,2,1)*v_(2,2,2)+u_(4,2)*t_(3,3)*s_(3,2,1)*v_(2,2,2)+t_(4,2)*s_(4,1,1)*v_(3,3)*u_(3,2,1)+4*t_(4,2)*s_(4,1,1)*v_(3,2,1)*u_(2,2,2)+t_(4,2)*s_(3,3)*v_(3,2,1)*u_(2,2,2)+3*u_(5,1)*t_(4,2)*s_(3,2,1)*v_(2,2,2)+3*u_(5,1)*t_(4,2)*s_(4,1,1)*v_(3,2,1)+u_(6)*t_(4,2)*s_(3,2,1)*v_(2,2,2)+u_(6)*t_(4,2)*s_(4,1,1)*v_(3,2,1)+u_(5,1)*t_(4,2)*s_(4,1,1)*v_(2,2,2)+3*t_(5,1)*s_(4,2)*v_(3,2,1)*u_(2,2,2)+t_(5,1)*s_(4,1,1)*v_(3,3)*u_(3,2,1)+4*t_(5,1)*s_(4,1,1)*v_(3,2,1)*u_(2,2,2)+3*t_(5,1)*s_(4,2)*v_(4,1,1)*u_(3,2,1)+t_(5,1)*s_(3,3)*v_(3,2,1)*u_(2,2,2)+t_(5,1)*s_(4,2)*v_(4,1,1)*u_(2,2,2)+u_(6)*t_(5,1)*s_(3,2,1)*v_(2,2,2)+u_(6)*t_(5,1)*s_(4,1,1)*v_(3,2,1)+t_(6)*s_(4,2)*v_(3,2,1)*u_(2,2,2)+t_(6)*s_(5,1)*v_(3,2,1)*u_(2,2,2)+t_(6)*s_(5,1)*v_(4,1,1)*u_(3,2,1)+t_(6)*s_(4,1,1)*v_(3,2,1)*u_(2,2,2)+t_(6)*s_(4,2)*v_(4,1,1)*u_(3,2,1)+u_(4,2)*t_(3,2,1)*v_(2,2,2)*s_(2,2,2)+u_(4,1,1)*t_(3,2,1)*v_(2,2,2)*s_(2,2,2)+u_(6)*t_(4,2)*v_(2,2,2)*s_(2,2,2)+u_(5,1)*t_(3,3)*v_(2,2,2)*s_(2,2,2)+u_(5,1)*t_(4,2)*v_(2,2,2)*s_(2,2,2)+2*u_(4,2)*t_(4,1,1)*v_(2,2,2)*s_(2,2,2)+2*u_(5,1)*t_(4,1,1)*v_(2,2,2)*s_(2,2,2)+u_(5,1)*t_(3,2,1)*v_(2,2,2)*s_(2,2,2)+3*u_(4,1,1)*t_(3,3)*v_(2,2,2)*s_(2,2,2)+3*s_(5,1)*u_(4,2)*t_(3,2,1)*v_(2,2,2)+s_(4,1,1)*u_(3,3)*t_(3,2,1)*v_(2,2,2)+4*s_(5,1)*u_(4,1,1)*t_(3,2,1)*v_(2,2,2)+4*s_(4,2)*u_(4,1,1)*t_(3,2,1)*v_(2,2,2)+s_(6)*u_(4,2)*t_(3,2,1)*v_(2,2,2)+s_(6)*u_(5,1)*t_(3,2,1)*v_(2,2,2)+s_(6)*u_(4,1,1)*t_(3,2,1)*v_(2,2,2)+s_(5,1)*u_(3,3)*t_(3,2,1)*v_(2,2,2)+s_(5,1)*u_(4,2)*t_(4,1,1)*v_(2,2,2)+s_(4,2)*u_(3,3)*t_(3,2,1)*v_(2,2,2)+3*u_(5,1)*t_(4,2)*v_(3,2,1)*s_(2,2,2)+u_(4,1,1)*t_(3,3)*v_(3,2,1)*s_(2,2,2)+4*u_(5,1)*t_(4,1,1)*v_(3,2,1)*s_(2,2,2)+2*u_(5,1)*t_(3,3)*v_(3,2,1)*s_(3,2,1)+4*u_(4,2)*t_(4,1,1)*v_(3,2,1)*s_(2,2,2)+u_(6)*t_(4,2)*v_(3,2,1)*s_(2,2,2)+2*u_(4,2)*t_(3,3)*v_(3,2,1)*s_(3,2,1)+6*u_(5,1)*t_(4,2)*v_(3,2,1)*s_(3,2,1)+10*u_(5,1)*t_(4,1,1)*v_(3,2,1)*s_(3,2,1)+4*u_(4,1,1)*t_(3,3)*v_(3,2,1)*s_(3,2,1)+10*u_(4,2)*t_(4,1,1)*v_(3,2,1)*s_(3,2,1)+u_(6)*t_(5,1)*v_(3,2,1)*s_(2,2,2)+u_(6)*t_(4,1,1)*v_(3,2,1)*s_(2,2,2)+u_(6)*t_(3,3)*v_(3,2,1)*s_(3,2,1)+2*u_(6)*t_(5,1)*v_(3,2,1)*s_(3,2,1)+2*u_(6)*t_(4,2)*v_(3,2,1)*s_(3,2,1)+u_(5,1)*t_(3,3)*v_(3,2,1)*s_(2,2,2)+3*u_(6)*t_(4,1,1)*v_(3,2,1)*s_(3,2,1)+u_(4,2)*t_(3,3)*v_(3,2,1)*s_(2,2,2)+s_(5,1)*u_(4,1,1)*t_(3,3)*v_(3,2,1)+s_(4,2)*u_(4,1,1)*t_(3,3)*v_(3,2,1)+3*s_(5,1)*u_(4,2)*t_(4,1,1)*v_(3,2,1)+s_(6)*u_(5,1)*t_(4,1,1)*v_(3,2,1)+s_(6)*u_(4,2)*t_(4,1,1)*v_(3,2,1)+4*t_(5,1)*v_(3,2,1)*s_(3,2,1)*u_(2,2,2)+3*t_(3,3)*v_(3,2,1)*s_(3,2,1)*u_(2,2,2)+4*t_(4,2)*v_(3,2,1)*s_(3,2,1)*u_(2,2,2)+6*t_(4,1,1)*v_(3,2,1)*s_(3,2,1)*u_(2,2,2)+t_(6)*v_(3,2,1)*s_(3,2,1)*u_(2,2,2)+t_(4,2)*v_(4,1,1)*s_(4,1,1)*u_(3,3)+t_(5,1)*v_(4,1,1)*s_(3,3)*u_(3,2,1)+4*t_(5,1)*v_(4,1,1)*s_(3,2,1)*u_(2,2,2)+3*t_(4,2)*v_(4,1,1)*s_(4,1,1)*u_(2,2,2)+t_(4,2)*v_(4,1,1)*s_(3,3)*u_(3,2,1)+4*t_(4,2)*v_(4,1,1)*s_(3,2,1)*u_(2,2,2)+7*t_(5,1)*v_(4,1,1)*s_(4,1,1)*u_(3,2,1)+7*t_(4,2)*v_(4,1,1)*s_(4,1,1)*u_(3,2,1)+t_(6)*v_(4,1,1)*s_(3,2,1)*u_(2,2,2)+t_(6)*v_(4,1,1)*s_(4,1,1)*u_(3,3)+t_(6)*v_(4,1,1)*s_(4,1,1)*u_(2,2,2)+2*t_(6)*v_(4,1,1)*s_(4,1,1)*u_(3,2,1)+3*t_(5,1)*v_(4,1,1)*s_(4,1,1)*u_(2,2,2)+t_(5,1)*v_(4,1,1)*s_(4,1,1)*u_(3,3)+2*u_(5,1)*t_(4,2)*v_(4,1,1)*s_(4,1,1)+3*u_(5,1)*t_(4,2)*v_(4,1,1)*s_(3,2,1)+u_(6)*t_(5,1)*v_(4,1,1)*s_(3,2,1)+u_(6)*t_(5,1)*v_(4,1,1)*s_(4,1,1)+u_(6)*t_(4,2)*v_(4,1,1)*s_(3,2,1)+u_(6)*t_(4,2)*v_(4,1,1)*s_(4,1,1)+u_(5,1)*t_(4,2)*v_(4,1,1)*s_(2,2,2)+v_(4,1,1)*s_(3,3)*u_(3,2,1)*t_(2,2,2)+2*v_(4,1,1)*s_(4,1,1)*u_(3,3)*t_(3,2,1)+5*v_(4,1,1)*s_(4,1,1)*u_(3,2,1)*t_(2,2,2)+v_(4,1,1)*s_(4,1,1)*u_(3,3)*t_(2,2,2)+u_(5,1)*t_(4,1,1)*v_(3,3)*s_(3,2,1)+u_(4,2)*t_(4,1,1)*v_(3,3)*s_(3,2,1)+t_(4,1,1)*v_(3,3)*s_(3,2,1)*u_(2,2,2)+t_(5,1)*v_(3,3)*s_(3,2,1)*u_(2,2,2)+t_(6)*v_(3,3)*s_(3,3)*u_(2,2,2)+t_(4,2)*v_(3,3)*s_(3,2,1)*u_(2,2,2)+3*v_(4,2)*s_(4,2)*u_(3,2,1)*t_(2,2,2)+v_(4,2)*s_(4,1,1)*u_(3,3)*t_(3,2,1)+4*v_(4,2)*s_(4,1,1)*u_(3,2,1)*t_(2,2,2)+3*v_(4,2)*s_(4,2)*u_(4,1,1)*t_(3,2,1)+v_(4,2)*s_(4,2)*u_(4,1,1)*t_(2,2,2)+v_(4,2)*s_(3,3)*u_(3,2,1)*t_(2,2,2)+3*t_(5,1)*v_(4,2)*s_(3,2,1)*u_(2,2,2)+3*t_(5,1)*v_(4,2)*s_(4,1,1)*u_(3,2,1)+t_(6)*v_(4,2)*s_(3,2,1)*u_(2,2,2)+t_(6)*v_(4,2)*s_(4,1,1)*u_(3,2,1)+t_(5,1)*v_(4,2)*s_(4,1,1)*u_(2,2,2)+3*v_(5,1)*s_(4,2)*u_(3,2,1)*t_(2,2,2)+3*v_(5,1)*s_(5,1)*u_(4,1,1)*t_(3,2,1)+v_(5,1)*s_(4,1,1)*u_(3,3)*t_(3,2,1)+4*v_(5,1)*s_(4,1,1)*u_(3,2,1)*t_(2,2,2)+3*v_(5,1)*s_(4,2)*u_(4,1,1)*t_(3,2,1)+v_(5,1)*s_(5,1)*u_(4,1,1)*t_(2,2,2)+v_(5,1)*s_(3,3)*u_(3,2,1)*t_(2,2,2)+v_(5,1)*s_(4,2)*u_(4,1,1)*t_(2,2,2)+3*v_(5,1)*s_(5,1)*u_(3,2,1)*t_(2,2,2)+t_(6)*v_(5,1)*s_(3,2,1)*u_(2,2,2)+t_(6)*v_(5,1)*s_(4,1,1)*u_(3,2,1)+v_(6)*s_(4,2)*u_(3,2,1)*t_(2,2,2)+v_(6)*s_(5,1)*u_(3,2,1)*t_(2,2,2)+v_(6)*s_(5,1)*u_(4,1,1)*t_(3,2,1)+v_(6)*s_(4,1,1)*u_(3,2,1)*t_(2,2,2)+v_(6)*s_(4,2)*u_(4,1,1)*t_(3,2,1)+u_(6)*s_(3,3)*t_(3,3)*v_(2,2,2)+3*u_(5,1)*s_(4,1,1)*t_(4,1,1)*v_(2,2,2)+u_(4,1,1)*s_(4,1,1)*t_(3,3)*v_(2,2,2)+u_(4,2)*s_(4,2)*t_(4,1,1)*v_(2,2,2)+u_(4,2)*s_(3,3)*t_(3,2,1)*v_(2,2,2)+3*u_(5,1)*s_(4,2)*t_(3,2,1)*v_(2,2,2)+u_(4,1,1)*s_(3,3)*t_(3,2,1)*v_(2,2,2)+4*u_(5,1)*s_(4,1,1)*t_(3,2,1)*v_(2,2,2)+3*u_(4,2)*s_(4,1,1)*t_(4,1,1)*v_(2,2,2)+4*u_(5,1)*s_(3,2,1)*t_(3,2,1)*v_(2,2,2)+3*u_(4,2)*s_(4,2)*t_(3,2,1)*v_(2,2,2)+3*u_(3,3)*s_(3,2,1)*t_(3,2,1)*v_(2,2,2)+4*u_(4,2)*s_(4,1,1)*t_(3,2,1)*v_(2,2,2)+u_(6)*s_(4,2)*t_(3,2,1)*v_(2,2,2)+5*u_(4,1,1)*s_(4,1,1)*t_(3,2,1)*v_(2,2,2)+4*u_(4,2)*s_(3,2,1)*t_(3,2,1)*v_(2,2,2)+6*u_(4,1,1)*s_(3,2,1)*t_(3,2,1)*v_(2,2,2)+u_(6)*s_(5,1)*t_(3,2,1)*v_(2,2,2)+u_(6)*s_(4,1,1)*t_(3,2,1)*v_(2,2,2)+u_(6)*s_(4,1,1)*t_(4,1,1)*v_(2,2,2)+u_(5,1)*s_(5,1)*t_(4,1,1)*v_(2,2,2)+u_(6)*s_(3,2,1)*t_(3,2,1)*v_(2,2,2)+u_(5,1)*s_(3,3)*t_(3,2,1)*v_(2,2,2)+u_(5,1)*s_(4,2)*t_(4,1,1)*v_(2,2,2)+3*u_(5,1)*s_(5,1)*t_(3,2,1)*v_(2,2,2)+t_(4,2)*v_(3,2,1)*u_(2,2,2)*s_(2,2,2)+t_(4,1,1)*v_(3,2,1)*u_(2,2,2)*s_(2,2,2)+t_(5,1)*v_(3,2,1)*u_(2,2,2)*s_(2,2,2)+3*s_(5,1)*t_(4,2)*v_(3,2,1)*u_(2,2,2)+s_(4,1,1)*t_(3,3)*v_(3,2,1)*u_(2,2,2)+4*s_(5,1)*t_(4,1,1)*v_(3,2,1)*u_(2,2,2)+3*s_(4,2)*t_(4,2)*v_(3,2,1)*u_(2,2,2)+4*s_(4,2)*t_(4,1,1)*v_(3,2,1)*u_(2,2,2)+s_(6)*t_(4,2)*v_(3,2,1)*u_(2,2,2)+5*s_(4,1,1)*t_(4,1,1)*v_(3,2,1)*u_(2,2,2)+s_(6)*t_(5,1)*v_(3,2,1)*u_(2,2,2)+s_(6)*t_(4,1,1)*v_(3,2,1)*u_(2,2,2)+s_(5,1)*t_(3,3)*v_(3,2,1)*u_(2,2,2)+3*s_(5,1)*t_(5,1)*v_(3,2,1)*u_(2,2,2)+s_(4,2)*t_(3,3)*v_(3,2,1)*u_(2,2,2)+3*u_(5,1)*s_(5,1)*t_(4,1,1)*v_(3,2,1)+u_(5,1)*s_(4,1,1)*t_(3,3)*v_(3,2,1)+u_(4,2)*s_(4,1,1)*t_(3,3)*v_(3,2,1)+3*u_(5,1)*s_(4,2)*t_(4,1,1)*v_(3,2,1)+7*u_(5,1)*s_(4,1,1)*t_(4,1,1)*v_(3,2,1)+2*u_(4,1,1)*s_(4,1,1)*t_(3,3)*v_(3,2,1)+3*u_(4,2)*s_(4,2)*t_(4,1,1)*v_(3,2,1)+7*u_(4,2)*s_(4,1,1)*t_(4,1,1)*v_(3,2,1)+u_(6)*s_(5,1)*t_(4,1,1)*v_(3,2,1)+u_(6)*s_(4,2)*t_(4,1,1)*v_(3,2,1)+2*u_(6)*s_(4,1,1)*t_(4,1,1)*v_(3,2,1)+s_(4,2)*t_(4,2)*v_(4,1,1)*u_(2,2,2)+v_(4,1,1)*u_(3,3)*s_(3,2,1)*t_(2,2,2)+v_(4,1,1)*u_(3,2,1)*s_(2,2,2)*t_(2,2,2)+4*v_(4,1,1)*u_(3,3)*s_(3,2,1)*t_(3,2,1)+6*v_(4,1,1)*u_(3,2,1)*s_(3,2,1)*t_(2,2,2)+3*v_(4,1,1)*u_(3,3)*s_(2,2,2)*t_(2,2,2)+t_(5,1)*v_(4,1,1)*u_(3,3)*s_(3,2,1)+4*t_(5,1)*v_(4,1,1)*u_(3,2,1)*s_(2,2,2)+t_(4,2)*v_(4,1,1)*u_(3,3)*s_(3,2,1)+4*t_(4,2)*v_(4,1,1)*u_(3,2,1)*s_(2,2,2)+10*t_(5,1)*v_(4,1,1)*u_(3,2,1)*s_(3,2,1)+10*t_(4,2)*v_(4,1,1)*u_(3,2,1)*s_(3,2,1)+t_(6)*v_(4,1,1)*u_(3,2,1)*s_(2,2,2)+2*t_(4,2)*v_(4,1,1)*u_(2,2,2)*s_(2,2,2)+2*t_(5,1)*v_(4,1,1)*u_(2,2,2)*s_(2,2,2)+3*t_(6)*v_(4,1,1)*u_(3,2,1)*s_(3,2,1)+3*s_(5,1)*t_(5,1)*v_(4,1,1)*u_(3,2,1)+3*s_(5,1)*t_(4,2)*v_(4,1,1)*u_(3,2,1)+3*s_(4,2)*t_(4,2)*v_(4,1,1)*u_(3,2,1)+s_(6)*t_(5,1)*v_(4,1,1)*u_(3,2,1)+s_(5,1)*t_(5,1)*v_(4,1,1)*u_(2,2,2)+s_(6)*t_(4,2)*v_(4,1,1)*u_(3,2,1)+s_(5,1)*t_(4,2)*v_(4,1,1)*u_(2,2,2)+3*v_(3,3)*u_(3,2,1)*s_(3,2,1)*t_(2,2,2)+t_(4,1,1)*v_(3,3)*u_(3,2,1)*s_(2,2,2)+2*t_(5,1)*v_(3,3)*u_(3,2,1)*s_(3,2,1)+2*t_(4,2)*v_(3,3)*u_(3,2,1)*s_(3,2,1)+4*t_(4,1,1)*v_(3,3)*u_(3,2,1)*s_(3,2,1)+t_(5,1)*v_(3,3)*u_(2,2,2)*s_(2,2,2)+t_(6)*v_(3,3)*u_(3,2,1)*s_(3,2,1)+t_(5,1)*v_(3,3)*u_(3,2,1)*s_(2,2,2)+3*t_(4,1,1)*v_(3,3)*u_(2,2,2)*s_(2,2,2)+t_(4,2)*v_(3,3)*u_(3,2,1)*s_(2,2,2)+s_(5,1)*t_(4,1,1)*v_(3,3)*u_(3,2,1)+s_(4,2)*t_(4,1,1)*v_(3,3)*u_(3,2,1)+2*s_(4,1,1)*t_(4,1,1)*v_(3,3)*u_(3,2,1)+s_(4,1,1)*t_(4,1,1)*v_(3,3)*u_(2,2,2)+u_(4,2)*s_(4,1,1)*t_(4,1,1)*v_(3,3)+u_(6)*s_(4,1,1)*t_(4,1,1)*v_(3,3)+u_(5,1)*s_(4,1,1)*t_(4,1,1)*v_(3,3)+7*v_(4,2)*u_(4,1,1)*s_(4,1,1)*t_(3,2,1)+10*v_(4,2)*u_(4,1,1)*s_(3,2,1)*t_(3,2,1)+2*v_(4,2)*u_(4,1,1)*s_(2,2,2)*t_(2,2,2)+v_(4,2)*u_(3,3)*s_(3,2,1)*t_(2,2,2)+3*t_(5,1)*v_(4,2)*u_(3,2,1)*s_(2,2,2)+2*t_(5,1)*v_(4,2)*u_(4,1,1)*s_(4,1,1)+t_(6)*v_(4,2)*u_(2,2,2)*s_(2,2,2)+3*t_(5,1)*v_(4,2)*u_(4,1,1)*s_(3,2,1)+t_(6)*v_(4,2)*u_(3,2,1)*s_(2,2,2)+6*t_(5,1)*v_(4,2)*u_(3,2,1)*s_(3,2,1)+t_(5,1)*v_(4,2)*u_(2,2,2)*s_(2,2,2)+t_(6)*v_(4,2)*u_(4,1,1)*s_(3,2,1)+t_(6)*v_(4,2)*u_(4,1,1)*s_(4,1,1)+2*t_(6)*v_(4,2)*u_(3,2,1)*s_(3,2,1)+t_(5,1)*v_(4,2)*u_(4,1,1)*s_(2,2,2)+v_(4,2)*u_(3,2,1)*s_(2,2,2)*t_(2,2,2)+v_(4,2)*u_(4,1,1)*s_(4,1,1)*t_(3,3)+3*v_(4,2)*u_(4,1,1)*s_(4,1,1)*t_(2,2,2)+v_(4,2)*u_(4,1,1)*s_(3,3)*t_(3,2,1)+4*v_(4,2)*u_(4,1,1)*s_(3,2,1)*t_(2,2,2)+2*v_(4,2)*u_(3,3)*s_(3,2,1)*t_(3,2,1)+4*v_(4,2)*u_(3,2,1)*s_(3,2,1)*t_(2,2,2)+3*v_(5,1)*u_(4,2)*s_(3,2,1)*t_(2,2,2)+v_(5,1)*u_(4,1,1)*s_(3,3)*t_(3,2,1)+4*v_(5,1)*u_(4,1,1)*s_(3,2,1)*t_(2,2,2)+2*v_(5,1)*u_(4,2)*s_(4,1,1)*t_(4,1,1)+2*v_(5,1)*u_(3,3)*s_(3,2,1)*t_(3,2,1)+4*v_(5,1)*u_(3,2,1)*s_(3,2,1)*t_(2,2,2)+3*v_(5,1)*u_(4,2)*s_(4,1,1)*t_(3,2,1)+7*v_(5,1)*u_(4,1,1)*s_(4,1,1)*t_(3,2,1)+6*v_(5,1)*u_(4,2)*s_(3,2,1)*t_(3,2,1)+10*v_(5,1)*u_(4,1,1)*s_(3,2,1)*t_(3,2,1)+v_(5,1)*u_(3,3)*s_(2,2,2)*t_(2,2,2)+v_(5,1)*u_(4,2)*s_(2,2,2)*t_(2,2,2)+2*v_(5,1)*u_(4,1,1)*s_(2,2,2)*t_(2,2,2)+v_(5,1)*u_(3,3)*s_(3,2,1)*t_(2,2,2)+v_(5,1)*u_(4,2)*s_(4,1,1)*t_(2,2,2)+v_(5,1)*u_(3,2,1)*s_(2,2,2)*t_(2,2,2)+3*v_(5,1)*u_(4,1,1)*s_(4,1,1)*t_(2,2,2)+v_(5,1)*u_(4,1,1)*s_(4,1,1)*t_(3,3)+t_(6)*v_(5,1)*u_(3,2,1)*s_(2,2,2)+t_(6)*v_(5,1)*u_(4,1,1)*s_(3,2,1)+t_(6)*v_(5,1)*u_(4,1,1)*s_(4,1,1)+2*t_(6)*v_(5,1)*u_(3,2,1)*s_(3,2,1)+v_(6)*u_(4,1,1)*s_(4,1,1)*t_(3,3)+v_(6)*u_(4,1,1)*s_(4,1,1)*t_(2,2,2)+v_(6)*u_(3,3)*s_(3,2,1)*t_(3,2,1)+v_(6)*u_(4,2)*s_(4,1,1)*t_(3,2,1)+v_(6)*u_(4,2)*s_(4,1,1)*t_(4,1,1)+2*v_(6)*u_(5,1)*s_(3,2,1)*t_(3,2,1)+v_(6)*u_(3,2,1)*s_(3,2,1)*t_(2,2,2)+2*v_(6)*u_(4,1,1)*s_(4,1,1)*t_(3,2,1)+2*v_(6)*u_(4,2)*s_(3,2,1)*t_(3,2,1)+v_(6)*u_(3,3)*s_(3,3)*t_(2,2,2)+3*v_(6)*u_(4,1,1)*s_(3,2,1)*t_(3,2,1)+v_(6)*u_(4,2)*s_(2,2,2)*t_(2,2,2)+v_(6)*u_(4,2)*s_(3,2,1)*t_(2,2,2)+v_(6)*u_(5,1)*s_(3,2,1)*t_(2,2,2)+v_(6)*u_(5,1)*s_(4,1,1)*t_(3,2,1)+v_(6)*u_(5,1)*s_(4,1,1)*t_(4,1,1)+v_(6)*u_(4,1,1)*s_(3,2,1)*t_(2,2,2)+t_(4,1,1)*u_(4,1,1)*s_(3,3)*v_(2,2,2)+t_(4,2)*u_(4,2)*s_(4,1,1)*v_(2,2,2)+t_(4,2)*u_(3,3)*s_(3,2,1)*v_(2,2,2)+u_(4,2)*s_(3,2,1)*v_(2,2,2)*t_(2,2,2)+u_(4,1,1)*s_(3,2,1)*v_(2,2,2)*t_(2,2,2)+u_(6)*s_(4,2)*v_(2,2,2)*t_(2,2,2)+u_(5,1)*s_(3,3)*v_(2,2,2)*t_(2,2,2)+u_(5,1)*s_(4,2)*v_(2,2,2)*t_(2,2,2)+2*u_(4,2)*s_(4,1,1)*v_(2,2,2)*t_(2,2,2)+2*u_(5,1)*s_(4,1,1)*v_(2,2,2)*t_(2,2,2)+u_(5,1)*s_(3,2,1)*v_(2,2,2)*t_(2,2,2)+3*u_(4,1,1)*s_(3,3)*v_(2,2,2)*t_(2,2,2)+3*t_(5,1)*u_(4,2)*s_(3,2,1)*v_(2,2,2)+t_(4,1,1)*u_(3,3)*s_(3,2,1)*v_(2,2,2)+4*t_(5,1)*u_(4,1,1)*s_(3,2,1)*v_(2,2,2)+3*t_(4,2)*u_(4,2)*s_(3,2,1)*v_(2,2,2)+4*t_(4,2)*u_(4,1,1)*s_(3,2,1)*v_(2,2,2)+t_(6)*u_(4,2)*s_(3,2,1)*v_(2,2,2)+5*t_(4,1,1)*u_(4,1,1)*s_(3,2,1)*v_(2,2,2)+t_(6)*u_(5,1)*s_(3,2,1)*v_(2,2,2)+t_(6)*u_(4,1,1)*s_(3,2,1)*v_(2,2,2)+t_(5,1)*u_(5,1)*s_(4,1,1)*v_(2,2,2)+t_(5,1)*u_(3,3)*s_(3,2,1)*v_(2,2,2)+t_(5,1)*u_(4,2)*s_(4,1,1)*v_(2,2,2)+3*t_(5,1)*u_(5,1)*s_(3,2,1)*v_(2,2,2)+2*u_(6)*s_(5,1)*v_(3,2,1)*t_(3,2,1)+2*u_(6)*s_(4,2)*v_(3,2,1)*t_(3,2,1)+u_(5,1)*s_(3,3)*v_(3,2,1)*t_(2,2,2)+3*u_(6)*s_(4,1,1)*v_(3,2,1)*t_(3,2,1)+u_(4,2)*s_(3,3)*v_(3,2,1)*t_(2,2,2)+3*t_(5,1)*u_(5,1)*s_(4,1,1)*v_(3,2,1)+t_(5,1)*u_(4,1,1)*s_(3,3)*v_(3,2,1)+t_(4,2)*u_(4,1,1)*s_(3,3)*v_(3,2,1)+3*t_(5,1)*u_(4,2)*s_(4,1,1)*v_(3,2,1)+2*t_(4,1,1)*u_(4,1,1)*s_(3,3)*v_(3,2,1)+3*t_(4,2)*u_(4,2)*s_(4,1,1)*v_(3,2,1)+t_(6)*u_(5,1)*s_(4,1,1)*v_(3,2,1)+t_(6)*u_(4,2)*s_(4,1,1)*v_(3,2,1)+s_(4,2)*v_(3,2,1)*t_(2,2,2)*u_(2,2,2)+s_(4,1,1)*v_(3,2,1)*t_(2,2,2)*u_(2,2,2)+4*s_(5,1)*v_(3,2,1)*t_(3,2,1)*u_(2,2,2)+3*s_(3,3)*v_(3,2,1)*t_(3,2,1)*u_(2,2,2)+4*s_(4,2)*v_(3,2,1)*t_(3,2,1)*u_(2,2,2)+6*s_(4,1,1)*v_(3,2,1)*t_(3,2,1)*u_(2,2,2)+s_(6)*v_(3,2,1)*t_(3,2,1)*u_(2,2,2)+s_(5,1)*v_(3,2,1)*t_(2,2,2)*u_(2,2,2)+3*u_(5,1)*s_(4,2)*v_(3,2,1)*t_(2,2,2)+u_(4,1,1)*s_(3,3)*v_(3,2,1)*t_(2,2,2)+4*u_(5,1)*s_(4,1,1)*v_(3,2,1)*t_(2,2,2)+2*u_(5,1)*s_(3,3)*v_(3,2,1)*t_(3,2,1)+4*u_(4,2)*s_(4,1,1)*v_(3,2,1)*t_(2,2,2)+u_(6)*s_(4,2)*v_(3,2,1)*t_(2,2,2)+2*u_(4,2)*s_(3,3)*v_(3,2,1)*t_(3,2,1)+6*u_(5,1)*s_(4,2)*v_(3,2,1)*t_(3,2,1)+10*u_(5,1)*s_(4,1,1)*v_(3,2,1)*t_(3,2,1)+4*u_(4,1,1)*s_(3,3)*v_(3,2,1)*t_(3,2,1)+10*u_(4,2)*s_(4,1,1)*v_(3,2,1)*t_(3,2,1)+u_(6)*s_(5,1)*v_(3,2,1)*t_(2,2,2)+u_(6)*s_(4,1,1)*v_(3,2,1)*t_(2,2,2)+u_(6)*s_(3,3)*v_(3,2,1)*t_(3,2,1)+s_(4,2)*v_(4,1,1)*t_(4,1,1)*u_(3,3)+s_(5,1)*v_(4,1,1)*t_(3,3)*u_(3,2,1)+4*s_(5,1)*v_(4,1,1)*t_(3,2,1)*u_(2,2,2)+3*s_(4,2)*v_(4,1,1)*t_(4,1,1)*u_(2,2,2)+s_(4,2)*v_(4,1,1)*t_(3,3)*u_(3,2,1)+4*s_(4,2)*v_(4,1,1)*t_(3,2,1)*u_(2,2,2)+7*s_(5,1)*v_(4,1,1)*t_(4,1,1)*u_(3,2,1)+10*s_(5,1)*v_(4,1,1)*t_(3,2,1)*u_(3,2,1)+7*s_(4,2)*v_(4,1,1)*t_(4,1,1)*u_(3,2,1)+10*s_(4,2)*v_(4,1,1)*t_(3,2,1)*u_(3,2,1)+s_(6)*v_(4,1,1)*t_(3,2,1)*u_(2,2,2)+s_(6)*v_(4,1,1)*t_(4,1,1)*u_(3,3)+s_(6)*v_(4,1,1)*t_(4,1,1)*u_(2,2,2)+2*s_(6)*v_(4,1,1)*t_(4,1,1)*u_(3,2,1)+2*s_(4,2)*v_(4,1,1)*t_(2,2,2)*u_(2,2,2)+2*s_(5,1)*v_(4,1,1)*t_(2,2,2)*u_(2,2,2)+3*s_(5,1)*v_(4,1,1)*t_(4,1,1)*u_(2,2,2)+3*s_(6)*v_(4,1,1)*t_(3,2,1)*u_(3,2,1)+s_(5,1)*v_(4,1,1)*t_(4,1,1)*u_(3,3)+2*u_(5,1)*s_(4,2)*v_(4,1,1)*t_(4,1,1)+3*u_(5,1)*s_(4,2)*v_(4,1,1)*t_(3,2,1)+u_(6)*s_(5,1)*v_(4,1,1)*t_(3,2,1)+u_(6)*s_(5,1)*v_(4,1,1)*t_(4,1,1)+u_(6)*s_(4,2)*v_(4,1,1)*t_(3,2,1)+u_(6)*s_(4,2)*v_(4,1,1)*t_(4,1,1)+u_(5,1)*s_(4,2)*v_(4,1,1)*t_(2,2,2)+v_(4,1,1)*t_(3,3)*u_(3,2,1)*s_(2,2,2)+2*v_(4,1,1)*t_(4,1,1)*u_(3,3)*s_(3,2,1)+5*v_(4,1,1)*t_(4,1,1)*u_(3,2,1)*s_(2,2,2)+6*v_(4,1,1)*t_(3,2,1)*u_(3,2,1)*s_(2,2,2)+v_(4,1,1)*t_(4,1,1)*u_(3,3)*s_(2,2,2)+s_(4,1,1)*v_(3,3)*t_(3,2,1)*u_(2,2,2)+2*s_(5,1)*v_(3,3)*t_(3,2,1)*u_(3,2,1)+2*s_(4,2)*v_(3,3)*t_(3,2,1)*u_(3,2,1)+4*s_(4,1,1)*v_(3,3)*t_(3,2,1)*u_(3,2,1)+s_(5,1)*v_(3,3)*t_(2,2,2)*u_(2,2,2)+s_(6)*v_(3,3)*t_(3,2,1)*u_(3,2,1)+s_(5,1)*v_(3,3)*t_(3,2,1)*u_(2,2,2)+s_(6)*v_(3,3)*t_(3,3)*u_(2,2,2)+3*s_(4,1,1)*v_(3,3)*t_(2,2,2)*u_(2,2,2)+s_(4,2)*v_(3,3)*t_(3,2,1)*u_(2,2,2)+u_(5,1)*s_(4,1,1)*v_(3,3)*t_(3,2,1)+u_(4,2)*s_(4,1,1)*v_(3,3)*t_(3,2,1)+3*v_(3,3)*t_(3,2,1)*u_(3,2,1)*s_(2,2,2)+3*s_(5,1)*v_(4,2)*t_(3,2,1)*u_(2,2,2)+2*s_(5,1)*v_(4,2)*t_(4,1,1)*u_(4,1,1)+s_(6)*v_(4,2)*t_(2,2,2)*u_(2,2,2)+3*s_(5,1)*v_(4,2)*t_(4,1,1)*u_(3,2,1)+s_(6)*v_(4,2)*t_(3,2,1)*u_(2,2,2)+6*s_(5,1)*v_(4,2)*t_(3,2,1)*u_(3,2,1)+s_(5,1)*v_(4,2)*t_(2,2,2)*u_(2,2,2)+s_(6)*v_(4,2)*t_(4,1,1)*u_(3,2,1)+s_(6)*v_(4,2)*t_(4,1,1)*u_(4,1,1)+2*s_(6)*v_(4,2)*t_(3,2,1)*u_(3,2,1)+s_(5,1)*v_(4,2)*t_(4,1,1)*u_(2,2,2)+v_(4,2)*t_(4,1,1)*u_(4,1,1)*s_(3,3)+3*v_(4,2)*t_(4,1,1)*u_(4,1,1)*s_(2,2,2)+3*v_(4,2)*t_(4,2)*u_(3,2,1)*s_(2,2,2)+v_(4,2)*t_(4,1,1)*u_(3,3)*s_(3,2,1)+4*v_(4,2)*t_(4,1,1)*u_(3,2,1)*s_(2,2,2)+4*v_(4,2)*t_(3,2,1)*u_(3,2,1)*s_(2,2,2)+3*v_(4,2)*t_(4,2)*u_(4,1,1)*s_(3,2,1)+7*v_(4,2)*t_(4,1,1)*u_(4,1,1)*s_(3,2,1)+v_(4,2)*t_(4,2)*u_(4,1,1)*s_(2,2,2)+v_(4,2)*t_(3,3)*u_(3,2,1)*s_(2,2,2)+s_(6)*v_(5,1)*t_(3,2,1)*u_(2,2,2)+s_(6)*v_(5,1)*t_(4,1,1)*u_(3,2,1)+s_(6)*v_(5,1)*t_(4,1,1)*u_(4,1,1)+2*s_(6)*v_(5,1)*t_(3,2,1)*u_(3,2,1)+3*v_(5,1)*t_(4,2)*u_(3,2,1)*s_(2,2,2)+3*v_(5,1)*t_(5,1)*u_(4,1,1)*s_(3,2,1)+v_(5,1)*t_(4,1,1)*u_(3,3)*s_(3,2,1)+4*v_(5,1)*t_(4,1,1)*u_(3,2,1)*s_(2,2,2)+4*v_(5,1)*t_(3,2,1)*u_(3,2,1)*s_(2,2,2)+3*v_(5,1)*t_(4,2)*u_(4,1,1)*s_(3,2,1)+7*v_(5,1)*t_(4,1,1)*u_(4,1,1)*s_(3,2,1)+v_(5,1)*t_(5,1)*u_(4,1,1)*s_(2,2,2)+v_(5,1)*t_(3,3)*u_(3,2,1)*s_(2,2,2)+v_(5,1)*t_(4,2)*u_(4,1,1)*s_(2,2,2)+3*v_(5,1)*t_(5,1)*u_(3,2,1)*s_(2,2,2)+3*v_(5,1)*t_(4,1,1)*u_(4,1,1)*s_(2,2,2)+v_(5,1)*t_(4,1,1)*u_(4,1,1)*s_(3,3)+v_(6)*t_(4,2)*u_(3,2,1)*s_(2,2,2)+v_(6)*t_(5,1)*u_(3,2,1)*s_(2,2,2)+v_(6)*t_(5,1)*u_(4,1,1)*s_(3,2,1)+v_(6)*t_(4,1,1)*u_(3,2,1)*s_(2,2,2)+v_(6)*t_(4,1,1)*u_(4,1,1)*s_(3,3)+v_(6)*t_(4,1,1)*u_(4,1,1)*s_(2,2,2)+v_(6)*t_(4,2)*u_(4,1,1)*s_(3,2,1)+v_(6)*t_(3,2,1)*u_(3,2,1)*s_(2,2,2)+2*v_(6)*t_(4,1,1)*u_(4,1,1)*s_(3,2,1)+v_(6)*t_(3,3)*u_(3,3)*s_(2,2,2)+2*s_(4,1,1)*u_(4,1,1)*v_(2,2,2)*t_(2,2,2)+4*s_(5,1)*u_(4,1,1)*v_(3,2,1)*t_(2,2,2)+3*s_(4,2)*u_(4,1,1)*v_(4,1,1)*t_(2,2,2)+4*s_(5,1)*u_(3,2,1)*v_(3,2,1)*t_(2,2,2)+3*s_(4,2)*u_(4,2)*v_(3,2,1)*t_(2,2,2)+s_(6)*u_(4,2)*v_(2,2,2)*t_(2,2,2)+3*s_(3,3)*u_(3,2,1)*v_(3,2,1)*t_(2,2,2)+4*s_(4,2)*u_(4,1,1)*v_(3,2,1)*t_(2,2,2)+4*s_(3,2,1)*u_(3,2,1)*v_(2,2,2)*t_(2,2,2)+s_(6)*u_(4,2)*v_(3,2,1)*t_(2,2,2)+5*s_(4,1,1)*u_(4,1,1)*v_(3,2,1)*t_(2,2,2)+4*s_(4,2)*u_(3,2,1)*v_(3,2,1)*t_(2,2,2)+6*s_(4,1,1)*u_(3,2,1)*v_(3,2,1)*t_(2,2,2)+s_(6)*u_(5,1)*v_(3,2,1)*t_(2,2,2)+s_(6)*u_(4,1,1)*v_(3,2,1)*t_(2,2,2)+s_(6)*u_(4,1,1)*v_(4,1,1)*t_(2,2,2)+s_(5,1)*u_(3,3)*v_(2,2,2)*t_(2,2,2)+s_(5,1)*u_(4,2)*v_(2,2,2)*t_(2,2,2)+s_(5,1)*u_(5,1)*v_(4,1,1)*t_(2,2,2)+s_(6)*u_(6)*v_(2,2,2)*t_(2,2,2)+s_(6)*u_(3,2,1)*v_(3,2,1)*t_(2,2,2)+2*s_(4,2)*u_(4,1,1)*v_(2,2,2)*t_(2,2,2)+2*s_(5,1)*u_(5,1)*v_(2,2,2)*t_(2,2,2)+2*s_(5,1)*u_(4,1,1)*v_(2,2,2)*t_(2,2,2)+s_(5,1)*u_(3,3)*v_(3,2,1)*t_(2,2,2)+s_(5,1)*u_(4,2)*v_(4,1,1)*t_(2,2,2)+3*s_(5,1)*u_(5,1)*v_(3,2,1)*t_(2,2,2)+s_(6)*u_(3,3)*v_(3,3)*t_(2,2,2)+s_(5,1)*u_(3,2,1)*v_(2,2,2)*t_(2,2,2)+3*s_(5,1)*u_(4,1,1)*v_(4,1,1)*t_(2,2,2)+3*s_(4,1,1)*u_(3,3)*v_(2,2,2)*t_(2,2,2)+s_(4,1,1)*u_(4,1,1)*v_(3,3)*t_(2,2,2)+3*s_(3,3)*u_(3,3)*v_(2,2,2)*t_(2,2,2)+s_(4,2)*u_(4,2)*v_(4,1,1)*t_(2,2,2)+s_(4,2)*u_(3,3)*v_(3,2,1)*t_(2,2,2)+u_(4,2)*v_(3,3)*t_(3,2,1)*s_(2,2,2)+3*s_(5,1)*u_(5,1)*v_(4,1,1)*t_(3,2,1)+s_(5,1)*u_(4,1,1)*v_(3,3)*t_(3,2,1)+2*s_(5,1)*u_(3,3)*v_(3,2,1)*t_(3,2,1)+s_(3,3)*u_(3,3)*v_(3,2,1)*t_(3,2,1)+s_(4,2)*u_(4,1,1)*v_(3,3)*t_(3,2,1)+3*s_(5,1)*u_(4,2)*v_(4,1,1)*t_(3,2,1)+6*s_(5,1)*u_(5,1)*v_(3,2,1)*t_(3,2,1)+7*s_(5,1)*u_(4,1,1)*v_(4,1,1)*t_(3,2,1)+2*s_(4,1,1)*u_(4,1,1)*v_(3,3)*t_(3,2,1)+2*s_(4,2)*u_(3,3)*v_(3,2,1)*t_(3,2,1)+6*s_(5,1)*u_(4,2)*v_(3,2,1)*t_(3,2,1)+3*s_(4,2)*u_(4,2)*v_(4,1,1)*t_(3,2,1)+10*s_(5,1)*u_(4,1,1)*v_(3,2,1)*t_(3,2,1)+4*s_(4,1,1)*u_(3,3)*v_(3,2,1)*t_(3,2,1)+7*s_(4,2)*u_(4,1,1)*v_(4,1,1)*t_(3,2,1)+6*s_(4,2)*u_(4,2)*v_(3,2,1)*t_(3,2,1)+10*s_(4,2)*u_(4,1,1)*v_(3,2,1)*t_(3,2,1)+16*s_(4,1,1)*u_(4,1,1)*v_(3,2,1)*t_(3,2,1)+s_(6)*u_(5,1)*v_(4,1,1)*t_(3,2,1)+s_(6)*u_(3,3)*v_(3,2,1)*t_(3,2,1)+s_(6)*u_(4,2)*v_(4,1,1)*t_(3,2,1)+2*s_(6)*u_(5,1)*v_(3,2,1)*t_(3,2,1)+2*s_(6)*u_(4,1,1)*v_(4,1,1)*t_(3,2,1)+s_(6)*u_(6)*v_(3,2,1)*t_(3,2,1)+2*s_(6)*u_(4,2)*v_(3,2,1)*t_(3,2,1)+3*s_(6)*u_(4,1,1)*v_(3,2,1)*t_(3,2,1)+2*s_(4,2)*u_(4,2)*v_(2,2,2)*t_(2,2,2)+s_(4,2)*u_(3,2,1)*v_(2,2,2)*t_(2,2,2)+3*s_(5,1)*u_(4,2)*v_(3,2,1)*t_(2,2,2)+s_(4,1,1)*u_(3,3)*v_(3,2,1)*t_(2,2,2)+s_(4,1,1)*u_(3,2,1)*v_(2,2,2)*t_(2,2,2)+s_(6)*u_(5,1)*v_(4,1,1)*t_(4,1,1)+s_(6)*u_(4,2)*v_(4,1,1)*t_(4,1,1)+s_(6)*u_(6)*v_(4,1,1)*t_(4,1,1)+v_(4,2)*t_(3,2,1)*s_(2,2,2)*u_(2,2,2)+v_(4,1,1)*t_(3,2,1)*s_(2,2,2)*u_(2,2,2)+4*v_(3,2,1)*t_(3,2,1)*s_(2,2,2)*u_(2,2,2)+v_(5,1)*t_(3,2,1)*s_(2,2,2)*u_(2,2,2)+3*u_(5,1)*v_(4,2)*t_(3,2,1)*s_(2,2,2)+u_(4,1,1)*v_(3,3)*t_(3,2,1)*s_(2,2,2)+4*u_(5,1)*v_(4,1,1)*t_(3,2,1)*s_(2,2,2)+4*u_(5,1)*v_(3,2,1)*t_(3,2,1)*s_(2,2,2)+3*u_(4,2)*v_(4,2)*t_(3,2,1)*s_(2,2,2)+3*u_(3,3)*v_(3,2,1)*t_(3,2,1)*s_(2,2,2)+4*u_(4,2)*v_(4,1,1)*t_(3,2,1)*s_(2,2,2)+u_(6)*v_(4,2)*t_(3,2,1)*s_(2,2,2)+5*u_(4,1,1)*v_(4,1,1)*t_(3,2,1)*s_(2,2,2)+4*u_(4,2)*v_(3,2,1)*t_(3,2,1)*s_(2,2,2)+6*u_(4,1,1)*v_(3,2,1)*t_(3,2,1)*s_(2,2,2)+u_(6)*v_(5,1)*t_(3,2,1)*s_(2,2,2)+u_(6)*v_(4,1,1)*t_(3,2,1)*s_(2,2,2)+u_(6)*v_(3,2,1)*t_(3,2,1)*s_(2,2,2)+u_(5,1)*v_(3,3)*t_(3,2,1)*s_(2,2,2)+3*u_(5,1)*v_(5,1)*t_(3,2,1)*s_(2,2,2)+v_(4,2)*t_(4,1,1)*s_(3,3)*u_(3,2,1)+4*v_(4,2)*t_(4,1,1)*s_(3,2,1)*u_(2,2,2)+2*v_(4,1,1)*t_(4,1,1)*s_(3,3)*u_(3,2,1)+5*v_(4,1,1)*t_(4,1,1)*s_(3,2,1)*u_(2,2,2)+10*v_(5,1)*t_(4,1,1)*s_(3,2,1)*u_(3,2,1)+10*v_(4,2)*t_(4,1,1)*s_(3,2,1)*u_(3,2,1)+16*v_(4,1,1)*t_(4,1,1)*s_(3,2,1)*u_(3,2,1)+v_(6)*t_(4,1,1)*s_(3,2,1)*u_(2,2,2)+2*v_(4,2)*t_(4,1,1)*s_(2,2,2)*u_(2,2,2)+2*v_(5,1)*t_(4,1,1)*s_(2,2,2)*u_(2,2,2)+v_(4,1,1)*t_(4,1,1)*s_(3,3)*u_(2,2,2)+3*v_(6)*t_(4,1,1)*s_(3,2,1)*u_(3,2,1)+3*u_(5,1)*v_(5,1)*t_(4,1,1)*s_(3,2,1)+u_(4,2)*v_(4,1,1)*t_(4,1,1)*s_(3,3)+3*u_(4,2)*v_(4,1,1)*t_(4,1,1)*s_(2,2,2)+3*u_(5,1)*v_(4,2)*t_(4,1,1)*s_(3,2,1)+7*u_(5,1)*v_(4,1,1)*t_(4,1,1)*s_(3,2,1)+3*u_(4,2)*v_(4,2)*t_(4,1,1)*s_(3,2,1)+7*u_(4,2)*v_(4,1,1)*t_(4,1,1)*s_(3,2,1)+u_(6)*v_(5,1)*t_(4,1,1)*s_(3,2,1)+u_(6)*v_(4,1,1)*t_(4,1,1)*s_(3,3)+u_(6)*v_(4,1,1)*t_(4,1,1)*s_(2,2,2)+u_(5,1)*v_(5,1)*t_(4,1,1)*s_(2,2,2)+u_(6)*v_(4,2)*t_(4,1,1)*s_(3,2,1)+2*u_(6)*v_(4,1,1)*t_(4,1,1)*s_(3,2,1)+u_(5,1)*v_(4,2)*t_(4,1,1)*s_(2,2,2)+3*u_(5,1)*v_(4,1,1)*t_(4,1,1)*s_(2,2,2)+u_(4,2)*v_(4,2)*t_(4,1,1)*s_(2,2,2)+u_(5,1)*v_(4,1,1)*t_(4,1,1)*s_(3,3)+2*s_(5,1)*u_(5,1)*v_(4,1,1)*t_(4,1,1)+2*s_(5,1)*u_(4,2)*v_(4,1,1)*t_(4,1,1)+2*s_(4,2)*u_(4,2)*v_(4,1,1)*t_(4,1,1)+2*v_(4,2)*t_(4,2)*s_(4,1,1)*u_(4,1,1)+6*v_(5,1)*t_(4,2)*s_(3,2,1)*u_(3,2,1)+3*v_(4,2)*t_(4,2)*s_(4,1,1)*u_(3,2,1)+6*v_(4,2)*t_(4,2)*s_(3,2,1)*u_(3,2,1)+v_(5,1)*t_(4,2)*s_(2,2,2)*u_(2,2,2)+v_(6)*t_(4,2)*s_(4,1,1)*u_(3,2,1)+v_(6)*t_(4,2)*s_(4,1,1)*u_(4,1,1)+2*v_(6)*t_(4,2)*s_(3,2,1)*u_(3,2,1)+v_(5,1)*t_(4,2)*s_(4,1,1)*u_(2,2,2)+v_(4,2)*t_(4,2)*s_(4,1,1)*u_(2,2,2)+3*t_(3,3)*s_(3,2,1)*u_(3,2,1)*v_(2,2,2)+v_(4,1,1)*t_(3,3)*s_(3,2,1)*u_(2,2,2)+2*v_(5,1)*t_(3,3)*s_(3,2,1)*u_(3,2,1)+v_(3,3)*t_(3,3)*s_(3,2,1)*u_(3,2,1)+2*v_(4,2)*t_(3,3)*s_(3,2,1)*u_(3,2,1)+4*v_(4,1,1)*t_(3,3)*s_(3,2,1)*u_(3,2,1)+v_(5,1)*t_(3,3)*s_(2,2,2)*u_(2,2,2)+v_(6)*t_(3,3)*s_(3,2,1)*u_(3,2,1)+v_(5,1)*t_(3,3)*s_(3,2,1)*u_(2,2,2)+3*v_(4,1,1)*t_(3,3)*s_(2,2,2)*u_(2,2,2)+3*v_(3,3)*t_(3,3)*s_(2,2,2)*u_(2,2,2)+v_(4,2)*t_(3,3)*s_(3,2,1)*u_(2,2,2)+u_(5,1)*v_(4,1,1)*t_(3,3)*s_(3,2,1)+u_(4,2)*v_(4,1,1)*t_(3,3)*s_(3,2,1)+2*u_(4,1,1)*v_(4,1,1)*t_(3,3)*s_(3,2,1)+u_(6)*v_(3,3)*t_(3,3)*s_(2,2,2)+u_(4,1,1)*v_(4,1,1)*t_(3,3)*s_(2,2,2)+s_(4,1,1)*u_(4,1,1)*v_(3,3)*t_(3,3)+s_(4,2)*u_(4,1,1)*v_(4,1,1)*t_(3,3)+s_(6)*u_(4,1,1)*v_(4,1,1)*t_(3,3)+s_(5,1)*u_(4,1,1)*v_(4,1,1)*t_(3,3)+t_(4,1,1)*s_(3,3)*u_(3,2,1)*v_(2,2,2)+t_(4,1,1)*s_(3,2,1)*u_(2,2,2)*v_(2,2,2)+4*t_(4,1,1)*s_(3,3)*u_(3,2,1)*v_(3,2,1)+6*t_(4,1,1)*s_(3,2,1)*u_(3,2,1)*v_(2,2,2)+3*t_(4,1,1)*s_(3,3)*u_(2,2,2)*v_(2,2,2)+v_(4,1,1)*t_(4,1,1)*s_(3,3)*u_(3,3)+2*v_(4,1,1)*t_(4,1,1)*s_(2,2,2)*u_(2,2,2)+v_(5,1)*t_(4,1,1)*s_(3,3)*u_(3,2,1)+4*v_(5,1)*t_(4,1,1)*s_(3,2,1)*u_(2,2,2)+2*t_(5,1)*s_(3,3)*u_(3,2,1)*v_(3,2,1)+4*t_(5,1)*s_(3,2,1)*u_(3,2,1)*v_(2,2,2)+3*t_(5,1)*s_(4,2)*u_(4,1,1)*v_(3,2,1)+7*t_(5,1)*s_(4,1,1)*u_(4,1,1)*v_(3,2,1)+6*t_(5,1)*s_(4,2)*u_(3,2,1)*v_(3,2,1)+10*t_(5,1)*s_(4,1,1)*u_(3,2,1)*v_(3,2,1)+t_(5,1)*s_(3,3)*u_(2,2,2)*v_(2,2,2)+t_(5,1)*s_(4,2)*u_(2,2,2)*v_(2,2,2)+2*t_(5,1)*s_(4,1,1)*u_(2,2,2)*v_(2,2,2)+t_(5,1)*s_(3,3)*u_(3,2,1)*v_(2,2,2)+t_(5,1)*s_(4,2)*u_(4,1,1)*v_(2,2,2)+t_(5,1)*s_(3,2,1)*u_(2,2,2)*v_(2,2,2)+3*t_(5,1)*s_(4,1,1)*u_(4,1,1)*v_(2,2,2)+t_(5,1)*s_(4,1,1)*u_(4,1,1)*v_(3,3)+3*v_(5,1)*t_(5,1)*s_(4,1,1)*u_(3,2,1)+2*v_(5,1)*t_(5,1)*s_(4,1,1)*u_(4,1,1)+6*v_(5,1)*t_(5,1)*s_(3,2,1)*u_(3,2,1)+v_(6)*t_(5,1)*s_(3,2,1)*u_(2,2,2)+v_(6)*t_(5,1)*s_(4,1,1)*u_(3,2,1)+v_(6)*t_(5,1)*s_(4,1,1)*u_(4,1,1)+v_(5,1)*t_(5,1)*s_(4,1,1)*u_(2,2,2)+2*v_(6)*t_(5,1)*s_(3,2,1)*u_(3,2,1)+2*v_(5,1)*t_(5,1)*s_(2,2,2)*u_(2,2,2)+3*v_(5,1)*t_(5,1)*s_(3,2,1)*u_(2,2,2)+t_(4,2)*s_(3,2,1)*u_(2,2,2)*v_(2,2,2)+t_(4,2)*s_(4,1,1)*u_(4,1,1)*v_(3,3)+3*t_(4,2)*s_(4,1,1)*u_(4,1,1)*v_(2,2,2)+t_(4,2)*s_(4,1,1)*u_(3,3)*v_(3,2,1)+4*t_(4,2)*s_(4,1,1)*u_(3,2,1)*v_(2,2,2)+2*t_(4,2)*s_(3,3)*u_(3,2,1)*v_(3,2,1)+4*t_(4,2)*s_(3,2,1)*u_(3,2,1)*v_(2,2,2)+7*t_(4,2)*s_(4,1,1)*u_(4,1,1)*v_(3,2,1)+10*t_(4,2)*s_(4,1,1)*u_(3,2,1)*v_(3,2,1)+2*t_(4,2)*s_(4,1,1)*u_(2,2,2)*v_(2,2,2)+t_(4,2)*s_(3,3)*u_(3,2,1)*v_(2,2,2)+2*v_(4,2)*t_(4,2)*s_(2,2,2)*u_(2,2,2)+3*v_(5,1)*t_(4,2)*s_(3,2,1)*u_(2,2,2)+2*v_(5,1)*t_(4,2)*s_(4,1,1)*u_(4,1,1)+3*v_(4,2)*t_(4,2)*s_(3,2,1)*u_(2,2,2)+v_(6)*t_(4,2)*s_(2,2,2)*u_(2,2,2)+3*v_(5,1)*t_(4,2)*s_(4,1,1)*u_(3,2,1)+v_(6)*t_(4,2)*s_(3,2,1)*u_(2,2,2)+t_(6)*s_(4,2)*u_(2,2,2)*v_(2,2,2)+t_(6)*s_(4,2)*u_(3,2,1)*v_(2,2,2)+t_(6)*s_(5,1)*u_(3,2,1)*v_(2,2,2)+t_(6)*s_(5,1)*u_(4,1,1)*v_(3,2,1)+t_(6)*s_(5,1)*u_(4,1,1)*v_(4,1,1)+t_(6)*s_(4,1,1)*u_(3,2,1)*v_(2,2,2)+t_(6)*s_(4,1,1)*u_(4,1,1)*v_(3,3)+t_(6)*s_(4,1,1)*u_(4,1,1)*v_(2,2,2)+t_(6)*s_(3,3)*u_(3,2,1)*v_(3,2,1)+t_(6)*s_(4,2)*u_(4,1,1)*v_(3,2,1)+t_(6)*s_(4,2)*u_(4,1,1)*v_(4,1,1)+2*t_(6)*s_(5,1)*u_(3,2,1)*v_(3,2,1)+t_(6)*s_(3,2,1)*u_(3,2,1)*v_(2,2,2)+2*t_(6)*s_(4,1,1)*u_(4,1,1)*v_(3,2,1)+2*t_(6)*s_(4,2)*u_(3,2,1)*v_(3,2,1)+t_(6)*s_(3,3)*u_(3,3)*v_(2,2,2)+3*t_(6)*s_(4,1,1)*u_(3,2,1)*v_(3,2,1)+v_(6)*t_(6)*s_(2,2,2)*u_(2,2,2)+v_(6)*t_(6)*s_(3,2,1)*u_(3,2,1)+v_(6)*t_(6)*s_(4,1,1)*u_(4,1,1)+3*t_(5,1)*s_(4,2)*u_(3,2,1)*v_(2,2,2)+t_(5,1)*s_(4,1,1)*u_(3,3)*v_(3,2,1)+4*t_(5,1)*s_(4,1,1)*u_(3,2,1)*v_(2,2,2)+2*t_(5,1)*s_(4,2)*u_(4,1,1)*v_(4,1,1)+s_(4,2)*t_(3,2,1)*u_(2,2,2)*v_(2,2,2)+s_(4,1,1)*t_(3,3)*u_(3,2,1)*v_(2,2,2)+s_(4,1,1)*t_(3,2,1)*u_(2,2,2)*v_(2,2,2)+s_(4,1,1)*t_(4,1,1)*u_(3,3)*v_(3,3)+s_(4,2)*t_(4,1,1)*u_(4,1,1)*v_(3,3)+s_(5,1)*t_(4,1,1)*u_(3,3)*v_(3,2,1)+s_(6)*t_(4,2)*u_(2,2,2)*v_(2,2,2)+s_(3,3)*t_(3,3)*u_(3,2,1)*v_(3,2,1)+s_(4,2)*t_(4,1,1)*u_(3,3)*v_(3,2,1)+s_(6)*t_(4,2)*u_(3,2,1)*v_(2,2,2)+s_(6)*t_(5,1)*u_(3,2,1)*v_(2,2,2)+s_(6)*t_(5,1)*u_(4,1,1)*v_(3,2,1)+s_(6)*t_(5,1)*u_(4,1,1)*v_(4,1,1)+s_(6)*t_(4,1,1)*u_(3,2,1)*v_(2,2,2)+s_(6)*t_(4,1,1)*u_(4,1,1)*v_(3,3)+s_(6)*t_(4,1,1)*u_(4,1,1)*v_(2,2,2)+s_(5,1)*t_(3,3)*u_(2,2,2)*v_(2,2,2)+s_(5,1)*t_(4,2)*u_(2,2,2)*v_(2,2,2)+s_(5,1)*t_(5,1)*u_(4,1,1)*v_(2,2,2)+s_(6)*t_(3,3)*u_(3,2,1)*v_(3,2,1)+s_(6)*t_(4,2)*u_(4,1,1)*v_(3,2,1)+s_(6)*t_(6)*u_(2,2,2)*v_(2,2,2)+s_(6)*t_(4,2)*u_(4,1,1)*v_(4,1,1)+s_(6)*t_(3,2,1)*u_(3,2,1)*v_(2,2,2)+s_(6)*t_(6)*u_(3,2,1)*v_(3,2,1)+s_(6)*t_(6)*u_(4,1,1)*v_(4,1,1)+s_(5,1)*t_(3,3)*u_(3,2,1)*v_(2,2,2)+s_(5,1)*t_(4,2)*u_(4,1,1)*v_(2,2,2)+s_(6)*t_(3,3)*u_(3,3)*v_(2,2,2)+s_(5,1)*t_(3,2,1)*u_(2,2,2)*v_(2,2,2)+s_(4,1,1)*t_(4,1,1)*u_(3,3)*v_(2,2,2)+s_(4,2)*t_(4,2)*u_(4,1,1)*v_(2,2,2)+s_(5,1)*t_(4,1,1)*u_(4,1,1)*v_(3,3)+s_(4,2)*t_(3,3)*u_(3,2,1)*v_(2,2,2)+2*s_(4,2)*t_(4,2)*u_(2,2,2)*v_(2,2,2)+3*s_(5,1)*t_(4,2)*u_(3,2,1)*v_(2,2,2)+3*s_(5,1)*t_(5,1)*u_(4,1,1)*v_(3,2,1)+2*s_(5,1)*t_(5,1)*u_(4,1,1)*v_(4,1,1)+2*s_(4,1,1)*t_(4,1,1)*u_(2,2,2)*v_(2,2,2)+4*s_(5,1)*t_(4,1,1)*u_(3,2,1)*v_(2,2,2)+6*s_(4,1,1)*t_(4,1,1)*u_(4,1,1)*v_(2,2,2)+3*s_(4,2)*t_(4,1,1)*u_(4,1,1)*v_(2,2,2)+2*s_(5,1)*t_(4,2)*u_(4,1,1)*v_(4,1,1)+3*s_(5,1)*t_(4,1,1)*u_(4,1,1)*v_(4,1,1)+2*s_(5,1)*t_(3,3)*u_(3,2,1)*v_(3,2,1)+4*s_(5,1)*t_(3,2,1)*u_(3,2,1)*v_(2,2,2)+3*s_(4,2)*t_(4,2)*u_(3,2,1)*v_(2,2,2)+3*s_(3,3)*t_(3,2,1)*u_(3,2,1)*v_(2,2,2)+4*s_(4,2)*t_(4,1,1)*u_(3,2,1)*v_(2,2,2)+3*s_(5,1)*t_(4,2)*u_(4,1,1)*v_(3,2,1)+6*s_(5,1)*t_(5,1)*u_(3,2,1)*v_(3,2,1)+4*s_(3,2,1)*t_(3,2,1)*u_(2,2,2)*v_(2,2,2)+7*s_(5,1)*t_(4,1,1)*u_(4,1,1)*v_(3,2,1)+2*s_(4,1,1)*t_(4,1,1)*u_(3,3)*v_(3,2,1)+5*s_(4,1,1)*t_(4,1,1)*u_(3,2,1)*v_(2,2,2)+3*s_(4,2)*t_(4,1,1)*u_(4,1,1)*v_(4,1,1)+2*s_(4,2)*t_(4,2)*u_(4,1,1)*v_(4,1,1)+2*s_(4,2)*t_(3,3)*u_(3,2,1)*v_(3,2,1)+4*s_(4,2)*t_(3,2,1)*u_(3,2,1)*v_(2,2,2)+6*s_(5,1)*t_(4,2)*u_(3,2,1)*v_(3,2,1)+10*s_(4,1,1)*t_(4,1,1)*u_(4,1,1)*v_(4,1,1)+3*s_(4,2)*t_(4,2)*u_(4,1,1)*v_(3,2,1)+10*s_(5,1)*t_(4,1,1)*u_(3,2,1)*v_(3,2,1)+4*s_(4,1,1)*t_(3,3)*u_(3,2,1)*v_(3,2,1)+6*s_(4,1,1)*t_(3,2,1)*u_(3,2,1)*v_(2,2,2)+7*s_(4,2)*t_(4,1,1)*u_(4,1,1)*v_(3,2,1)+12*s_(4,1,1)*t_(4,1,1)*u_(4,1,1)*v_(3,2,1)+3*s_(3,3)*t_(3,2,1)*u_(3,2,1)*v_(3,2,1)+12*s_(5,1)*t_(3,2,1)*u_(3,2,1)*v_(3,2,1)+8*s_(3,2,1)*t_(3,2,1)*u_(3,2,1)*v_(2,2,2)+6*s_(4,2)*t_(4,2)*u_(3,2,1)*v_(3,2,1)+10*s_(4,2)*t_(4,1,1)*u_(3,2,1)*v_(3,2,1)+16*s_(4,1,1)*t_(4,1,1)*u_(3,2,1)*v_(3,2,1)+12*s_(4,2)*t_(3,2,1)*u_(3,2,1)*v_(3,2,1)+16*s_(4,1,1)*t_(3,2,1)*u_(3,2,1)*v_(3,2,1)+24*s_(3,2,1)*t_(3,2,1)*u_(3,2,1)*v_(3,2,1)+2*s_(6)*t_(5,1)*u_(3,2,1)*v_(3,2,1)+2*s_(6)*t_(4,1,1)*u_(4,1,1)*v_(3,2,1)+2*s_(4,2)*t_(4,1,1)*u_(2,2,2)*v_(2,2,2)+2*s_(5,1)*t_(5,1)*u_(2,2,2)*v_(2,2,2)+2*s_(5,1)*t_(4,1,1)*u_(2,2,2)*v_(2,2,2)+2*s_(6)*t_(4,2)*u_(3,2,1)*v_(3,2,1)+3*s_(5,1)*t_(5,1)*u_(3,2,1)*v_(2,2,2)+3*s_(5,1)*t_(4,1,1)*u_(4,1,1)*v_(2,2,2)+3*s_(4,1,1)*t_(3,3)*u_(2,2,2)*v_(2,2,2)+3*s_(6)*t_(4,1,1)*u_(3,2,1)*v_(3,2,1)+3*s_(3,3)*t_(3,3)*u_(2,2,2)*v_(2,2,2)+3*s_(2,2,2)*t_(2,2,2)*u_(2,2,2)*v_(2,2,2)+3*s_(6)*t_(3,2,1)*u_(3,2,1)*v_(3,2,1)+t_(4,1,1)*u_(4,1,1)*v_(3,3)*s_(3,3)+t_(5,1)*u_(4,1,1)*v_(3,3)*s_(3,2,1)+t_(4,2)*u_(4,1,1)*v_(3,3)*s_(3,2,1)+2*t_(4,1,1)*u_(4,1,1)*v_(3,3)*s_(3,2,1)+t_(6)*u_(3,3)*v_(3,3)*s_(2,2,2)+t_(4,1,1)*u_(4,1,1)*v_(3,3)*s_(2,2,2)+3*t_(5,1)*u_(5,1)*v_(4,1,1)*s_(3,2,1)+2*t_(5,1)*u_(5,1)*v_(4,1,1)*s_(4,1,1)+t_(4,2)*u_(4,1,1)*v_(4,1,1)*s_(3,3)+6*t_(4,1,1)*u_(4,1,1)*v_(4,1,1)*s_(2,2,2)+3*t_(4,2)*u_(4,1,1)*v_(4,1,1)*s_(2,2,2)+2*t_(5,1)*u_(4,2)*v_(4,1,1)*s_(4,1,1)+3*t_(5,1)*u_(4,1,1)*v_(4,1,1)*s_(4,1,1)+3*t_(5,1)*u_(4,2)*v_(4,1,1)*s_(3,2,1)+7*t_(5,1)*u_(4,1,1)*v_(4,1,1)*s_(3,2,1)+3*t_(4,2)*u_(4,1,1)*v_(4,1,1)*s_(4,1,1)+2*t_(4,2)*u_(4,2)*v_(4,1,1)*s_(4,1,1)+3*t_(4,2)*u_(4,2)*v_(4,1,1)*s_(3,2,1)+7*t_(4,2)*u_(4,1,1)*v_(4,1,1)*s_(3,2,1)+12*t_(4,1,1)*u_(4,1,1)*v_(4,1,1)*s_(3,2,1)+t_(6)*u_(5,1)*v_(4,1,1)*s_(3,2,1)+t_(6)*u_(5,1)*v_(4,1,1)*s_(4,1,1)+t_(6)*u_(4,1,1)*v_(4,1,1)*s_(3,3)+t_(6)*u_(4,1,1)*v_(4,1,1)*s_(2,2,2)+t_(5,1)*u_(5,1)*v_(4,1,1)*s_(2,2,2)+t_(6)*u_(4,2)*v_(4,1,1)*s_(3,2,1)+t_(6)*u_(4,2)*v_(4,1,1)*s_(4,1,1)+2*t_(6)*u_(4,1,1)*v_(4,1,1)*s_(3,2,1)+t_(6)*u_(6)*v_(4,1,1)*s_(4,1,1)+t_(5,1)*u_(4,2)*v_(4,1,1)*s_(2,2,2)+3*t_(5,1)*u_(4,1,1)*v_(4,1,1)*s_(2,2,2)+t_(4,2)*u_(4,2)*v_(4,1,1)*s_(2,2,2)+t_(5,1)*u_(4,1,1)*v_(4,1,1)*s_(3,3)+3*t_(5,1)*u_(4,2)*v_(3,2,1)*s_(2,2,2)+t_(4,1,1)*u_(3,3)*v_(3,2,1)*s_(2,2,2)+4*t_(5,1)*u_(4,1,1)*v_(3,2,1)*s_(2,2,2)+2*t_(5,1)*u_(3,3)*v_(3,2,1)*s_(3,2,1)+4*t_(5,1)*u_(3,2,1)*v_(3,2,1)*s_(2,2,2)+3*t_(4,2)*u_(4,2)*v_(3,2,1)*s_(2,2,2)+t_(3,3)*u_(3,3)*v_(3,2,1)*s_(3,2,1)+3*t_(3,3)*u_(3,2,1)*v_(3,2,1)*s_(2,2,2)+4*t_(4,2)*u_(4,1,1)*v_(3,2,1)*s_(2,2,2)+6*t_(5,1)*u_(5,1)*v_(3,2,1)*s_(3,2,1)+t_(6)*u_(4,2)*v_(3,2,1)*s_(2,2,2)+5*t_(4,1,1)*u_(4,1,1)*v_(3,2,1)*s_(2,2,2)+2*t_(4,2)*u_(3,3)*v_(3,2,1)*s_(3,2,1)+4*t_(4,2)*u_(3,2,1)*v_(3,2,1)*s_(2,2,2)+6*t_(5,1)*u_(4,2)*v_(3,2,1)*s_(3,2,1)+10*t_(5,1)*u_(4,1,1)*v_(3,2,1)*s_(3,2,1)+4*t_(4,1,1)*u_(3,3)*v_(3,2,1)*s_(3,2,1)+6*t_(4,1,1)*u_(3,2,1)*v_(3,2,1)*s_(2,2,2)+3*t_(3,3)*u_(3,2,1)*v_(3,2,1)*s_(3,2,1)+12*t_(5,1)*u_(3,2,1)*v_(3,2,1)*s_(3,2,1)+8*t_(3,2,1)*u_(3,2,1)*v_(3,2,1)*s_(2,2,2)+6*t_(4,2)*u_(4,2)*v_(3,2,1)*s_(3,2,1)+10*t_(4,2)*u_(4,1,1)*v_(3,2,1)*s_(3,2,1)+16*t_(4,1,1)*u_(4,1,1)*v_(3,2,1)*s_(3,2,1)+12*t_(4,2)*u_(3,2,1)*v_(3,2,1)*s_(3,2,1)+16*t_(4,1,1)*u_(3,2,1)*v_(3,2,1)*s_(3,2,1)+t_(6)*u_(5,1)*v_(3,2,1)*s_(2,2,2)+t_(6)*u_(4,1,1)*v_(3,2,1)*s_(2,2,2)+t_(6)*u_(3,3)*v_(3,2,1)*s_(3,2,1)+2*t_(6)*u_(5,1)*v_(3,2,1)*s_(3,2,1)+t_(6)*u_(3,2,1)*v_(3,2,1)*s_(2,2,2)+t_(6)*u_(6)*v_(3,2,1)*s_(3,2,1)+2*t_(6)*u_(4,2)*v_(3,2,1)*s_(3,2,1)+t_(5,1)*u_(3,3)*v_(3,2,1)*s_(2,2,2)+3*t_(5,1)*u_(5,1)*v_(3,2,1)*s_(2,2,2)+3*t_(6)*u_(4,1,1)*v_(3,2,1)*s_(3,2,1)+3*t_(6)*u_(3,2,1)*v_(3,2,1)*s_(3,2,1)+t_(4,2)*u_(3,3)*v_(3,2,1)*s_(2,2,2)+2*t_(4,2)*u_(4,2)*v_(2,2,2)*s_(2,2,2)+t_(4,2)*u_(3,2,1)*v_(2,2,2)*s_(2,2,2)+t_(4,1,1)*u_(3,2,1)*v_(2,2,2)*s_(2,2,2)+2*t_(4,1,1)*u_(4,1,1)*v_(2,2,2)*s_(2,2,2)+t_(6)*u_(4,2)*v_(2,2,2)*s_(2,2,2)+4*t_(3,2,1)*u_(3,2,1)*v_(2,2,2)*s_(2,2,2)+t_(5,1)*u_(3,3)*v_(2,2,2)*s_(2,2,2)+t_(5,1)*u_(4,2)*v_(2,2,2)*s_(2,2,2)+t_(6)*u_(6)*v_(2,2,2)*s_(2,2,2)+2*t_(4,2)*u_(4,1,1)*v_(2,2,2)*s_(2,2,2)+2*t_(5,1)*u_(5,1)*v_(2,2,2)*s_(2,2,2)+2*t_(5,1)*u_(4,1,1)*v_(2,2,2)*s_(2,2,2)+t_(5,1)*u_(3,2,1)*v_(2,2,2)*s_(2,2,2)+3*t_(4,1,1)*u_(3,3)*v_(2,2,2)*s_(2,2,2)+3*t_(3,3)*u_(3,3)*v_(2,2,2)*s_(2,2,2)+v_(6)*s_(4,2)*t_(2,2,2)*u_(2,2,2)+v_(6)*s_(4,2)*t_(3,2,1)*u_(2,2,2)+v_(6)*s_(5,1)*t_(3,2,1)*u_(2,2,2)+v_(6)*s_(5,1)*t_(4,1,1)*u_(3,2,1)+v_(6)*s_(5,1)*t_(4,1,1)*u_(4,1,1)+v_(6)*s_(4,1,1)*t_(3,2,1)*u_(2,2,2)+v_(6)*s_(4,1,1)*t_(4,1,1)*u_(3,3)+v_(6)*s_(4,1,1)*t_(4,1,1)*u_(2,2,2)+v_(6)*s_(3,3)*t_(3,2,1)*u_(3,2,1)+v_(6)*s_(4,2)*t_(4,1,1)*u_(3,2,1)+v_(6)*s_(6)*t_(2,2,2)*u_(2,2,2)+v_(6)*s_(4,2)*t_(4,1,1)*u_(4,1,1)+2*v_(6)*s_(5,1)*t_(3,2,1)*u_(3,2,1)+v_(6)*s_(3,2,1)*t_(3,2,1)*u_(2,2,2)+2*v_(6)*s_(4,1,1)*t_(4,1,1)*u_(3,2,1)+v_(6)*s_(6)*t_(3,2,1)*u_(3,2,1)+2*v_(6)*s_(4,2)*t_(3,2,1)*u_(3,2,1)+v_(6)*s_(6)*t_(4,1,1)*u_(4,1,1)+v_(6)*s_(3,3)*t_(3,3)*u_(2,2,2)+3*v_(6)*s_(4,1,1)*t_(3,2,1)*u_(3,2,1)+3*v_(6)*s_(3,2,1)*t_(3,2,1)*u_(3,2,1)+3*v_(5,1)*s_(4,2)*t_(3,2,1)*u_(2,2,2)+3*v_(5,1)*s_(5,1)*t_(4,1,1)*u_(3,2,1)+2*v_(5,1)*s_(5,1)*t_(4,1,1)*u_(4,1,1)+v_(5,1)*s_(4,1,1)*t_(3,3)*u_(3,2,1)+4*v_(5,1)*s_(4,1,1)*t_(3,2,1)*u_(2,2,2)+2*v_(5,1)*s_(4,2)*t_(4,1,1)*u_(4,1,1)+3*v_(5,1)*s_(4,1,1)*t_(4,1,1)*u_(4,1,1)+2*v_(5,1)*s_(3,3)*t_(3,2,1)*u_(3,2,1)+4*v_(5,1)*s_(3,2,1)*t_(3,2,1)*u_(2,2,2)+3*v_(5,1)*s_(4,2)*t_(4,1,1)*u_(3,2,1)+6*v_(5,1)*s_(5,1)*t_(3,2,1)*u_(3,2,1)+7*v_(5,1)*s_(4,1,1)*t_(4,1,1)*u_(3,2,1)+6*v_(5,1)*s_(4,2)*t_(3,2,1)*u_(3,2,1)+10*v_(5,1)*s_(4,1,1)*t_(3,2,1)*u_(3,2,1)+12*v_(5,1)*s_(3,2,1)*t_(3,2,1)*u_(3,2,1)+v_(5,1)*s_(3,3)*t_(2,2,2)*u_(2,2,2)+v_(5,1)*s_(4,2)*t_(2,2,2)*u_(2,2,2)+v_(5,1)*s_(5,1)*t_(4,1,1)*u_(2,2,2)+2*v_(5,1)*s_(5,1)*t_(2,2,2)*u_(2,2,2)+2*v_(5,1)*s_(4,1,1)*t_(2,2,2)*u_(2,2,2)+v_(5,1)*s_(3,3)*t_(3,2,1)*u_(2,2,2)+v_(5,1)*s_(4,2)*t_(4,1,1)*u_(2,2,2)+3*v_(5,1)*s_(5,1)*t_(3,2,1)*u_(2,2,2)+v_(5,1)*s_(3,2,1)*t_(2,2,2)*u_(2,2,2)+3*v_(5,1)*s_(4,1,1)*t_(4,1,1)*u_(2,2,2)+v_(5,1)*s_(4,1,1)*t_(4,1,1)*u_(3,3)+2*v_(4,2)*s_(4,2)*t_(2,2,2)*u_(2,2,2)+v_(4,2)*s_(3,2,1)*t_(2,2,2)*u_(2,2,2)+v_(4,2)*s_(4,1,1)*t_(4,1,1)*u_(3,3)+3*v_(4,2)*s_(4,1,1)*t_(4,1,1)*u_(2,2,2)+3*v_(4,2)*s_(4,2)*t_(3,2,1)*u_(2,2,2)+v_(4,2)*s_(4,1,1)*t_(3,3)*u_(3,2,1)+4*v_(4,2)*s_(4,1,1)*t_(3,2,1)*u_(2,2,2)+3*v_(4,2)*s_(4,1,1)*t_(4,1,1)*u_(4,1,1)+2*v_(4,2)*s_(4,2)*t_(4,1,1)*u_(4,1,1)+2*v_(4,2)*s_(3,3)*t_(3,2,1)*u_(3,2,1)+4*v_(4,2)*s_(3,2,1)*t_(3,2,1)*u_(2,2,2)+3*v_(4,2)*s_(4,2)*t_(4,1,1)*u_(3,2,1)+7*v_(4,2)*s_(4,1,1)*t_(4,1,1)*u_(3,2,1)+6*v_(4,2)*s_(4,2)*t_(3,2,1)*u_(3,2,1)+10*v_(4,2)*s_(4,1,1)*t_(3,2,1)*u_(3,2,1)+12*v_(4,2)*s_(3,2,1)*t_(3,2,1)*u_(3,2,1)+2*v_(4,2)*s_(4,1,1)*t_(2,2,2)*u_(2,2,2)+v_(4,2)*s_(4,2)*t_(4,1,1)*u_(2,2,2)+v_(4,2)*s_(3,3)*t_(3,2,1)*u_(2,2,2)+v_(3,3)*s_(3,3)*t_(3,2,1)*u_(3,2,1)+3*v_(3,3)*s_(3,2,1)*t_(3,2,1)*u_(2,2,2)+3*v_(3,3)*s_(3,2,1)*t_(3,2,1)*u_(3,2,1)+3*v_(3,3)*s_(3,3)*t_(2,2,2)*u_(2,2,2)+v_(4,1,1)*s_(3,3)*t_(3,2,1)*u_(2,2,2)+v_(4,1,1)*s_(3,2,1)*t_(2,2,2)*u_(2,2,2)+v_(4,1,1)*s_(4,1,1)*t_(3,3)*u_(3,3)+2*v_(4,1,1)*s_(4,1,1)*t_(2,2,2)*u_(2,2,2)+6*v_(4,1,1)*s_(4,1,1)*t_(4,1,1)*u_(2,2,2)+2*v_(4,1,1)*s_(4,1,1)*t_(3,3)*u_(3,2,1)+5*v_(4,1,1)*s_(4,1,1)*t_(3,2,1)*u_(2,2,2)+4*v_(4,1,1)*s_(3,3)*t_(3,2,1)*u_(3,2,1)+6*v_(4,1,1)*s_(3,2,1)*t_(3,2,1)*u_(2,2,2)+12*v_(4,1,1)*s_(4,1,1)*t_(4,1,1)*u_(3,2,1)+16*v_(4,1,1)*s_(4,1,1)*t_(3,2,1)*u_(3,2,1)+16*v_(4,1,1)*s_(3,2,1)*t_(3,2,1)*u_(3,2,1)+3*v_(4,1,1)*s_(3,3)*t_(2,2,2)*u_(2,2,2)+v_(4,1,1)*s_(4,1,1)*t_(3,3)*u_(2,2,2)+4*v_(3,2,1)*s_(3,2,1)*t_(2,2,2)*u_(2,2,2)+8*v_(3,2,1)*s_(3,2,1)*t_(3,2,1)*u_(2,2,2)+u_(6)*v_(6)*s_(2,2,2)*t_(2,2,2)+u_(6)*v_(6)*s_(3,2,1)*t_(3,2,1)+u_(6)*v_(6)*s_(4,1,1)*t_(4,1,1)+3*u_(5,1)*v_(5,1)*s_(4,1,1)*t_(3,2,1)+2*u_(5,1)*v_(5,1)*s_(4,1,1)*t_(4,1,1)+6*u_(5,1)*v_(5,1)*s_(3,2,1)*t_(3,2,1)+u_(6)*v_(5,1)*s_(3,2,1)*t_(2,2,2)+u_(6)*v_(5,1)*s_(4,1,1)*t_(3,2,1)+u_(6)*v_(5,1)*s_(4,1,1)*t_(4,1,1)+u_(5,1)*v_(5,1)*s_(4,1,1)*t_(2,2,2)+2*u_(6)*v_(5,1)*s_(3,2,1)*t_(3,2,1)+2*u_(5,1)*v_(5,1)*s_(2,2,2)*t_(2,2,2)+3*u_(5,1)*v_(5,1)*s_(3,2,1)*t_(2,2,2)+2*u_(4,2)*v_(4,2)*s_(2,2,2)*t_(2,2,2)+3*u_(5,1)*v_(4,2)*s_(3,2,1)*t_(2,2,2)+2*u_(5,1)*v_(4,2)*s_(4,1,1)*t_(4,1,1)+3*u_(4,2)*v_(4,2)*s_(3,2,1)*t_(2,2,2)+u_(6)*v_(4,2)*s_(2,2,2)*t_(2,2,2)+3*u_(5,1)*v_(4,2)*s_(4,1,1)*t_(3,2,1)+u_(6)*v_(4,2)*s_(3,2,1)*t_(2,2,2)+2*u_(4,2)*v_(4,2)*s_(4,1,1)*t_(4,1,1)+6*u_(5,1)*v_(4,2)*s_(3,2,1)*t_(3,2,1)+3*u_(4,2)*v_(4,2)*s_(4,1,1)*t_(3,2,1)+6*u_(4,2)*v_(4,2)*s_(3,2,1)*t_(3,2,1)+u_(5,1)*v_(4,2)*s_(2,2,2)*t_(2,2,2)+u_(6)*v_(4,2)*s_(4,1,1)*t_(3,2,1)+u_(6)*v_(4,2)*s_(4,1,1)*t_(4,1,1)+2*u_(6)*v_(4,2)*s_(3,2,1)*t_(3,2,1)+u_(5,1)*v_(4,2)*s_(4,1,1)*t_(2,2,2)+u_(4,2)*v_(4,2)*s_(4,1,1)*t_(2,2,2)+u_(4,1,1)*v_(3,3)*s_(3,2,1)*t_(2,2,2)+2*u_(5,1)*v_(3,3)*s_(3,2,1)*t_(3,2,1)+u_(3,3)*v_(3,3)*s_(3,2,1)*t_(3,2,1)+2*u_(4,2)*v_(3,3)*s_(3,2,1)*t_(3,2,1)+4*u_(4,1,1)*v_(3,3)*s_(3,2,1)*t_(3,2,1)+u_(5,1)*v_(3,3)*s_(2,2,2)*t_(2,2,2)+u_(6)*v_(3,3)*s_(3,2,1)*t_(3,2,1)+u_(5,1)*v_(3,3)*s_(3,2,1)*t_(2,2,2)+u_(6)*v_(3,3)*s_(3,3)*t_(2,2,2)+3*u_(4,1,1)*v_(3,3)*s_(2,2,2)*t_(2,2,2)+3*u_(3,3)*v_(3,3)*s_(2,2,2)*t_(2,2,2)+u_(4,2)*v_(3,3)*s_(3,2,1)*t_(2,2,2)+u_(4,1,1)*v_(4,1,1)*s_(3,3)*t_(3,3)+2*u_(4,1,1)*v_(4,1,1)*s_(2,2,2)*t_(2,2,2)+u_(4,2)*v_(4,1,1)*s_(4,1,1)*t_(3,3)+u_(5,1)*v_(4,1,1)*s_(3,3)*t_(3,2,1)+4*u_(5,1)*v_(4,1,1)*s_(3,2,1)*t_(2,2,2)+6*u_(4,1,1)*v_(4,1,1)*s_(4,1,1)*t_(2,2,2)+3*u_(4,2)*v_(4,1,1)*s_(4,1,1)*t_(2,2,2)+3*u_(5,1)*v_(4,1,1)*s_(4,1,1)*t_(4,1,1)+u_(4,2)*v_(4,1,1)*s_(3,3)*t_(3,2,1)+4*u_(4,2)*v_(4,1,1)*s_(3,2,1)*t_(2,2,2)+7*u_(5,1)*v_(4,1,1)*s_(4,1,1)*t_(3,2,1)+2*u_(4,1,1)*v_(4,1,1)*s_(3,3)*t_(3,2,1)+5*u_(4,1,1)*v_(4,1,1)*s_(3,2,1)*t_(2,2,2)+3*u_(4,2)*v_(4,1,1)*s_(4,1,1)*t_(4,1,1)+10*u_(5,1)*v_(4,1,1)*s_(3,2,1)*t_(3,2,1)+7*u_(4,2)*v_(4,1,1)*s_(4,1,1)*t_(3,2,1)+12*u_(4,1,1)*v_(4,1,1)*s_(4,1,1)*t_(3,2,1)+10*u_(4,2)*v_(4,1,1)*s_(3,2,1)*t_(3,2,1)+16*u_(4,1,1)*v_(4,1,1)*s_(3,2,1)*t_(3,2,1)+u_(6)*v_(4,1,1)*s_(3,2,1)*t_(2,2,2)+u_(6)*v_(4,1,1)*s_(4,1,1)*t_(3,3)+u_(6)*v_(4,1,1)*s_(4,1,1)*t_(2,2,2)+2*u_(6)*v_(4,1,1)*s_(4,1,1)*t_(3,2,1)+2*u_(4,2)*v_(4,1,1)*s_(2,2,2)*t_(2,2,2)+2*u_(5,1)*v_(4,1,1)*s_(2,2,2)*t_(2,2,2)+3*u_(5,1)*v_(4,1,1)*s_(4,1,1)*t_(2,2,2)+u_(4,1,1)*v_(4,1,1)*s_(3,3)*t_(2,2,2)+3*u_(6)*v_(4,1,1)*s_(3,2,1)*t_(3,2,1)+u_(5,1)*v_(4,1,1)*s_(4,1,1)*t_(3,3)+u_(4,2)*v_(3,2,1)*s_(2,2,2)*t_(2,2,2)+u_(4,1,1)*v_(3,2,1)*s_(2,2,2)*t_(2,2,2)+4*u_(5,1)*v_(3,2,1)*s_(3,2,1)*t_(2,2,2)+3*u_(3,3)*v_(3,2,1)*s_(3,2,1)*t_(2,2,2)+4*u_(3,2,1)*v_(3,2,1)*s_(2,2,2)*t_(2,2,2)+4*u_(4,2)*v_(3,2,1)*s_(3,2,1)*t_(2,2,2)+6*u_(4,1,1)*v_(3,2,1)*s_(3,2,1)*t_(2,2,2)+3*u_(3,3)*v_(3,2,1)*s_(3,2,1)*t_(3,2,1)+12*u_(5,1)*v_(3,2,1)*s_(3,2,1)*t_(3,2,1)+8*u_(3,2,1)*v_(3,2,1)*s_(3,2,1)*t_(2,2,2)+12*u_(4,2)*v_(3,2,1)*s_(3,2,1)*t_(3,2,1)+16*u_(4,1,1)*v_(3,2,1)*s_(3,2,1)*t_(3,2,1)+u_(6)*v_(3,2,1)*s_(3,2,1)*t_(2,2,2)+u_(5,1)*v_(3,2,1)*s_(2,2,2)*t_(2,2,2)+3*u_(6)*v_(3,2,1)*s_(3,2,1)*t_(3,2,1);


==> anc/F7_out <==
PF7 = 8*s_(6,1)*v_(5,2)*u_(4,2,1)*t_(3,2,2)+11*s_(6,1)*v_(5,1,1)*u_(4,2,1)*t_(3,2,2)+6*s_(5,2)*v_(4,3)*u_(3,3,1)*t_(3,2,2)+12*s_(6,1)*v_(4,2,1)*u_(3,3,1)*t_(3,2,2)+11*s_(5,1,1)*v_(4,3)*u_(3,3,1)*t_(3,2,2)+14*s_(5,2)*v_(5,1,1)*u_(3,3,1)*t_(3,2,2)+s_(7)*v_(5,2)*u_(3,3,1)*t_(3,2,2)+8*s_(5,2)*v_(4,3)*u_(4,2,1)*t_(3,2,2)+18*s_(5,2)*v_(5,1,1)*u_(4,2,1)*t_(3,2,2)+12*s_(5,1,1)*v_(4,3)*u_(4,2,1)*t_(3,2,2)+20*s_(5,2)*v_(4,2,1)*u_(3,3,1)*t_(3,2,2)+18*s_(4,3)*v_(4,2,1)*u_(3,3,1)*t_(3,2,2)+28*s_(5,1,1)*v_(4,2,1)*u_(3,3,1)*t_(3,2,2)+s_(7)*v_(6,1)*u_(3,3,1)*t_(3,2,2)+s_(7)*v_(6,1)*u_(4,2,1)*t_(3,2,2)+s_(7)*v_(4,3)*u_(4,2,1)*t_(3,2,2)+2*s_(7)*v_(5,2)*u_(4,2,1)*t_(3,2,2)+2*s_(7)*v_(5,1,1)*u_(3,3,1)*t_(3,2,2)+2*s_(7)*v_(5,1,1)*u_(4,2,1)*t_(3,2,2)+2*s_(7)*v_(4,2,1)*u_(3,3,1)*t_(3,2,2)+2*s_(6,1)*v_(5,2)*u_(5,1,1)*t_(3,2,2)+s_(6,1)*v_(5,1,1)*u_(4,3)*t_(3,2,2)+5*s_(6,1)*v_(4,3)*u_(3,3,1)*t_(3,2,2)+6*s_(6,1)*v_(5,2)*u_(3,3,1)*t_(3,2,2)+7*s_(6,1)*v_(5,1,1)*u_(3,3,1)*t_(3,2,2)+s_(7)*v_(4,3)*u_(3,3,1)*t_(3,2,2)+2*s_(5,2)*v_(5,1,1)*u_(4,3)*t_(3,2,2)+5*s_(6,1)*v_(4,3)*u_(4,2,1)*t_(3,2,2)+2*s_(6,1)*v_(5,2)*u_(5,1,1)*t_(3,3,1)+s_(6,1)*v_(5,1,1)*u_(4,3)*t_(3,3,1)+4*s_(6,1)*v_(4,3)*u_(4,2,1)*t_(3,3,1)+2*s_(5,2)*v_(5,1,1)*u_(4,3)*t_(3,3,1)+6*s_(6,1)*v_(5,2)*u_(4,2,1)*t_(3,3,1)+10*s_(6,1)*v_(5,1,1)*u_(4,2,1)*t_(3,3,1)+6*s_(5,2)*v_(4,3)*u_(4,2,1)*t_(3,3,1)+11*s_(5,1,1)*v_(4,3)*u_(4,2,1)*t_(3,3,1)+17*s_(5,2)*v_(5,1,1)*u_(4,2,1)*t_(3,3,1)+s_(7)*v_(5,2)*u_(5,1,1)*t_(3,3,1)+s_(7)*v_(6,1)*u_(4,2,1)*t_(3,3,1)+s_(7)*v_(4,3)*u_(4,2,1)*t_(3,3,1)+s_(7)*v_(5,2)*u_(4,2,1)*t_(3,3,1)+3*s_(7)*v_(5,1,1)*u_(4,2,1)*t_(3,3,1)+5*v_(6,1)*u_(4,3)*t_(3,3,1)*s_(3,2,2)+6*v_(6,1)*u_(5,2)*t_(3,3,1)*s_(3,2,2)+7*v_(6,1)*u_(5,1,1)*t_(3,3,1)*s_(3,2,2)+v_(7)*u_(4,3)*t_(3,3,1)*s_(3,2,2)+6*v_(5,2)*u_(4,3)*t_(3,3,1)*s_(3,2,2)+12*v_(6,1)*u_(4,2,1)*t_(3,3,1)*s_(3,2,2)+11*v_(5,1,1)*u_(4,3)*t_(3,3,1)*s_(3,2,2)+14*v_(5,2)*u_(5,1,1)*t_(3,3,1)*s_(3,2,2)+v_(7)*u_(5,2)*t_(3,3,1)*s_(3,2,2)+20*v_(5,2)*u_(4,2,1)*t_(3,3,1)*s_(3,2,2)+18*v_(4,3)*u_(4,2,1)*t_(3,3,1)*s_(3,2,2)+28*v_(5,1,1)*u_(4,2,1)*t_(3,3,1)*s_(3,2,2)+v_(7)*u_(6,1)*t_(3,3,1)*s_(3,2,2)+2*v_(7)*u_(5,1,1)*t_(3,3,1)*s_(3,2,2)+2*v_(7)*u_(4,2,1)*t_(3,3,1)*s_(3,2,2)+2*v_(7)*u_(5,1,1)*t_(4,2,1)*s_(3,2,2)+3*v_(7)*u_(5,1,1)*t_(4,2,1)*s_(3,3,1)+4*s_(6,1)*v_(5,2)*u_(5,1,1)*t_(4,2,1)+3*s_(6,1)*v_(5,1,1)*u_(4,3)*t_(4,2,1)+4*s_(5,2)*v_(5,1,1)*u_(4,3)*t_(4,2,1)+s_(7)*v_(6,1)*u_(5,1,1)*t_(4,2,1)+s_(7)*v_(5,2)*u_(5,1,1)*t_(4,2,1)+s_(7)*v_(5,1,1)*u_(4,3)*t_(4,2,1)+12*u_(6,1)*t_(4,2,1)*s_(3,3,1)*v_(3,2,2)+20*u_(5,2)*t_(4,2,1)*s_(3,3,1)*v_(3,2,2)+18*u_(4,3)*t_(4,2,1)*s_(3,3,1)*v_(3,2,2)+28*u_(5,1,1)*t_(4,2,1)*s_(3,3,1)*v_(3,2,2)+2*u_(7)*t_(4,2,1)*s_(3,3,1)*v_(3,2,2)+5*v_(6,1)*u_(4,3)*t_(4,2,1)*s_(3,2,2)+4*v_(6,1)*u_(4,3)*t_(4,2,1)*s_(3,3,1)+8*v_(6,1)*u_(5,2)*t_(4,2,1)*s_(3,2,2)+6*v_(6,1)*u_(5,2)*t_(4,2,1)*s_(3,3,1)+11*v_(6,1)*u_(5,1,1)*t_(4,2,1)*s_(3,2,2)+10*v_(6,1)*u_(5,1,1)*t_(4,2,1)*s_(3,3,1)+8*v_(5,2)*u_(4,3)*t_(4,2,1)*s_(3,2,2)+6*v_(5,2)*u_(4,3)*t_(4,2,1)*s_(3,3,1)+18*v_(5,2)*u_(5,1,1)*t_(4,2,1)*s_(3,2,2)+12*v_(5,1,1)*u_(4,3)*t_(4,2,1)*s_(3,2,2)+11*v_(5,1,1)*u_(4,3)*t_(4,2,1)*s_(3,3,1)+17*v_(5,2)*u_(5,1,1)*t_(4,2,1)*s_(3,3,1)+v_(7)*u_(6,1)*t_(4,2,1)*s_(3,2,2)+v_(7)*u_(6,1)*t_(4,2,1)*s_(3,3,1)+v_(7)*u_(4,3)*t_(4,2,1)*s_(3,2,2)+v_(7)*u_(4,3)*t_(4,2,1)*s_(3,3,1)+2*v_(7)*u_(5,2)*t_(4,2,1)*s_(3,2,2)+v_(7)*u_(5,2)*t_(4,2,1)*s_(3,3,1)+u_(6,1)*t_(5,1,1)*s_(4,3)*v_(3,3,1)+7*u_(6,1)*t_(5,1,1)*s_(3,3,1)*v_(3,2,2)+3*u_(6,1)*t_(5,1,1)*s_(4,3)*v_(4,2,1)+2*u_(5,2)*t_(5,1,1)*s_(4,3)*v_(3,2,2)+2*u_(5,2)*t_(5,1,1)*s_(4,3)*v_(3,3,1)+11*u_(6,1)*t_(5,1,1)*s_(4,2,1)*v_(3,2,2)+10*u_(6,1)*t_(5,1,1)*s_(4,2,1)*v_(3,3,1)+14*u_(5,2)*t_(5,1,1)*s_(3,3,1)*v_(3,2,2)+4*u_(5,2)*t_(5,1,1)*s_(4,3)*v_(4,2,1)+18*u_(5,2)*t_(5,1,1)*s_(4,2,1)*v_(3,2,2)+17*u_(5,2)*t_(5,1,1)*s_(4,2,1)*v_(3,3,1)+u_(7)*t_(5,1,1)*s_(4,3)*v_(4,2,1)+2*u_(7)*t_(5,1,1)*s_(3,3,1)*v_(3,2,2)+2*u_(7)*t_(5,1,1)*s_(4,2,1)*v_(3,2,2)+3*u_(7)*t_(5,1,1)*s_(4,2,1)*v_(3,3,1)+2*v_(6,1)*u_(5,2)*t_(5,1,1)*s_(3,3,1)+4*v_(6,1)*u_(5,2)*t_(5,1,1)*s_(4,2,1)+v_(7)*u_(5,2)*t_(5,1,1)*s_(3,3,1)+v_(7)*u_(6,1)*t_(5,1,1)*s_(4,2,1)+v_(7)*u_(5,2)*t_(5,1,1)*s_(4,2,1)+2*v_(6,1)*u_(5,2)*t_(5,1,1)*s_(3,2,2)+11*t_(5,1,1)*s_(4,3)*v_(3,3,1)*u_(3,2,2)+12*t_(5,1,1)*s_(4,3)*v_(4,2,1)*u_(3,2,2)+11*t_(5,1,1)*s_(4,3)*v_(4,2,1)*u_(3,3,1)+28*t_(5,1,1)*s_(4,2,1)*v_(3,3,1)*u_(3,2,2)+u_(6,1)*t_(5,1,1)*s_(4,3)*v_(3,2,2)+6*u_(5,2)*t_(4,3)*s_(3,3,1)*v_(3,2,2)+11*u_(5,1,1)*t_(4,3)*s_(3,3,1)*v_(3,2,2)+8*u_(5,2)*t_(4,3)*s_(4,2,1)*v_(3,2,2)+6*u_(5,2)*t_(4,3)*s_(4,2,1)*v_(3,3,1)+12*u_(5,1,1)*t_(4,3)*s_(4,2,1)*v_(3,2,2)+11*u_(5,1,1)*t_(4,3)*s_(4,2,1)*v_(3,3,1)+u_(7)*t_(4,3)*s_(4,2,1)*v_(3,2,2)+u_(7)*t_(4,3)*s_(4,2,1)*v_(3,3,1)+v_(6,1)*u_(5,1,1)*t_(4,3)*s_(3,2,2)+v_(6,1)*u_(5,1,1)*t_(4,3)*s_(3,3,1)+3*v_(6,1)*u_(5,1,1)*t_(4,3)*s_(4,2,1)+2*v_(5,2)*u_(5,1,1)*t_(4,3)*s_(3,2,2)+2*v_(5,2)*u_(5,1,1)*t_(4,3)*s_(3,3,1)+4*v_(5,2)*u_(5,1,1)*t_(4,3)*s_(4,2,1)+v_(7)*u_(5,1,1)*t_(4,3)*s_(4,2,1)+18*t_(4,3)*s_(4,2,1)*v_(3,3,1)*u_(3,2,2)+5*u_(6,1)*t_(4,3)*s_(3,3,1)*v_(3,2,2)+u_(7)*t_(4,3)*s_(3,3,1)*v_(3,2,2)+5*u_(6,1)*t_(4,3)*s_(4,2,1)*v_(3,2,2)+4*u_(6,1)*t_(4,3)*s_(4,2,1)*v_(3,3,1)+u_(7)*t_(5,2)*s_(5,1,1)*v_(4,2,1)+2*u_(6,1)*t_(5,2)*s_(5,1,1)*v_(3,2,2)+2*t_(5,2)*s_(5,1,1)*v_(4,3)*u_(3,2,2)+2*t_(5,2)*s_(5,1,1)*v_(4,3)*u_(3,3,1)+6*t_(5,2)*s_(4,3)*v_(3,3,1)*u_(3,2,2)+14*t_(5,2)*s_(5,1,1)*v_(3,3,1)*u_(3,2,2)+4*t_(5,2)*s_(5,1,1)*v_(4,3)*u_(4,2,1)+8*t_(5,2)*s_(4,3)*v_(4,2,1)*u_(3,2,2)+6*t_(5,2)*s_(4,3)*v_(4,2,1)*u_(3,3,1)+18*t_(5,2)*s_(5,1,1)*v_(4,2,1)*u_(3,2,2)+17*t_(5,2)*s_(5,1,1)*v_(4,2,1)*u_(3,3,1)+20*t_(5,2)*s_(4,2,1)*v_(3,3,1)*u_(3,2,2)+2*u_(6,1)*t_(5,2)*s_(5,1,1)*v_(3,3,1)+6*u_(6,1)*t_(5,2)*s_(3,3,1)*v_(3,2,2)+4*u_(6,1)*t_(5,2)*s_(5,1,1)*v_(4,2,1)+8*u_(6,1)*t_(5,2)*s_(4,2,1)*v_(3,2,2)+6*u_(6,1)*t_(5,2)*s_(4,2,1)*v_(3,3,1)+u_(7)*t_(5,2)*s_(3,3,1)*v_(3,2,2)+u_(7)*t_(5,2)*s_(5,1,1)*v_(3,3,1)+2*u_(7)*t_(5,2)*s_(4,2,1)*v_(3,2,2)+u_(7)*t_(5,2)*s_(4,2,1)*v_(3,3,1)+2*t_(6,1)*s_(5,2)*v_(5,1,1)*u_(3,3,1)+t_(6,1)*s_(5,1,1)*v_(4,3)*u_(3,2,2)+t_(6,1)*s_(5,1,1)*v_(4,3)*u_(3,3,1)+5*t_(6,1)*s_(4,3)*v_(3,3,1)*u_(3,2,2)+6*t_(6,1)*s_(5,2)*v_(3,3,1)*u_(3,2,2)+7*t_(6,1)*s_(5,1,1)*v_(3,3,1)*u_(3,2,2)+4*t_(6,1)*s_(5,2)*v_(5,1,1)*u_(4,2,1)+3*t_(6,1)*s_(5,1,1)*v_(4,3)*u_(4,2,1)+5*t_(6,1)*s_(4,3)*v_(4,2,1)*u_(3,2,2)+4*t_(6,1)*s_(4,3)*v_(4,2,1)*u_(3,3,1)+8*t_(6,1)*s_(5,2)*v_(4,2,1)*u_(3,2,2)+6*t_(6,1)*s_(5,2)*v_(4,2,1)*u_(3,3,1)+11*t_(6,1)*s_(5,1,1)*v_(4,2,1)*u_(3,2,2)+10*t_(6,1)*s_(5,1,1)*v_(4,2,1)*u_(3,3,1)+12*t_(6,1)*s_(4,2,1)*v_(3,3,1)*u_(3,2,2)+2*t_(6,1)*s_(5,2)*v_(5,1,1)*u_(3,2,2)+u_(7)*t_(6,1)*s_(3,3,1)*v_(3,2,2)+u_(7)*t_(6,1)*s_(4,2,1)*v_(3,2,2)+u_(7)*t_(6,1)*s_(4,2,1)*v_(3,3,1)+u_(7)*t_(6,1)*s_(5,1,1)*v_(4,2,1)+2*t_(7)*s_(5,1,1)*v_(3,3,1)*u_(3,2,2)+2*t_(7)*s_(5,1,1)*v_(4,2,1)*u_(3,2,2)+2*t_(7)*s_(4,2,1)*v_(3,3,1)*u_(3,2,2)+3*t_(7)*s_(5,1,1)*v_(4,2,1)*u_(3,3,1)+t_(7)*s_(4,3)*v_(3,3,1)*u_(3,2,2)+t_(7)*s_(5,2)*v_(3,3,1)*u_(3,2,2)+t_(7)*s_(5,2)*v_(5,1,1)*u_(3,3,1)+t_(7)*s_(6,1)*v_(3,3,1)*u_(3,2,2)+t_(7)*s_(6,1)*v_(4,2,1)*u_(3,2,2)+t_(7)*s_(6,1)*v_(4,2,1)*u_(3,3,1)+t_(7)*s_(6,1)*v_(5,1,1)*u_(4,2,1)+t_(7)*s_(4,3)*v_(4,2,1)*u_(3,2,2)+t_(7)*s_(4,3)*v_(4,2,1)*u_(3,3,1)+2*t_(7)*s_(5,2)*v_(4,2,1)*u_(3,2,2)+t_(7)*s_(5,2)*v_(4,2,1)*u_(3,3,1)+t_(7)*s_(5,2)*v_(5,1,1)*u_(4,2,1)+t_(7)*s_(5,1,1)*v_(4,3)*u_(4,2,1)+12*s_(6,1)*u_(4,2,1)*t_(3,3,1)*v_(3,2,2)+11*s_(5,1,1)*u_(4,3)*t_(3,3,1)*v_(3,2,2)+14*s_(5,2)*u_(5,1,1)*t_(3,3,1)*v_(3,2,2)+s_(7)*u_(5,2)*t_(3,3,1)*v_(3,2,2)+8*s_(5,2)*u_(4,3)*t_(4,2,1)*v_(3,2,2)+18*s_(5,2)*u_(5,1,1)*t_(4,2,1)*v_(3,2,2)+12*s_(5,1,1)*u_(4,3)*t_(4,2,1)*v_(3,2,2)+20*s_(5,2)*u_(4,2,1)*t_(3,3,1)*v_(3,2,2)+18*s_(4,3)*u_(4,2,1)*t_(3,3,1)*v_(3,2,2)+28*s_(5,1,1)*u_(4,2,1)*t_(3,3,1)*v_(3,2,2)+s_(7)*u_(6,1)*t_(3,3,1)*v_(3,2,2)+s_(7)*u_(6,1)*t_(4,2,1)*v_(3,2,2)+s_(7)*u_(4,3)*t_(4,2,1)*v_(3,2,2)+2*s_(7)*u_(5,2)*t_(4,2,1)*v_(3,2,2)+2*s_(7)*u_(5,1,1)*t_(3,3,1)*v_(3,2,2)+2*s_(7)*u_(5,1,1)*t_(4,2,1)*v_(3,2,2)+2*s_(7)*u_(4,2,1)*t_(3,3,1)*v_(3,2,2)+2*s_(6,1)*u_(5,2)*t_(5,1,1)*v_(3,2,2)+5*u_(6,1)*t_(4,3)*v_(3,2,2)*s_(3,2,2)+u_(7)*t_(4,3)*v_(3,2,2)*s_(3,2,2)+8*u_(6,1)*t_(5,2)*v_(3,2,2)*s_(3,2,2)+9*u_(6,1)*t_(5,1,1)*v_(3,2,2)*s_(3,2,2)+6*u_(6,1)*t_(3,3,1)*v_(3,2,2)*s_(3,2,2)+8*u_(5,2)*t_(4,3)*v_(3,2,2)*s_(3,2,2)+15*u_(5,2)*t_(5,1,1)*v_(3,2,2)*s_(3,2,2)+14*u_(6,1)*t_(4,2,1)*v_(3,2,2)*s_(3,2,2)+14*u_(5,1,1)*t_(4,3)*v_(3,2,2)*s_(3,2,2)+10*u_(5,2)*t_(3,3,1)*v_(3,2,2)*s_(3,2,2)+12*u_(4,3)*t_(3,3,1)*v_(3,2,2)*s_(3,2,2)+19*u_(5,1,1)*t_(3,3,1)*v_(3,2,2)*s_(3,2,2)+27*u_(4,3)*t_(4,2,1)*v_(3,2,2)*s_(3,2,2)+28*u_(5,2)*t_(4,2,1)*v_(3,2,2)*s_(3,2,2)+31*u_(5,1,1)*t_(4,2,1)*v_(3,2,2)*s_(3,2,2)+42*u_(4,2,1)*t_(3,3,1)*v_(3,2,2)*s_(3,2,2)+u_(7)*t_(6,1)*v_(3,2,2)*s_(3,2,2)+u_(7)*t_(5,1,1)*v_(3,2,2)*s_(3,2,2)+2*u_(7)*t_(5,2)*v_(3,2,2)*s_(3,2,2)+3*u_(7)*t_(4,2,1)*v_(3,2,2)*s_(3,2,2)+s_(6,1)*u_(5,1,1)*t_(4,3)*v_(3,2,2)+5*s_(6,1)*u_(4,3)*t_(3,3,1)*v_(3,2,2)+6*s_(6,1)*u_(5,2)*t_(3,3,1)*v_(3,2,2)+7*s_(6,1)*u_(5,1,1)*t_(3,3,1)*v_(3,2,2)+s_(7)*u_(4,3)*t_(3,3,1)*v_(3,2,2)+2*s_(5,2)*u_(5,1,1)*t_(4,3)*v_(3,2,2)+5*s_(6,1)*u_(4,3)*t_(4,2,1)*v_(3,2,2)+8*s_(6,1)*u_(5,2)*t_(4,2,1)*v_(3,2,2)+11*s_(6,1)*u_(5,1,1)*t_(4,2,1)*v_(3,2,2)+6*s_(5,2)*u_(4,3)*t_(3,3,1)*v_(3,2,2)+6*s_(5,2)*u_(4,3)*t_(4,2,1)*v_(3,3,1)+11*s_(5,1,1)*u_(4,3)*t_(4,2,1)*v_(3,3,1)+17*s_(5,2)*u_(5,1,1)*t_(4,2,1)*v_(3,3,1)+s_(7)*u_(5,2)*t_(5,1,1)*v_(3,3,1)+s_(7)*u_(6,1)*t_(4,2,1)*v_(3,3,1)+s_(7)*u_(4,3)*t_(4,2,1)*v_(3,3,1)+s_(7)*u_(5,2)*t_(4,2,1)*v_(3,3,1)+3*s_(7)*u_(5,1,1)*t_(4,2,1)*v_(3,3,1)+6*t_(6,1)*v_(3,3,1)*s_(3,3,1)*u_(3,2,2)+14*t_(5,1,1)*v_(3,3,1)*s_(3,3,1)*u_(3,2,2)+12*t_(4,3)*v_(3,3,1)*s_(3,3,1)*u_(3,2,2)+14*t_(5,2)*v_(3,3,1)*s_(3,3,1)*u_(3,2,2)+39*t_(4,2,1)*v_(3,3,1)*s_(3,3,1)*u_(3,2,2)+2*t_(7)*v_(3,3,1)*s_(3,3,1)*u_(3,2,2)+5*u_(6,1)*t_(4,3)*v_(3,3,1)*s_(3,2,2)+3*u_(6,1)*t_(4,3)*v_(3,3,1)*s_(3,3,1)+6*u_(6,1)*t_(5,2)*v_(3,3,1)*s_(3,2,2)+4*u_(6,1)*t_(5,2)*v_(3,3,1)*s_(3,3,1)+7*u_(6,1)*t_(5,1,1)*v_(3,3,1)*s_(3,2,2)+5*u_(6,1)*t_(5,1,1)*v_(3,3,1)*s_(3,3,1)+u_(7)*t_(4,3)*v_(3,3,1)*s_(3,2,2)+u_(7)*t_(4,3)*v_(3,3,1)*s_(3,3,1)+6*u_(5,2)*t_(4,3)*v_(3,3,1)*s_(3,2,2)+4*u_(5,2)*t_(4,3)*v_(3,3,1)*s_(3,3,1)+6*u_(5,2)*t_(5,1,1)*v_(3,3,1)*s_(3,3,1)+12*u_(6,1)*t_(4,2,1)*v_(3,3,1)*s_(3,2,2)+10*u_(6,1)*t_(4,2,1)*v_(3,3,1)*s_(3,3,1)+11*u_(5,1,1)*t_(4,3)*v_(3,3,1)*s_(3,2,2)+6*u_(5,1,1)*t_(4,3)*v_(3,3,1)*s_(3,3,1)+14*u_(5,2)*t_(5,1,1)*v_(3,3,1)*s_(3,2,2)+u_(7)*t_(5,2)*v_(3,3,1)*s_(3,2,2)+20*u_(5,2)*t_(4,2,1)*v_(3,3,1)*s_(3,2,2)+18*u_(4,3)*t_(4,2,1)*v_(3,3,1)*s_(3,2,2)+11*u_(4,3)*t_(4,2,1)*v_(3,3,1)*s_(3,3,1)+18*u_(5,2)*t_(4,2,1)*v_(3,3,1)*s_(3,3,1)+24*u_(5,1,1)*t_(4,2,1)*v_(3,3,1)*s_(3,3,1)+28*u_(5,1,1)*t_(4,2,1)*v_(3,3,1)*s_(3,2,2)+u_(7)*t_(6,1)*v_(3,3,1)*s_(3,2,2)+u_(7)*t_(6,1)*v_(3,3,1)*s_(3,3,1)+2*u_(7)*t_(5,2)*v_(3,3,1)*s_(3,3,1)+2*u_(7)*t_(5,1,1)*v_(3,3,1)*s_(3,2,2)+2*u_(7)*t_(4,2,1)*v_(3,3,1)*s_(3,2,2)+2*u_(7)*t_(4,2,1)*v_(3,3,1)*s_(3,3,1)+2*s_(6,1)*u_(5,2)*t_(5,1,1)*v_(3,3,1)+s_(6,1)*u_(5,1,1)*t_(4,3)*v_(3,3,1)+4*s_(6,1)*u_(4,3)*t_(4,2,1)*v_(3,3,1)+2*s_(5,2)*u_(5,1,1)*t_(4,3)*v_(3,3,1)+6*s_(6,1)*u_(5,2)*t_(4,2,1)*v_(3,3,1)+10*s_(6,1)*u_(5,1,1)*t_(4,2,1)*v_(3,3,1)+s_(7)*u_(6,1)*t_(5,1,1)*v_(4,2,1)+s_(7)*u_(5,2)*t_(5,1,1)*v_(4,2,1)+s_(7)*u_(5,1,1)*t_(4,3)*v_(4,2,1)+64*v_(4,2,1)*s_(4,2,1)*u_(3,3,1)*t_(3,2,2)+12*t_(6,1)*v_(4,2,1)*s_(3,3,1)*u_(3,2,2)+22*t_(6,1)*v_(4,2,1)*s_(4,2,1)*u_(3,2,2)+19*t_(6,1)*v_(4,2,1)*s_(4,2,1)*u_(3,3,1)+20*t_(5,2)*v_(4,2,1)*s_(3,3,1)*u_(3,2,2)+18*t_(4,3)*v_(4,2,1)*s_(3,3,1)*u_(3,2,2)+28*t_(5,1,1)*v_(4,2,1)*s_(3,3,1)*u_(3,2,2)+31*t_(4,3)*v_(4,2,1)*s_(4,2,1)*u_(3,2,2)+39*t_(5,2)*v_(4,2,1)*s_(4,2,1)*u_(3,2,2)+22*t_(4,3)*v_(4,2,1)*s_(4,2,1)*u_(3,3,1)+31*t_(5,2)*v_(4,2,1)*s_(4,2,1)*u_(3,3,1)+52*t_(5,1,1)*v_(4,2,1)*s_(4,2,1)*u_(3,2,2)+44*t_(5,1,1)*v_(4,2,1)*s_(4,2,1)*u_(3,3,1)+2*t_(7)*v_(4,2,1)*s_(3,3,1)*u_(3,2,2)+4*t_(7)*v_(4,2,1)*s_(4,2,1)*u_(3,2,2)+4*t_(7)*v_(4,2,1)*s_(4,2,1)*u_(3,3,1)+5*u_(6,1)*t_(4,3)*v_(4,2,1)*s_(3,2,2)+4*u_(6,1)*t_(4,3)*v_(4,2,1)*s_(3,3,1)+8*u_(6,1)*t_(5,2)*v_(4,2,1)*s_(3,2,2)+6*u_(6,1)*t_(5,2)*v_(4,2,1)*s_(3,3,1)+11*u_(6,1)*t_(5,1,1)*v_(4,2,1)*s_(3,2,2)+10*u_(6,1)*t_(5,1,1)*v_(4,2,1)*s_(3,3,1)+7*u_(6,1)*t_(4,3)*v_(4,2,1)*s_(4,2,1)+10*u_(6,1)*t_(5,2)*v_(4,2,1)*s_(4,2,1)+16*u_(6,1)*t_(5,1,1)*v_(4,2,1)*s_(4,2,1)+8*u_(5,2)*t_(4,3)*v_(4,2,1)*s_(3,2,2)+6*u_(5,2)*t_(4,3)*v_(4,2,1)*s_(3,3,1)+18*u_(5,2)*t_(5,1,1)*v_(4,2,1)*s_(3,2,2)+12*u_(5,1,1)*t_(4,3)*v_(4,2,1)*s_(3,2,2)+11*u_(5,1,1)*t_(4,3)*v_(4,2,1)*s_(3,3,1)+17*u_(5,2)*t_(5,1,1)*v_(4,2,1)*s_(3,3,1)+10*u_(5,2)*t_(4,3)*v_(4,2,1)*s_(4,2,1)+17*u_(5,1,1)*t_(4,3)*v_(4,2,1)*s_(4,2,1)+25*u_(5,2)*t_(5,1,1)*v_(4,2,1)*s_(4,2,1)+u_(7)*t_(6,1)*v_(4,2,1)*s_(3,2,2)+u_(7)*t_(6,1)*v_(4,2,1)*s_(3,3,1)+u_(7)*t_(4,3)*v_(4,2,1)*s_(3,2,2)+u_(7)*t_(4,3)*v_(4,2,1)*s_(3,3,1)+2*u_(7)*t_(5,2)*v_(4,2,1)*s_(3,2,2)+u_(7)*t_(5,2)*v_(4,2,1)*s_(3,3,1)+2*u_(7)*t_(6,1)*v_(4,2,1)*s_(4,2,1)+2*u_(7)*t_(5,1,1)*v_(4,2,1)*s_(3,2,2)+3*u_(7)*t_(5,1,1)*v_(4,2,1)*s_(3,3,1)+2*u_(7)*t_(4,3)*v_(4,2,1)*s_(4,2,1)+3*u_(7)*t_(5,2)*v_(4,2,1)*s_(4,2,1)+3*u_(7)*t_(5,1,1)*v_(4,2,1)*s_(4,2,1)+4*s_(6,1)*u_(5,2)*t_(5,1,1)*v_(4,2,1)+3*s_(6,1)*u_(5,1,1)*t_(4,3)*v_(4,2,1)+4*s_(5,2)*u_(5,1,1)*t_(4,3)*v_(4,2,1)+2*t_(7)*v_(5,1,1)*s_(3,3,1)*u_(3,2,2)+2*t_(7)*v_(5,1,1)*s_(4,2,1)*u_(3,2,2)+2*t_(7)*v_(5,1,1)*s_(5,1,1)*u_(4,2,1)+3*t_(7)*v_(5,1,1)*s_(4,2,1)*u_(3,3,1)+4*t_(6,1)*v_(5,1,1)*s_(5,1,1)*u_(3,2,2)+4*u_(6,1)*t_(5,2)*v_(5,1,1)*s_(4,2,1)+u_(7)*t_(5,2)*v_(5,1,1)*s_(3,3,1)+u_(7)*t_(6,1)*v_(5,1,1)*s_(4,2,1)+u_(7)*t_(6,1)*v_(5,1,1)*s_(5,1,1)+u_(7)*t_(5,2)*v_(5,1,1)*s_(4,2,1)+u_(7)*t_(5,2)*v_(5,1,1)*s_(5,1,1)+2*u_(6,1)*t_(5,2)*v_(5,1,1)*s_(3,2,2)+4*v_(5,1,1)*s_(5,1,1)*u_(4,3)*t_(3,2,2)+5*v_(5,1,1)*s_(5,1,1)*u_(4,3)*t_(3,3,1)+11*v_(5,1,1)*s_(4,3)*u_(3,3,1)*t_(3,2,2)+11*v_(5,1,1)*s_(5,1,1)*u_(3,3,1)*t_(3,2,2)+7*v_(5,1,1)*s_(5,1,1)*u_(4,3)*t_(4,2,1)+12*v_(5,1,1)*s_(4,3)*u_(4,2,1)*t_(3,2,2)+11*v_(5,1,1)*s_(4,3)*u_(4,2,1)*t_(3,3,1)+27*v_(5,1,1)*s_(5,1,1)*u_(4,2,1)*t_(3,2,2)+21*v_(5,1,1)*s_(5,1,1)*u_(4,2,1)*t_(3,3,1)+28*v_(5,1,1)*s_(4,2,1)*u_(3,3,1)*t_(3,2,2)+t_(6,1)*v_(5,1,1)*s_(4,3)*u_(3,2,2)+2*t_(6,1)*v_(5,1,1)*s_(5,1,1)*u_(4,3)+5*t_(6,1)*v_(5,1,1)*s_(5,1,1)*u_(3,3,1)+t_(6,1)*v_(5,1,1)*s_(4,3)*u_(3,3,1)+7*t_(6,1)*v_(5,1,1)*s_(3,3,1)*u_(3,2,2)+2*t_(5,2)*v_(5,1,1)*s_(5,1,1)*u_(4,3)+3*t_(6,1)*v_(5,1,1)*s_(4,3)*u_(4,2,1)+7*t_(6,1)*v_(5,1,1)*s_(5,1,1)*u_(4,2,1)+2*t_(5,2)*v_(5,1,1)*s_(4,3)*u_(3,2,2)+5*t_(5,2)*v_(5,1,1)*s_(5,1,1)*u_(3,3,1)+2*t_(5,2)*v_(5,1,1)*s_(4,3)*u_(3,3,1)+9*t_(5,2)*v_(5,1,1)*s_(5,1,1)*u_(3,2,2)+11*t_(6,1)*v_(5,1,1)*s_(4,2,1)*u_(3,2,2)+10*t_(6,1)*v_(5,1,1)*s_(4,2,1)*u_(3,3,1)+14*t_(5,2)*v_(5,1,1)*s_(3,3,1)*u_(3,2,2)+4*t_(5,2)*v_(5,1,1)*s_(4,3)*u_(4,2,1)+12*t_(5,2)*v_(5,1,1)*s_(5,1,1)*u_(4,2,1)+18*t_(5,2)*v_(5,1,1)*s_(4,2,1)*u_(3,2,2)+17*t_(5,2)*v_(5,1,1)*s_(4,2,1)*u_(3,3,1)+t_(7)*v_(5,1,1)*s_(5,1,1)*u_(4,3)+t_(7)*v_(5,1,1)*s_(5,1,1)*u_(3,2,2)+t_(7)*v_(5,1,1)*s_(4,3)*u_(4,2,1)+2*u_(6,1)*t_(5,2)*v_(5,1,1)*s_(3,3,1)+2*u_(6,1)*t_(5,2)*v_(5,1,1)*s_(5,1,1)+5*t_(6,1)*v_(4,3)*s_(4,2,1)*u_(3,2,2)+4*t_(6,1)*v_(4,3)*s_(4,2,1)*u_(3,3,1)+t_(5,1,1)*v_(4,3)*s_(4,3)*u_(3,2,2)+t_(5,1,1)*v_(4,3)*s_(4,3)*u_(3,3,1)+6*t_(5,2)*v_(4,3)*s_(3,3,1)*u_(3,2,2)+11*t_(5,1,1)*v_(4,3)*s_(3,3,1)*u_(3,2,2)+3*t_(5,1,1)*v_(4,3)*s_(4,3)*u_(4,2,1)+8*t_(5,2)*v_(4,3)*s_(4,2,1)*u_(3,2,2)+6*t_(5,2)*v_(4,3)*s_(4,2,1)*u_(3,3,1)+12*t_(5,1,1)*v_(4,3)*s_(4,2,1)*u_(3,2,2)+11*t_(5,1,1)*v_(4,3)*s_(4,2,1)*u_(3,3,1)+t_(7)*v_(4,3)*s_(4,2,1)*u_(3,2,2)+t_(7)*v_(4,3)*s_(4,2,1)*u_(3,3,1)+u_(6,1)*t_(5,1,1)*v_(4,3)*s_(3,2,2)+u_(6,1)*t_(5,1,1)*v_(4,3)*s_(3,3,1)+3*u_(6,1)*t_(5,1,1)*v_(4,3)*s_(4,2,1)+2*u_(5,2)*t_(5,1,1)*v_(4,3)*s_(3,2,2)+2*u_(5,2)*t_(5,1,1)*v_(4,3)*s_(3,3,1)+4*u_(5,2)*t_(5,1,1)*v_(4,3)*s_(4,2,1)+u_(7)*t_(5,1,1)*v_(4,3)*s_(4,2,1)+4*v_(4,3)*s_(4,3)*u_(3,3,1)*t_(3,2,2)+5*v_(4,3)*s_(4,3)*u_(4,2,1)*t_(3,2,2)+4*v_(4,3)*s_(4,3)*u_(4,2,1)*t_(3,3,1)+18*v_(4,3)*s_(4,2,1)*u_(3,3,1)*t_(3,2,2)+t_(7)*v_(4,3)*s_(4,3)*u_(3,2,2)+t_(6,1)*v_(4,3)*s_(4,3)*u_(3,2,2)+5*t_(6,1)*v_(4,3)*s_(3,3,1)*u_(3,2,2)+t_(7)*v_(4,3)*s_(3,3,1)*u_(3,2,2)+2*v_(5,2)*s_(5,1,1)*u_(4,3)*t_(3,2,2)+4*v_(5,2)*s_(5,2)*u_(5,1,1)*t_(3,3,1)+2*v_(5,2)*s_(5,1,1)*u_(4,3)*t_(3,3,1)+6*v_(5,2)*s_(4,3)*u_(3,3,1)*t_(3,2,2)+8*v_(5,2)*s_(5,2)*u_(3,3,1)*t_(3,2,2)+14*v_(5,2)*s_(5,1,1)*u_(3,3,1)*t_(3,2,2)+4*v_(5,2)*s_(5,1,1)*u_(4,3)*t_(4,2,1)+5*v_(5,2)*s_(5,2)*u_(5,1,1)*t_(4,2,1)+8*v_(5,2)*s_(4,3)*u_(4,2,1)*t_(3,2,2)+13*v_(5,2)*s_(5,2)*u_(4,2,1)*t_(3,2,2)+6*v_(5,2)*s_(4,3)*u_(4,2,1)*t_(3,3,1)+8*v_(5,2)*s_(5,2)*u_(4,2,1)*t_(3,3,1)+18*v_(5,2)*s_(5,1,1)*u_(4,2,1)*t_(3,2,2)+17*v_(5,2)*s_(5,1,1)*u_(4,2,1)*t_(3,3,1)+20*v_(5,2)*s_(4,2,1)*u_(3,3,1)*t_(3,2,2)+2*t_(6,1)*v_(5,2)*s_(5,1,1)*u_(3,3,1)+6*t_(6,1)*v_(5,2)*s_(3,3,1)*u_(3,2,2)+4*t_(6,1)*v_(5,2)*s_(5,1,1)*u_(4,2,1)+8*t_(6,1)*v_(5,2)*s_(4,2,1)*u_(3,2,2)+6*t_(6,1)*v_(5,2)*s_(4,2,1)*u_(3,3,1)+t_(7)*v_(5,2)*s_(3,3,1)*u_(3,2,2)+t_(7)*v_(5,2)*s_(5,1,1)*u_(3,3,1)+2*t_(7)*v_(5,2)*s_(4,2,1)*u_(3,2,2)+t_(7)*v_(5,2)*s_(4,2,1)*u_(3,3,1)+t_(7)*v_(5,2)*s_(5,1,1)*u_(4,2,1)+2*t_(6,1)*v_(5,2)*s_(5,1,1)*u_(3,2,2)+3*v_(5,2)*s_(5,2)*u_(5,1,1)*t_(3,2,2)+2*v_(6,1)*s_(5,2)*u_(5,1,1)*t_(3,3,1)+5*v_(6,1)*s_(6,1)*u_(4,2,1)*t_(3,2,2)+3*v_(6,1)*s_(6,1)*u_(5,1,1)*t_(4,2,1)+v_(6,1)*s_(5,1,1)*u_(4,3)*t_(3,2,2)+4*v_(6,1)*s_(6,1)*u_(4,2,1)*t_(3,3,1)+v_(6,1)*s_(5,1,1)*u_(4,3)*t_(3,3,1)+5*v_(6,1)*s_(4,3)*u_(3,3,1)*t_(3,2,2)+6*v_(6,1)*s_(5,2)*u_(3,3,1)*t_(3,2,2)+7*v_(6,1)*s_(5,1,1)*u_(3,3,1)*t_(3,2,2)+4*v_(6,1)*s_(5,2)*u_(5,1,1)*t_(4,2,1)+3*v_(6,1)*s_(5,1,1)*u_(4,3)*t_(4,2,1)+5*v_(6,1)*s_(4,3)*u_(4,2,1)*t_(3,2,2)+4*v_(6,1)*s_(4,3)*u_(4,2,1)*t_(3,3,1)+8*v_(6,1)*s_(5,2)*u_(4,2,1)*t_(3,2,2)+6*v_(6,1)*s_(5,2)*u_(4,2,1)*t_(3,3,1)+11*v_(6,1)*s_(5,1,1)*u_(4,2,1)*t_(3,2,2)+10*v_(6,1)*s_(5,1,1)*u_(4,2,1)*t_(3,3,1)+12*v_(6,1)*s_(4,2,1)*u_(3,3,1)*t_(3,2,2)+v_(6,1)*s_(6,1)*u_(5,1,1)*t_(3,2,2)+v_(6,1)*s_(6,1)*u_(5,1,1)*t_(3,3,1)+2*v_(6,1)*s_(5,2)*u_(5,1,1)*t_(3,2,2)+4*v_(6,1)*s_(6,1)*u_(3,3,1)*t_(3,2,2)+t_(7)*v_(6,1)*s_(3,3,1)*u_(3,2,2)+t_(7)*v_(6,1)*s_(4,2,1)*u_(3,2,2)+t_(7)*v_(6,1)*s_(4,2,1)*u_(3,3,1)+t_(7)*v_(6,1)*s_(5,1,1)*u_(4,2,1)+v_(7)*s_(4,3)*u_(3,3,1)*t_(3,2,2)+v_(7)*s_(5,2)*u_(3,3,1)*t_(3,2,2)+v_(7)*s_(5,2)*u_(5,1,1)*t_(3,3,1)+v_(7)*s_(6,1)*u_(3,3,1)*t_(3,2,2)+v_(7)*s_(6,1)*u_(4,2,1)*t_(3,2,2)+v_(7)*s_(6,1)*u_(4,2,1)*t_(3,3,1)+v_(7)*s_(6,1)*u_(5,1,1)*t_(4,2,1)+v_(7)*s_(4,3)*u_(4,2,1)*t_(3,2,2)+v_(7)*s_(4,3)*u_(4,2,1)*t_(3,3,1)+2*v_(7)*s_(5,2)*u_(4,2,1)*t_(3,2,2)+v_(7)*s_(5,2)*u_(4,2,1)*t_(3,3,1)+v_(7)*s_(5,2)*u_(5,1,1)*t_(4,2,1)+v_(7)*s_(5,1,1)*u_(4,3)*t_(4,2,1)+2*v_(7)*s_(5,1,1)*u_(3,3,1)*t_(3,2,2)+2*v_(7)*s_(5,1,1)*u_(4,2,1)*t_(3,2,2)+2*v_(7)*s_(4,2,1)*u_(3,3,1)*t_(3,2,2)+3*v_(7)*s_(5,1,1)*u_(4,2,1)*t_(3,3,1)+2*u_(7)*s_(5,2)*t_(4,2,1)*v_(3,2,2)+2*u_(7)*s_(3,3,1)*t_(3,3,1)*v_(3,2,2)+2*u_(7)*s_(5,1,1)*t_(3,3,1)*v_(3,2,2)+2*u_(7)*s_(5,1,1)*t_(4,2,1)*v_(3,2,2)+2*u_(7)*s_(4,2,1)*t_(3,3,1)*v_(3,2,2)+2*u_(6,1)*s_(5,2)*t_(5,1,1)*v_(3,2,2)+4*u_(6,1)*s_(6,1)*t_(3,3,1)*v_(3,2,2)+4*u_(6,1)*s_(5,1,1)*t_(5,1,1)*v_(3,2,2)+4*u_(7)*s_(4,2,1)*t_(4,2,1)*v_(3,2,2)+u_(7)*s_(4,3)*t_(4,3)*v_(3,2,2)+u_(6,1)*s_(4,3)*t_(4,3)*v_(3,2,2)+5*u_(6,1)*s_(6,1)*t_(4,2,1)*v_(3,2,2)+u_(6,1)*s_(5,1,1)*t_(4,3)*v_(3,2,2)+5*u_(6,1)*s_(4,3)*t_(3,3,1)*v_(3,2,2)+6*u_(6,1)*s_(5,2)*t_(3,3,1)*v_(3,2,2)+7*u_(6,1)*s_(5,1,1)*t_(3,3,1)*v_(3,2,2)+u_(7)*s_(4,3)*t_(3,3,1)*v_(3,2,2)+3*u_(5,2)*s_(5,2)*t_(5,1,1)*v_(3,2,2)+6*u_(6,1)*s_(3,3,1)*t_(3,3,1)*v_(3,2,2)+2*u_(5,2)*s_(5,1,1)*t_(4,3)*v_(3,2,2)+5*u_(6,1)*s_(4,3)*t_(4,2,1)*v_(3,2,2)+8*u_(6,1)*s_(5,2)*t_(4,2,1)*v_(3,2,2)+u_(5,1,1)*s_(4,3)*t_(4,3)*v_(3,2,2)+9*u_(5,2)*s_(5,1,1)*t_(5,1,1)*v_(3,2,2)+11*u_(6,1)*s_(5,1,1)*t_(4,2,1)*v_(3,2,2)+4*u_(5,1,1)*s_(5,1,1)*t_(4,3)*v_(3,2,2)+4*u_(4,3)*s_(4,3)*t_(3,3,1)*v_(3,2,2)+6*u_(5,2)*s_(4,3)*t_(3,3,1)*v_(3,2,2)+8*u_(5,2)*s_(5,2)*t_(3,3,1)*v_(3,2,2)+12*u_(6,1)*s_(4,2,1)*t_(3,3,1)*v_(3,2,2)+11*u_(5,1,1)*s_(4,3)*t_(3,3,1)*v_(3,2,2)+11*u_(5,1,1)*s_(5,1,1)*t_(3,3,1)*v_(3,2,2)+14*u_(5,2)*s_(5,1,1)*t_(3,3,1)*v_(3,2,2)+14*u_(5,1,1)*s_(3,3,1)*t_(3,3,1)*v_(3,2,2)+12*u_(4,3)*s_(3,3,1)*t_(3,3,1)*v_(3,2,2)+u_(7)*s_(5,2)*t_(3,3,1)*v_(3,2,2)+14*u_(5,2)*s_(3,3,1)*t_(3,3,1)*v_(3,2,2)+5*u_(4,3)*s_(4,3)*t_(4,2,1)*v_(3,2,2)+8*u_(5,2)*s_(4,3)*t_(4,2,1)*v_(3,2,2)+13*u_(5,2)*s_(5,2)*t_(4,2,1)*v_(3,2,2)+18*u_(5,2)*s_(5,1,1)*t_(4,2,1)*v_(3,2,2)+22*u_(6,1)*s_(4,2,1)*t_(4,2,1)*v_(3,2,2)+12*u_(5,1,1)*s_(4,3)*t_(4,2,1)*v_(3,2,2)+27*u_(5,1,1)*s_(5,1,1)*t_(4,2,1)*v_(3,2,2)+20*u_(5,2)*s_(4,2,1)*t_(3,3,1)*v_(3,2,2)+18*u_(4,3)*s_(4,2,1)*t_(3,3,1)*v_(3,2,2)+28*u_(5,1,1)*s_(4,2,1)*t_(3,3,1)*v_(3,2,2)+39*u_(4,2,1)*s_(3,3,1)*t_(3,3,1)*v_(3,2,2)+31*u_(4,3)*s_(4,2,1)*t_(4,2,1)*v_(3,2,2)+39*u_(5,2)*s_(4,2,1)*t_(4,2,1)*v_(3,2,2)+52*u_(5,1,1)*s_(4,2,1)*t_(4,2,1)*v_(3,2,2)+64*u_(4,2,1)*s_(4,2,1)*t_(3,3,1)*v_(3,2,2)+u_(7)*s_(6,1)*t_(3,3,1)*v_(3,2,2)+u_(7)*s_(6,1)*t_(4,2,1)*v_(3,2,2)+u_(7)*s_(5,1,1)*t_(5,1,1)*v_(3,2,2)+u_(6,1)*s_(6,1)*t_(5,1,1)*v_(3,2,2)+u_(7)*s_(4,3)*t_(4,2,1)*v_(3,2,2)+17*u_(5,2)*s_(5,1,1)*t_(4,2,1)*v_(3,3,1)+21*u_(5,1,1)*s_(5,1,1)*t_(4,2,1)*v_(3,3,1)+u_(7)*s_(5,2)*t_(5,1,1)*v_(3,3,1)+22*u_(4,3)*s_(4,2,1)*t_(4,2,1)*v_(3,3,1)+31*u_(5,2)*s_(4,2,1)*t_(4,2,1)*v_(3,3,1)+44*u_(5,1,1)*s_(4,2,1)*t_(4,2,1)*v_(3,3,1)+u_(7)*s_(6,1)*t_(4,2,1)*v_(3,3,1)+u_(6,1)*s_(6,1)*t_(5,1,1)*v_(3,3,1)+u_(7)*s_(4,3)*t_(4,2,1)*v_(3,3,1)+u_(7)*s_(5,2)*t_(4,2,1)*v_(3,3,1)+3*u_(7)*s_(5,1,1)*t_(4,2,1)*v_(3,3,1)+4*u_(7)*s_(4,2,1)*t_(4,2,1)*v_(3,3,1)+6*t_(6,1)*v_(3,3,1)*u_(3,2,2)*s_(3,2,2)+10*t_(5,2)*v_(3,3,1)*u_(3,2,2)*s_(3,2,2)+12*t_(4,3)*v_(3,3,1)*u_(3,2,2)*s_(3,2,2)+19*t_(5,1,1)*v_(3,3,1)*u_(3,2,2)*s_(3,2,2)+42*t_(4,2,1)*v_(3,3,1)*u_(3,2,2)*s_(3,2,2)+5*s_(6,1)*t_(4,3)*v_(3,3,1)*u_(3,2,2)+6*s_(6,1)*t_(5,2)*v_(3,3,1)*u_(3,2,2)+7*s_(6,1)*t_(5,1,1)*v_(3,3,1)*u_(3,2,2)+s_(7)*t_(4,3)*v_(3,3,1)*u_(3,2,2)+4*s_(4,3)*t_(4,3)*v_(3,3,1)*u_(3,2,2)+6*s_(5,2)*t_(4,3)*v_(3,3,1)*u_(3,2,2)+8*s_(5,2)*t_(5,2)*v_(3,3,1)*u_(3,2,2)+12*s_(6,1)*t_(4,2,1)*v_(3,3,1)*u_(3,2,2)+11*s_(5,1,1)*t_(4,3)*v_(3,3,1)*u_(3,2,2)+11*s_(5,1,1)*t_(5,1,1)*v_(3,3,1)*u_(3,2,2)+14*s_(5,2)*t_(5,1,1)*v_(3,3,1)*u_(3,2,2)+s_(7)*t_(5,2)*v_(3,3,1)*u_(3,2,2)+20*s_(5,2)*t_(4,2,1)*v_(3,3,1)*u_(3,2,2)+18*s_(4,3)*t_(4,2,1)*v_(3,3,1)*u_(3,2,2)+28*s_(5,1,1)*t_(4,2,1)*v_(3,3,1)*u_(3,2,2)+64*s_(4,2,1)*t_(4,2,1)*v_(3,3,1)*u_(3,2,2)+s_(7)*t_(6,1)*v_(3,3,1)*u_(3,2,2)+2*s_(7)*t_(5,1,1)*v_(3,3,1)*u_(3,2,2)+2*s_(7)*t_(4,2,1)*v_(3,3,1)*u_(3,2,2)+4*s_(6,1)*t_(6,1)*v_(3,3,1)*u_(3,2,2)+2*u_(6,1)*s_(5,2)*t_(5,1,1)*v_(3,3,1)+5*u_(6,1)*s_(5,1,1)*t_(5,1,1)*v_(3,3,1)+4*u_(6,1)*s_(6,1)*t_(4,2,1)*v_(3,3,1)+u_(6,1)*s_(5,1,1)*t_(4,3)*v_(3,3,1)+5*u_(5,2)*s_(5,1,1)*t_(5,1,1)*v_(3,3,1)+4*u_(6,1)*s_(4,3)*t_(4,2,1)*v_(3,3,1)+u_(5,1,1)*s_(4,3)*t_(4,3)*v_(3,3,1)+4*u_(5,2)*s_(5,2)*t_(5,1,1)*v_(3,3,1)+2*u_(5,2)*s_(5,1,1)*t_(4,3)*v_(3,3,1)+6*u_(6,1)*s_(5,2)*t_(4,2,1)*v_(3,3,1)+10*u_(6,1)*s_(5,1,1)*t_(4,2,1)*v_(3,3,1)+5*u_(5,1,1)*s_(5,1,1)*t_(4,3)*v_(3,3,1)+4*u_(4,3)*s_(4,3)*t_(4,2,1)*v_(3,3,1)+6*u_(5,2)*s_(4,3)*t_(4,2,1)*v_(3,3,1)+8*u_(5,2)*s_(5,2)*t_(4,2,1)*v_(3,3,1)+19*u_(6,1)*s_(4,2,1)*t_(4,2,1)*v_(3,3,1)+11*u_(5,1,1)*s_(4,3)*t_(4,2,1)*v_(3,3,1)+18*s_(5,2)*t_(5,1,1)*v_(4,2,1)*u_(3,2,2)+12*s_(5,1,1)*t_(4,3)*v_(4,2,1)*u_(3,2,2)+11*s_(5,1,1)*t_(4,3)*v_(4,2,1)*u_(3,3,1)+17*s_(5,2)*t_(5,1,1)*v_(4,2,1)*u_(3,3,1)+27*s_(5,1,1)*t_(5,1,1)*v_(4,2,1)*u_(3,2,2)+21*s_(5,1,1)*t_(5,1,1)*v_(4,2,1)*u_(3,3,1)+s_(7)*t_(6,1)*v_(4,2,1)*u_(3,2,2)+s_(7)*t_(6,1)*v_(4,2,1)*u_(3,3,1)+s_(7)*t_(4,3)*v_(4,2,1)*u_(3,2,2)+s_(7)*t_(4,3)*v_(4,2,1)*u_(3,3,1)+2*s_(7)*t_(5,2)*v_(4,2,1)*u_(3,2,2)+s_(7)*t_(5,2)*v_(4,2,1)*u_(3,3,1)+2*s_(7)*t_(5,1,1)*v_(4,2,1)*u_(3,2,2)+3*s_(7)*t_(5,1,1)*v_(4,2,1)*u_(3,3,1)+3*u_(6,1)*s_(6,1)*t_(5,1,1)*v_(4,2,1)+4*u_(6,1)*s_(5,2)*t_(5,1,1)*v_(4,2,1)+3*u_(6,1)*s_(5,1,1)*t_(4,3)*v_(4,2,1)+7*u_(6,1)*s_(5,1,1)*t_(5,1,1)*v_(4,2,1)+3*u_(5,1,1)*s_(4,3)*t_(4,3)*v_(4,2,1)+4*u_(5,2)*s_(5,1,1)*t_(4,3)*v_(4,2,1)+5*u_(5,2)*s_(5,2)*t_(5,1,1)*v_(4,2,1)+7*u_(5,1,1)*s_(5,1,1)*t_(4,3)*v_(4,2,1)+12*u_(5,2)*s_(5,1,1)*t_(5,1,1)*v_(4,2,1)+u_(7)*s_(6,1)*t_(5,1,1)*v_(4,2,1)+u_(7)*s_(5,2)*t_(5,1,1)*v_(4,2,1)+u_(7)*s_(5,1,1)*t_(4,3)*v_(4,2,1)+2*u_(7)*s_(5,1,1)*t_(5,1,1)*v_(4,2,1)+42*v_(4,2,1)*u_(3,3,1)*s_(3,2,2)*t_(3,2,2)+39*v_(4,2,1)*u_(3,3,1)*s_(3,3,1)*t_(3,2,2)+14*t_(6,1)*v_(4,2,1)*u_(3,2,2)*s_(3,2,2)+12*t_(6,1)*v_(4,2,1)*u_(3,3,1)*s_(3,2,2)+10*t_(6,1)*v_(4,2,1)*u_(3,3,1)*s_(3,3,1)+20*t_(5,2)*v_(4,2,1)*u_(3,3,1)*s_(3,2,2)+27*t_(4,3)*v_(4,2,1)*u_(3,2,2)*s_(3,2,2)+18*t_(4,3)*v_(4,2,1)*u_(3,3,1)*s_(3,2,2)+11*t_(4,3)*v_(4,2,1)*u_(3,3,1)*s_(3,3,1)+28*t_(5,2)*v_(4,2,1)*u_(3,2,2)*s_(3,2,2)+18*t_(5,2)*v_(4,2,1)*u_(3,3,1)*s_(3,3,1)+31*t_(5,1,1)*v_(4,2,1)*u_(3,2,2)*s_(3,2,2)+24*t_(5,1,1)*v_(4,2,1)*u_(3,3,1)*s_(3,3,1)+28*t_(5,1,1)*v_(4,2,1)*u_(3,3,1)*s_(3,2,2)+3*t_(7)*v_(4,2,1)*u_(3,2,2)*s_(3,2,2)+2*t_(7)*v_(4,2,1)*u_(3,3,1)*s_(3,2,2)+2*t_(7)*v_(4,2,1)*u_(3,3,1)*s_(3,3,1)+5*s_(6,1)*t_(6,1)*v_(4,2,1)*u_(3,2,2)+4*s_(6,1)*t_(6,1)*v_(4,2,1)*u_(3,3,1)+5*s_(6,1)*t_(4,3)*v_(4,2,1)*u_(3,2,2)+4*s_(6,1)*t_(4,3)*v_(4,2,1)*u_(3,3,1)+8*s_(6,1)*t_(5,2)*v_(4,2,1)*u_(3,2,2)+6*s_(6,1)*t_(5,2)*v_(4,2,1)*u_(3,3,1)+11*s_(6,1)*t_(5,1,1)*v_(4,2,1)*u_(3,2,2)+10*s_(6,1)*t_(5,1,1)*v_(4,2,1)*u_(3,3,1)+5*s_(4,3)*t_(4,3)*v_(4,2,1)*u_(3,2,2)+8*s_(5,2)*t_(4,3)*v_(4,2,1)*u_(3,2,2)+13*s_(5,2)*t_(5,2)*v_(4,2,1)*u_(3,2,2)+4*s_(4,3)*t_(4,3)*v_(4,2,1)*u_(3,3,1)+6*s_(5,2)*t_(4,3)*v_(4,2,1)*u_(3,3,1)+8*s_(5,2)*t_(5,2)*v_(4,2,1)*u_(3,3,1)+14*t_(5,2)*v_(5,1,1)*u_(3,3,1)*s_(3,2,2)+4*t_(5,2)*v_(5,1,1)*u_(4,3)*s_(4,2,1)+16*t_(6,1)*v_(5,1,1)*u_(4,2,1)*s_(4,2,1)+18*t_(5,2)*v_(5,1,1)*u_(4,2,1)*s_(3,2,2)+17*t_(5,2)*v_(5,1,1)*u_(4,2,1)*s_(3,3,1)+25*t_(5,2)*v_(5,1,1)*u_(4,2,1)*s_(4,2,1)+t_(7)*v_(5,1,1)*u_(3,2,2)*s_(3,2,2)+t_(7)*v_(5,1,1)*u_(4,3)*s_(4,2,1)+2*t_(7)*v_(5,1,1)*u_(3,3,1)*s_(3,2,2)+2*t_(7)*v_(5,1,1)*u_(4,2,1)*s_(3,2,2)+3*t_(7)*v_(5,1,1)*u_(4,2,1)*s_(3,3,1)+3*t_(7)*v_(5,1,1)*u_(4,2,1)*s_(4,2,1)+2*s_(6,1)*t_(5,2)*v_(5,1,1)*u_(3,3,1)+3*s_(6,1)*t_(6,1)*v_(5,1,1)*u_(4,2,1)+3*s_(5,2)*t_(5,2)*v_(5,1,1)*u_(3,2,2)+4*s_(6,1)*t_(5,2)*v_(5,1,1)*u_(4,2,1)+4*s_(5,2)*t_(5,2)*v_(5,1,1)*u_(3,3,1)+5*s_(5,2)*t_(5,2)*v_(5,1,1)*u_(4,2,1)+s_(7)*t_(5,2)*v_(5,1,1)*u_(3,3,1)+s_(7)*t_(6,1)*v_(5,1,1)*u_(4,2,1)+s_(6,1)*t_(6,1)*v_(5,1,1)*u_(3,2,2)+s_(6,1)*t_(6,1)*v_(5,1,1)*u_(3,3,1)+s_(7)*t_(5,2)*v_(5,1,1)*u_(4,2,1)+2*s_(6,1)*t_(5,2)*v_(5,1,1)*u_(3,2,2)+v_(5,1,1)*u_(4,3)*s_(4,3)*t_(3,2,2)+v_(5,1,1)*u_(4,3)*s_(4,3)*t_(3,3,1)+14*v_(5,1,1)*u_(4,3)*s_(3,2,2)*t_(3,2,2)+11*v_(5,1,1)*u_(4,3)*s_(3,3,1)*t_(3,2,2)+6*v_(5,1,1)*u_(4,3)*s_(3,3,1)*t_(3,3,1)+3*v_(5,1,1)*u_(4,3)*s_(4,3)*t_(4,2,1)+14*v_(5,1,1)*u_(3,3,1)*s_(3,3,1)*t_(3,2,2)+19*v_(5,1,1)*u_(3,3,1)*s_(3,2,2)*t_(3,2,2)+12*v_(5,1,1)*u_(4,3)*s_(4,2,1)*t_(3,2,2)+11*v_(5,1,1)*u_(4,3)*s_(4,2,1)*t_(3,3,1)+31*v_(5,1,1)*u_(4,2,1)*s_(3,2,2)*t_(3,2,2)+24*v_(5,1,1)*u_(4,2,1)*s_(3,3,1)*t_(3,3,1)+28*v_(5,1,1)*u_(4,2,1)*s_(3,3,1)*t_(3,2,2)+17*v_(5,1,1)*u_(4,3)*s_(4,2,1)*t_(4,2,1)+52*v_(5,1,1)*u_(4,2,1)*s_(4,2,1)*t_(3,2,2)+44*v_(5,1,1)*u_(4,2,1)*s_(4,2,1)*t_(3,3,1)+t_(6,1)*v_(5,1,1)*u_(4,3)*s_(3,2,2)+t_(6,1)*v_(5,1,1)*u_(4,3)*s_(3,3,1)+9*t_(6,1)*v_(5,1,1)*u_(3,2,2)*s_(3,2,2)+7*t_(6,1)*v_(5,1,1)*u_(3,3,1)*s_(3,2,2)+5*t_(6,1)*v_(5,1,1)*u_(3,3,1)*s_(3,3,1)+3*t_(6,1)*v_(5,1,1)*u_(4,3)*s_(4,2,1)+2*t_(5,2)*v_(5,1,1)*u_(4,3)*s_(3,2,2)+2*t_(5,2)*v_(5,1,1)*u_(4,3)*s_(3,3,1)+11*t_(6,1)*v_(5,1,1)*u_(4,2,1)*s_(3,2,2)+10*t_(6,1)*v_(5,1,1)*u_(4,2,1)*s_(3,3,1)+15*t_(5,2)*v_(5,1,1)*u_(3,2,2)*s_(3,2,2)+6*t_(5,2)*v_(5,1,1)*u_(3,3,1)*s_(3,3,1)+12*v_(4,3)*u_(3,3,1)*s_(3,2,2)*t_(3,2,2)+12*v_(4,3)*u_(3,3,1)*s_(3,3,1)*t_(3,2,2)+27*v_(4,3)*u_(4,2,1)*s_(3,2,2)*t_(3,2,2)+18*v_(4,3)*u_(4,2,1)*s_(3,3,1)*t_(3,2,2)+11*v_(4,3)*u_(4,2,1)*s_(3,3,1)*t_(3,3,1)+31*v_(4,3)*u_(4,2,1)*s_(4,2,1)*t_(3,2,2)+22*v_(4,3)*u_(4,2,1)*s_(4,2,1)*t_(3,3,1)+5*t_(6,1)*v_(4,3)*u_(3,2,2)*s_(3,2,2)+5*t_(6,1)*v_(4,3)*u_(3,3,1)*s_(3,2,2)+3*t_(6,1)*v_(4,3)*u_(3,3,1)*s_(3,3,1)+t_(7)*v_(4,3)*u_(3,2,2)*s_(3,2,2)+t_(7)*v_(4,3)*u_(3,3,1)*s_(3,2,2)+t_(7)*v_(4,3)*u_(3,3,1)*s_(3,3,1)+5*t_(6,1)*v_(4,3)*u_(4,2,1)*s_(3,2,2)+4*t_(6,1)*v_(4,3)*u_(4,2,1)*s_(3,3,1)+8*t_(5,2)*v_(4,3)*u_(3,2,2)*s_(3,2,2)+6*t_(5,2)*v_(4,3)*u_(3,3,1)*s_(3,2,2)+4*t_(5,2)*v_(4,3)*u_(3,3,1)*s_(3,3,1)+14*t_(5,1,1)*v_(4,3)*u_(3,2,2)*s_(3,2,2)+11*t_(5,1,1)*v_(4,3)*u_(3,3,1)*s_(3,2,2)+6*t_(5,1,1)*v_(4,3)*u_(3,3,1)*s_(3,3,1)+7*t_(6,1)*v_(4,3)*u_(4,2,1)*s_(4,2,1)+8*t_(5,2)*v_(4,3)*u_(4,2,1)*s_(3,2,2)+6*t_(5,2)*v_(4,3)*u_(4,2,1)*s_(3,3,1)+12*t_(5,1,1)*v_(4,3)*u_(4,2,1)*s_(3,2,2)+11*t_(5,1,1)*v_(4,3)*u_(4,2,1)*s_(3,3,1)+10*t_(5,2)*v_(4,3)*u_(4,2,1)*s_(4,2,1)+17*t_(5,1,1)*v_(4,3)*u_(4,2,1)*s_(4,2,1)+t_(7)*v_(4,3)*u_(4,2,1)*s_(3,2,2)+t_(7)*v_(4,3)*u_(4,2,1)*s_(3,3,1)+2*t_(7)*v_(4,3)*u_(4,2,1)*s_(4,2,1)+s_(6,1)*t_(5,1,1)*v_(4,3)*u_(3,2,2)+s_(6,1)*t_(5,1,1)*v_(4,3)*u_(3,3,1)+3*s_(6,1)*t_(5,1,1)*v_(4,3)*u_(4,2,1)+2*s_(5,2)*t_(5,1,1)*v_(4,3)*u_(3,2,2)+2*s_(5,2)*t_(5,1,1)*v_(4,3)*u_(3,3,1)+4*s_(5,1,1)*t_(5,1,1)*v_(4,3)*u_(3,2,2)+5*s_(5,1,1)*t_(5,1,1)*v_(4,3)*u_(3,3,1)+4*s_(5,2)*t_(5,1,1)*v_(4,3)*u_(4,2,1)+7*s_(5,1,1)*t_(5,1,1)*v_(4,3)*u_(4,2,1)+s_(7)*t_(5,1,1)*v_(4,3)*u_(4,2,1)+2*u_(6,1)*s_(5,1,1)*t_(5,1,1)*v_(4,3)+2*u_(5,2)*s_(5,1,1)*t_(5,1,1)*v_(4,3)+u_(7)*s_(5,1,1)*t_(5,1,1)*v_(4,3)+9*v_(5,2)*u_(5,1,1)*s_(5,1,1)*t_(3,2,2)+8*v_(5,2)*u_(4,3)*s_(3,2,2)*t_(3,2,2)+6*v_(5,2)*u_(4,3)*s_(3,3,1)*t_(3,2,2)+4*v_(5,2)*u_(4,3)*s_(3,3,1)*t_(3,3,1)+15*v_(5,2)*u_(5,1,1)*s_(3,2,2)*t_(3,2,2)+6*v_(5,2)*u_(5,1,1)*s_(3,3,1)*t_(3,3,1)+14*v_(5,2)*u_(5,1,1)*s_(3,3,1)*t_(3,2,2)+4*v_(5,2)*u_(5,1,1)*s_(4,3)*t_(4,2,1)+10*v_(5,2)*u_(3,3,1)*s_(3,2,2)*t_(3,2,2)+12*v_(5,2)*u_(5,1,1)*s_(5,1,1)*t_(4,2,1)+14*v_(5,2)*u_(3,3,1)*s_(3,3,1)*t_(3,2,2)+8*v_(5,2)*u_(4,3)*s_(4,2,1)*t_(3,2,2)+6*v_(5,2)*u_(4,3)*s_(4,2,1)*t_(3,3,1)+18*v_(5,2)*u_(5,1,1)*s_(4,2,1)*t_(3,2,2)+17*v_(5,2)*u_(5,1,1)*s_(4,2,1)*t_(3,3,1)+20*v_(5,2)*u_(4,2,1)*s_(3,3,1)*t_(3,2,2)+28*v_(5,2)*u_(4,2,1)*s_(3,2,2)*t_(3,2,2)+18*v_(5,2)*u_(4,2,1)*s_(3,3,1)*t_(3,3,1)+10*v_(5,2)*u_(4,3)*s_(4,2,1)*t_(4,2,1)+25*v_(5,2)*u_(5,1,1)*s_(4,2,1)*t_(4,2,1)+39*v_(5,2)*u_(4,2,1)*s_(4,2,1)*t_(3,2,2)+31*v_(5,2)*u_(4,2,1)*s_(4,2,1)*t_(3,3,1)+2*t_(6,1)*v_(5,2)*u_(5,1,1)*s_(3,3,1)+2*t_(6,1)*v_(5,2)*u_(5,1,1)*s_(5,1,1)+8*t_(6,1)*v_(5,2)*u_(3,2,2)*s_(3,2,2)+6*t_(6,1)*v_(5,2)*u_(3,3,1)*s_(3,2,2)+4*t_(6,1)*v_(5,2)*u_(3,3,1)*s_(3,3,1)+4*t_(6,1)*v_(5,2)*u_(5,1,1)*s_(4,2,1)+8*t_(6,1)*v_(5,2)*u_(4,2,1)*s_(3,2,2)+6*t_(6,1)*v_(5,2)*u_(4,2,1)*s_(3,3,1)+10*t_(6,1)*v_(5,2)*u_(4,2,1)*s_(4,2,1)+t_(7)*v_(5,2)*u_(3,3,1)*s_(3,2,2)+t_(7)*v_(5,2)*u_(5,1,1)*s_(3,3,1)+2*t_(7)*v_(5,2)*u_(3,2,2)*s_(3,2,2)+2*t_(7)*v_(5,2)*u_(3,3,1)*s_(3,3,1)+2*t_(7)*v_(5,2)*u_(4,2,1)*s_(3,2,2)+t_(7)*v_(5,2)*u_(4,2,1)*s_(3,3,1)+t_(7)*v_(5,2)*u_(5,1,1)*s_(4,2,1)+t_(7)*v_(5,2)*u_(5,1,1)*s_(5,1,1)+3*t_(7)*v_(5,2)*u_(4,2,1)*s_(4,2,1)+2*t_(6,1)*v_(5,2)*u_(5,1,1)*s_(3,2,2)+2*v_(5,2)*u_(5,1,1)*s_(5,1,1)*t_(4,3)+2*v_(5,2)*u_(5,1,1)*s_(4,3)*t_(3,2,2)+5*v_(5,2)*u_(5,1,1)*s_(5,1,1)*t_(3,3,1)+2*v_(5,2)*u_(5,1,1)*s_(4,3)*t_(3,3,1)+v_(6,1)*u_(5,1,1)*s_(4,3)*t_(3,3,1)+5*v_(6,1)*u_(4,3)*s_(3,2,2)*t_(3,2,2)+5*v_(6,1)*u_(4,3)*s_(3,3,1)*t_(3,2,2)+3*v_(6,1)*u_(4,3)*s_(3,3,1)*t_(3,3,1)+2*v_(6,1)*u_(5,2)*s_(5,1,1)*t_(5,1,1)+8*v_(6,1)*u_(5,2)*s_(3,2,2)*t_(3,2,2)+6*v_(6,1)*u_(5,2)*s_(3,3,1)*t_(3,2,2)+4*v_(6,1)*u_(5,2)*s_(3,3,1)*t_(3,3,1)+9*v_(6,1)*u_(5,1,1)*s_(3,2,2)*t_(3,2,2)+7*v_(6,1)*u_(5,1,1)*s_(3,3,1)*t_(3,2,2)+5*v_(6,1)*u_(5,1,1)*s_(3,3,1)*t_(3,3,1)+6*v_(6,1)*u_(3,3,1)*s_(3,2,2)*t_(3,2,2)+6*v_(6,1)*u_(3,3,1)*s_(3,3,1)*t_(3,2,2)+4*v_(6,1)*u_(5,2)*s_(5,1,1)*t_(4,2,1)+3*v_(6,1)*u_(5,1,1)*s_(4,3)*t_(4,2,1)+7*v_(6,1)*u_(5,1,1)*s_(5,1,1)*t_(4,2,1)+5*v_(6,1)*u_(4,3)*s_(4,2,1)*t_(3,2,2)+4*v_(6,1)*u_(4,3)*s_(4,2,1)*t_(3,3,1)+8*v_(6,1)*u_(5,2)*s_(4,2,1)*t_(3,2,2)+6*v_(6,1)*u_(5,2)*s_(4,2,1)*t_(3,3,1)+11*v_(6,1)*u_(5,1,1)*s_(4,2,1)*t_(3,2,2)+10*v_(6,1)*u_(5,1,1)*s_(4,2,1)*t_(3,3,1)+14*v_(6,1)*u_(4,2,1)*s_(3,2,2)*t_(3,2,2)+12*v_(6,1)*u_(4,2,1)*s_(3,3,1)*t_(3,2,2)+10*v_(6,1)*u_(4,2,1)*s_(3,3,1)*t_(3,3,1)+7*v_(6,1)*u_(4,3)*s_(4,2,1)*t_(4,2,1)+10*v_(6,1)*u_(5,2)*s_(4,2,1)*t_(4,2,1)+16*v_(6,1)*u_(5,1,1)*s_(4,2,1)*t_(4,2,1)+22*v_(6,1)*u_(4,2,1)*s_(4,2,1)*t_(3,2,2)+19*v_(6,1)*u_(4,2,1)*s_(4,2,1)*t_(3,3,1)+2*v_(6,1)*u_(5,2)*s_(5,1,1)*t_(3,2,2)+4*v_(6,1)*u_(5,1,1)*s_(5,1,1)*t_(3,2,2)+t_(7)*v_(6,1)*u_(3,2,2)*s_(3,2,2)+t_(7)*v_(6,1)*u_(3,3,1)*s_(3,2,2)+t_(7)*v_(6,1)*u_(3,3,1)*s_(3,3,1)+t_(7)*v_(6,1)*u_(4,2,1)*s_(3,2,2)+t_(7)*v_(6,1)*u_(4,2,1)*s_(3,3,1)+t_(7)*v_(6,1)*u_(5,1,1)*s_(4,2,1)+t_(7)*v_(6,1)*u_(5,1,1)*s_(5,1,1)+2*t_(7)*v_(6,1)*u_(4,2,1)*s_(4,2,1)+v_(6,1)*u_(4,3)*s_(4,3)*t_(3,2,2)+2*v_(6,1)*u_(5,2)*s_(5,1,1)*t_(3,3,1)+v_(6,1)*u_(5,1,1)*s_(4,3)*t_(3,2,2)+2*v_(6,1)*u_(5,1,1)*s_(5,1,1)*t_(4,3)+5*v_(6,1)*u_(5,1,1)*s_(5,1,1)*t_(3,3,1)+v_(7)*u_(4,3)*s_(4,3)*t_(3,2,2)+v_(7)*u_(4,3)*s_(3,2,2)*t_(3,2,2)+v_(7)*u_(4,3)*s_(3,3,1)*t_(3,2,2)+v_(7)*u_(4,3)*s_(3,3,1)*t_(3,3,1)+v_(7)*u_(5,2)*s_(3,3,1)*t_(3,2,2)+v_(7)*u_(5,2)*s_(5,1,1)*t_(3,3,1)+v_(7)*u_(6,1)*s_(3,2,2)*t_(3,2,2)+v_(7)*u_(6,1)*s_(3,3,1)*t_(3,2,2)+v_(7)*u_(6,1)*s_(3,3,1)*t_(3,3,1)+v_(7)*u_(6,1)*s_(4,2,1)*t_(3,2,2)+v_(7)*u_(6,1)*s_(4,2,1)*t_(3,3,1)+v_(7)*u_(6,1)*s_(5,1,1)*t_(4,2,1)+v_(7)*u_(6,1)*s_(5,1,1)*t_(5,1,1)+v_(7)*u_(5,1,1)*s_(3,2,2)*t_(3,2,2)+v_(7)*u_(5,1,1)*s_(5,1,1)*t_(4,3)+v_(7)*u_(5,1,1)*s_(5,1,1)*t_(3,2,2)+v_(7)*u_(4,3)*s_(4,2,1)*t_(3,2,2)+v_(7)*u_(4,3)*s_(4,2,1)*t_(3,3,1)+2*v_(7)*u_(5,2)*s_(3,2,2)*t_(3,2,2)+2*v_(7)*u_(5,2)*s_(3,3,1)*t_(3,3,1)+2*v_(7)*u_(5,2)*s_(4,2,1)*t_(3,2,2)+v_(7)*u_(5,2)*s_(4,2,1)*t_(3,3,1)+v_(7)*u_(5,2)*s_(5,1,1)*t_(4,2,1)+v_(7)*u_(5,2)*s_(5,1,1)*t_(5,1,1)+2*v_(7)*u_(6,1)*s_(4,2,1)*t_(4,2,1)+2*v_(7)*u_(3,3,1)*s_(3,3,1)*t_(3,2,2)+v_(7)*u_(5,1,1)*s_(4,3)*t_(4,2,1)+2*v_(7)*u_(5,1,1)*s_(3,3,1)*t_(3,2,2)+2*v_(7)*u_(5,1,1)*s_(4,2,1)*t_(3,2,2)+2*v_(7)*u_(5,1,1)*s_(5,1,1)*t_(4,2,1)+3*v_(7)*u_(4,2,1)*s_(3,2,2)*t_(3,2,2)+2*v_(7)*u_(4,2,1)*s_(3,3,1)*t_(3,2,2)+2*v_(7)*u_(4,2,1)*s_(3,3,1)*t_(3,3,1)+3*v_(7)*u_(5,1,1)*s_(4,2,1)*t_(3,3,1)+2*v_(7)*u_(4,3)*s_(4,2,1)*t_(4,2,1)+3*v_(7)*u_(5,2)*s_(4,2,1)*t_(4,2,1)+3*v_(7)*u_(5,1,1)*s_(4,2,1)*t_(4,2,1)+4*v_(7)*u_(4,2,1)*s_(4,2,1)*t_(3,2,2)+4*v_(7)*u_(4,2,1)*s_(4,2,1)*t_(3,3,1)+6*t_(6,1)*u_(5,2)*s_(3,3,1)*v_(3,2,2)+7*t_(6,1)*u_(5,1,1)*s_(3,3,1)*v_(3,2,2)+t_(7)*u_(4,3)*s_(3,3,1)*v_(3,2,2)+3*t_(5,2)*u_(5,2)*s_(5,1,1)*v_(3,2,2)+2*t_(5,2)*u_(5,1,1)*s_(4,3)*v_(3,2,2)+5*t_(6,1)*u_(4,3)*s_(4,2,1)*v_(3,2,2)+8*t_(6,1)*u_(5,2)*s_(4,2,1)*v_(3,2,2)+11*t_(6,1)*u_(5,1,1)*s_(4,2,1)*v_(3,2,2)+4*t_(5,1,1)*u_(5,1,1)*s_(4,3)*v_(3,2,2)+4*t_(4,3)*u_(4,3)*s_(3,3,1)*v_(3,2,2)+6*t_(5,2)*u_(4,3)*s_(3,3,1)*v_(3,2,2)+8*t_(5,2)*u_(5,2)*s_(3,3,1)*v_(3,2,2)+12*t_(6,1)*u_(4,2,1)*s_(3,3,1)*v_(3,2,2)+11*t_(5,1,1)*u_(4,3)*s_(3,3,1)*v_(3,2,2)+11*t_(5,1,1)*u_(5,1,1)*s_(3,3,1)*v_(3,2,2)+14*t_(5,2)*u_(5,1,1)*s_(3,3,1)*v_(3,2,2)+t_(7)*u_(5,2)*s_(3,3,1)*v_(3,2,2)+5*t_(4,3)*u_(4,3)*s_(4,2,1)*v_(3,2,2)+8*t_(5,2)*u_(4,3)*s_(4,2,1)*v_(3,2,2)+13*t_(5,2)*u_(5,2)*s_(4,2,1)*v_(3,2,2)+18*t_(5,2)*u_(5,1,1)*s_(4,2,1)*v_(3,2,2)+12*t_(5,1,1)*u_(4,3)*s_(4,2,1)*v_(3,2,2)+27*t_(5,1,1)*u_(5,1,1)*s_(4,2,1)*v_(3,2,2)+20*t_(5,2)*u_(4,2,1)*s_(3,3,1)*v_(3,2,2)+18*t_(4,3)*u_(4,2,1)*s_(3,3,1)*v_(3,2,2)+28*t_(5,1,1)*u_(4,2,1)*s_(3,3,1)*v_(3,2,2)+64*t_(4,2,1)*u_(4,2,1)*s_(3,3,1)*v_(3,2,2)+t_(7)*u_(6,1)*s_(3,3,1)*v_(3,2,2)+t_(7)*u_(6,1)*s_(4,2,1)*v_(3,2,2)+t_(6,1)*u_(6,1)*s_(5,1,1)*v_(3,2,2)+t_(7)*u_(4,3)*s_(4,2,1)*v_(3,2,2)+2*t_(7)*u_(5,2)*s_(4,2,1)*v_(3,2,2)+2*t_(7)*u_(5,1,1)*s_(3,3,1)*v_(3,2,2)+2*t_(7)*u_(5,1,1)*s_(4,2,1)*v_(3,2,2)+2*t_(7)*u_(4,2,1)*s_(3,3,1)*v_(3,2,2)+2*t_(6,1)*u_(5,2)*s_(5,1,1)*v_(3,2,2)+4*t_(6,1)*u_(6,1)*s_(3,3,1)*v_(3,2,2)+5*u_(6,1)*s_(4,3)*v_(3,2,2)*t_(3,2,2)+u_(7)*s_(4,3)*v_(3,2,2)*t_(3,2,2)+8*u_(6,1)*s_(5,2)*v_(3,2,2)*t_(3,2,2)+9*u_(6,1)*s_(5,1,1)*v_(3,2,2)*t_(3,2,2)+6*u_(6,1)*s_(3,3,1)*v_(3,2,2)*t_(3,2,2)+8*u_(5,2)*s_(4,3)*v_(3,2,2)*t_(3,2,2)+15*u_(5,2)*s_(5,1,1)*v_(3,2,2)*t_(3,2,2)+14*u_(6,1)*s_(4,2,1)*v_(3,2,2)*t_(3,2,2)+14*u_(5,1,1)*s_(4,3)*v_(3,2,2)*t_(3,2,2)+10*u_(5,2)*s_(3,3,1)*v_(3,2,2)*t_(3,2,2)+12*u_(4,3)*s_(3,3,1)*v_(3,2,2)*t_(3,2,2)+19*u_(5,1,1)*s_(3,3,1)*v_(3,2,2)*t_(3,2,2)+27*u_(4,3)*s_(4,2,1)*v_(3,2,2)*t_(3,2,2)+28*u_(5,2)*s_(4,2,1)*v_(3,2,2)*t_(3,2,2)+31*u_(5,1,1)*s_(4,2,1)*v_(3,2,2)*t_(3,2,2)+42*u_(4,2,1)*s_(3,3,1)*v_(3,2,2)*t_(3,2,2)+u_(7)*s_(6,1)*v_(3,2,2)*t_(3,2,2)+u_(7)*s_(5,1,1)*v_(3,2,2)*t_(3,2,2)+2*u_(7)*s_(5,2)*v_(3,2,2)*t_(3,2,2)+3*u_(7)*s_(4,2,1)*v_(3,2,2)*t_(3,2,2)+5*t_(6,1)*u_(6,1)*s_(4,2,1)*v_(3,2,2)+t_(6,1)*u_(5,1,1)*s_(4,3)*v_(3,2,2)+5*t_(6,1)*u_(4,3)*s_(3,3,1)*v_(3,2,2)+6*u_(5,2)*s_(5,1,1)*v_(3,3,1)*t_(3,3,1)+12*u_(6,1)*s_(4,2,1)*v_(3,3,1)*t_(3,2,2)+10*u_(6,1)*s_(4,2,1)*v_(3,3,1)*t_(3,3,1)+11*u_(5,1,1)*s_(4,3)*v_(3,3,1)*t_(3,2,2)+6*u_(5,1,1)*s_(4,3)*v_(3,3,1)*t_(3,3,1)+14*u_(5,2)*s_(5,1,1)*v_(3,3,1)*t_(3,2,2)+u_(7)*s_(5,2)*v_(3,3,1)*t_(3,2,2)+20*u_(5,2)*s_(4,2,1)*v_(3,3,1)*t_(3,2,2)+18*u_(4,3)*s_(4,2,1)*v_(3,3,1)*t_(3,2,2)+11*u_(4,3)*s_(4,2,1)*v_(3,3,1)*t_(3,3,1)+18*u_(5,2)*s_(4,2,1)*v_(3,3,1)*t_(3,3,1)+24*u_(5,1,1)*s_(4,2,1)*v_(3,3,1)*t_(3,3,1)+28*u_(5,1,1)*s_(4,2,1)*v_(3,3,1)*t_(3,2,2)+u_(7)*s_(6,1)*v_(3,3,1)*t_(3,2,2)+u_(7)*s_(6,1)*v_(3,3,1)*t_(3,3,1)+2*u_(7)*s_(5,2)*v_(3,3,1)*t_(3,3,1)+2*u_(7)*s_(5,1,1)*v_(3,3,1)*t_(3,2,2)+2*u_(7)*s_(4,2,1)*v_(3,3,1)*t_(3,2,2)+2*u_(7)*s_(4,2,1)*v_(3,3,1)*t_(3,3,1)+2*t_(6,1)*u_(5,2)*s_(5,1,1)*v_(3,3,1)+4*t_(6,1)*u_(6,1)*s_(4,2,1)*v_(3,3,1)+t_(6,1)*u_(5,1,1)*s_(4,3)*v_(3,3,1)+4*t_(6,1)*u_(4,3)*s_(4,2,1)*v_(3,3,1)+4*t_(5,2)*u_(5,2)*s_(5,1,1)*v_(3,3,1)+2*t_(5,2)*u_(5,1,1)*s_(4,3)*v_(3,3,1)+6*t_(6,1)*u_(5,2)*s_(4,2,1)*v_(3,3,1)+10*t_(6,1)*u_(5,1,1)*s_(4,2,1)*v_(3,3,1)+5*t_(5,1,1)*u_(5,1,1)*s_(4,3)*v_(3,3,1)+4*t_(4,3)*u_(4,3)*s_(4,2,1)*v_(3,3,1)+6*t_(5,2)*u_(4,3)*s_(4,2,1)*v_(3,3,1)+8*t_(5,2)*u_(5,2)*s_(4,2,1)*v_(3,3,1)+11*t_(5,1,1)*u_(4,3)*s_(4,2,1)*v_(3,3,1)+17*t_(5,2)*u_(5,1,1)*s_(4,2,1)*v_(3,3,1)+21*t_(5,1,1)*u_(5,1,1)*s_(4,2,1)*v_(3,3,1)+t_(7)*u_(5,2)*s_(5,1,1)*v_(3,3,1)+t_(7)*u_(6,1)*s_(4,2,1)*v_(3,3,1)+t_(6,1)*u_(6,1)*s_(5,1,1)*v_(3,3,1)+t_(7)*u_(4,3)*s_(4,2,1)*v_(3,3,1)+t_(7)*u_(5,2)*s_(4,2,1)*v_(3,3,1)+3*t_(7)*u_(5,1,1)*s_(4,2,1)*v_(3,3,1)+6*s_(6,1)*v_(3,3,1)*t_(3,2,2)*u_(3,2,2)+6*s_(6,1)*v_(3,3,1)*t_(3,3,1)*u_(3,2,2)+10*s_(5,2)*v_(3,3,1)*t_(3,2,2)*u_(3,2,2)+14*s_(5,1,1)*v_(3,3,1)*t_(3,3,1)*u_(3,2,2)+12*s_(4,3)*v_(3,3,1)*t_(3,2,2)*u_(3,2,2)+12*s_(4,3)*v_(3,3,1)*t_(3,3,1)*u_(3,2,2)+14*s_(5,2)*v_(3,3,1)*t_(3,3,1)*u_(3,2,2)+19*s_(5,1,1)*v_(3,3,1)*t_(3,2,2)*u_(3,2,2)+42*s_(4,2,1)*v_(3,3,1)*t_(3,2,2)*u_(3,2,2)+39*s_(4,2,1)*v_(3,3,1)*t_(3,3,1)*u_(3,2,2)+2*s_(7)*v_(3,3,1)*t_(3,3,1)*u_(3,2,2)+5*u_(6,1)*s_(4,3)*v_(3,3,1)*t_(3,2,2)+3*u_(6,1)*s_(4,3)*v_(3,3,1)*t_(3,3,1)+6*u_(6,1)*s_(5,2)*v_(3,3,1)*t_(3,2,2)+4*u_(6,1)*s_(5,2)*v_(3,3,1)*t_(3,3,1)+7*u_(6,1)*s_(5,1,1)*v_(3,3,1)*t_(3,2,2)+5*u_(6,1)*s_(5,1,1)*v_(3,3,1)*t_(3,3,1)+u_(7)*s_(4,3)*v_(3,3,1)*t_(3,2,2)+u_(7)*s_(4,3)*v_(3,3,1)*t_(3,3,1)+6*u_(5,2)*s_(4,3)*v_(3,3,1)*t_(3,2,2)+4*u_(5,2)*s_(4,3)*v_(3,3,1)*t_(3,3,1)+4*t_(5,2)*u_(5,1,1)*s_(4,3)*v_(4,2,1)+5*t_(5,2)*u_(5,2)*s_(5,1,1)*v_(4,2,1)+7*t_(5,1,1)*u_(5,1,1)*s_(4,3)*v_(4,2,1)+t_(7)*u_(6,1)*s_(5,1,1)*v_(4,2,1)+t_(7)*u_(5,2)*s_(5,1,1)*v_(4,2,1)+t_(7)*u_(5,1,1)*s_(4,3)*v_(4,2,1)+39*v_(4,2,1)*t_(3,3,1)*u_(3,3,1)*s_(3,2,2)+64*v_(4,2,1)*t_(4,2,1)*u_(3,3,1)*s_(3,2,2)+31*s_(5,2)*v_(4,2,1)*t_(4,2,1)*u_(3,3,1)+52*s_(5,1,1)*v_(4,2,1)*t_(4,2,1)*u_(3,2,2)+44*s_(5,1,1)*v_(4,2,1)*t_(4,2,1)*u_(3,3,1)+3*s_(7)*v_(4,2,1)*t_(3,2,2)*u_(3,2,2)+2*s_(7)*v_(4,2,1)*t_(3,3,1)*u_(3,2,2)+2*s_(7)*v_(4,2,1)*t_(3,3,1)*u_(3,3,1)+4*s_(7)*v_(4,2,1)*t_(4,2,1)*u_(3,2,2)+4*s_(7)*v_(4,2,1)*t_(4,2,1)*u_(3,3,1)+5*u_(6,1)*s_(4,3)*v_(4,2,1)*t_(3,2,2)+4*u_(6,1)*s_(4,3)*v_(4,2,1)*t_(3,3,1)+8*u_(6,1)*s_(5,2)*v_(4,2,1)*t_(3,2,2)+6*u_(6,1)*s_(5,2)*v_(4,2,1)*t_(3,3,1)+11*u_(6,1)*s_(5,1,1)*v_(4,2,1)*t_(3,2,2)+10*u_(6,1)*s_(5,1,1)*v_(4,2,1)*t_(3,3,1)+7*u_(6,1)*s_(4,3)*v_(4,2,1)*t_(4,2,1)+10*u_(6,1)*s_(5,2)*v_(4,2,1)*t_(4,2,1)+16*u_(6,1)*s_(5,1,1)*v_(4,2,1)*t_(4,2,1)+8*u_(5,2)*s_(4,3)*v_(4,2,1)*t_(3,2,2)+6*u_(5,2)*s_(4,3)*v_(4,2,1)*t_(3,3,1)+18*u_(5,2)*s_(5,1,1)*v_(4,2,1)*t_(3,2,2)+12*u_(5,1,1)*s_(4,3)*v_(4,2,1)*t_(3,2,2)+11*u_(5,1,1)*s_(4,3)*v_(4,2,1)*t_(3,3,1)+17*u_(5,2)*s_(5,1,1)*v_(4,2,1)*t_(3,3,1)+10*u_(5,2)*s_(4,3)*v_(4,2,1)*t_(4,2,1)+17*u_(5,1,1)*s_(4,3)*v_(4,2,1)*t_(4,2,1)+25*u_(5,2)*s_(5,1,1)*v_(4,2,1)*t_(4,2,1)+u_(7)*s_(6,1)*v_(4,2,1)*t_(3,2,2)+u_(7)*s_(6,1)*v_(4,2,1)*t_(3,3,1)+u_(7)*s_(4,3)*v_(4,2,1)*t_(3,2,2)+u_(7)*s_(4,3)*v_(4,2,1)*t_(3,3,1)+2*u_(7)*s_(5,2)*v_(4,2,1)*t_(3,2,2)+u_(7)*s_(5,2)*v_(4,2,1)*t_(3,3,1)+2*u_(7)*s_(6,1)*v_(4,2,1)*t_(4,2,1)+2*u_(7)*s_(5,1,1)*v_(4,2,1)*t_(3,2,2)+3*u_(7)*s_(5,1,1)*v_(4,2,1)*t_(3,3,1)+2*u_(7)*s_(4,3)*v_(4,2,1)*t_(4,2,1)+3*u_(7)*s_(5,2)*v_(4,2,1)*t_(4,2,1)+3*u_(7)*s_(5,1,1)*v_(4,2,1)*t_(4,2,1)+3*t_(6,1)*u_(6,1)*s_(5,1,1)*v_(4,2,1)+4*t_(6,1)*u_(5,2)*s_(5,1,1)*v_(4,2,1)+3*t_(6,1)*u_(5,1,1)*s_(4,3)*v_(4,2,1)+14*s_(6,1)*v_(4,2,1)*t_(3,2,2)*u_(3,2,2)+12*s_(6,1)*v_(4,2,1)*t_(3,3,1)*u_(3,2,2)+10*s_(6,1)*v_(4,2,1)*t_(3,3,1)*u_(3,3,1)+22*s_(6,1)*v_(4,2,1)*t_(4,2,1)*u_(3,2,2)+19*s_(6,1)*v_(4,2,1)*t_(4,2,1)*u_(3,3,1)+20*s_(5,2)*v_(4,2,1)*t_(3,3,1)*u_(3,2,2)+27*s_(4,3)*v_(4,2,1)*t_(3,2,2)*u_(3,2,2)+18*s_(4,3)*v_(4,2,1)*t_(3,3,1)*u_(3,2,2)+11*s_(4,3)*v_(4,2,1)*t_(3,3,1)*u_(3,3,1)+28*s_(5,2)*v_(4,2,1)*t_(3,2,2)*u_(3,2,2)+18*s_(5,2)*v_(4,2,1)*t_(3,3,1)*u_(3,3,1)+31*s_(5,1,1)*v_(4,2,1)*t_(3,2,2)*u_(3,2,2)+24*s_(5,1,1)*v_(4,2,1)*t_(3,3,1)*u_(3,3,1)+28*s_(5,1,1)*v_(4,2,1)*t_(3,3,1)*u_(3,2,2)+31*s_(4,3)*v_(4,2,1)*t_(4,2,1)*u_(3,2,2)+39*s_(5,2)*v_(4,2,1)*t_(4,2,1)*u_(3,2,2)+22*s_(4,3)*v_(4,2,1)*t_(4,2,1)*u_(3,3,1)+12*v_(5,1,1)*t_(4,3)*u_(4,2,1)*s_(3,2,2)+11*v_(5,1,1)*t_(4,3)*u_(4,2,1)*s_(3,3,1)+27*v_(5,1,1)*t_(5,1,1)*u_(4,2,1)*s_(3,2,2)+21*v_(5,1,1)*t_(5,1,1)*u_(4,2,1)*s_(3,3,1)+28*v_(5,1,1)*t_(4,2,1)*u_(3,3,1)*s_(3,2,2)+52*v_(5,1,1)*t_(4,2,1)*u_(4,2,1)*s_(3,2,2)+44*v_(5,1,1)*t_(4,2,1)*u_(4,2,1)*s_(3,3,1)+5*s_(5,2)*v_(5,1,1)*t_(5,1,1)*u_(3,3,1)+2*s_(5,2)*v_(5,1,1)*t_(4,3)*u_(3,3,1)+9*s_(5,2)*v_(5,1,1)*t_(5,1,1)*u_(3,2,2)+11*s_(6,1)*v_(5,1,1)*t_(4,2,1)*u_(3,2,2)+10*s_(6,1)*v_(5,1,1)*t_(4,2,1)*u_(3,3,1)+15*s_(5,2)*v_(5,1,1)*t_(3,2,2)*u_(3,2,2)+6*s_(5,2)*v_(5,1,1)*t_(3,3,1)*u_(3,3,1)+14*s_(5,2)*v_(5,1,1)*t_(3,3,1)*u_(3,2,2)+4*s_(5,2)*v_(5,1,1)*t_(4,3)*u_(4,2,1)+16*s_(6,1)*v_(5,1,1)*t_(4,2,1)*u_(4,2,1)+12*s_(5,2)*v_(5,1,1)*t_(5,1,1)*u_(4,2,1)+18*s_(5,2)*v_(5,1,1)*t_(4,2,1)*u_(3,2,2)+17*s_(5,2)*v_(5,1,1)*t_(4,2,1)*u_(3,3,1)+25*s_(5,2)*v_(5,1,1)*t_(4,2,1)*u_(4,2,1)+s_(7)*v_(5,1,1)*t_(3,2,2)*u_(3,2,2)+s_(7)*v_(5,1,1)*t_(5,1,1)*u_(4,3)+s_(7)*v_(5,1,1)*t_(5,1,1)*u_(3,2,2)+s_(7)*v_(5,1,1)*t_(4,3)*u_(4,2,1)+2*s_(7)*v_(5,1,1)*t_(3,3,1)*u_(3,2,2)+2*s_(7)*v_(5,1,1)*t_(4,2,1)*u_(3,2,2)+2*s_(7)*v_(5,1,1)*t_(5,1,1)*u_(4,2,1)+3*s_(7)*v_(5,1,1)*t_(4,2,1)*u_(3,3,1)+3*s_(7)*v_(5,1,1)*t_(4,2,1)*u_(4,2,1)+4*s_(6,1)*v_(5,1,1)*t_(5,1,1)*u_(3,2,2)+2*u_(6,1)*s_(5,2)*v_(5,1,1)*t_(3,3,1)+2*u_(6,1)*s_(5,2)*v_(5,1,1)*t_(5,1,1)+4*u_(6,1)*s_(5,2)*v_(5,1,1)*t_(4,2,1)+u_(7)*s_(5,2)*v_(5,1,1)*t_(3,3,1)+u_(7)*s_(6,1)*v_(5,1,1)*t_(4,2,1)+u_(7)*s_(6,1)*v_(5,1,1)*t_(5,1,1)+u_(7)*s_(5,2)*v_(5,1,1)*t_(4,2,1)+u_(7)*s_(5,2)*v_(5,1,1)*t_(5,1,1)+2*u_(6,1)*s_(5,2)*v_(5,1,1)*t_(3,2,2)+v_(5,1,1)*t_(4,3)*u_(4,3)*s_(3,2,2)+v_(5,1,1)*t_(4,3)*u_(4,3)*s_(3,3,1)+4*v_(5,1,1)*t_(5,1,1)*u_(4,3)*s_(3,2,2)+5*v_(5,1,1)*t_(5,1,1)*u_(4,3)*s_(3,3,1)+11*v_(5,1,1)*t_(4,3)*u_(3,3,1)*s_(3,2,2)+11*v_(5,1,1)*t_(5,1,1)*u_(3,3,1)*s_(3,2,2)+3*v_(5,1,1)*t_(4,3)*u_(4,3)*s_(4,2,1)+7*v_(5,1,1)*t_(5,1,1)*u_(4,3)*s_(4,2,1)+14*v_(5,1,1)*t_(3,3,1)*u_(3,3,1)*s_(3,2,2)+s_(6,1)*v_(5,1,1)*t_(4,3)*u_(3,2,2)+2*s_(6,1)*v_(5,1,1)*t_(5,1,1)*u_(4,3)+5*s_(6,1)*v_(5,1,1)*t_(5,1,1)*u_(3,3,1)+s_(6,1)*v_(5,1,1)*t_(4,3)*u_(3,3,1)+9*s_(6,1)*v_(5,1,1)*t_(3,2,2)*u_(3,2,2)+7*s_(6,1)*v_(5,1,1)*t_(3,3,1)*u_(3,2,2)+5*s_(6,1)*v_(5,1,1)*t_(3,3,1)*u_(3,3,1)+2*s_(5,2)*v_(5,1,1)*t_(5,1,1)*u_(4,3)+3*s_(6,1)*v_(5,1,1)*t_(4,3)*u_(4,2,1)+7*s_(6,1)*v_(5,1,1)*t_(5,1,1)*u_(4,2,1)+2*s_(5,2)*v_(5,1,1)*t_(4,3)*u_(3,2,2)+s_(7)*v_(4,3)*t_(4,2,1)*u_(3,3,1)+2*s_(7)*v_(4,3)*t_(4,2,1)*u_(4,2,1)+u_(6,1)*s_(5,1,1)*v_(4,3)*t_(3,2,2)+u_(6,1)*s_(5,1,1)*v_(4,3)*t_(3,3,1)+3*u_(6,1)*s_(5,1,1)*v_(4,3)*t_(4,2,1)+2*u_(5,2)*s_(5,1,1)*v_(4,3)*t_(3,2,2)+2*u_(5,2)*s_(5,1,1)*v_(4,3)*t_(3,3,1)+4*u_(5,2)*s_(5,1,1)*v_(4,3)*t_(4,2,1)+u_(7)*s_(5,1,1)*v_(4,3)*t_(4,2,1)+4*v_(4,3)*t_(4,3)*u_(3,3,1)*s_(3,2,2)+12*v_(4,3)*t_(3,3,1)*u_(3,3,1)*s_(3,2,2)+5*v_(4,3)*t_(4,3)*u_(4,2,1)*s_(3,2,2)+4*v_(4,3)*t_(4,3)*u_(4,2,1)*s_(3,3,1)+18*v_(4,3)*t_(4,2,1)*u_(3,3,1)*s_(3,2,2)+31*v_(4,3)*t_(4,2,1)*u_(4,2,1)*s_(3,2,2)+22*v_(4,3)*t_(4,2,1)*u_(4,2,1)*s_(3,3,1)+s_(7)*v_(4,3)*t_(4,3)*u_(3,2,2)+s_(6,1)*v_(4,3)*t_(4,3)*u_(3,2,2)+5*s_(6,1)*v_(4,3)*t_(3,2,2)*u_(3,2,2)+5*s_(6,1)*v_(4,3)*t_(3,3,1)*u_(3,2,2)+3*s_(6,1)*v_(4,3)*t_(3,3,1)*u_(3,3,1)+s_(7)*v_(4,3)*t_(3,2,2)*u_(3,2,2)+s_(7)*v_(4,3)*t_(3,3,1)*u_(3,2,2)+s_(7)*v_(4,3)*t_(3,3,1)*u_(3,3,1)+5*s_(6,1)*v_(4,3)*t_(4,2,1)*u_(3,2,2)+4*s_(6,1)*v_(4,3)*t_(4,2,1)*u_(3,3,1)+s_(5,1,1)*v_(4,3)*t_(4,3)*u_(3,2,2)+s_(5,1,1)*v_(4,3)*t_(4,3)*u_(3,3,1)+8*s_(5,2)*v_(4,3)*t_(3,2,2)*u_(3,2,2)+6*s_(5,2)*v_(4,3)*t_(3,3,1)*u_(3,2,2)+4*s_(5,2)*v_(4,3)*t_(3,3,1)*u_(3,3,1)+14*s_(5,1,1)*v_(4,3)*t_(3,2,2)*u_(3,2,2)+11*s_(5,1,1)*v_(4,3)*t_(3,3,1)*u_(3,2,2)+6*s_(5,1,1)*v_(4,3)*t_(3,3,1)*u_(3,3,1)+7*s_(6,1)*v_(4,3)*t_(4,2,1)*u_(4,2,1)+3*s_(5,1,1)*v_(4,3)*t_(4,3)*u_(4,2,1)+8*s_(5,2)*v_(4,3)*t_(4,2,1)*u_(3,2,2)+6*s_(5,2)*v_(4,3)*t_(4,2,1)*u_(3,3,1)+12*s_(5,1,1)*v_(4,3)*t_(4,2,1)*u_(3,2,2)+11*s_(5,1,1)*v_(4,3)*t_(4,2,1)*u_(3,3,1)+10*s_(5,2)*v_(4,3)*t_(4,2,1)*u_(4,2,1)+17*s_(5,1,1)*v_(4,3)*t_(4,2,1)*u_(4,2,1)+s_(7)*v_(4,3)*t_(4,2,1)*u_(3,2,2)+13*v_(5,2)*t_(5,2)*u_(4,2,1)*s_(3,2,2)+6*v_(5,2)*t_(4,3)*u_(4,2,1)*s_(3,3,1)+8*v_(5,2)*t_(5,2)*u_(4,2,1)*s_(3,3,1)+18*v_(5,2)*t_(5,1,1)*u_(4,2,1)*s_(3,2,2)+17*v_(5,2)*t_(5,1,1)*u_(4,2,1)*s_(3,3,1)+20*v_(5,2)*t_(4,2,1)*u_(3,3,1)*s_(3,2,2)+39*v_(5,2)*t_(4,2,1)*u_(4,2,1)*s_(3,2,2)+31*v_(5,2)*t_(4,2,1)*u_(4,2,1)*s_(3,3,1)+2*s_(6,1)*v_(5,2)*t_(5,1,1)*u_(3,3,1)+2*s_(6,1)*v_(5,2)*t_(5,1,1)*u_(5,1,1)+8*s_(6,1)*v_(5,2)*t_(3,2,2)*u_(3,2,2)+6*s_(6,1)*v_(5,2)*t_(3,3,1)*u_(3,2,2)+4*s_(6,1)*v_(5,2)*t_(3,3,1)*u_(3,3,1)+4*s_(6,1)*v_(5,2)*t_(5,1,1)*u_(4,2,1)+8*s_(6,1)*v_(5,2)*t_(4,2,1)*u_(3,2,2)+6*s_(6,1)*v_(5,2)*t_(4,2,1)*u_(3,3,1)+10*s_(6,1)*v_(5,2)*t_(4,2,1)*u_(4,2,1)+s_(7)*v_(5,2)*t_(3,3,1)*u_(3,2,2)+s_(7)*v_(5,2)*t_(5,1,1)*u_(3,3,1)+2*s_(7)*v_(5,2)*t_(3,2,2)*u_(3,2,2)+2*s_(7)*v_(5,2)*t_(3,3,1)*u_(3,3,1)+2*s_(7)*v_(5,2)*t_(4,2,1)*u_(3,2,2)+s_(7)*v_(5,2)*t_(4,2,1)*u_(3,3,1)+s_(7)*v_(5,2)*t_(5,1,1)*u_(4,2,1)+s_(7)*v_(5,2)*t_(5,1,1)*u_(5,1,1)+3*s_(7)*v_(5,2)*t_(4,2,1)*u_(4,2,1)+2*s_(6,1)*v_(5,2)*t_(5,1,1)*u_(3,2,2)+3*v_(5,2)*t_(5,2)*u_(5,1,1)*s_(3,2,2)+2*v_(5,2)*t_(5,1,1)*u_(5,1,1)*s_(4,3)+2*v_(5,2)*t_(5,1,1)*u_(4,3)*s_(3,2,2)+5*v_(5,2)*t_(5,1,1)*u_(5,1,1)*s_(3,3,1)+4*v_(5,2)*t_(5,2)*u_(5,1,1)*s_(3,3,1)+2*v_(5,2)*t_(5,1,1)*u_(4,3)*s_(3,3,1)+9*v_(5,2)*t_(5,1,1)*u_(5,1,1)*s_(3,2,2)+6*v_(5,2)*t_(4,3)*u_(3,3,1)*s_(3,2,2)+8*v_(5,2)*t_(5,2)*u_(3,3,1)*s_(3,2,2)+14*v_(5,2)*t_(5,1,1)*u_(3,3,1)*s_(3,2,2)+4*v_(5,2)*t_(5,1,1)*u_(4,3)*s_(4,2,1)+5*v_(5,2)*t_(5,2)*u_(5,1,1)*s_(4,2,1)+12*v_(5,2)*t_(5,1,1)*u_(5,1,1)*s_(4,2,1)+14*v_(5,2)*t_(3,3,1)*u_(3,3,1)*s_(3,2,2)+8*v_(5,2)*t_(4,3)*u_(4,2,1)*s_(3,2,2)+4*v_(6,1)*t_(5,1,1)*u_(5,1,1)*s_(3,2,2)+s_(7)*v_(6,1)*t_(3,2,2)*u_(3,2,2)+s_(7)*v_(6,1)*t_(3,3,1)*u_(3,2,2)+s_(7)*v_(6,1)*t_(3,3,1)*u_(3,3,1)+s_(7)*v_(6,1)*t_(4,2,1)*u_(3,2,2)+s_(7)*v_(6,1)*t_(4,2,1)*u_(3,3,1)+s_(7)*v_(6,1)*t_(5,1,1)*u_(4,2,1)+s_(7)*v_(6,1)*t_(5,1,1)*u_(5,1,1)+2*s_(7)*v_(6,1)*t_(4,2,1)*u_(4,2,1)+v_(6,1)*t_(4,3)*u_(4,3)*s_(3,2,2)+2*v_(6,1)*t_(5,2)*u_(5,1,1)*s_(3,3,1)+5*v_(6,1)*t_(6,1)*u_(4,2,1)*s_(3,2,2)+3*v_(6,1)*t_(6,1)*u_(5,1,1)*s_(4,2,1)+v_(6,1)*t_(5,1,1)*u_(4,3)*s_(3,2,2)+2*v_(6,1)*t_(5,1,1)*u_(5,1,1)*s_(4,3)+5*v_(6,1)*t_(5,1,1)*u_(5,1,1)*s_(3,3,1)+4*v_(6,1)*t_(6,1)*u_(4,2,1)*s_(3,3,1)+v_(6,1)*t_(5,1,1)*u_(4,3)*s_(3,3,1)+5*v_(6,1)*t_(4,3)*u_(3,3,1)*s_(3,2,2)+6*v_(6,1)*t_(5,2)*u_(3,3,1)*s_(3,2,2)+7*v_(6,1)*t_(5,1,1)*u_(3,3,1)*s_(3,2,2)+6*v_(6,1)*t_(3,3,1)*u_(3,3,1)*s_(3,2,2)+4*v_(6,1)*t_(5,2)*u_(5,1,1)*s_(4,2,1)+3*v_(6,1)*t_(5,1,1)*u_(4,3)*s_(4,2,1)+7*v_(6,1)*t_(5,1,1)*u_(5,1,1)*s_(4,2,1)+5*v_(6,1)*t_(4,3)*u_(4,2,1)*s_(3,2,2)+4*v_(6,1)*t_(4,3)*u_(4,2,1)*s_(3,3,1)+8*v_(6,1)*t_(5,2)*u_(4,2,1)*s_(3,2,2)+6*v_(6,1)*t_(5,2)*u_(4,2,1)*s_(3,3,1)+11*v_(6,1)*t_(5,1,1)*u_(4,2,1)*s_(3,2,2)+10*v_(6,1)*t_(5,1,1)*u_(4,2,1)*s_(3,3,1)+12*v_(6,1)*t_(4,2,1)*u_(3,3,1)*s_(3,2,2)+22*v_(6,1)*t_(4,2,1)*u_(4,2,1)*s_(3,2,2)+19*v_(6,1)*t_(4,2,1)*u_(4,2,1)*s_(3,3,1)+v_(6,1)*t_(6,1)*u_(5,1,1)*s_(3,2,2)+v_(6,1)*t_(6,1)*u_(5,1,1)*s_(3,3,1)+2*v_(6,1)*t_(5,2)*u_(5,1,1)*s_(3,2,2)+4*v_(6,1)*t_(6,1)*u_(3,3,1)*s_(3,2,2)+v_(7)*t_(4,3)*u_(4,3)*s_(3,2,2)+v_(7)*t_(4,3)*u_(3,3,1)*s_(3,2,2)+v_(7)*t_(5,2)*u_(3,3,1)*s_(3,2,2)+v_(7)*t_(5,2)*u_(5,1,1)*s_(3,3,1)+v_(7)*t_(6,1)*u_(3,3,1)*s_(3,2,2)+v_(7)*t_(6,1)*u_(4,2,1)*s_(3,2,2)+v_(7)*t_(6,1)*u_(4,2,1)*s_(3,3,1)+v_(7)*t_(6,1)*u_(5,1,1)*s_(4,2,1)+v_(7)*t_(5,1,1)*u_(5,1,1)*s_(4,3)+v_(7)*t_(5,1,1)*u_(5,1,1)*s_(3,2,2)+v_(7)*t_(4,3)*u_(4,2,1)*s_(3,2,2)+v_(7)*t_(4,3)*u_(4,2,1)*s_(3,3,1)+2*v_(7)*t_(5,2)*u_(4,2,1)*s_(3,2,2)+v_(7)*t_(5,2)*u_(4,2,1)*s_(3,3,1)+v_(7)*t_(5,2)*u_(5,1,1)*s_(4,2,1)+2*v_(7)*t_(3,3,1)*u_(3,3,1)*s_(3,2,2)+v_(7)*t_(5,1,1)*u_(4,3)*s_(4,2,1)+2*v_(7)*t_(5,1,1)*u_(3,3,1)*s_(3,2,2)+2*v_(7)*t_(5,1,1)*u_(4,2,1)*s_(3,2,2)+2*v_(7)*t_(5,1,1)*u_(5,1,1)*s_(4,2,1)+2*v_(7)*t_(4,2,1)*u_(3,3,1)*s_(3,2,2)+3*v_(7)*t_(5,1,1)*u_(4,2,1)*s_(3,3,1)+4*v_(7)*t_(4,2,1)*u_(4,2,1)*s_(3,2,2)+4*v_(7)*t_(4,2,1)*u_(4,2,1)*s_(3,3,1)+s_(7)*u_(5,2)*v_(3,3,1)*t_(3,2,2)+14*s_(5,2)*u_(3,3,1)*v_(3,3,1)*t_(3,2,2)+5*s_(4,3)*u_(4,3)*v_(4,2,1)*t_(3,2,2)+8*s_(5,2)*u_(4,3)*v_(4,2,1)*t_(3,2,2)+13*s_(5,2)*u_(5,2)*v_(4,2,1)*t_(3,2,2)+19*s_(5,1,1)*u_(3,3,1)*v_(3,2,2)*t_(3,2,2)+18*s_(5,2)*u_(5,1,1)*v_(4,2,1)*t_(3,2,2)+22*s_(6,1)*u_(4,2,1)*v_(4,2,1)*t_(3,2,2)+12*s_(5,1,1)*u_(4,3)*v_(4,2,1)*t_(3,2,2)+27*s_(5,1,1)*u_(5,1,1)*v_(4,2,1)*t_(3,2,2)+20*s_(5,2)*u_(4,2,1)*v_(3,3,1)*t_(3,2,2)+29*s_(3,3,1)*u_(3,3,1)*v_(3,2,2)*t_(3,2,2)+27*s_(4,3)*u_(4,2,1)*v_(3,2,2)*t_(3,2,2)+18*s_(4,3)*u_(4,2,1)*v_(3,3,1)*t_(3,2,2)+28*s_(5,2)*u_(4,2,1)*v_(3,2,2)*t_(3,2,2)+31*s_(5,1,1)*u_(4,2,1)*v_(3,2,2)*t_(3,2,2)+28*s_(5,1,1)*u_(4,2,1)*v_(3,3,1)*t_(3,2,2)+42*s_(4,2,1)*u_(3,3,1)*v_(3,2,2)*t_(3,2,2)+39*s_(4,2,1)*u_(3,3,1)*v_(3,3,1)*t_(3,2,2)+31*s_(4,3)*u_(4,2,1)*v_(4,2,1)*t_(3,2,2)+39*s_(5,2)*u_(4,2,1)*v_(4,2,1)*t_(3,2,2)+52*s_(5,1,1)*u_(4,2,1)*v_(4,2,1)*t_(3,2,2)+64*s_(4,2,1)*u_(4,2,1)*v_(3,3,1)*t_(3,2,2)+72*s_(4,2,1)*u_(4,2,1)*v_(3,2,2)*t_(3,2,2)+s_(7)*u_(6,1)*v_(3,2,2)*t_(3,2,2)+s_(7)*u_(6,1)*v_(3,3,1)*t_(3,2,2)+s_(7)*u_(6,1)*v_(4,2,1)*t_(3,2,2)+s_(7)*u_(5,1,1)*v_(3,2,2)*t_(3,2,2)+s_(7)*u_(7)*v_(3,2,2)*t_(3,2,2)+s_(7)*u_(5,1,1)*v_(5,1,1)*t_(3,2,2)+s_(6,1)*u_(6,1)*v_(5,1,1)*t_(3,2,2)+s_(7)*u_(4,3)*v_(4,2,1)*t_(3,2,2)+2*s_(7)*u_(5,2)*v_(3,2,2)*t_(3,2,2)+2*s_(7)*u_(5,2)*v_(4,2,1)*t_(3,2,2)+2*s_(7)*u_(3,3,1)*v_(3,3,1)*t_(3,2,2)+2*s_(7)*u_(5,1,1)*v_(3,3,1)*t_(3,2,2)+2*s_(7)*u_(5,1,1)*v_(4,2,1)*t_(3,2,2)+3*s_(7)*u_(4,2,1)*v_(3,2,2)*t_(3,2,2)+2*s_(7)*u_(4,2,1)*v_(3,3,1)*t_(3,2,2)+2*s_(6,1)*u_(5,2)*v_(5,1,1)*t_(3,2,2)+4*s_(6,1)*u_(6,1)*v_(3,3,1)*t_(3,2,2)+4*s_(6,1)*u_(5,1,1)*v_(5,1,1)*t_(3,2,2)+4*s_(7)*u_(4,2,1)*v_(4,2,1)*t_(3,2,2)+s_(7)*u_(4,3)*v_(4,3)*t_(3,2,2)+s_(6,1)*u_(4,3)*v_(4,3)*t_(3,2,2)+5*s_(6,1)*u_(6,1)*v_(3,2,2)*t_(3,2,2)+5*s_(6,1)*u_(6,1)*v_(4,2,1)*t_(3,2,2)+s_(6,1)*u_(5,1,1)*v_(4,3)*t_(3,2,2)+5*s_(6,1)*u_(4,3)*v_(3,2,2)*t_(3,2,2)+5*s_(6,1)*u_(4,3)*v_(3,3,1)*t_(3,2,2)+s_(7)*u_(4,3)*v_(3,2,2)*t_(3,2,2)+8*s_(6,1)*u_(5,2)*v_(3,2,2)*t_(3,2,2)+6*s_(6,1)*u_(5,2)*v_(3,3,1)*t_(3,2,2)+9*s_(6,1)*u_(5,1,1)*v_(3,2,2)*t_(3,2,2)+7*s_(6,1)*u_(5,1,1)*v_(3,3,1)*t_(3,2,2)+s_(7)*u_(4,3)*v_(3,3,1)*t_(3,2,2)+3*s_(5,2)*u_(5,2)*v_(5,1,1)*t_(3,2,2)+6*s_(6,1)*u_(3,3,1)*v_(3,2,2)*t_(3,2,2)+6*s_(6,1)*u_(3,3,1)*v_(3,3,1)*t_(3,2,2)+2*s_(5,2)*u_(5,1,1)*v_(4,3)*t_(3,2,2)+5*s_(6,1)*u_(4,3)*v_(4,2,1)*t_(3,2,2)+8*s_(6,1)*u_(5,2)*v_(4,2,1)*t_(3,2,2)+s_(5,1,1)*u_(4,3)*v_(4,3)*t_(3,2,2)+9*s_(5,2)*u_(5,1,1)*v_(5,1,1)*t_(3,2,2)+11*s_(6,1)*u_(5,1,1)*v_(4,2,1)*t_(3,2,2)+4*s_(5,1,1)*u_(5,1,1)*v_(4,3)*t_(3,2,2)+4*s_(4,3)*u_(4,3)*v_(3,3,1)*t_(3,2,2)+8*s_(5,2)*u_(4,3)*v_(3,2,2)*t_(3,2,2)+6*s_(5,2)*u_(4,3)*v_(3,3,1)*t_(3,2,2)+8*s_(5,2)*u_(5,2)*v_(3,3,1)*t_(3,2,2)+7*s_(4,3)*u_(4,3)*v_(3,2,2)*t_(3,2,2)+15*s_(5,2)*u_(5,1,1)*v_(3,2,2)*t_(3,2,2)+14*s_(6,1)*u_(4,2,1)*v_(3,2,2)*t_(3,2,2)+12*s_(6,1)*u_(4,2,1)*v_(3,3,1)*t_(3,2,2)+14*s_(5,1,1)*u_(4,3)*v_(3,2,2)*t_(3,2,2)+11*s_(5,1,1)*u_(4,3)*v_(3,3,1)*t_(3,2,2)+13*s_(5,2)*u_(5,2)*v_(3,2,2)*t_(3,2,2)+11*s_(5,1,1)*u_(5,1,1)*v_(3,3,1)*t_(3,2,2)+14*s_(5,2)*u_(5,1,1)*v_(3,3,1)*t_(3,2,2)+20*s_(5,1,1)*u_(5,1,1)*v_(3,2,2)*t_(3,2,2)+10*s_(5,2)*u_(3,3,1)*v_(3,2,2)*t_(3,2,2)+14*s_(5,1,1)*u_(3,3,1)*v_(3,3,1)*t_(3,2,2)+12*s_(4,3)*u_(3,3,1)*v_(3,2,2)*t_(3,2,2)+12*s_(4,3)*u_(3,3,1)*v_(3,3,1)*t_(3,2,2)+8*s_(5,2)*u_(5,2)*v_(4,2,1)*t_(3,3,1)+19*s_(6,1)*u_(4,2,1)*v_(4,2,1)*t_(3,3,1)+11*s_(5,1,1)*u_(4,3)*v_(4,2,1)*t_(3,3,1)+17*s_(5,2)*u_(5,1,1)*v_(4,2,1)*t_(3,3,1)+21*s_(5,1,1)*u_(5,1,1)*v_(4,2,1)*t_(3,3,1)+s_(7)*u_(5,2)*v_(5,1,1)*t_(3,3,1)+11*s_(4,3)*u_(4,2,1)*v_(3,3,1)*t_(3,3,1)+18*s_(5,2)*u_(4,2,1)*v_(3,3,1)*t_(3,3,1)+24*s_(5,1,1)*u_(4,2,1)*v_(3,3,1)*t_(3,3,1)+22*s_(4,3)*u_(4,2,1)*v_(4,2,1)*t_(3,3,1)+31*s_(5,2)*u_(4,2,1)*v_(4,2,1)*t_(3,3,1)+44*s_(5,1,1)*u_(4,2,1)*v_(4,2,1)*t_(3,3,1)+56*s_(4,2,1)*u_(4,2,1)*v_(3,3,1)*t_(3,3,1)+s_(7)*u_(6,1)*v_(3,3,1)*t_(3,3,1)+s_(7)*u_(6,1)*v_(4,2,1)*t_(3,3,1)+s_(6,1)*u_(6,1)*v_(5,1,1)*t_(3,3,1)+s_(7)*u_(4,3)*v_(4,2,1)*t_(3,3,1)+s_(7)*u_(7)*v_(3,3,1)*t_(3,3,1)+2*s_(7)*u_(5,2)*v_(3,3,1)*t_(3,3,1)+s_(7)*u_(5,2)*v_(4,2,1)*t_(3,3,1)+2*s_(7)*u_(4,2,1)*v_(3,3,1)*t_(3,3,1)+3*s_(7)*u_(5,1,1)*v_(4,2,1)*t_(3,3,1)+4*s_(7)*u_(4,2,1)*v_(4,2,1)*t_(3,3,1)+12*u_(4,3)*v_(3,3,1)*t_(3,3,1)*s_(3,2,2)+u_(7)*v_(5,2)*t_(3,3,1)*s_(3,2,2)+14*u_(5,2)*v_(3,3,1)*t_(3,3,1)*s_(3,2,2)+20*u_(5,2)*v_(4,2,1)*t_(3,3,1)*s_(3,2,2)+18*u_(4,3)*v_(4,2,1)*t_(3,3,1)*s_(3,2,2)+28*u_(5,1,1)*v_(4,2,1)*t_(3,3,1)*s_(3,2,2)+39*u_(4,2,1)*v_(3,3,1)*t_(3,3,1)*s_(3,2,2)+64*u_(4,2,1)*v_(4,2,1)*t_(3,3,1)*s_(3,2,2)+u_(7)*v_(6,1)*t_(3,3,1)*s_(3,2,2)+2*u_(7)*v_(3,3,1)*t_(3,3,1)*s_(3,2,2)+2*u_(7)*v_(5,1,1)*t_(3,3,1)*s_(3,2,2)+2*u_(7)*v_(4,2,1)*t_(3,3,1)*s_(3,2,2)+4*u_(6,1)*v_(6,1)*t_(3,3,1)*s_(3,2,2)+2*s_(6,1)*u_(5,2)*v_(5,1,1)*t_(3,3,1)+3*s_(6,1)*u_(6,1)*v_(3,3,1)*t_(3,3,1)+5*s_(6,1)*u_(5,1,1)*v_(5,1,1)*t_(3,3,1)+4*s_(6,1)*u_(6,1)*v_(4,2,1)*t_(3,3,1)+s_(6,1)*u_(5,1,1)*v_(4,3)*t_(3,3,1)+3*s_(6,1)*u_(4,3)*v_(3,3,1)*t_(3,3,1)+4*s_(6,1)*u_(5,2)*v_(3,3,1)*t_(3,3,1)+5*s_(6,1)*u_(5,1,1)*v_(3,3,1)*t_(3,3,1)+s_(7)*u_(4,3)*v_(3,3,1)*t_(3,3,1)+5*s_(5,2)*u_(5,1,1)*v_(5,1,1)*t_(3,3,1)+4*s_(6,1)*u_(4,3)*v_(4,2,1)*t_(3,3,1)+s_(5,1,1)*u_(4,3)*v_(4,3)*t_(3,3,1)+4*s_(5,2)*u_(5,2)*v_(5,1,1)*t_(3,3,1)+2*s_(5,2)*u_(5,1,1)*v_(4,3)*t_(3,3,1)+6*s_(6,1)*u_(5,2)*v_(4,2,1)*t_(3,3,1)+10*s_(6,1)*u_(5,1,1)*v_(4,2,1)*t_(3,3,1)+5*s_(5,1,1)*u_(5,1,1)*v_(4,3)*t_(3,3,1)+4*s_(5,2)*u_(4,3)*v_(3,3,1)*t_(3,3,1)+3*s_(4,3)*u_(4,3)*v_(3,3,1)*t_(3,3,1)+6*s_(5,2)*u_(5,1,1)*v_(3,3,1)*t_(3,3,1)+10*s_(6,1)*u_(4,2,1)*v_(3,3,1)*t_(3,3,1)+6*s_(5,1,1)*u_(4,3)*v_(3,3,1)*t_(3,3,1)+8*s_(5,2)*u_(5,2)*v_(3,3,1)*t_(3,3,1)+15*s_(5,1,1)*u_(5,1,1)*v_(3,3,1)*t_(3,3,1)+4*s_(4,3)*u_(4,3)*v_(4,2,1)*t_(3,3,1)+6*s_(5,2)*u_(4,3)*v_(4,2,1)*t_(3,3,1)+2*s_(7)*u_(6,1)*v_(4,2,1)*t_(4,2,1)+s_(7)*u_(7)*v_(4,2,1)*t_(4,2,1)+s_(7)*u_(5,1,1)*v_(4,3)*t_(4,2,1)+2*s_(7)*u_(5,1,1)*v_(5,1,1)*t_(4,2,1)+2*s_(7)*u_(4,3)*v_(4,2,1)*t_(4,2,1)+3*s_(7)*u_(5,2)*v_(4,2,1)*t_(4,2,1)+3*s_(7)*u_(5,1,1)*v_(4,2,1)*t_(4,2,1)+6*v_(6,1)*t_(3,3,1)*s_(3,2,2)*u_(3,2,2)+10*v_(5,2)*t_(3,3,1)*s_(3,2,2)*u_(3,2,2)+12*v_(4,3)*t_(3,3,1)*s_(3,2,2)*u_(3,2,2)+19*v_(5,1,1)*t_(3,3,1)*s_(3,2,2)*u_(3,2,2)+29*v_(3,3,1)*t_(3,3,1)*s_(3,2,2)*u_(3,2,2)+42*v_(4,2,1)*t_(3,3,1)*s_(3,2,2)*u_(3,2,2)+5*u_(6,1)*v_(4,3)*t_(3,3,1)*s_(3,2,2)+6*u_(6,1)*v_(5,2)*t_(3,3,1)*s_(3,2,2)+7*u_(6,1)*v_(5,1,1)*t_(3,3,1)*s_(3,2,2)+u_(7)*v_(4,3)*t_(3,3,1)*s_(3,2,2)+6*u_(6,1)*v_(3,3,1)*t_(3,3,1)*s_(3,2,2)+4*u_(4,3)*v_(4,3)*t_(3,3,1)*s_(3,2,2)+6*u_(5,2)*v_(4,3)*t_(3,3,1)*s_(3,2,2)+8*u_(5,2)*v_(5,2)*t_(3,3,1)*s_(3,2,2)+12*u_(6,1)*v_(4,2,1)*t_(3,3,1)*s_(3,2,2)+11*u_(5,1,1)*v_(4,3)*t_(3,3,1)*s_(3,2,2)+11*u_(5,1,1)*v_(5,1,1)*t_(3,3,1)*s_(3,2,2)+14*u_(5,2)*v_(5,1,1)*t_(3,3,1)*s_(3,2,2)+14*u_(5,1,1)*v_(3,3,1)*t_(3,3,1)*s_(3,2,2)+31*u_(4,3)*v_(4,2,1)*t_(4,2,1)*s_(3,2,2)+39*u_(5,2)*v_(4,2,1)*t_(4,2,1)*s_(3,2,2)+22*u_(4,3)*v_(4,2,1)*t_(4,2,1)*s_(3,3,1)+31*u_(5,2)*v_(4,2,1)*t_(4,2,1)*s_(3,3,1)+52*u_(5,1,1)*v_(4,2,1)*t_(4,2,1)*s_(3,2,2)+44*u_(5,1,1)*v_(4,2,1)*t_(4,2,1)*s_(3,3,1)+u_(7)*v_(6,1)*t_(4,2,1)*s_(3,2,2)+u_(7)*v_(6,1)*t_(4,2,1)*s_(3,3,1)+u_(7)*v_(4,3)*t_(4,2,1)*s_(3,2,2)+u_(7)*v_(4,3)*t_(4,2,1)*s_(3,3,1)+2*u_(7)*v_(5,2)*t_(4,2,1)*s_(3,2,2)+u_(7)*v_(5,2)*t_(4,2,1)*s_(3,3,1)+2*u_(7)*v_(5,1,1)*t_(4,2,1)*s_(3,2,2)+3*u_(7)*v_(5,1,1)*t_(4,2,1)*s_(3,3,1)+4*u_(7)*v_(4,2,1)*t_(4,2,1)*s_(3,2,2)+4*u_(7)*v_(4,2,1)*t_(4,2,1)*s_(3,3,1)+3*s_(6,1)*u_(6,1)*v_(5,1,1)*t_(4,2,1)+4*s_(6,1)*u_(5,2)*v_(5,1,1)*t_(4,2,1)+7*s_(6,1)*u_(6,1)*v_(4,2,1)*t_(4,2,1)+3*s_(6,1)*u_(5,1,1)*v_(4,3)*t_(4,2,1)+7*s_(6,1)*u_(5,1,1)*v_(5,1,1)*t_(4,2,1)+7*s_(6,1)*u_(4,3)*v_(4,2,1)*t_(4,2,1)+3*s_(5,1,1)*u_(4,3)*v_(4,3)*t_(4,2,1)+4*s_(5,2)*u_(5,1,1)*v_(4,3)*t_(4,2,1)+10*s_(6,1)*u_(5,2)*v_(4,2,1)*t_(4,2,1)+5*s_(5,2)*u_(5,2)*v_(5,1,1)*t_(4,2,1)+16*s_(6,1)*u_(5,1,1)*v_(4,2,1)*t_(4,2,1)+7*s_(5,1,1)*u_(5,1,1)*v_(4,3)*t_(4,2,1)+12*s_(5,2)*u_(5,1,1)*v_(5,1,1)*t_(4,2,1)+7*s_(4,3)*u_(4,3)*v_(4,2,1)*t_(4,2,1)+10*s_(5,2)*u_(4,3)*v_(4,2,1)*t_(4,2,1)+15*s_(5,2)*u_(5,2)*v_(4,2,1)*t_(4,2,1)+17*s_(5,1,1)*u_(4,3)*v_(4,2,1)*t_(4,2,1)+25*s_(5,2)*u_(5,1,1)*v_(4,2,1)*t_(4,2,1)+38*s_(5,1,1)*u_(5,1,1)*v_(4,2,1)*t_(4,2,1)+s_(7)*u_(6,1)*v_(5,1,1)*t_(4,2,1)+s_(7)*u_(5,2)*v_(5,1,1)*t_(4,2,1)+28*v_(5,2)*t_(4,2,1)*s_(3,2,2)*u_(3,2,2)+18*v_(5,2)*t_(4,2,1)*s_(3,3,1)*u_(3,3,1)+31*v_(5,1,1)*t_(4,2,1)*s_(3,2,2)*u_(3,2,2)+24*v_(5,1,1)*t_(4,2,1)*s_(3,3,1)*u_(3,3,1)+28*v_(5,1,1)*t_(4,2,1)*s_(3,3,1)*u_(3,2,2)+64*v_(4,2,1)*t_(4,2,1)*s_(3,3,1)*u_(3,2,2)+72*v_(4,2,1)*t_(4,2,1)*s_(3,2,2)*u_(3,2,2)+56*v_(4,2,1)*t_(4,2,1)*s_(3,3,1)*u_(3,3,1)+3*v_(7)*t_(4,2,1)*s_(3,2,2)*u_(3,2,2)+2*v_(7)*t_(4,2,1)*s_(3,3,1)*u_(3,2,2)+2*v_(7)*t_(4,2,1)*s_(3,3,1)*u_(3,3,1)+5*u_(6,1)*v_(6,1)*t_(4,2,1)*s_(3,2,2)+4*u_(6,1)*v_(6,1)*t_(4,2,1)*s_(3,3,1)+5*u_(6,1)*v_(4,3)*t_(4,2,1)*s_(3,2,2)+4*u_(6,1)*v_(4,3)*t_(4,2,1)*s_(3,3,1)+8*u_(6,1)*v_(5,2)*t_(4,2,1)*s_(3,2,2)+6*u_(6,1)*v_(5,2)*t_(4,2,1)*s_(3,3,1)+11*u_(6,1)*v_(5,1,1)*t_(4,2,1)*s_(3,2,2)+10*u_(6,1)*v_(5,1,1)*t_(4,2,1)*s_(3,3,1)+5*u_(4,3)*v_(4,3)*t_(4,2,1)*s_(3,2,2)+8*u_(5,2)*v_(4,3)*t_(4,2,1)*s_(3,2,2)+13*u_(5,2)*v_(5,2)*t_(4,2,1)*s_(3,2,2)+4*u_(4,3)*v_(4,3)*t_(4,2,1)*s_(3,3,1)+6*u_(5,2)*v_(4,3)*t_(4,2,1)*s_(3,3,1)+8*u_(5,2)*v_(5,2)*t_(4,2,1)*s_(3,3,1)+18*u_(5,2)*v_(5,1,1)*t_(4,2,1)*s_(3,2,2)+22*u_(6,1)*v_(4,2,1)*t_(4,2,1)*s_(3,2,2)+12*u_(5,1,1)*v_(4,3)*t_(4,2,1)*s_(3,2,2)+19*u_(6,1)*v_(4,2,1)*t_(4,2,1)*s_(3,3,1)+11*u_(5,1,1)*v_(4,3)*t_(4,2,1)*s_(3,3,1)+17*u_(5,2)*v_(5,1,1)*t_(4,2,1)*s_(3,3,1)+27*u_(5,1,1)*v_(5,1,1)*t_(4,2,1)*s_(3,2,2)+21*u_(5,1,1)*v_(5,1,1)*t_(4,2,1)*s_(3,3,1)+3*u_(5,2)*v_(5,2)*t_(5,1,1)*s_(3,2,2)+2*u_(5,2)*v_(5,1,1)*t_(5,1,1)*s_(4,3)+4*u_(6,1)*v_(5,2)*t_(5,1,1)*s_(4,2,1)+7*u_(6,1)*v_(5,1,1)*t_(5,1,1)*s_(4,2,1)+5*u_(5,2)*v_(5,1,1)*t_(5,1,1)*s_(3,3,1)+4*u_(5,2)*v_(5,2)*t_(5,1,1)*s_(3,3,1)+9*u_(5,2)*v_(5,1,1)*t_(5,1,1)*s_(3,2,2)+5*u_(5,2)*v_(5,2)*t_(5,1,1)*s_(4,2,1)+12*u_(5,2)*v_(5,1,1)*t_(5,1,1)*s_(4,2,1)+u_(7)*v_(5,2)*t_(5,1,1)*s_(3,3,1)+u_(7)*v_(6,1)*t_(5,1,1)*s_(4,2,1)+u_(7)*v_(5,1,1)*t_(5,1,1)*s_(4,3)+u_(7)*v_(5,1,1)*t_(5,1,1)*s_(3,2,2)+u_(6,1)*v_(6,1)*t_(5,1,1)*s_(3,2,2)+u_(6,1)*v_(6,1)*t_(5,1,1)*s_(3,3,1)+u_(7)*v_(5,2)*t_(5,1,1)*s_(4,2,1)+2*u_(7)*v_(5,1,1)*t_(5,1,1)*s_(4,2,1)+2*u_(6,1)*v_(5,2)*t_(5,1,1)*s_(3,2,2)+4*u_(6,1)*v_(5,1,1)*t_(5,1,1)*s_(3,2,2)+2*s_(6,1)*u_(6,1)*v_(5,1,1)*t_(5,1,1)+2*s_(6,1)*u_(5,2)*v_(5,1,1)*t_(5,1,1)+3*s_(5,2)*u_(5,2)*v_(5,1,1)*t_(5,1,1)+s_(7)*u_(6,1)*v_(5,1,1)*t_(5,1,1)+s_(7)*u_(5,2)*v_(5,1,1)*t_(5,1,1)+s_(7)*u_(7)*v_(5,1,1)*t_(5,1,1)+42*t_(4,2,1)*s_(3,3,1)*u_(3,2,2)*v_(3,2,2)+39*t_(4,2,1)*s_(3,3,1)*u_(3,3,1)*v_(3,2,2)+14*v_(6,1)*t_(4,2,1)*s_(3,2,2)*u_(3,2,2)+12*v_(6,1)*t_(4,2,1)*s_(3,3,1)*u_(3,2,2)+10*v_(6,1)*t_(4,2,1)*s_(3,3,1)*u_(3,3,1)+20*v_(5,2)*t_(4,2,1)*s_(3,3,1)*u_(3,2,2)+27*v_(4,3)*t_(4,2,1)*s_(3,2,2)*u_(3,2,2)+18*v_(4,3)*t_(4,2,1)*s_(3,3,1)*u_(3,2,2)+11*v_(4,3)*t_(4,2,1)*s_(3,3,1)*u_(3,3,1)+v_(6,1)*t_(5,1,1)*s_(4,3)*u_(3,3,1)+9*v_(6,1)*t_(5,1,1)*s_(3,2,2)*u_(3,2,2)+7*v_(6,1)*t_(5,1,1)*s_(3,3,1)*u_(3,2,2)+5*v_(6,1)*t_(5,1,1)*s_(3,3,1)*u_(3,3,1)+3*v_(6,1)*t_(5,1,1)*s_(4,3)*u_(4,2,1)+2*v_(5,1,1)*t_(5,1,1)*s_(4,3)*u_(4,3)+2*v_(5,2)*t_(5,1,1)*s_(4,3)*u_(3,2,2)+2*v_(5,2)*t_(5,1,1)*s_(4,3)*u_(3,3,1)+11*v_(6,1)*t_(5,1,1)*s_(4,2,1)*u_(3,2,2)+4*v_(5,1,1)*t_(5,1,1)*s_(4,3)*u_(3,2,2)+10*v_(6,1)*t_(5,1,1)*s_(4,2,1)*u_(3,3,1)+5*v_(5,1,1)*t_(5,1,1)*s_(4,3)*u_(3,3,1)+15*v_(5,2)*t_(5,1,1)*s_(3,2,2)*u_(3,2,2)+6*v_(5,2)*t_(5,1,1)*s_(3,3,1)*u_(3,3,1)+11*v_(5,1,1)*t_(5,1,1)*s_(3,3,1)*u_(3,2,2)+14*v_(5,2)*t_(5,1,1)*s_(3,3,1)*u_(3,2,2)+4*v_(5,2)*t_(5,1,1)*s_(4,3)*u_(4,2,1)+20*v_(5,1,1)*t_(5,1,1)*s_(3,2,2)*u_(3,2,2)+15*v_(5,1,1)*t_(5,1,1)*s_(3,3,1)*u_(3,3,1)+16*v_(6,1)*t_(5,1,1)*s_(4,2,1)*u_(4,2,1)+7*v_(5,1,1)*t_(5,1,1)*s_(4,3)*u_(4,2,1)+18*v_(5,2)*t_(5,1,1)*s_(4,2,1)*u_(3,2,2)+17*v_(5,2)*t_(5,1,1)*s_(4,2,1)*u_(3,3,1)+27*v_(5,1,1)*t_(5,1,1)*s_(4,2,1)*u_(3,2,2)+21*v_(5,1,1)*t_(5,1,1)*s_(4,2,1)*u_(3,3,1)+25*v_(5,2)*t_(5,1,1)*s_(4,2,1)*u_(4,2,1)+38*v_(5,1,1)*t_(5,1,1)*s_(4,2,1)*u_(4,2,1)+v_(7)*t_(5,1,1)*s_(3,2,2)*u_(3,2,2)+v_(7)*t_(5,1,1)*s_(4,3)*u_(4,2,1)+2*v_(7)*t_(5,1,1)*s_(3,3,1)*u_(3,2,2)+2*v_(7)*t_(5,1,1)*s_(4,2,1)*u_(3,2,2)+3*v_(7)*t_(5,1,1)*s_(4,2,1)*u_(3,3,1)+3*v_(7)*t_(5,1,1)*s_(4,2,1)*u_(4,2,1)+2*u_(6,1)*v_(5,2)*t_(5,1,1)*s_(3,3,1)+3*u_(6,1)*v_(6,1)*t_(5,1,1)*s_(4,2,1)+2*u_(6,1)*v_(5,1,1)*t_(5,1,1)*s_(4,3)+5*u_(6,1)*v_(5,1,1)*t_(5,1,1)*s_(3,3,1)+u_(6,1)*v_(4,3)*t_(4,3)*s_(3,2,2)+u_(6,1)*v_(5,1,1)*t_(4,3)*s_(3,2,2)+u_(6,1)*v_(5,1,1)*t_(4,3)*s_(3,3,1)+3*u_(6,1)*v_(5,1,1)*t_(4,3)*s_(4,2,1)+2*u_(5,2)*v_(5,1,1)*t_(4,3)*s_(3,2,2)+u_(5,1,1)*v_(4,3)*t_(4,3)*s_(3,2,2)+u_(5,1,1)*v_(4,3)*t_(4,3)*s_(3,3,1)+2*u_(5,2)*v_(5,1,1)*t_(4,3)*s_(3,3,1)+4*u_(5,1,1)*v_(5,1,1)*t_(4,3)*s_(3,2,2)+5*u_(5,1,1)*v_(5,1,1)*t_(4,3)*s_(3,3,1)+3*u_(5,1,1)*v_(4,3)*t_(4,3)*s_(4,2,1)+4*u_(5,2)*v_(5,1,1)*t_(4,3)*s_(4,2,1)+7*u_(5,1,1)*v_(5,1,1)*t_(4,3)*s_(4,2,1)+u_(7)*v_(5,1,1)*t_(4,3)*s_(4,2,1)+2*s_(6,1)*u_(5,1,1)*v_(5,1,1)*t_(4,3)+2*s_(5,2)*u_(5,1,1)*v_(5,1,1)*t_(4,3)+2*s_(5,1,1)*u_(5,1,1)*v_(4,3)*t_(4,3)+s_(7)*u_(5,1,1)*v_(5,1,1)*t_(4,3)+t_(5,1,1)*s_(4,3)*u_(4,3)*v_(3,2,2)+t_(5,1,1)*s_(4,3)*u_(4,3)*v_(3,3,1)+14*t_(5,1,1)*s_(4,3)*u_(3,2,2)*v_(3,2,2)+11*t_(5,1,1)*s_(4,3)*u_(3,3,1)*v_(3,2,2)+6*t_(5,1,1)*s_(4,3)*u_(3,3,1)*v_(3,3,1)+3*t_(5,1,1)*s_(4,3)*u_(4,3)*v_(4,2,1)+14*t_(5,1,1)*s_(3,3,1)*u_(3,3,1)*v_(3,2,2)+19*t_(5,1,1)*s_(3,3,1)*u_(3,2,2)*v_(3,2,2)+12*t_(5,1,1)*s_(4,3)*u_(4,2,1)*v_(3,2,2)+11*t_(5,1,1)*s_(4,3)*u_(4,2,1)*v_(3,3,1)+31*t_(5,1,1)*s_(4,2,1)*u_(3,2,2)*v_(3,2,2)+24*t_(5,1,1)*s_(4,2,1)*u_(3,3,1)*v_(3,3,1)+28*t_(5,1,1)*s_(4,2,1)*u_(3,3,1)*v_(3,2,2)+17*t_(5,1,1)*s_(4,3)*u_(4,2,1)*v_(4,2,1)+52*t_(5,1,1)*s_(4,2,1)*u_(4,2,1)*v_(3,2,2)+44*t_(5,1,1)*s_(4,2,1)*u_(4,2,1)*v_(3,3,1)+v_(6,1)*t_(5,1,1)*s_(4,3)*u_(3,2,2)+v_(7)*t_(5,2)*s_(5,1,1)*u_(4,2,1)+v_(7)*t_(5,2)*s_(5,1,1)*u_(5,1,1)+3*v_(7)*t_(5,2)*s_(4,2,1)*u_(4,2,1)+2*v_(6,1)*t_(5,2)*s_(5,1,1)*u_(3,2,2)+12*t_(4,3)*s_(3,3,1)*u_(3,2,2)*v_(3,2,2)+12*t_(4,3)*s_(3,3,1)*u_(3,3,1)*v_(3,2,2)+27*t_(4,3)*s_(4,2,1)*u_(3,2,2)*v_(3,2,2)+18*t_(4,3)*s_(4,2,1)*u_(3,3,1)*v_(3,2,2)+11*t_(4,3)*s_(4,2,1)*u_(3,3,1)*v_(3,3,1)+31*t_(4,3)*s_(4,2,1)*u_(4,2,1)*v_(3,2,2)+22*t_(4,3)*s_(4,2,1)*u_(4,2,1)*v_(3,3,1)+5*v_(6,1)*t_(4,3)*s_(3,2,2)*u_(3,2,2)+5*v_(6,1)*t_(4,3)*s_(3,3,1)*u_(3,2,2)+3*v_(6,1)*t_(4,3)*s_(3,3,1)*u_(3,3,1)+v_(7)*t_(4,3)*s_(3,2,2)*u_(3,2,2)+v_(7)*t_(4,3)*s_(3,3,1)*u_(3,2,2)+v_(7)*t_(4,3)*s_(3,3,1)*u_(3,3,1)+5*v_(6,1)*t_(4,3)*s_(4,2,1)*u_(3,2,2)+4*v_(6,1)*t_(4,3)*s_(4,2,1)*u_(3,3,1)+4*v_(4,3)*t_(4,3)*s_(3,3,1)*u_(3,2,2)+8*v_(5,2)*t_(4,3)*s_(3,2,2)*u_(3,2,2)+6*v_(5,2)*t_(4,3)*s_(3,3,1)*u_(3,2,2)+4*v_(5,2)*t_(4,3)*s_(3,3,1)*u_(3,3,1)+7*v_(4,3)*t_(4,3)*s_(3,2,2)*u_(3,2,2)+3*v_(4,3)*t_(4,3)*s_(3,3,1)*u_(3,3,1)+14*v_(5,1,1)*t_(4,3)*s_(3,2,2)*u_(3,2,2)+11*v_(5,1,1)*t_(4,3)*s_(3,3,1)*u_(3,2,2)+6*v_(5,1,1)*t_(4,3)*s_(3,3,1)*u_(3,3,1)+7*v_(6,1)*t_(4,3)*s_(4,2,1)*u_(4,2,1)+5*v_(4,3)*t_(4,3)*s_(4,2,1)*u_(3,2,2)+8*v_(5,2)*t_(4,3)*s_(4,2,1)*u_(3,2,2)+4*v_(4,3)*t_(4,3)*s_(4,2,1)*u_(3,3,1)+6*v_(5,2)*t_(4,3)*s_(4,2,1)*u_(3,3,1)+12*v_(5,1,1)*t_(4,3)*s_(4,2,1)*u_(3,2,2)+11*v_(5,1,1)*t_(4,3)*s_(4,2,1)*u_(3,3,1)+7*v_(4,3)*t_(4,3)*s_(4,2,1)*u_(4,2,1)+10*v_(5,2)*t_(4,3)*s_(4,2,1)*u_(4,2,1)+17*v_(5,1,1)*t_(4,3)*s_(4,2,1)*u_(4,2,1)+v_(7)*t_(4,3)*s_(4,2,1)*u_(3,2,2)+v_(7)*t_(4,3)*s_(4,2,1)*u_(3,3,1)+2*v_(7)*t_(4,3)*s_(4,2,1)*u_(4,2,1)+u_(7)*v_(4,3)*t_(4,3)*s_(3,2,2)+8*t_(5,2)*s_(4,3)*u_(3,2,2)*v_(3,2,2)+6*t_(5,2)*s_(4,3)*u_(3,3,1)*v_(3,2,2)+4*t_(5,2)*s_(4,3)*u_(3,3,1)*v_(3,3,1)+15*t_(5,2)*s_(5,1,1)*u_(3,2,2)*v_(3,2,2)+6*t_(5,2)*s_(5,1,1)*u_(3,3,1)*v_(3,3,1)+14*t_(5,2)*s_(5,1,1)*u_(3,3,1)*v_(3,2,2)+4*t_(5,2)*s_(5,1,1)*u_(4,3)*v_(4,2,1)+10*t_(5,2)*s_(3,3,1)*u_(3,2,2)*v_(3,2,2)+12*t_(5,2)*s_(5,1,1)*u_(5,1,1)*v_(4,2,1)+14*t_(5,2)*s_(3,3,1)*u_(3,3,1)*v_(3,2,2)+8*t_(5,2)*s_(4,3)*u_(4,2,1)*v_(3,2,2)+6*t_(5,2)*s_(4,3)*u_(4,2,1)*v_(3,3,1)+18*t_(5,2)*s_(5,1,1)*u_(4,2,1)*v_(3,2,2)+17*t_(5,2)*s_(5,1,1)*u_(4,2,1)*v_(3,3,1)+20*t_(5,2)*s_(4,2,1)*u_(3,3,1)*v_(3,2,2)+28*t_(5,2)*s_(4,2,1)*u_(3,2,2)*v_(3,2,2)+18*t_(5,2)*s_(4,2,1)*u_(3,3,1)*v_(3,3,1)+10*t_(5,2)*s_(4,3)*u_(4,2,1)*v_(4,2,1)+25*t_(5,2)*s_(5,1,1)*u_(4,2,1)*v_(4,2,1)+39*t_(5,2)*s_(4,2,1)*u_(4,2,1)*v_(3,2,2)+31*t_(5,2)*s_(4,2,1)*u_(4,2,1)*v_(3,3,1)+2*v_(6,1)*t_(5,2)*s_(5,1,1)*u_(3,3,1)+2*v_(6,1)*t_(5,2)*s_(5,1,1)*u_(5,1,1)+8*v_(6,1)*t_(5,2)*s_(3,2,2)*u_(3,2,2)+6*v_(6,1)*t_(5,2)*s_(3,3,1)*u_(3,2,2)+4*v_(6,1)*t_(5,2)*s_(3,3,1)*u_(3,3,1)+3*v_(5,2)*t_(5,2)*s_(5,1,1)*u_(3,2,2)+4*v_(6,1)*t_(5,2)*s_(5,1,1)*u_(4,2,1)+8*v_(6,1)*t_(5,2)*s_(4,2,1)*u_(3,2,2)+4*v_(5,2)*t_(5,2)*s_(5,1,1)*u_(3,3,1)+6*v_(6,1)*t_(5,2)*s_(4,2,1)*u_(3,3,1)+3*v_(5,2)*t_(5,2)*s_(5,1,1)*u_(5,1,1)+8*v_(5,2)*t_(5,2)*s_(3,3,1)*u_(3,2,2)+13*v_(5,2)*t_(5,2)*s_(3,2,2)*u_(3,2,2)+8*v_(5,2)*t_(5,2)*s_(3,3,1)*u_(3,3,1)+10*v_(6,1)*t_(5,2)*s_(4,2,1)*u_(4,2,1)+5*v_(5,2)*t_(5,2)*s_(5,1,1)*u_(4,2,1)+v_(7)*t_(5,2)*s_(3,3,1)*u_(3,2,2)+13*v_(5,2)*t_(5,2)*s_(4,2,1)*u_(3,2,2)+8*v_(5,2)*t_(5,2)*s_(4,2,1)*u_(3,3,1)+v_(7)*t_(5,2)*s_(5,1,1)*u_(3,3,1)+15*v_(5,2)*t_(5,2)*s_(4,2,1)*u_(4,2,1)+2*v_(7)*t_(5,2)*s_(3,2,2)*u_(3,2,2)+2*v_(7)*t_(5,2)*s_(3,3,1)*u_(3,3,1)+2*v_(7)*t_(5,2)*s_(4,2,1)*u_(3,2,2)+v_(7)*t_(5,2)*s_(4,2,1)*u_(3,3,1)+5*t_(6,1)*s_(5,1,1)*u_(3,3,1)*v_(3,3,1)+6*t_(6,1)*s_(3,3,1)*u_(3,2,2)*v_(3,2,2)+6*t_(6,1)*s_(3,3,1)*u_(3,3,1)*v_(3,2,2)+4*t_(6,1)*s_(5,2)*u_(5,1,1)*v_(4,2,1)+3*t_(6,1)*s_(5,1,1)*u_(4,3)*v_(4,2,1)+7*t_(6,1)*s_(5,1,1)*u_(5,1,1)*v_(4,2,1)+5*t_(6,1)*s_(4,3)*u_(4,2,1)*v_(3,2,2)+4*t_(6,1)*s_(4,3)*u_(4,2,1)*v_(3,3,1)+8*t_(6,1)*s_(5,2)*u_(4,2,1)*v_(3,2,2)+6*t_(6,1)*s_(5,2)*u_(4,2,1)*v_(3,3,1)+11*t_(6,1)*s_(5,1,1)*u_(4,2,1)*v_(3,2,2)+10*t_(6,1)*s_(5,1,1)*u_(4,2,1)*v_(3,3,1)+14*t_(6,1)*s_(4,2,1)*u_(3,2,2)*v_(3,2,2)+12*t_(6,1)*s_(4,2,1)*u_(3,3,1)*v_(3,2,2)+10*t_(6,1)*s_(4,2,1)*u_(3,3,1)*v_(3,3,1)+7*t_(6,1)*s_(4,3)*u_(4,2,1)*v_(4,2,1)+10*t_(6,1)*s_(5,2)*u_(4,2,1)*v_(4,2,1)+16*t_(6,1)*s_(5,1,1)*u_(4,2,1)*v_(4,2,1)+22*t_(6,1)*s_(4,2,1)*u_(4,2,1)*v_(3,2,2)+19*t_(6,1)*s_(4,2,1)*u_(4,2,1)*v_(3,3,1)+2*t_(6,1)*s_(5,2)*u_(5,1,1)*v_(3,2,2)+4*t_(6,1)*s_(5,1,1)*u_(5,1,1)*v_(3,2,2)+5*v_(6,1)*t_(6,1)*s_(3,2,2)*u_(3,2,2)+3*v_(6,1)*t_(6,1)*s_(3,3,1)*u_(3,3,1)+5*v_(6,1)*t_(6,1)*s_(4,2,1)*u_(3,2,2)+3*v_(6,1)*t_(6,1)*s_(5,1,1)*u_(4,2,1)+2*v_(6,1)*t_(6,1)*s_(5,1,1)*u_(5,1,1)+4*v_(6,1)*t_(6,1)*s_(4,2,1)*u_(3,3,1)+7*v_(6,1)*t_(6,1)*s_(4,2,1)*u_(4,2,1)+v_(7)*t_(6,1)*s_(3,2,2)*u_(3,2,2)+v_(7)*t_(6,1)*s_(3,3,1)*u_(3,2,2)+v_(7)*t_(6,1)*s_(3,3,1)*u_(3,3,1)+v_(7)*t_(6,1)*s_(4,2,1)*u_(3,2,2)+v_(7)*t_(6,1)*s_(4,2,1)*u_(3,3,1)+v_(7)*t_(6,1)*s_(5,1,1)*u_(4,2,1)+v_(7)*t_(6,1)*s_(5,1,1)*u_(5,1,1)+v_(6,1)*t_(6,1)*s_(5,1,1)*u_(3,2,2)+v_(6,1)*t_(6,1)*s_(5,1,1)*u_(3,3,1)+2*v_(7)*t_(6,1)*s_(4,2,1)*u_(4,2,1)+4*v_(6,1)*t_(6,1)*s_(3,3,1)*u_(3,2,2)+2*t_(5,2)*s_(5,1,1)*u_(5,1,1)*v_(4,3)+2*t_(5,2)*s_(5,1,1)*u_(4,3)*v_(3,2,2)+5*t_(5,2)*s_(5,1,1)*u_(5,1,1)*v_(3,3,1)+2*t_(5,2)*s_(5,1,1)*u_(4,3)*v_(3,3,1)+9*t_(5,2)*s_(5,1,1)*u_(5,1,1)*v_(3,2,2)+t_(7)*s_(5,1,1)*u_(5,1,1)*v_(4,3)+t_(7)*s_(5,1,1)*u_(5,1,1)*v_(3,2,2)+t_(7)*s_(4,3)*u_(4,2,1)*v_(3,2,2)+t_(7)*s_(4,3)*u_(4,2,1)*v_(3,3,1)+2*t_(7)*s_(5,2)*u_(3,2,2)*v_(3,2,2)+2*t_(7)*s_(5,2)*u_(3,3,1)*v_(3,3,1)+2*t_(7)*s_(5,2)*u_(4,2,1)*v_(3,2,2)+t_(7)*s_(5,2)*u_(4,2,1)*v_(3,3,1)+t_(7)*s_(5,2)*u_(5,1,1)*v_(4,2,1)+t_(7)*s_(5,2)*u_(5,1,1)*v_(5,1,1)+2*t_(7)*s_(6,1)*u_(4,2,1)*v_(4,2,1)+2*t_(7)*s_(3,3,1)*u_(3,3,1)*v_(3,2,2)+t_(7)*s_(5,1,1)*u_(4,3)*v_(4,2,1)+2*t_(7)*s_(5,1,1)*u_(3,3,1)*v_(3,2,2)+2*t_(7)*s_(5,1,1)*u_(4,2,1)*v_(3,2,2)+2*t_(7)*s_(5,1,1)*u_(5,1,1)*v_(4,2,1)+3*t_(7)*s_(4,2,1)*u_(3,2,2)*v_(3,2,2)+2*t_(7)*s_(4,2,1)*u_(3,3,1)*v_(3,2,2)+2*t_(7)*s_(4,2,1)*u_(3,3,1)*v_(3,3,1)+3*t_(7)*s_(5,1,1)*u_(4,2,1)*v_(3,3,1)+2*t_(7)*s_(4,3)*u_(4,2,1)*v_(4,2,1)+3*t_(7)*s_(5,2)*u_(4,2,1)*v_(4,2,1)+3*t_(7)*s_(5,1,1)*u_(4,2,1)*v_(4,2,1)+4*t_(7)*s_(4,2,1)*u_(4,2,1)*v_(3,2,2)+4*t_(7)*s_(4,2,1)*u_(4,2,1)*v_(3,3,1)+v_(7)*t_(7)*s_(3,2,2)*u_(3,2,2)+v_(7)*t_(7)*s_(3,3,1)*u_(3,3,1)+v_(7)*t_(7)*s_(4,2,1)*u_(4,2,1)+v_(7)*t_(7)*s_(5,1,1)*u_(5,1,1)+t_(6,1)*s_(4,3)*u_(4,3)*v_(3,2,2)+2*t_(6,1)*s_(5,2)*u_(5,1,1)*v_(3,3,1)+t_(6,1)*s_(5,1,1)*u_(4,3)*v_(3,2,2)+2*t_(6,1)*s_(5,1,1)*u_(5,1,1)*v_(4,3)+5*t_(6,1)*s_(5,1,1)*u_(5,1,1)*v_(3,3,1)+t_(6,1)*s_(5,1,1)*u_(4,3)*v_(3,3,1)+5*t_(6,1)*s_(4,3)*u_(3,2,2)*v_(3,2,2)+5*t_(6,1)*s_(4,3)*u_(3,3,1)*v_(3,2,2)+3*t_(6,1)*s_(4,3)*u_(3,3,1)*v_(3,3,1)+2*t_(6,1)*s_(5,2)*u_(5,1,1)*v_(5,1,1)+8*t_(6,1)*s_(5,2)*u_(3,2,2)*v_(3,2,2)+6*t_(6,1)*s_(5,2)*u_(3,3,1)*v_(3,2,2)+4*t_(6,1)*s_(5,2)*u_(3,3,1)*v_(3,3,1)+9*t_(6,1)*s_(5,1,1)*u_(3,2,2)*v_(3,2,2)+7*t_(6,1)*s_(5,1,1)*u_(3,3,1)*v_(3,2,2)+t_(7)*s_(4,3)*u_(4,3)*v_(3,2,2)+t_(7)*s_(4,3)*u_(3,2,2)*v_(3,2,2)+t_(7)*s_(4,3)*u_(3,3,1)*v_(3,2,2)+t_(7)*s_(4,3)*u_(3,3,1)*v_(3,3,1)+t_(7)*s_(5,2)*u_(3,3,1)*v_(3,2,2)+t_(7)*s_(5,2)*u_(5,1,1)*v_(3,3,1)+t_(7)*s_(6,1)*u_(3,2,2)*v_(3,2,2)+t_(7)*s_(6,1)*u_(3,3,1)*v_(3,2,2)+t_(7)*s_(6,1)*u_(3,3,1)*v_(3,3,1)+t_(7)*s_(6,1)*u_(4,2,1)*v_(3,2,2)+t_(7)*s_(6,1)*u_(4,2,1)*v_(3,3,1)+t_(7)*s_(6,1)*u_(5,1,1)*v_(4,2,1)+t_(7)*s_(6,1)*u_(5,1,1)*v_(5,1,1)+t_(7)*s_(5,1,1)*u_(3,2,2)*v_(3,2,2)+20*t_(5,1,1)*u_(5,1,1)*v_(3,2,2)*s_(3,2,2)+10*t_(5,2)*u_(3,3,1)*v_(3,2,2)*s_(3,2,2)+13*t_(5,1,1)*u_(3,2,2)*v_(3,2,2)*s_(3,2,2)+16*t_(4,3)*u_(3,2,2)*v_(3,2,2)*s_(3,2,2)+12*t_(4,3)*u_(3,3,1)*v_(3,2,2)*s_(3,2,2)+15*t_(5,2)*u_(3,2,2)*v_(3,2,2)*s_(3,2,2)+19*t_(5,1,1)*u_(3,3,1)*v_(3,2,2)*s_(3,2,2)+26*t_(3,3,1)*u_(3,2,2)*v_(3,2,2)*s_(3,2,2)+29*t_(3,3,1)*u_(3,3,1)*v_(3,2,2)*s_(3,2,2)+27*t_(4,3)*u_(4,2,1)*v_(3,2,2)*s_(3,2,2)+28*t_(5,2)*u_(4,2,1)*v_(3,2,2)*s_(3,2,2)+31*t_(5,1,1)*u_(4,2,1)*v_(3,2,2)*s_(3,2,2)+42*t_(4,2,1)*u_(3,3,1)*v_(3,2,2)*s_(3,2,2)+44*t_(4,2,1)*u_(3,2,2)*v_(3,2,2)*s_(3,2,2)+72*t_(4,2,1)*u_(4,2,1)*v_(3,2,2)*s_(3,2,2)+t_(7)*u_(6,1)*v_(3,2,2)*s_(3,2,2)+t_(7)*u_(5,1,1)*v_(3,2,2)*s_(3,2,2)+t_(7)*u_(7)*v_(3,2,2)*s_(3,2,2)+2*t_(7)*u_(5,2)*v_(3,2,2)*s_(3,2,2)+t_(7)*u_(3,2,2)*v_(3,2,2)*s_(3,2,2)+3*t_(7)*u_(4,2,1)*v_(3,2,2)*s_(3,2,2)+12*t_(6,1)*u_(4,2,1)*v_(3,3,1)*s_(3,2,2)+10*t_(6,1)*u_(4,2,1)*v_(3,3,1)*s_(3,3,1)+11*t_(5,1,1)*u_(4,3)*v_(3,3,1)*s_(3,2,2)+6*t_(5,1,1)*u_(4,3)*v_(3,3,1)*s_(3,3,1)+8*t_(5,2)*u_(5,2)*v_(3,3,1)*s_(3,3,1)+11*t_(5,1,1)*u_(5,1,1)*v_(3,3,1)*s_(3,2,2)+14*t_(5,2)*u_(5,1,1)*v_(3,3,1)*s_(3,2,2)+15*t_(5,1,1)*u_(5,1,1)*v_(3,3,1)*s_(3,3,1)+6*t_(5,2)*u_(3,3,1)*v_(3,3,1)*s_(3,3,1)+14*t_(5,1,1)*u_(3,3,1)*v_(3,3,1)*s_(3,2,2)+12*t_(4,3)*u_(3,3,1)*v_(3,3,1)*s_(3,2,2)+t_(7)*u_(5,2)*v_(3,3,1)*s_(3,2,2)+6*t_(4,3)*u_(3,3,1)*v_(3,3,1)*s_(3,3,1)+14*t_(5,2)*u_(3,3,1)*v_(3,3,1)*s_(3,2,2)+16*t_(5,1,1)*u_(3,3,1)*v_(3,3,1)*s_(3,3,1)+23*t_(3,3,1)*u_(3,3,1)*v_(3,3,1)*s_(3,2,2)+20*t_(5,2)*u_(4,2,1)*v_(3,3,1)*s_(3,2,2)+18*t_(4,3)*u_(4,2,1)*v_(3,3,1)*s_(3,2,2)+11*t_(4,3)*u_(4,2,1)*v_(3,3,1)*s_(3,3,1)+18*t_(5,2)*u_(4,2,1)*v_(3,3,1)*s_(3,3,1)+24*t_(5,1,1)*u_(4,2,1)*v_(3,3,1)*s_(3,3,1)+28*t_(5,1,1)*u_(4,2,1)*v_(3,3,1)*s_(3,2,2)+32*t_(4,2,1)*u_(3,3,1)*v_(3,3,1)*s_(3,3,1)+39*t_(4,2,1)*u_(3,3,1)*v_(3,3,1)*s_(3,2,2)+64*t_(4,2,1)*u_(4,2,1)*v_(3,3,1)*s_(3,2,2)+56*t_(4,2,1)*u_(4,2,1)*v_(3,3,1)*s_(3,3,1)+t_(7)*u_(6,1)*v_(3,3,1)*s_(3,2,2)+t_(7)*u_(6,1)*v_(3,3,1)*s_(3,3,1)+t_(7)*u_(7)*v_(3,3,1)*s_(3,3,1)+2*t_(7)*u_(5,2)*v_(3,3,1)*s_(3,3,1)+2*t_(7)*u_(3,3,1)*v_(3,3,1)*s_(3,2,2)+2*t_(7)*u_(5,1,1)*v_(3,3,1)*s_(3,2,2)+2*t_(7)*u_(4,2,1)*v_(3,3,1)*s_(3,2,2)+2*t_(7)*u_(4,2,1)*v_(3,3,1)*s_(3,3,1)+4*t_(6,1)*u_(6,1)*v_(3,3,1)*s_(3,2,2)+5*t_(6,1)*u_(6,1)*v_(3,2,2)*s_(3,2,2)+5*t_(6,1)*u_(4,3)*v_(3,2,2)*s_(3,2,2)+t_(7)*u_(4,3)*v_(3,2,2)*s_(3,2,2)+8*t_(6,1)*u_(5,2)*v_(3,2,2)*s_(3,2,2)+9*t_(6,1)*u_(5,1,1)*v_(3,2,2)*s_(3,2,2)+6*t_(6,1)*u_(3,2,2)*v_(3,2,2)*s_(3,2,2)+6*t_(6,1)*u_(3,3,1)*v_(3,2,2)*s_(3,2,2)+8*t_(5,2)*u_(4,3)*v_(3,2,2)*s_(3,2,2)+7*t_(4,3)*u_(4,3)*v_(3,2,2)*s_(3,2,2)+15*t_(5,2)*u_(5,1,1)*v_(3,2,2)*s_(3,2,2)+14*t_(6,1)*u_(4,2,1)*v_(3,2,2)*s_(3,2,2)+14*t_(5,1,1)*u_(4,3)*v_(3,2,2)*s_(3,2,2)+13*t_(5,2)*u_(5,2)*v_(3,2,2)*s_(3,2,2)+112*t_(4,2,1)*u_(4,2,1)*v_(4,2,1)*s_(3,2,2)+95*t_(4,2,1)*u_(4,2,1)*v_(4,2,1)*s_(3,3,1)+t_(7)*u_(6,1)*v_(4,2,1)*s_(3,2,2)+t_(7)*u_(6,1)*v_(4,2,1)*s_(3,3,1)+t_(7)*u_(4,3)*v_(4,2,1)*s_(3,2,2)+t_(7)*u_(4,3)*v_(4,2,1)*s_(3,3,1)+2*t_(7)*u_(5,2)*v_(4,2,1)*s_(3,2,2)+t_(7)*u_(5,2)*v_(4,2,1)*s_(3,3,1)+2*t_(7)*u_(6,1)*v_(4,2,1)*s_(4,2,1)+t_(7)*u_(7)*v_(4,2,1)*s_(4,2,1)+2*t_(7)*u_(5,1,1)*v_(4,2,1)*s_(3,2,2)+3*t_(7)*u_(5,1,1)*v_(4,2,1)*s_(3,3,1)+2*t_(7)*u_(4,3)*v_(4,2,1)*s_(4,2,1)+3*t_(7)*u_(5,2)*v_(4,2,1)*s_(4,2,1)+3*t_(7)*u_(5,1,1)*v_(4,2,1)*s_(4,2,1)+4*t_(7)*u_(4,2,1)*v_(4,2,1)*s_(3,2,2)+4*t_(7)*u_(4,2,1)*v_(4,2,1)*s_(3,3,1)+3*t_(6,1)*u_(6,1)*v_(3,3,1)*s_(3,3,1)+5*t_(6,1)*u_(4,3)*v_(3,3,1)*s_(3,2,2)+3*t_(6,1)*u_(4,3)*v_(3,3,1)*s_(3,3,1)+6*t_(6,1)*u_(5,2)*v_(3,3,1)*s_(3,2,2)+4*t_(6,1)*u_(5,2)*v_(3,3,1)*s_(3,3,1)+7*t_(6,1)*u_(5,1,1)*v_(3,3,1)*s_(3,2,2)+5*t_(6,1)*u_(5,1,1)*v_(3,3,1)*s_(3,3,1)+t_(7)*u_(4,3)*v_(3,3,1)*s_(3,2,2)+6*t_(6,1)*u_(3,3,1)*v_(3,3,1)*s_(3,2,2)+6*t_(6,1)*u_(3,3,1)*v_(3,3,1)*s_(3,3,1)+t_(7)*u_(4,3)*v_(3,3,1)*s_(3,3,1)+4*t_(4,3)*u_(4,3)*v_(3,3,1)*s_(3,2,2)+6*t_(5,2)*u_(4,3)*v_(3,3,1)*s_(3,2,2)+4*t_(5,2)*u_(4,3)*v_(3,3,1)*s_(3,3,1)+8*t_(5,2)*u_(5,2)*v_(3,3,1)*s_(3,2,2)+3*t_(4,3)*u_(4,3)*v_(3,3,1)*s_(3,3,1)+6*t_(5,2)*u_(5,1,1)*v_(3,3,1)*s_(3,3,1)+5*t_(6,1)*u_(6,1)*v_(4,2,1)*s_(3,2,2)+4*t_(6,1)*u_(6,1)*v_(4,2,1)*s_(3,3,1)+7*t_(7)*u_(4,2,1)*v_(4,2,1)*s_(4,2,1)+7*t_(6,1)*u_(6,1)*v_(4,2,1)*s_(4,2,1)+5*t_(6,1)*u_(4,3)*v_(4,2,1)*s_(3,2,2)+4*t_(6,1)*u_(4,3)*v_(4,2,1)*s_(3,3,1)+8*t_(6,1)*u_(5,2)*v_(4,2,1)*s_(3,2,2)+6*t_(6,1)*u_(5,2)*v_(4,2,1)*s_(3,3,1)+11*t_(6,1)*u_(5,1,1)*v_(4,2,1)*s_(3,2,2)+10*t_(6,1)*u_(5,1,1)*v_(4,2,1)*s_(3,3,1)+7*t_(6,1)*u_(4,3)*v_(4,2,1)*s_(4,2,1)+10*t_(6,1)*u_(5,2)*v_(4,2,1)*s_(4,2,1)+16*t_(6,1)*u_(5,1,1)*v_(4,2,1)*s_(4,2,1)+5*t_(4,3)*u_(4,3)*v_(4,2,1)*s_(3,2,2)+8*t_(5,2)*u_(4,3)*v_(4,2,1)*s_(3,2,2)+13*t_(5,2)*u_(5,2)*v_(4,2,1)*s_(3,2,2)+4*t_(4,3)*u_(4,3)*v_(4,2,1)*s_(3,3,1)+6*t_(5,2)*u_(4,3)*v_(4,2,1)*s_(3,3,1)+8*t_(5,2)*u_(5,2)*v_(4,2,1)*s_(3,3,1)+18*t_(5,2)*u_(5,1,1)*v_(4,2,1)*s_(3,2,2)+22*t_(6,1)*u_(4,2,1)*v_(4,2,1)*s_(3,2,2)+12*t_(5,1,1)*u_(4,3)*v_(4,2,1)*s_(3,2,2)+19*t_(6,1)*u_(4,2,1)*v_(4,2,1)*s_(3,3,1)+11*t_(5,1,1)*u_(4,3)*v_(4,2,1)*s_(3,3,1)+17*t_(5,2)*u_(5,1,1)*v_(4,2,1)*s_(3,3,1)+27*t_(5,1,1)*u_(5,1,1)*v_(4,2,1)*s_(3,2,2)+21*t_(5,1,1)*u_(5,1,1)*v_(4,2,1)*s_(3,3,1)+7*t_(4,3)*u_(4,3)*v_(4,2,1)*s_(4,2,1)+10*t_(5,2)*u_(4,3)*v_(4,2,1)*s_(4,2,1)+15*t_(5,2)*u_(5,2)*v_(4,2,1)*s_(4,2,1)+33*t_(6,1)*u_(4,2,1)*v_(4,2,1)*s_(4,2,1)+17*t_(5,1,1)*u_(4,3)*v_(4,2,1)*s_(4,2,1)+25*t_(5,2)*u_(5,1,1)*v_(4,2,1)*s_(4,2,1)+38*t_(5,1,1)*u_(5,1,1)*v_(4,2,1)*s_(4,2,1)+31*t_(4,3)*u_(4,2,1)*v_(4,2,1)*s_(3,2,2)+39*t_(5,2)*u_(4,2,1)*v_(4,2,1)*s_(3,2,2)+22*t_(4,3)*u_(4,2,1)*v_(4,2,1)*s_(3,3,1)+31*t_(5,2)*u_(4,2,1)*v_(4,2,1)*s_(3,3,1)+52*t_(5,1,1)*u_(4,2,1)*v_(4,2,1)*s_(3,2,2)+44*t_(5,1,1)*u_(4,2,1)*v_(4,2,1)*s_(3,3,1)+36*t_(4,3)*u_(4,2,1)*v_(4,2,1)*s_(4,2,1)+54*t_(5,2)*u_(4,2,1)*v_(4,2,1)*s_(4,2,1)+76*t_(5,1,1)*u_(4,2,1)*v_(4,2,1)*s_(4,2,1)+3*t_(5,1,1)*u_(5,1,1)*v_(5,1,1)*s_(4,3)+11*t_(5,1,1)*u_(5,1,1)*v_(5,1,1)*s_(3,2,2)+5*t_(5,2)*u_(5,1,1)*v_(5,1,1)*s_(3,3,1)+3*t_(5,2)*u_(5,1,1)*v_(5,1,1)*s_(5,1,1)+4*t_(5,2)*u_(5,2)*v_(5,1,1)*s_(3,3,1)+9*t_(5,2)*u_(5,1,1)*v_(5,1,1)*s_(3,2,2)+3*t_(5,2)*u_(5,2)*v_(5,1,1)*s_(5,1,1)+15*t_(5,1,1)*u_(5,1,1)*v_(5,1,1)*s_(3,3,1)+5*t_(5,2)*u_(5,2)*v_(5,1,1)*s_(4,2,1)+12*t_(5,2)*u_(5,1,1)*v_(5,1,1)*s_(4,2,1)+15*t_(5,1,1)*u_(5,1,1)*v_(5,1,1)*s_(4,2,1)+t_(7)*u_(5,2)*v_(5,1,1)*s_(3,3,1)+t_(7)*u_(6,1)*v_(5,1,1)*s_(4,2,1)+t_(7)*u_(6,1)*v_(5,1,1)*s_(5,1,1)+t_(7)*u_(5,1,1)*v_(5,1,1)*s_(4,3)+t_(7)*u_(5,1,1)*v_(5,1,1)*s_(3,2,2)+t_(6,1)*u_(6,1)*v_(5,1,1)*s_(3,2,2)+t_(6,1)*u_(6,1)*v_(5,1,1)*s_(3,3,1)+t_(7)*u_(5,2)*v_(5,1,1)*s_(4,2,1)+t_(7)*u_(5,2)*v_(5,1,1)*s_(5,1,1)+2*t_(7)*u_(5,1,1)*v_(5,1,1)*s_(4,2,1)+t_(7)*u_(7)*v_(5,1,1)*s_(5,1,1)+2*t_(6,1)*u_(5,2)*v_(5,1,1)*s_(3,2,2)+4*t_(6,1)*u_(5,1,1)*v_(5,1,1)*s_(3,2,2)+2*t_(6,1)*u_(5,2)*v_(5,1,1)*s_(3,3,1)+3*t_(6,1)*u_(6,1)*v_(5,1,1)*s_(4,2,1)+2*t_(6,1)*u_(6,1)*v_(5,1,1)*s_(5,1,1)+2*t_(6,1)*u_(5,1,1)*v_(5,1,1)*s_(4,3)+5*t_(6,1)*u_(5,1,1)*v_(5,1,1)*s_(3,3,1)+2*t_(6,1)*u_(5,2)*v_(5,1,1)*s_(5,1,1)+3*t_(6,1)*u_(5,1,1)*v_(5,1,1)*s_(5,1,1)+3*t_(5,2)*u_(5,2)*v_(5,1,1)*s_(3,2,2)+2*t_(5,2)*u_(5,1,1)*v_(5,1,1)*s_(4,3)+4*t_(6,1)*u_(5,2)*v_(5,1,1)*s_(4,2,1)+7*t_(6,1)*u_(5,1,1)*v_(5,1,1)*s_(4,2,1)+t_(7)*u_(4,3)*v_(4,3)*s_(3,2,2)+t_(6,1)*u_(4,3)*v_(4,3)*s_(3,2,2)+t_(6,1)*u_(5,1,1)*v_(4,3)*s_(3,2,2)+t_(6,1)*u_(5,1,1)*v_(4,3)*s_(3,3,1)+3*t_(6,1)*u_(5,1,1)*v_(4,3)*s_(4,2,1)+2*t_(5,1,1)*u_(5,1,1)*v_(4,3)*s_(4,3)+2*t_(5,2)*u_(5,1,1)*v_(4,3)*s_(3,2,2)+t_(5,1,1)*u_(4,3)*v_(4,3)*s_(3,2,2)+t_(5,1,1)*u_(4,3)*v_(4,3)*s_(3,3,1)+2*t_(5,2)*u_(5,1,1)*v_(4,3)*s_(3,3,1)+4*t_(5,1,1)*u_(5,1,1)*v_(4,3)*s_(3,2,2)+5*t_(5,1,1)*u_(5,1,1)*v_(4,3)*s_(3,3,1)+3*t_(5,1,1)*u_(4,3)*v_(4,3)*s_(4,2,1)+4*t_(5,2)*u_(5,1,1)*v_(4,3)*s_(4,2,1)+7*t_(5,1,1)*u_(5,1,1)*v_(4,3)*s_(4,2,1)+t_(7)*u_(5,1,1)*v_(4,3)*s_(4,2,1)+44*u_(4,2,1)*v_(3,2,2)*s_(3,2,2)*t_(3,2,2)+u_(7)*v_(3,2,2)*s_(3,2,2)*t_(3,2,2)+27*u_(4,3)*v_(4,2,1)*s_(3,2,2)*t_(3,2,2)+18*u_(4,3)*v_(4,2,1)*s_(3,3,1)*t_(3,2,2)+11*u_(4,3)*v_(4,2,1)*s_(3,3,1)*t_(3,3,1)+28*u_(5,2)*v_(4,2,1)*s_(3,2,2)*t_(3,2,2)+18*u_(5,2)*v_(4,2,1)*s_(3,3,1)*t_(3,3,1)+31*u_(5,1,1)*v_(4,2,1)*s_(3,2,2)*t_(3,2,2)+24*u_(5,1,1)*v_(4,2,1)*s_(3,3,1)*t_(3,3,1)+28*u_(5,1,1)*v_(4,2,1)*s_(3,3,1)*t_(3,2,2)+33*u_(6,1)*v_(4,2,1)*s_(4,2,1)*t_(4,2,1)+31*u_(4,3)*v_(4,2,1)*s_(4,2,1)*t_(3,2,2)+39*u_(5,2)*v_(4,2,1)*s_(4,2,1)*t_(3,2,2)+22*u_(4,3)*v_(4,2,1)*s_(4,2,1)*t_(3,3,1)+31*u_(5,2)*v_(4,2,1)*s_(4,2,1)*t_(3,3,1)+52*u_(5,1,1)*v_(4,2,1)*s_(4,2,1)*t_(3,2,2)+44*u_(5,1,1)*v_(4,2,1)*s_(4,2,1)*t_(3,3,1)+64*u_(4,2,1)*v_(4,2,1)*s_(3,3,1)*t_(3,2,2)+72*u_(4,2,1)*v_(4,2,1)*s_(3,2,2)*t_(3,2,2)+56*u_(4,2,1)*v_(4,2,1)*s_(3,3,1)*t_(3,3,1)+36*u_(4,3)*v_(4,2,1)*s_(4,2,1)*t_(4,2,1)+54*u_(5,2)*v_(4,2,1)*s_(4,2,1)*t_(4,2,1)+76*u_(5,1,1)*v_(4,2,1)*s_(4,2,1)*t_(4,2,1)+112*u_(4,2,1)*v_(4,2,1)*s_(4,2,1)*t_(3,2,2)+95*u_(4,2,1)*v_(4,2,1)*s_(4,2,1)*t_(3,3,1)+3*u_(7)*v_(4,2,1)*s_(3,2,2)*t_(3,2,2)+2*u_(7)*v_(4,2,1)*s_(3,3,1)*t_(3,2,2)+2*u_(7)*v_(4,2,1)*s_(3,3,1)*t_(3,3,1)+4*u_(7)*v_(4,2,1)*s_(4,2,1)*t_(3,2,2)+4*u_(7)*v_(4,2,1)*s_(4,2,1)*t_(3,3,1)+6*u_(6,1)*v_(3,3,1)*s_(3,2,2)*t_(3,2,2)+6*u_(6,1)*v_(3,3,1)*s_(3,3,1)*t_(3,2,2)+6*u_(6,1)*v_(3,3,1)*s_(3,3,1)*t_(3,3,1)+10*u_(5,2)*v_(3,3,1)*s_(3,2,2)*t_(3,2,2)+6*u_(5,2)*v_(3,3,1)*s_(3,3,1)*t_(3,3,1)+14*u_(5,1,1)*v_(3,3,1)*s_(3,3,1)*t_(3,2,2)+12*u_(4,3)*v_(3,3,1)*s_(3,2,2)*t_(3,2,2)+12*u_(4,3)*v_(3,3,1)*s_(3,3,1)*t_(3,2,2)+6*u_(4,3)*v_(3,3,1)*s_(3,3,1)*t_(3,3,1)+14*u_(5,2)*v_(3,3,1)*s_(3,3,1)*t_(3,2,2)+19*u_(5,1,1)*v_(3,3,1)*s_(3,2,2)*t_(3,2,2)+16*u_(5,1,1)*v_(3,3,1)*s_(3,3,1)*t_(3,3,1)+23*u_(3,3,1)*v_(3,3,1)*s_(3,3,1)*t_(3,2,2)+29*u_(3,3,1)*v_(3,3,1)*s_(3,2,2)*t_(3,2,2)+42*u_(4,2,1)*v_(3,3,1)*s_(3,2,2)*t_(3,2,2)+32*u_(4,2,1)*v_(3,3,1)*s_(3,3,1)*t_(3,3,1)+39*u_(4,2,1)*v_(3,3,1)*s_(3,3,1)*t_(3,2,2)+2*u_(7)*v_(3,3,1)*s_(3,3,1)*t_(3,2,2)+6*u_(6,1)*v_(3,2,2)*s_(3,2,2)*t_(3,2,2)+13*u_(5,1,1)*v_(3,2,2)*s_(3,2,2)*t_(3,2,2)+16*u_(4,3)*v_(3,2,2)*s_(3,2,2)*t_(3,2,2)+15*u_(5,2)*v_(3,2,2)*s_(3,2,2)*t_(3,2,2)+26*u_(3,3,1)*v_(3,2,2)*s_(3,2,2)*t_(3,2,2)+3*u_(5,1,1)*v_(5,1,1)*s_(5,1,1)*t_(4,3)+11*u_(5,1,1)*v_(5,1,1)*s_(5,1,1)*t_(3,2,2)+2*u_(5,2)*v_(5,1,1)*s_(4,3)*t_(3,2,2)+5*u_(5,2)*v_(5,1,1)*s_(5,1,1)*t_(3,3,1)+3*u_(5,2)*v_(5,1,1)*s_(5,1,1)*t_(5,1,1)+2*u_(5,2)*v_(5,1,1)*s_(4,3)*t_(3,3,1)+9*u_(5,2)*v_(5,1,1)*s_(5,1,1)*t_(3,2,2)+11*u_(6,1)*v_(5,1,1)*s_(4,2,1)*t_(3,2,2)+4*u_(5,1,1)*v_(5,1,1)*s_(4,3)*t_(3,2,2)+10*u_(6,1)*v_(5,1,1)*s_(4,2,1)*t_(3,3,1)+5*u_(5,1,1)*v_(5,1,1)*s_(4,3)*t_(3,3,1)+15*u_(5,1,1)*v_(5,1,1)*s_(5,1,1)*t_(3,3,1)+15*u_(5,2)*v_(5,1,1)*s_(3,2,2)*t_(3,2,2)+6*u_(5,2)*v_(5,1,1)*s_(3,3,1)*t_(3,3,1)+11*u_(5,1,1)*v_(5,1,1)*s_(3,3,1)*t_(3,2,2)+14*u_(5,2)*v_(5,1,1)*s_(3,3,1)*t_(3,2,2)+4*u_(5,2)*v_(5,1,1)*s_(4,3)*t_(4,2,1)+20*u_(5,1,1)*v_(5,1,1)*s_(3,2,2)*t_(3,2,2)+15*u_(5,1,1)*v_(5,1,1)*s_(3,3,1)*t_(3,3,1)+16*u_(6,1)*v_(5,1,1)*s_(4,2,1)*t_(4,2,1)+7*u_(5,1,1)*v_(5,1,1)*s_(4,3)*t_(4,2,1)+12*u_(5,2)*v_(5,1,1)*s_(5,1,1)*t_(4,2,1)+15*u_(5,1,1)*v_(5,1,1)*s_(5,1,1)*t_(4,2,1)+18*u_(5,2)*v_(5,1,1)*s_(4,2,1)*t_(3,2,2)+17*u_(5,2)*v_(5,1,1)*s_(4,2,1)*t_(3,3,1)+27*u_(5,1,1)*v_(5,1,1)*s_(4,2,1)*t_(3,2,2)+21*u_(5,1,1)*v_(5,1,1)*s_(4,2,1)*t_(3,3,1)+25*u_(5,2)*v_(5,1,1)*s_(4,2,1)*t_(4,2,1)+38*u_(5,1,1)*v_(5,1,1)*s_(4,2,1)*t_(4,2,1)+u_(7)*v_(5,1,1)*s_(3,2,2)*t_(3,2,2)+u_(7)*v_(5,1,1)*s_(5,1,1)*t_(4,3)+u_(7)*v_(5,1,1)*s_(5,1,1)*t_(3,2,2)+u_(7)*v_(5,1,1)*s_(4,3)*t_(4,2,1)+2*u_(7)*v_(5,1,1)*s_(3,3,1)*t_(3,2,2)+2*u_(7)*v_(5,1,1)*s_(4,2,1)*t_(3,2,2)+2*u_(7)*v_(5,1,1)*s_(5,1,1)*t_(4,2,1)+3*u_(7)*v_(5,1,1)*s_(4,2,1)*t_(3,3,1)+3*u_(7)*v_(5,1,1)*s_(4,2,1)*t_(4,2,1)+4*u_(6,1)*v_(5,1,1)*s_(5,1,1)*t_(3,2,2)+7*u_(7)*v_(4,2,1)*s_(4,2,1)*t_(4,2,1)+14*u_(6,1)*v_(4,2,1)*s_(3,2,2)*t_(3,2,2)+12*u_(6,1)*v_(4,2,1)*s_(3,3,1)*t_(3,2,2)+10*u_(6,1)*v_(4,2,1)*s_(3,3,1)*t_(3,3,1)+22*u_(6,1)*v_(4,2,1)*s_(4,2,1)*t_(3,2,2)+19*u_(6,1)*v_(4,2,1)*s_(4,2,1)*t_(3,3,1)+20*u_(5,2)*v_(4,2,1)*s_(3,3,1)*t_(3,2,2)+4*u_(4,3)*v_(4,3)*s_(4,2,1)*t_(3,3,1)+6*u_(5,2)*v_(4,3)*s_(4,2,1)*t_(3,3,1)+12*u_(5,1,1)*v_(4,3)*s_(4,2,1)*t_(3,2,2)+11*u_(5,1,1)*v_(4,3)*s_(4,2,1)*t_(3,3,1)+7*u_(4,3)*v_(4,3)*s_(4,2,1)*t_(4,2,1)+10*u_(5,2)*v_(4,3)*s_(4,2,1)*t_(4,2,1)+17*u_(5,1,1)*v_(4,3)*s_(4,2,1)*t_(4,2,1)+u_(7)*v_(4,3)*s_(4,2,1)*t_(3,2,2)+u_(7)*v_(4,3)*s_(4,2,1)*t_(3,3,1)+2*u_(7)*v_(4,3)*s_(4,2,1)*t_(4,2,1)+u_(6,1)*v_(5,1,1)*s_(4,3)*t_(3,2,2)+2*u_(6,1)*v_(5,1,1)*s_(5,1,1)*t_(4,3)+5*u_(6,1)*v_(5,1,1)*s_(5,1,1)*t_(3,3,1)+u_(6,1)*v_(5,1,1)*s_(4,3)*t_(3,3,1)+3*u_(6,1)*v_(5,1,1)*s_(5,1,1)*t_(5,1,1)+9*u_(6,1)*v_(5,1,1)*s_(3,2,2)*t_(3,2,2)+7*u_(6,1)*v_(5,1,1)*s_(3,3,1)*t_(3,2,2)+5*u_(6,1)*v_(5,1,1)*s_(3,3,1)*t_(3,3,1)+2*u_(5,2)*v_(5,1,1)*s_(5,1,1)*t_(4,3)+3*u_(6,1)*v_(5,1,1)*s_(4,3)*t_(4,2,1)+7*u_(6,1)*v_(5,1,1)*s_(5,1,1)*t_(4,2,1)+2*u_(5,1,1)*v_(5,1,1)*s_(4,3)*t_(4,3)+10*u_(6,1)*v_(5,2)*s_(4,2,1)*t_(4,2,1)+5*u_(5,2)*v_(5,2)*s_(5,1,1)*t_(4,2,1)+u_(7)*v_(5,2)*s_(3,3,1)*t_(3,2,2)+13*u_(5,2)*v_(5,2)*s_(4,2,1)*t_(3,2,2)+8*u_(5,2)*v_(5,2)*s_(4,2,1)*t_(3,3,1)+u_(7)*v_(5,2)*s_(5,1,1)*t_(3,3,1)+15*u_(5,2)*v_(5,2)*s_(4,2,1)*t_(4,2,1)+2*u_(7)*v_(5,2)*s_(3,2,2)*t_(3,2,2)+2*u_(7)*v_(5,2)*s_(3,3,1)*t_(3,3,1)+2*u_(7)*v_(5,2)*s_(4,2,1)*t_(3,2,2)+u_(7)*v_(5,2)*s_(4,2,1)*t_(3,3,1)+u_(7)*v_(5,2)*s_(5,1,1)*t_(4,2,1)+u_(7)*v_(5,2)*s_(5,1,1)*t_(5,1,1)+3*u_(7)*v_(5,2)*s_(4,2,1)*t_(4,2,1)+2*u_(6,1)*v_(5,2)*s_(5,1,1)*t_(3,2,2)+u_(7)*v_(4,3)*s_(4,3)*t_(3,2,2)+u_(6,1)*v_(4,3)*s_(4,3)*t_(3,2,2)+5*u_(6,1)*v_(4,3)*s_(3,2,2)*t_(3,2,2)+5*u_(6,1)*v_(4,3)*s_(3,3,1)*t_(3,2,2)+3*u_(6,1)*v_(4,3)*s_(3,3,1)*t_(3,3,1)+u_(7)*v_(4,3)*s_(3,2,2)*t_(3,2,2)+u_(7)*v_(4,3)*s_(3,3,1)*t_(3,2,2)+u_(7)*v_(4,3)*s_(3,3,1)*t_(3,3,1)+5*u_(6,1)*v_(4,3)*s_(4,2,1)*t_(3,2,2)+4*u_(6,1)*v_(4,3)*s_(4,2,1)*t_(3,3,1)+u_(5,1,1)*v_(4,3)*s_(4,3)*t_(3,2,2)+u_(5,1,1)*v_(4,3)*s_(4,3)*t_(3,3,1)+4*u_(4,3)*v_(4,3)*s_(3,3,1)*t_(3,2,2)+8*u_(5,2)*v_(4,3)*s_(3,2,2)*t_(3,2,2)+6*u_(5,2)*v_(4,3)*s_(3,3,1)*t_(3,2,2)+4*u_(5,2)*v_(4,3)*s_(3,3,1)*t_(3,3,1)+7*u_(4,3)*v_(4,3)*s_(3,2,2)*t_(3,2,2)+3*u_(4,3)*v_(4,3)*s_(3,3,1)*t_(3,3,1)+14*u_(5,1,1)*v_(4,3)*s_(3,2,2)*t_(3,2,2)+11*u_(5,1,1)*v_(4,3)*s_(3,3,1)*t_(3,2,2)+6*u_(5,1,1)*v_(4,3)*s_(3,3,1)*t_(3,3,1)+7*u_(6,1)*v_(4,3)*s_(4,2,1)*t_(4,2,1)+3*u_(5,1,1)*v_(4,3)*s_(4,3)*t_(4,2,1)+5*u_(4,3)*v_(4,3)*s_(4,2,1)*t_(3,2,2)+8*u_(5,2)*v_(4,3)*s_(4,2,1)*t_(3,2,2)+2*u_(7)*v_(6,1)*s_(4,2,1)*t_(4,2,1)+4*u_(6,1)*v_(6,1)*s_(3,3,1)*t_(3,2,2)+2*u_(6,1)*v_(5,2)*s_(5,1,1)*t_(3,3,1)+2*u_(6,1)*v_(5,2)*s_(5,1,1)*t_(5,1,1)+8*u_(6,1)*v_(5,2)*s_(3,2,2)*t_(3,2,2)+6*u_(6,1)*v_(5,2)*s_(3,3,1)*t_(3,2,2)+4*u_(6,1)*v_(5,2)*s_(3,3,1)*t_(3,3,1)+3*u_(5,2)*v_(5,2)*s_(5,1,1)*t_(3,2,2)+4*u_(6,1)*v_(5,2)*s_(5,1,1)*t_(4,2,1)+8*u_(6,1)*v_(5,2)*s_(4,2,1)*t_(3,2,2)+4*u_(5,2)*v_(5,2)*s_(5,1,1)*t_(3,3,1)+6*u_(6,1)*v_(5,2)*s_(4,2,1)*t_(3,3,1)+3*u_(5,2)*v_(5,2)*s_(5,1,1)*t_(5,1,1)+8*u_(5,2)*v_(5,2)*s_(3,3,1)*t_(3,2,2)+13*u_(5,2)*v_(5,2)*s_(3,2,2)*t_(3,2,2)+8*u_(5,2)*v_(5,2)*s_(3,3,1)*t_(3,3,1)+5*u_(6,1)*v_(6,1)*s_(3,2,2)*t_(3,2,2)+3*u_(6,1)*v_(6,1)*s_(3,3,1)*t_(3,3,1)+5*u_(6,1)*v_(6,1)*s_(4,2,1)*t_(3,2,2)+3*u_(6,1)*v_(6,1)*s_(5,1,1)*t_(4,2,1)+2*u_(6,1)*v_(6,1)*s_(5,1,1)*t_(5,1,1)+4*u_(6,1)*v_(6,1)*s_(4,2,1)*t_(3,3,1)+7*u_(6,1)*v_(6,1)*s_(4,2,1)*t_(4,2,1)+u_(7)*v_(6,1)*s_(3,2,2)*t_(3,2,2)+u_(7)*v_(6,1)*s_(3,3,1)*t_(3,2,2)+u_(7)*v_(6,1)*s_(3,3,1)*t_(3,3,1)+u_(7)*v_(6,1)*s_(4,2,1)*t_(3,2,2)+u_(7)*v_(6,1)*s_(4,2,1)*t_(3,3,1)+u_(7)*v_(6,1)*s_(5,1,1)*t_(4,2,1)+u_(7)*v_(6,1)*s_(5,1,1)*t_(5,1,1)+u_(6,1)*v_(6,1)*s_(5,1,1)*t_(3,2,2)+u_(6,1)*v_(6,1)*s_(5,1,1)*t_(3,3,1)+u_(7)*v_(7)*s_(3,2,2)*t_(3,2,2)+u_(7)*v_(7)*s_(3,3,1)*t_(3,3,1)+u_(7)*v_(7)*s_(4,2,1)*t_(4,2,1)+u_(7)*v_(7)*s_(5,1,1)*t_(5,1,1)+76*v_(5,1,1)*s_(4,2,1)*t_(4,2,1)*u_(4,2,1)+42*v_(4,2,1)*s_(3,3,1)*t_(3,2,2)*u_(3,2,2)+32*v_(4,2,1)*s_(3,3,1)*t_(3,3,1)*u_(3,3,1)+44*v_(4,2,1)*s_(3,2,2)*t_(3,2,2)*u_(3,2,2)+39*v_(4,2,1)*s_(3,3,1)*t_(3,3,1)*u_(3,2,2)+64*v_(4,2,1)*s_(4,2,1)*t_(3,3,1)*u_(3,2,2)+72*v_(4,2,1)*s_(4,2,1)*t_(3,2,2)*u_(3,2,2)+56*v_(4,2,1)*s_(4,2,1)*t_(3,3,1)*u_(3,3,1)+112*v_(4,2,1)*s_(4,2,1)*t_(4,2,1)*u_(3,2,2)+95*v_(4,2,1)*s_(4,2,1)*t_(4,2,1)*u_(3,3,1)+26*v_(3,3,1)*s_(3,2,2)*t_(3,2,2)*u_(3,2,2)+23*v_(3,3,1)*s_(3,3,1)*t_(3,3,1)*u_(3,2,2)+29*v_(3,3,1)*s_(3,3,1)*t_(3,2,2)*u_(3,2,2)+18*v_(5,2)*s_(4,2,1)*t_(3,3,1)*u_(3,3,1)+10*v_(5,2)*s_(4,3)*t_(4,2,1)*u_(4,2,1)+15*v_(5,2)*s_(5,2)*t_(4,2,1)*u_(4,2,1)+25*v_(5,2)*s_(5,1,1)*t_(4,2,1)*u_(4,2,1)+39*v_(5,2)*s_(4,2,1)*t_(4,2,1)*u_(3,2,2)+31*v_(5,2)*s_(4,2,1)*t_(4,2,1)*u_(3,3,1)+54*v_(5,2)*s_(4,2,1)*t_(4,2,1)*u_(4,2,1)+4*v_(4,3)*s_(4,3)*t_(3,3,1)*u_(3,2,2)+7*v_(4,3)*s_(4,3)*t_(3,2,2)*u_(3,2,2)+3*v_(4,3)*s_(4,3)*t_(3,3,1)*u_(3,3,1)+16*v_(4,3)*s_(3,2,2)*t_(3,2,2)*u_(3,2,2)+12*v_(4,3)*s_(3,3,1)*t_(3,2,2)*u_(3,2,2)+12*v_(4,3)*s_(3,3,1)*t_(3,3,1)*u_(3,2,2)+6*v_(4,3)*s_(3,3,1)*t_(3,3,1)*u_(3,3,1)+5*v_(4,3)*s_(4,3)*t_(4,2,1)*u_(3,2,2)+4*v_(4,3)*s_(4,3)*t_(4,2,1)*u_(3,3,1)+27*v_(4,3)*s_(4,2,1)*t_(3,2,2)*u_(3,2,2)+18*v_(4,3)*s_(4,2,1)*t_(3,3,1)*u_(3,2,2)+11*v_(4,3)*s_(4,2,1)*t_(3,3,1)*u_(3,3,1)+7*v_(4,3)*s_(4,3)*t_(4,2,1)*u_(4,2,1)+31*v_(4,3)*s_(4,2,1)*t_(4,2,1)*u_(3,2,2)+22*v_(4,3)*s_(4,2,1)*t_(4,2,1)*u_(3,3,1)+36*v_(4,3)*s_(4,2,1)*t_(4,2,1)*u_(4,2,1)+2*v_(5,1,1)*s_(5,1,1)*t_(4,3)*u_(4,3)+3*v_(5,1,1)*s_(5,1,1)*t_(5,1,1)*u_(4,3)+11*v_(5,1,1)*s_(5,1,1)*t_(5,1,1)*u_(3,2,2)+v_(5,1,1)*s_(4,3)*t_(4,3)*u_(3,2,2)+v_(5,1,1)*s_(4,3)*t_(4,3)*u_(3,3,1)+4*v_(5,1,1)*s_(5,1,1)*t_(4,3)*u_(3,2,2)+5*v_(5,1,1)*s_(5,1,1)*t_(4,3)*u_(3,3,1)+15*v_(5,1,1)*s_(5,1,1)*t_(5,1,1)*u_(3,3,1)+14*v_(5,1,1)*s_(4,3)*t_(3,2,2)*u_(3,2,2)+11*v_(5,1,1)*s_(4,3)*t_(3,3,1)*u_(3,2,2)+6*v_(5,1,1)*s_(4,3)*t_(3,3,1)*u_(3,3,1)+11*v_(5,1,1)*s_(5,1,1)*t_(3,3,1)*u_(3,2,2)+3*v_(5,1,1)*s_(4,3)*t_(4,3)*u_(4,2,1)+20*v_(5,1,1)*s_(5,1,1)*t_(3,2,2)*u_(3,2,2)+15*v_(5,1,1)*s_(5,1,1)*t_(3,3,1)*u_(3,3,1)+7*v_(5,1,1)*s_(5,1,1)*t_(4,3)*u_(4,2,1)+13*v_(5,1,1)*s_(3,2,2)*t_(3,2,2)*u_(3,2,2)+14*v_(5,1,1)*s_(3,3,1)*t_(3,3,1)*u_(3,2,2)+15*v_(5,1,1)*s_(5,1,1)*t_(5,1,1)*u_(4,2,1)+19*v_(5,1,1)*s_(3,3,1)*t_(3,2,2)*u_(3,2,2)+16*v_(5,1,1)*s_(3,3,1)*t_(3,3,1)*u_(3,3,1)+12*v_(5,1,1)*s_(4,3)*t_(4,2,1)*u_(3,2,2)+11*v_(5,1,1)*s_(4,3)*t_(4,2,1)*u_(3,3,1)+27*v_(5,1,1)*s_(5,1,1)*t_(4,2,1)*u_(3,2,2)+21*v_(5,1,1)*s_(5,1,1)*t_(4,2,1)*u_(3,3,1)+31*v_(5,1,1)*s_(4,2,1)*t_(3,2,2)*u_(3,2,2)+24*v_(5,1,1)*s_(4,2,1)*t_(3,3,1)*u_(3,3,1)+28*v_(5,1,1)*s_(4,2,1)*t_(3,3,1)*u_(3,2,2)+17*v_(5,1,1)*s_(4,3)*t_(4,2,1)*u_(4,2,1)+38*v_(5,1,1)*s_(5,1,1)*t_(4,2,1)*u_(4,2,1)+52*v_(5,1,1)*s_(4,2,1)*t_(4,2,1)*u_(3,2,2)+44*v_(5,1,1)*s_(4,2,1)*t_(4,2,1)*u_(3,3,1)+7*v_(6,1)*s_(6,1)*t_(4,2,1)*u_(4,2,1)+3*v_(6,1)*s_(5,1,1)*t_(4,3)*u_(4,2,1)+7*v_(6,1)*s_(5,1,1)*t_(5,1,1)*u_(4,2,1)+5*v_(6,1)*s_(4,3)*t_(4,2,1)*u_(3,2,2)+4*v_(6,1)*s_(4,3)*t_(4,2,1)*u_(3,3,1)+8*v_(6,1)*s_(5,2)*t_(4,2,1)*u_(3,2,2)+6*v_(6,1)*s_(5,2)*t_(4,2,1)*u_(3,3,1)+11*v_(6,1)*s_(5,1,1)*t_(4,2,1)*u_(3,2,2)+10*v_(6,1)*s_(5,1,1)*t_(4,2,1)*u_(3,3,1)+14*v_(6,1)*s_(4,2,1)*t_(3,2,2)*u_(3,2,2)+12*v_(6,1)*s_(4,2,1)*t_(3,3,1)*u_(3,2,2)+10*v_(6,1)*s_(4,2,1)*t_(3,3,1)*u_(3,3,1)+7*v_(6,1)*s_(4,3)*t_(4,2,1)*u_(4,2,1)+10*v_(6,1)*s_(5,2)*t_(4,2,1)*u_(4,2,1)+16*v_(6,1)*s_(5,1,1)*t_(4,2,1)*u_(4,2,1)+22*v_(6,1)*s_(4,2,1)*t_(4,2,1)*u_(3,2,2)+19*v_(6,1)*s_(4,2,1)*t_(4,2,1)*u_(3,3,1)+33*v_(6,1)*s_(4,2,1)*t_(4,2,1)*u_(4,2,1)+v_(6,1)*s_(6,1)*t_(5,1,1)*u_(3,2,2)+v_(6,1)*s_(6,1)*t_(5,1,1)*u_(3,3,1)+2*v_(6,1)*s_(5,2)*t_(5,1,1)*u_(3,2,2)+4*v_(6,1)*s_(6,1)*t_(3,3,1)*u_(3,2,2)+4*v_(6,1)*s_(5,1,1)*t_(5,1,1)*u_(3,2,2)+3*v_(5,2)*s_(5,2)*t_(5,1,1)*u_(3,2,2)+2*v_(5,2)*s_(5,1,1)*t_(5,1,1)*u_(4,3)+2*v_(5,2)*s_(5,1,1)*t_(4,3)*u_(3,2,2)+5*v_(5,2)*s_(5,1,1)*t_(5,1,1)*u_(3,3,1)+3*v_(5,2)*s_(5,1,1)*t_(5,1,1)*u_(5,1,1)+4*v_(5,2)*s_(5,2)*t_(5,1,1)*u_(3,3,1)+2*v_(5,2)*s_(5,1,1)*t_(4,3)*u_(3,3,1)+9*v_(5,2)*s_(5,1,1)*t_(5,1,1)*u_(3,2,2)+3*v_(5,2)*s_(5,2)*t_(5,1,1)*u_(5,1,1)+8*v_(5,2)*s_(4,3)*t_(3,2,2)*u_(3,2,2)+6*v_(5,2)*s_(4,3)*t_(3,3,1)*u_(3,2,2)+4*v_(5,2)*s_(4,3)*t_(3,3,1)*u_(3,3,1)+8*v_(5,2)*s_(5,2)*t_(3,3,1)*u_(3,2,2)+15*v_(5,2)*s_(5,1,1)*t_(3,2,2)*u_(3,2,2)+6*v_(5,2)*s_(5,1,1)*t_(3,3,1)*u_(3,3,1)+13*v_(5,2)*s_(5,2)*t_(3,2,2)*u_(3,2,2)+8*v_(5,2)*s_(5,2)*t_(3,3,1)*u_(3,3,1)+14*v_(5,2)*s_(5,1,1)*t_(3,3,1)*u_(3,2,2)+4*v_(5,2)*s_(5,1,1)*t_(4,3)*u_(4,2,1)+5*v_(5,2)*s_(5,2)*t_(5,1,1)*u_(4,2,1)+10*v_(5,2)*s_(3,3,1)*t_(3,2,2)*u_(3,2,2)+6*v_(5,2)*s_(3,3,1)*t_(3,3,1)*u_(3,3,1)+12*v_(5,2)*s_(5,1,1)*t_(5,1,1)*u_(4,2,1)+15*v_(5,2)*s_(3,2,2)*t_(3,2,2)*u_(3,2,2)+14*v_(5,2)*s_(3,3,1)*t_(3,3,1)*u_(3,2,2)+8*v_(5,2)*s_(4,3)*t_(4,2,1)*u_(3,2,2)+13*v_(5,2)*s_(5,2)*t_(4,2,1)*u_(3,2,2)+6*v_(5,2)*s_(4,3)*t_(4,2,1)*u_(3,3,1)+8*v_(5,2)*s_(5,2)*t_(4,2,1)*u_(3,3,1)+18*v_(5,2)*s_(5,1,1)*t_(4,2,1)*u_(3,2,2)+17*v_(5,2)*s_(5,1,1)*t_(4,2,1)*u_(3,3,1)+20*v_(5,2)*s_(4,2,1)*t_(3,3,1)*u_(3,2,2)+28*v_(5,2)*s_(4,2,1)*t_(3,2,2)*u_(3,2,2)+v_(7)*s_(5,1,1)*t_(5,1,1)*u_(3,2,2)+v_(7)*s_(4,3)*t_(4,2,1)*u_(3,2,2)+v_(7)*s_(4,3)*t_(4,2,1)*u_(3,3,1)+v_(7)*s_(7)*t_(3,3,1)*u_(3,3,1)+2*v_(7)*s_(5,2)*t_(3,2,2)*u_(3,2,2)+2*v_(7)*s_(5,2)*t_(3,3,1)*u_(3,3,1)+2*v_(7)*s_(5,2)*t_(4,2,1)*u_(3,2,2)+v_(7)*s_(5,2)*t_(4,2,1)*u_(3,3,1)+v_(7)*s_(5,2)*t_(5,1,1)*u_(4,2,1)+v_(7)*s_(5,2)*t_(5,1,1)*u_(5,1,1)+2*v_(7)*s_(6,1)*t_(4,2,1)*u_(4,2,1)+v_(7)*s_(3,2,2)*t_(3,2,2)*u_(3,2,2)+v_(7)*s_(7)*t_(4,2,1)*u_(4,2,1)+2*v_(7)*s_(3,3,1)*t_(3,3,1)*u_(3,2,2)+v_(7)*s_(5,1,1)*t_(4,3)*u_(4,2,1)+2*v_(7)*s_(5,1,1)*t_(3,3,1)*u_(3,2,2)+2*v_(7)*s_(5,1,1)*t_(4,2,1)*u_(3,2,2)+2*v_(7)*s_(5,1,1)*t_(5,1,1)*u_(4,2,1)+3*v_(7)*s_(4,2,1)*t_(3,2,2)*u_(3,2,2)+v_(7)*s_(7)*t_(5,1,1)*u_(5,1,1)+2*v_(7)*s_(4,2,1)*t_(3,3,1)*u_(3,2,2)+2*v_(7)*s_(4,2,1)*t_(3,3,1)*u_(3,3,1)+3*v_(7)*s_(5,1,1)*t_(4,2,1)*u_(3,3,1)+2*v_(7)*s_(4,3)*t_(4,2,1)*u_(4,2,1)+3*v_(7)*s_(5,2)*t_(4,2,1)*u_(4,2,1)+3*v_(7)*s_(5,1,1)*t_(4,2,1)*u_(4,2,1)+4*v_(7)*s_(4,2,1)*t_(4,2,1)*u_(3,2,2)+4*v_(7)*s_(4,2,1)*t_(4,2,1)*u_(3,3,1)+v_(6,1)*s_(4,3)*t_(4,3)*u_(3,2,2)+2*v_(6,1)*s_(5,2)*t_(5,1,1)*u_(3,3,1)+5*v_(6,1)*s_(6,1)*t_(3,2,2)*u_(3,2,2)+3*v_(6,1)*s_(6,1)*t_(3,3,1)*u_(3,3,1)+5*v_(6,1)*s_(6,1)*t_(4,2,1)*u_(3,2,2)+3*v_(6,1)*s_(6,1)*t_(5,1,1)*u_(4,2,1)+2*v_(6,1)*s_(6,1)*t_(5,1,1)*u_(5,1,1)+v_(6,1)*s_(5,1,1)*t_(4,3)*u_(3,2,2)+2*v_(6,1)*s_(5,1,1)*t_(5,1,1)*u_(4,3)+5*v_(6,1)*s_(5,1,1)*t_(5,1,1)*u_(3,3,1)+4*v_(6,1)*s_(6,1)*t_(4,2,1)*u_(3,3,1)+v_(6,1)*s_(5,1,1)*t_(4,3)*u_(3,3,1)+5*v_(6,1)*s_(4,3)*t_(3,2,2)*u_(3,2,2)+5*v_(6,1)*s_(4,3)*t_(3,3,1)*u_(3,2,2)+3*v_(6,1)*s_(4,3)*t_(3,3,1)*u_(3,3,1)+2*v_(6,1)*s_(5,2)*t_(5,1,1)*u_(5,1,1)+3*v_(6,1)*s_(5,1,1)*t_(5,1,1)*u_(5,1,1)+8*v_(6,1)*s_(5,2)*t_(3,2,2)*u_(3,2,2)+6*v_(6,1)*s_(5,2)*t_(3,3,1)*u_(3,2,2)+4*v_(6,1)*s_(5,2)*t_(3,3,1)*u_(3,3,1)+9*v_(6,1)*s_(5,1,1)*t_(3,2,2)*u_(3,2,2)+7*v_(6,1)*s_(5,1,1)*t_(3,3,1)*u_(3,2,2)+5*v_(6,1)*s_(5,1,1)*t_(3,3,1)*u_(3,3,1)+6*v_(6,1)*s_(3,2,2)*t_(3,2,2)*u_(3,2,2)+6*v_(6,1)*s_(3,3,1)*t_(3,2,2)*u_(3,2,2)+6*v_(6,1)*s_(3,3,1)*t_(3,3,1)*u_(3,2,2)+6*v_(6,1)*s_(3,3,1)*t_(3,3,1)*u_(3,3,1)+4*v_(6,1)*s_(5,2)*t_(5,1,1)*u_(4,2,1)+v_(7)*s_(4,3)*t_(4,3)*u_(3,2,2)+v_(7)*s_(4,3)*t_(3,2,2)*u_(3,2,2)+7*v_(7)*s_(4,2,1)*t_(4,2,1)*u_(4,2,1)+v_(7)*s_(4,3)*t_(3,3,1)*u_(3,2,2)+v_(7)*s_(4,3)*t_(3,3,1)*u_(3,3,1)+v_(7)*s_(5,2)*t_(3,3,1)*u_(3,2,2)+v_(7)*s_(5,2)*t_(5,1,1)*u_(3,3,1)+v_(7)*s_(6,1)*t_(3,2,2)*u_(3,2,2)+v_(7)*s_(6,1)*t_(3,3,1)*u_(3,2,2)+v_(7)*s_(6,1)*t_(3,3,1)*u_(3,3,1)+v_(7)*s_(6,1)*t_(4,2,1)*u_(3,2,2)+v_(7)*s_(6,1)*t_(4,2,1)*u_(3,3,1)+v_(7)*s_(6,1)*t_(5,1,1)*u_(4,2,1)+v_(7)*s_(6,1)*t_(5,1,1)*u_(5,1,1)+v_(7)*s_(5,1,1)*t_(3,2,2)*u_(3,2,2)+v_(7)*s_(7)*t_(3,2,2)*u_(3,2,2)+v_(7)*s_(5,1,1)*t_(5,1,1)*u_(4,3)+s_(7)*t_(4,3)*u_(4,3)*v_(3,2,2)+s_(6,1)*t_(4,3)*u_(4,3)*v_(3,2,2)+s_(6,1)*t_(5,1,1)*u_(4,3)*v_(3,2,2)+s_(6,1)*t_(5,1,1)*u_(4,3)*v_(3,3,1)+s_(7)*t_(4,3)*u_(3,2,2)*v_(3,2,2)+s_(7)*t_(4,3)*u_(3,3,1)*v_(3,2,2)+s_(7)*t_(4,3)*u_(3,3,1)*v_(3,3,1)+s_(5,1,1)*t_(4,3)*u_(4,3)*v_(3,2,2)+s_(5,1,1)*t_(4,3)*u_(4,3)*v_(3,3,1)+s_(7)*t_(5,2)*u_(3,3,1)*v_(3,2,2)+s_(7)*t_(5,2)*u_(5,1,1)*v_(3,3,1)+s_(7)*t_(6,1)*u_(3,2,2)*v_(3,2,2)+s_(7)*t_(6,1)*u_(3,3,1)*v_(3,2,2)+s_(7)*t_(6,1)*u_(3,3,1)*v_(3,3,1)+s_(7)*t_(6,1)*u_(4,2,1)*v_(3,2,2)+s_(7)*t_(6,1)*u_(4,2,1)*v_(3,3,1)+s_(7)*t_(6,1)*u_(5,1,1)*v_(4,2,1)+s_(7)*t_(6,1)*u_(5,1,1)*v_(5,1,1)+s_(7)*t_(5,1,1)*u_(3,2,2)*v_(3,2,2)+s_(7)*t_(7)*u_(3,2,2)*v_(3,2,2)+s_(7)*t_(5,1,1)*u_(5,1,1)*v_(4,3)+s_(7)*t_(5,1,1)*u_(5,1,1)*v_(3,2,2)+s_(6,1)*t_(6,1)*u_(5,1,1)*v_(3,2,2)+s_(6,1)*t_(6,1)*u_(5,1,1)*v_(3,3,1)+s_(7)*t_(4,3)*u_(4,2,1)*v_(3,2,2)+s_(7)*t_(4,3)*u_(4,2,1)*v_(3,3,1)+s_(7)*t_(7)*u_(3,3,1)*v_(3,3,1)+s_(7)*t_(5,2)*u_(4,2,1)*v_(3,3,1)+s_(7)*t_(5,2)*u_(5,1,1)*v_(4,2,1)+s_(7)*t_(5,2)*u_(5,1,1)*v_(5,1,1)+s_(7)*t_(3,2,2)*u_(3,2,2)*v_(3,2,2)+s_(7)*t_(7)*u_(4,2,1)*v_(4,2,1)+s_(7)*t_(5,1,1)*u_(4,3)*v_(4,2,1)+s_(7)*t_(7)*u_(5,1,1)*v_(5,1,1)+2*s_(6,1)*t_(5,2)*u_(5,1,1)*v_(3,3,1)+5*s_(6,1)*t_(6,1)*u_(3,2,2)*v_(3,2,2)+3*s_(6,1)*t_(6,1)*u_(3,3,1)*v_(3,3,1)+5*s_(6,1)*t_(6,1)*u_(4,2,1)*v_(3,2,2)+3*s_(6,1)*t_(6,1)*u_(5,1,1)*v_(4,2,1)+2*s_(6,1)*t_(6,1)*u_(5,1,1)*v_(5,1,1)+2*s_(6,1)*t_(5,1,1)*u_(5,1,1)*v_(4,3)+5*s_(6,1)*t_(5,1,1)*u_(5,1,1)*v_(3,3,1)+4*s_(6,1)*t_(6,1)*u_(4,2,1)*v_(3,3,1)+5*s_(6,1)*t_(4,3)*u_(3,2,2)*v_(3,2,2)+5*s_(6,1)*t_(4,3)*u_(3,3,1)*v_(3,2,2)+3*s_(6,1)*t_(4,3)*u_(3,3,1)*v_(3,3,1)+2*s_(6,1)*t_(5,2)*u_(5,1,1)*v_(5,1,1)+3*s_(6,1)*t_(5,1,1)*u_(5,1,1)*v_(5,1,1)+8*s_(6,1)*t_(5,2)*u_(3,2,2)*v_(3,2,2)+6*s_(6,1)*t_(5,2)*u_(3,3,1)*v_(3,2,2)+4*s_(6,1)*t_(5,2)*u_(3,3,1)*v_(3,3,1)+7*s_(7)*t_(4,2,1)*u_(4,2,1)*v_(4,2,1)+9*s_(6,1)*t_(5,1,1)*u_(3,2,2)*v_(3,2,2)+7*s_(6,1)*t_(5,1,1)*u_(3,3,1)*v_(3,2,2)+5*s_(6,1)*t_(5,1,1)*u_(3,3,1)*v_(3,3,1)+3*s_(5,2)*t_(5,2)*u_(5,1,1)*v_(3,2,2)+6*s_(6,1)*t_(3,2,2)*u_(3,2,2)*v_(3,2,2)+6*s_(6,1)*t_(3,3,1)*u_(3,2,2)*v_(3,2,2)+6*s_(6,1)*t_(3,3,1)*u_(3,3,1)*v_(3,2,2)+6*s_(6,1)*t_(3,3,1)*u_(3,3,1)*v_(3,3,1)+2*s_(5,2)*t_(5,1,1)*u_(5,1,1)*v_(4,3)+4*s_(6,1)*t_(5,2)*u_(5,1,1)*v_(4,2,1)+7*s_(6,1)*t_(6,1)*u_(4,2,1)*v_(4,2,1)+3*s_(6,1)*t_(5,1,1)*u_(4,3)*v_(4,2,1)+7*s_(6,1)*t_(5,1,1)*u_(5,1,1)*v_(4,2,1)+2*s_(5,1,1)*t_(5,1,1)*u_(4,3)*v_(4,3)+3*s_(5,1,1)*t_(5,1,1)*u_(5,1,1)*v_(4,3)+11*s_(5,1,1)*t_(5,1,1)*u_(5,1,1)*v_(3,2,2)+2*s_(5,2)*t_(5,1,1)*u_(4,3)*v_(3,2,2)+5*s_(5,2)*t_(5,1,1)*u_(5,1,1)*v_(3,3,1)+3*s_(5,2)*t_(5,1,1)*u_(5,1,1)*v_(5,1,1)+5*s_(6,1)*t_(4,3)*u_(4,2,1)*v_(3,2,2)+4*s_(6,1)*t_(4,3)*u_(4,2,1)*v_(3,3,1)+8*s_(6,1)*t_(5,2)*u_(4,2,1)*v_(3,2,2)+4*s_(5,2)*t_(5,2)*u_(5,1,1)*v_(3,3,1)+2*s_(5,2)*t_(5,1,1)*u_(4,3)*v_(3,3,1)+9*s_(5,2)*t_(5,1,1)*u_(5,1,1)*v_(3,2,2)+6*s_(6,1)*t_(5,2)*u_(4,2,1)*v_(3,3,1)+11*s_(6,1)*t_(5,1,1)*u_(4,2,1)*v_(3,2,2)+4*s_(5,1,1)*t_(5,1,1)*u_(4,3)*v_(3,2,2)+3*s_(5,2)*t_(5,2)*u_(5,1,1)*v_(5,1,1)+10*s_(6,1)*t_(5,1,1)*u_(4,2,1)*v_(3,3,1)+5*s_(5,1,1)*t_(5,1,1)*u_(4,3)*v_(3,3,1)+15*s_(5,1,1)*t_(5,1,1)*u_(5,1,1)*v_(3,3,1)+10*s_(5,1,1)*t_(5,1,1)*u_(5,1,1)*v_(5,1,1)+4*s_(4,3)*t_(4,3)*u_(3,3,1)*v_(3,2,2)+8*s_(5,2)*t_(4,3)*u_(3,2,2)*v_(3,2,2)+6*s_(5,2)*t_(4,3)*u_(3,3,1)*v_(3,2,2)+4*s_(5,2)*t_(4,3)*u_(3,3,1)*v_(3,3,1)+8*s_(5,2)*t_(5,2)*u_(3,3,1)*v_(3,2,2)+7*s_(4,3)*t_(4,3)*u_(3,2,2)*v_(3,2,2)+3*s_(4,3)*t_(4,3)*u_(3,3,1)*v_(3,3,1)+15*s_(5,2)*t_(5,1,1)*u_(3,2,2)*v_(3,2,2)+6*s_(5,2)*t_(5,1,1)*u_(3,3,1)*v_(3,3,1)+14*s_(6,1)*t_(4,2,1)*u_(3,2,2)*v_(3,2,2)+12*s_(6,1)*t_(4,2,1)*u_(3,3,1)*v_(3,2,2)+10*s_(6,1)*t_(4,2,1)*u_(3,3,1)*v_(3,3,1)+14*s_(5,1,1)*t_(4,3)*u_(3,2,2)*v_(3,2,2)+11*s_(5,1,1)*t_(4,3)*u_(3,3,1)*v_(3,2,2)+6*s_(5,1,1)*t_(4,3)*u_(3,3,1)*v_(3,3,1)+13*s_(5,2)*t_(5,2)*u_(3,2,2)*v_(3,2,2)+8*s_(5,2)*t_(5,2)*u_(3,3,1)*v_(3,3,1)+11*s_(5,1,1)*t_(5,1,1)*u_(3,3,1)*v_(3,2,2)+14*s_(5,2)*t_(5,1,1)*u_(3,3,1)*v_(3,2,2)+7*s_(6,1)*t_(4,3)*u_(4,2,1)*v_(4,2,1)+3*s_(5,1,1)*t_(4,3)*u_(4,3)*v_(4,2,1)+4*s_(5,2)*t_(5,1,1)*u_(4,3)*v_(4,2,1)+10*s_(6,1)*t_(5,2)*u_(4,2,1)*v_(4,2,1)+20*s_(5,1,1)*t_(5,1,1)*u_(3,2,2)*v_(3,2,2)+15*s_(5,1,1)*t_(5,1,1)*u_(3,3,1)*v_(3,3,1)+5*s_(5,2)*t_(5,2)*u_(5,1,1)*v_(4,2,1)+10*s_(5,2)*t_(3,3,1)*u_(3,2,2)*v_(3,2,2)+6*s_(5,2)*t_(3,3,1)*u_(3,3,1)*v_(3,3,1)+16*s_(6,1)*t_(5,1,1)*u_(4,2,1)*v_(4,2,1)+7*s_(5,1,1)*t_(5,1,1)*u_(4,3)*v_(4,2,1)+12*s_(5,2)*t_(5,1,1)*u_(5,1,1)*v_(4,2,1)+13*s_(5,1,1)*t_(3,2,2)*u_(3,2,2)*v_(3,2,2)+14*s_(5,1,1)*t_(3,3,1)*u_(3,3,1)*v_(3,2,2)+15*s_(5,1,1)*t_(5,1,1)*u_(5,1,1)*v_(4,2,1)+16*s_(4,3)*t_(3,2,2)*u_(3,2,2)*v_(3,2,2)+12*s_(4,3)*t_(3,3,1)*u_(3,2,2)*v_(3,2,2)+12*s_(4,3)*t_(3,3,1)*u_(3,3,1)*v_(3,2,2)+6*s_(4,3)*t_(3,3,1)*u_(3,3,1)*v_(3,3,1)+15*s_(5,2)*t_(3,2,2)*u_(3,2,2)*v_(3,2,2)+14*s_(5,2)*t_(3,3,1)*u_(3,3,1)*v_(3,2,2)+5*s_(4,3)*t_(4,3)*u_(4,2,1)*v_(3,2,2)+8*s_(5,2)*t_(4,3)*u_(4,2,1)*v_(3,2,2)+13*s_(5,2)*t_(5,2)*u_(4,2,1)*v_(3,2,2)+19*s_(5,1,1)*t_(3,3,1)*u_(3,2,2)*v_(3,2,2)+16*s_(5,1,1)*t_(3,3,1)*u_(3,3,1)*v_(3,3,1)+4*s_(4,3)*t_(4,3)*u_(4,2,1)*v_(3,3,1)+6*s_(5,2)*t_(4,3)*u_(4,2,1)*v_(3,3,1)+8*s_(5,2)*t_(5,2)*u_(4,2,1)*v_(3,3,1)+18*s_(5,2)*t_(5,1,1)*u_(4,2,1)*v_(3,2,2)+22*s_(6,1)*t_(4,2,1)*u_(4,2,1)*v_(3,2,2)+12*s_(5,1,1)*t_(4,3)*u_(4,2,1)*v_(3,2,2)+19*s_(6,1)*t_(4,2,1)*u_(4,2,1)*v_(3,3,1)+11*s_(5,1,1)*t_(4,3)*u_(4,2,1)*v_(3,3,1)+17*s_(5,2)*t_(5,1,1)*u_(4,2,1)*v_(3,3,1)+27*s_(5,1,1)*t_(5,1,1)*u_(4,2,1)*v_(3,2,2)+21*s_(5,1,1)*t_(5,1,1)*u_(4,2,1)*v_(3,3,1)+26*s_(3,3,1)*t_(3,2,2)*u_(3,2,2)*v_(3,2,2)+23*s_(3,3,1)*t_(3,3,1)*u_(3,3,1)*v_(3,2,2)+20*s_(5,2)*t_(4,2,1)*u_(3,3,1)*v_(3,2,2)+33*s_(3,2,2)*t_(3,2,2)*u_(3,2,2)*v_(3,2,2)+29*s_(3,3,1)*t_(3,3,1)*u_(3,2,2)*v_(3,2,2)+21*s_(3,3,1)*t_(3,3,1)*u_(3,3,1)*v_(3,3,1)+27*s_(4,3)*t_(4,2,1)*u_(3,2,2)*v_(3,2,2)+18*s_(4,3)*t_(4,2,1)*u_(3,3,1)*v_(3,2,2)+11*s_(4,3)*t_(4,2,1)*u_(3,3,1)*v_(3,3,1)+28*s_(5,2)*t_(4,2,1)*u_(3,2,2)*v_(3,2,2)+18*s_(5,2)*t_(4,2,1)*u_(3,3,1)*v_(3,3,1)+31*s_(5,1,1)*t_(4,2,1)*u_(3,2,2)*v_(3,2,2)+24*s_(5,1,1)*t_(4,2,1)*u_(3,3,1)*v_(3,3,1)+28*s_(5,1,1)*t_(4,2,1)*u_(3,3,1)*v_(3,2,2)+7*s_(4,3)*t_(4,3)*u_(4,2,1)*v_(4,2,1)+10*s_(5,2)*t_(4,3)*u_(4,2,1)*v_(4,2,1)+15*s_(5,2)*t_(5,2)*u_(4,2,1)*v_(4,2,1)+33*s_(6,1)*t_(4,2,1)*u_(4,2,1)*v_(4,2,1)+17*s_(5,1,1)*t_(4,3)*u_(4,2,1)*v_(4,2,1)+25*s_(5,2)*t_(5,1,1)*u_(4,2,1)*v_(4,2,1)+38*s_(5,1,1)*t_(5,1,1)*u_(4,2,1)*v_(4,2,1)+42*s_(4,2,1)*t_(3,3,1)*u_(3,2,2)*v_(3,2,2)+32*s_(4,2,1)*t_(3,3,1)*u_(3,3,1)*v_(3,3,1)+44*s_(4,2,1)*t_(3,2,2)*u_(3,2,2)*v_(3,2,2)+39*s_(4,2,1)*t_(3,3,1)*u_(3,3,1)*v_(3,2,2)+31*s_(4,3)*t_(4,2,1)*u_(4,2,1)*v_(3,2,2)+39*s_(5,2)*t_(4,2,1)*u_(4,2,1)*v_(3,2,2)+22*s_(4,3)*t_(4,2,1)*u_(4,2,1)*v_(3,3,1)+31*s_(5,2)*t_(4,2,1)*u_(4,2,1)*v_(3,3,1)+52*s_(5,1,1)*t_(4,2,1)*u_(4,2,1)*v_(3,2,2)+44*s_(5,1,1)*t_(4,2,1)*u_(4,2,1)*v_(3,3,1)+64*s_(4,2,1)*t_(4,2,1)*u_(3,3,1)*v_(3,2,2)+72*s_(4,2,1)*t_(4,2,1)*u_(3,2,2)*v_(3,2,2)+56*s_(4,2,1)*t_(4,2,1)*u_(3,3,1)*v_(3,3,1)+36*s_(4,3)*t_(4,2,1)*u_(4,2,1)*v_(4,2,1)+54*s_(5,2)*t_(4,2,1)*u_(4,2,1)*v_(4,2,1)+76*s_(5,1,1)*t_(4,2,1)*u_(4,2,1)*v_(4,2,1)+112*s_(4,2,1)*t_(4,2,1)*u_(4,2,1)*v_(3,2,2)+95*s_(4,2,1)*t_(4,2,1)*u_(4,2,1)*v_(3,3,1)+165*s_(4,2,1)*t_(4,2,1)*u_(4,2,1)*v_(4,2,1)+2*s_(7)*t_(5,2)*u_(3,2,2)*v_(3,2,2)+2*s_(7)*t_(5,2)*u_(3,3,1)*v_(3,3,1)+2*s_(7)*t_(5,2)*u_(4,2,1)*v_(3,2,2)+2*s_(7)*t_(6,1)*u_(4,2,1)*v_(4,2,1)+2*s_(7)*t_(3,3,1)*u_(3,3,1)*v_(3,2,2)+2*s_(7)*t_(5,1,1)*u_(3,3,1)*v_(3,2,2)+2*s_(7)*t_(5,1,1)*u_(4,2,1)*v_(3,2,2)+2*s_(7)*t_(5,1,1)*u_(5,1,1)*v_(4,2,1)+3*s_(7)*t_(4,2,1)*u_(3,2,2)*v_(3,2,2)+2*s_(7)*t_(4,2,1)*u_(3,3,1)*v_(3,2,2)+2*s_(7)*t_(4,2,1)*u_(3,3,1)*v_(3,3,1)+3*s_(7)*t_(5,1,1)*u_(4,2,1)*v_(3,3,1)+2*s_(7)*t_(4,3)*u_(4,2,1)*v_(4,2,1)+3*s_(7)*t_(5,2)*u_(4,2,1)*v_(4,2,1)+3*s_(7)*t_(5,1,1)*u_(4,2,1)*v_(4,2,1)+2*s_(6,1)*t_(5,2)*u_(5,1,1)*v_(3,2,2)+4*s_(6,1)*t_(6,1)*u_(3,3,1)*v_(3,2,2)+4*s_(6,1)*t_(5,1,1)*u_(5,1,1)*v_(3,2,2)+4*s_(7)*t_(4,2,1)*u_(4,2,1)*v_(3,2,2)+4*s_(7)*t_(4,2,1)*u_(4,2,1)*v_(3,3,1);


==> anc/F8_out <==
PF8 = 67*s_(6,1,1)*u_(4,3,1)*t_(4,2,2)*v_(3,3,2)+63*s_(6,2)*u_(5,2,1)*t_(4,3,1)*v_(3,3,2)+76*s_(6,1,1)*u_(5,2,1)*t_(4,3,1)*v_(3,3,2)+80*s_(5,3)*u_(5,2,1)*t_(4,2,2)*v_(3,3,2)+77*s_(5,3)*u_(4,3,1)*t_(4,2,2)*v_(3,3,2)+81*s_(5,3)*u_(5,2,1)*t_(4,3,1)*v_(3,3,2)+210*s_(5,2,1)*u_(4,3,1)*t_(4,2,2)*v_(3,3,2)+s_(8)*u_(6,1,1)*t_(5,2,1)*v_(3,3,2)+s_(7,1)*u_(6,2)*t_(6,1,1)*v_(3,3,2)+2*s_(8)*u_(5,3)*t_(4,2,2)*v_(3,3,2)+2*s_(8)*u_(5,3)*t_(4,3,1)*v_(3,3,2)+s_(8)*u_(5,3)*t_(5,2,1)*v_(3,3,2)+10*s_(7,1)*u_(6,2)*t_(4,3,1)*v_(3,3,2)+7*s_(6,2)*u_(4,4)*t_(4,2,2)*v_(3,3,2)+6*s_(7,1)*u_(5,3)*t_(5,2,1)*v_(3,3,2)+11*s_(7,1)*u_(6,1,1)*t_(4,3,1)*v_(3,3,2)+s_(8)*u_(6,2)*t_(4,2,2)*v_(3,3,2)+11*s_(7,1)*u_(5,3)*t_(4,3,1)*v_(3,3,2)+s_(8)*u_(6,2)*t_(5,2,1)*v_(3,3,2)+5*s_(6,2)*u_(5,2,1)*t_(4,4)*v_(3,3,2)+15*s_(6,1,1)*u_(4,4)*t_(4,2,2)*v_(3,3,2)+13*s_(6,1,1)*u_(4,4)*t_(4,3,1)*v_(3,3,2)+8*s_(6,1,1)*u_(5,2,1)*t_(4,4)*v_(3,3,2)+9*s_(6,2)*u_(4,4)*t_(4,3,1)*v_(3,3,2)+12*s_(5,3)*u_(4,4)*t_(4,2,2)*v_(3,3,2)+5*s_(5,3)*u_(5,2,1)*t_(4,4)*v_(3,3,2)+20*s_(6,2)*u_(6,1,1)*t_(5,2,1)*v_(3,3,2)+21*s_(7,1)*u_(4,3,1)*t_(4,2,2)*v_(3,3,2)+25*s_(7,1)*u_(5,2,1)*t_(4,2,2)*v_(3,3,2)+8*s_(5,3)*u_(4,4)*t_(4,3,1)*v_(3,3,2)+25*s_(6,2)*u_(6,1,1)*t_(4,2,2)*v_(3,3,2)+25*s_(6,2)*u_(6,1,1)*t_(4,3,1)*v_(3,3,2)+26*s_(6,1,1)*u_(5,3)*t_(4,2,2)*v_(3,3,2)+26*s_(7,1)*u_(5,2,1)*t_(4,3,1)*v_(3,3,2)+23*s_(6,2)*u_(5,3)*t_(4,2,2)*v_(3,3,2)+14*s_(6,2)*u_(5,3)*t_(5,2,1)*v_(3,3,2)+21*s_(6,1,1)*u_(5,3)*t_(5,2,1)*v_(3,3,2)+21*s_(6,2)*u_(5,3)*t_(4,3,1)*v_(3,3,2)+31*s_(6,1,1)*u_(5,3)*t_(4,3,1)*v_(3,3,2)+39*s_(5,2,1)*u_(4,4)*t_(4,2,2)*v_(3,3,2)+41*s_(4,4)*u_(4,3,1)*t_(4,2,2)*v_(3,3,2)+s_(8)*u_(7,1)*t_(4,2,2)*v_(3,3,2)+38*s_(5,2,1)*u_(4,4)*t_(4,3,1)*v_(3,3,2)+62*s_(6,2)*u_(5,2,1)*t_(4,2,2)*v_(3,3,2)+70*s_(6,1,1)*u_(5,2,1)*t_(4,2,2)*v_(3,3,2)+s_(8)*u_(7,1)*t_(4,3,1)*v_(3,3,2)+56*s_(6,2)*u_(4,3,1)*t_(4,2,2)*v_(3,3,2)+8*u_(5,3)*t_(4,4)*v_(3,3,2)*s_(3,3,2)+11*u_(7,1)*t_(4,2,2)*v_(3,3,2)*s_(3,3,2)+20*u_(6,2)*t_(6,1,1)*v_(3,3,2)*s_(3,3,2)+16*u_(7,1)*t_(4,3,1)*v_(3,3,2)*s_(3,3,2)+19*u_(7,1)*t_(5,2,1)*v_(3,3,2)*s_(3,3,2)+17*u_(6,2)*t_(5,3)*v_(3,3,2)*s_(3,3,2)+27*u_(6,1,1)*t_(5,3)*v_(3,3,2)*s_(3,3,2)+31*u_(4,4)*t_(4,2,2)*v_(3,3,2)*s_(3,3,2)+31*u_(5,2,1)*t_(4,4)*v_(3,3,2)*s_(3,3,2)+30*u_(4,4)*t_(4,3,1)*v_(3,3,2)*s_(3,3,2)+35*u_(6,1,1)*t_(4,2,2)*v_(3,3,2)*s_(3,3,2)+36*u_(6,2)*t_(4,2,2)*v_(3,3,2)*s_(3,3,2)+42*u_(6,2)*t_(4,3,1)*v_(3,3,2)*s_(3,3,2)+48*u_(6,2)*t_(5,2,1)*v_(3,3,2)*s_(3,3,2)+u_(8)*t_(7,1)*v_(3,3,2)*s_(3,3,2)+51*u_(6,1,1)*t_(5,2,1)*v_(3,3,2)*s_(3,3,2)+51*u_(6,1,1)*t_(4,3,1)*v_(3,3,2)*s_(3,3,2)+48*u_(5,3)*t_(4,2,2)*v_(3,3,2)*s_(3,3,2)+63*u_(5,3)*t_(5,2,1)*v_(3,3,2)*s_(3,3,2)+62*u_(5,3)*t_(4,3,1)*v_(3,3,2)*s_(3,3,2)+127*u_(5,2,1)*t_(4,2,2)*v_(3,3,2)*s_(3,3,2)+145*u_(4,3,1)*t_(4,2,2)*v_(3,3,2)*s_(3,3,2)+158*u_(5,2,1)*t_(4,3,1)*v_(3,3,2)*s_(3,3,2)+u_(8)*t_(6,1,1)*v_(3,3,2)*s_(3,3,2)+2*s_(8)*u_(6,2)*t_(4,3,1)*v_(3,3,2)+2*s_(8)*u_(6,1,1)*t_(4,2,2)*v_(3,3,2)+2*s_(8)*u_(6,1,1)*t_(4,3,1)*v_(3,3,2)+s_(8)*u_(4,4)*t_(4,3,1)*v_(3,3,2)+s_(7,1)*u_(5,3)*t_(4,4)*v_(3,3,2)+s_(8)*u_(5,3)*t_(4,4)*v_(3,3,2)+3*s_(8)*u_(4,3,1)*t_(4,2,2)*v_(3,3,2)+4*s_(8)*u_(5,2,1)*t_(4,2,2)*v_(3,3,2)+s_(7,1)*u_(6,1,1)*t_(5,3)*v_(3,3,2)+4*s_(8)*u_(5,2,1)*t_(4,3,1)*v_(3,3,2)+4*s_(7,1)*u_(4,4)*t_(4,2,2)*v_(3,3,2)+5*s_(7,1)*u_(4,4)*t_(4,3,1)*v_(3,3,2)+2*s_(7,1)*u_(5,2,1)*t_(4,4)*v_(3,3,2)+s_(6,2)*u_(6,1,1)*t_(4,4)*v_(3,3,2)+6*s_(7,1)*u_(6,2)*t_(5,2,1)*v_(3,3,2)+8*s_(7,1)*u_(6,1,1)*t_(5,2,1)*v_(3,3,2)+s_(6,1,1)*u_(5,3)*t_(4,4)*v_(3,3,2)+s_(6,2)*u_(5,3)*t_(4,4)*v_(3,3,2)+10*s_(7,1)*u_(6,2)*t_(4,2,2)*v_(3,3,2)+10*s_(7,1)*u_(6,1,1)*t_(4,2,2)*v_(3,3,2)+3*s_(6,2)*u_(6,1,1)*t_(5,3)*v_(3,3,2)+9*s_(7,1)*u_(5,3)*t_(4,2,2)*v_(3,3,2)+2*u_(8)*t_(6,2)*v_(3,3,2)*s_(3,3,2)+2*u_(8)*t_(4,3,1)*v_(3,3,2)*s_(3,3,2)+u_(8)*t_(4,4)*v_(3,3,2)*s_(3,3,2)+2*u_(8)*t_(4,2,2)*v_(3,3,2)*s_(3,3,2)+3*u_(8)*t_(5,2,1)*v_(3,3,2)*s_(3,3,2)+3*u_(7,1)*t_(4,4)*v_(3,3,2)*s_(3,3,2)+u_(8)*t_(5,3)*v_(3,3,2)*s_(3,3,2)+8*u_(7,1)*t_(6,2)*v_(3,3,2)*s_(3,3,2)+9*u_(7,1)*t_(5,3)*v_(3,3,2)*s_(3,3,2)+9*u_(7,1)*t_(6,1,1)*v_(3,3,2)*s_(3,3,2)+11*u_(6,1,1)*t_(4,4)*v_(3,3,2)*s_(3,3,2)+10*u_(6,2)*t_(4,4)*v_(3,3,2)*s_(3,3,2)+37*s_(7,1)*u_(5,2,1)*t_(4,3,1)*v_(4,2,2)+20*s_(6,2)*u_(5,3)*t_(5,2,1)*v_(4,2,2)+29*s_(6,1,1)*u_(5,3)*t_(5,2,1)*v_(4,2,2)+25*s_(6,2)*u_(5,3)*t_(4,3,1)*v_(4,2,2)+39*s_(6,1,1)*u_(5,3)*t_(4,3,1)*v_(4,2,2)+50*s_(5,2,1)*u_(4,4)*t_(4,3,1)*v_(4,2,2)+s_(8)*u_(7,1)*t_(4,3,1)*v_(4,2,2)+s_(8)*u_(7,1)*t_(5,2,1)*v_(4,2,2)+86*s_(6,2)*u_(5,2,1)*t_(4,3,1)*v_(4,2,2)+104*s_(6,1,1)*u_(5,2,1)*t_(4,3,1)*v_(4,2,2)+107*s_(5,3)*u_(5,2,1)*t_(4,3,1)*v_(4,2,2)+2*t_(8)*v_(4,2,2)*s_(4,2,2)*u_(3,3,2)+19*t_(7,1)*v_(4,2,2)*s_(4,2,2)*u_(3,3,2)+32*t_(4,4)*v_(4,2,2)*s_(4,2,2)*u_(3,3,2)+48*t_(6,2)*v_(4,2,2)*s_(4,2,2)*u_(3,3,2)+56*t_(6,1,1)*v_(4,2,2)*s_(4,2,2)*u_(3,3,2)+78*t_(5,3)*v_(4,2,2)*s_(4,2,2)*u_(3,3,2)+172*t_(5,2,1)*v_(4,2,2)*s_(4,2,2)*u_(3,3,2)+196*t_(4,3,1)*v_(4,2,2)*s_(4,2,2)*u_(3,3,2)+101*u_(5,3)*t_(5,2,1)*v_(4,2,2)*s_(4,2,2)+106*u_(5,3)*t_(4,3,1)*v_(4,2,2)*s_(4,2,2)+210*u_(5,2,1)*t_(4,3,1)*v_(4,2,2)*s_(3,3,2)+279*u_(5,2,1)*t_(4,3,1)*v_(4,2,2)*s_(4,2,2)+u_(8)*t_(6,1,1)*v_(4,2,2)*s_(4,2,2)+u_(8)*t_(4,4)*v_(4,2,2)*s_(4,2,2)+2*u_(8)*t_(5,3)*v_(4,2,2)*s_(3,3,2)+2*u_(8)*t_(5,3)*v_(4,2,2)*s_(4,2,2)+2*s_(8)*u_(6,2)*t_(4,3,1)*v_(4,2,2)+2*s_(8)*u_(6,2)*t_(5,2,1)*v_(4,2,2)+s_(8)*u_(5,2,1)*t_(4,4)*v_(4,2,2)+2*s_(8)*u_(6,1,1)*t_(5,2,1)*v_(4,2,2)+2*s_(8)*u_(5,3)*t_(4,3,1)*v_(4,2,2)+2*s_(8)*u_(5,3)*t_(5,2,1)*v_(4,2,2)+3*s_(8)*u_(6,1,1)*t_(4,3,1)*v_(4,2,2)+s_(8)*u_(4,4)*t_(4,3,1)*v_(4,2,2)+2*s_(7,1)*u_(6,2)*t_(6,1,1)*v_(4,2,2)+s_(7,1)*u_(6,1,1)*t_(4,4)*v_(4,2,2)+s_(7,1)*u_(5,3)*t_(4,4)*v_(4,2,2)+2*s_(7,1)*u_(6,1,1)*t_(5,3)*v_(4,2,2)+6*s_(8)*u_(5,2,1)*t_(4,3,1)*v_(4,2,2)+2*s_(6,2)*u_(6,1,1)*t_(4,4)*v_(4,2,2)+6*s_(7,1)*u_(4,4)*t_(4,3,1)*v_(4,2,2)+4*s_(7,1)*u_(5,2,1)*t_(4,4)*v_(4,2,2)+10*s_(7,1)*u_(6,2)*t_(5,2,1)*v_(4,2,2)+12*s_(7,1)*u_(6,1,1)*t_(5,2,1)*v_(4,2,2)+4*s_(6,1,1)*u_(5,3)*t_(4,4)*v_(4,2,2)+12*s_(7,1)*u_(6,2)*t_(4,3,1)*v_(4,2,2)+15*s_(7,1)*u_(6,1,1)*t_(4,3,1)*v_(4,2,2)+4*s_(6,2)*u_(6,1,1)*t_(5,3)*v_(4,2,2)+13*s_(7,1)*u_(5,3)*t_(4,3,1)*v_(4,2,2)+10*s_(7,1)*u_(5,3)*t_(5,2,1)*v_(4,2,2)+11*s_(6,2)*u_(4,4)*t_(4,3,1)*v_(4,2,2)+8*s_(6,2)*u_(5,2,1)*t_(4,4)*v_(4,2,2)+11*s_(6,1,1)*u_(5,2,1)*t_(4,4)*v_(4,2,2)+18*s_(6,1,1)*u_(4,4)*t_(4,3,1)*v_(4,2,2)+8*s_(5,3)*u_(5,2,1)*t_(4,4)*v_(4,2,2)+10*s_(5,3)*u_(4,4)*t_(4,3,1)*v_(4,2,2)+28*s_(6,2)*u_(6,1,1)*t_(5,2,1)*v_(4,2,2)+34*s_(6,2)*u_(6,1,1)*t_(4,3,1)*v_(4,2,2)+2*u_(8)*t_(6,1,1)*v_(4,2,2)*s_(3,3,2)+3*u_(8)*t_(6,2)*v_(4,2,2)*s_(4,2,2)+3*u_(8)*t_(4,3,1)*v_(4,2,2)*s_(3,3,2)+4*u_(8)*t_(5,2,1)*v_(4,2,2)*s_(3,3,2)+4*u_(8)*t_(4,3,1)*v_(4,2,2)*s_(4,2,2)+5*u_(8)*t_(5,2,1)*v_(4,2,2)*s_(4,2,2)+4*u_(7,1)*t_(4,4)*v_(4,2,2)*s_(3,3,2)+4*u_(7,1)*t_(4,4)*v_(4,2,2)*s_(4,2,2)+10*u_(7,1)*t_(6,2)*v_(4,2,2)*s_(3,3,2)+10*u_(7,1)*t_(6,1,1)*v_(4,2,2)*s_(3,3,2)+9*u_(7,1)*t_(5,3)*v_(4,2,2)*s_(3,3,2)+12*u_(7,1)*t_(6,2)*v_(4,2,2)*s_(4,2,2)+7*u_(6,2)*t_(4,4)*v_(4,2,2)*s_(3,3,2)+13*u_(7,1)*t_(6,1,1)*v_(4,2,2)*s_(4,2,2)+u_(8)*t_(6,2)*v_(4,2,2)*s_(3,3,2)+13*u_(7,1)*t_(5,3)*v_(4,2,2)*s_(4,2,2)+15*u_(6,1,1)*t_(4,4)*v_(4,2,2)*s_(3,3,2)+13*u_(6,1,1)*t_(4,4)*v_(4,2,2)*s_(4,2,2)+12*u_(5,3)*t_(4,4)*v_(4,2,2)*s_(3,3,2)+11*u_(6,2)*t_(4,4)*v_(4,2,2)*s_(4,2,2)+9*u_(5,3)*t_(4,4)*v_(4,2,2)*s_(4,2,2)+21*u_(7,1)*t_(4,3,1)*v_(4,2,2)*s_(3,3,2)+25*u_(7,1)*t_(5,2,1)*v_(4,2,2)*s_(3,3,2)+25*u_(6,2)*t_(6,1,1)*v_(4,2,2)*s_(3,3,2)+29*u_(6,2)*t_(6,1,1)*v_(4,2,2)*s_(4,2,2)+26*u_(6,1,1)*t_(5,3)*v_(4,2,2)*s_(3,3,2)+23*u_(6,2)*t_(5,3)*v_(4,2,2)*s_(3,3,2)+32*u_(7,1)*t_(5,2,1)*v_(4,2,2)*s_(4,2,2)+30*u_(7,1)*t_(4,3,1)*v_(4,2,2)*s_(4,2,2)+26*u_(6,2)*t_(5,3)*v_(4,2,2)*s_(4,2,2)+36*u_(6,1,1)*t_(5,3)*v_(4,2,2)*s_(4,2,2)+39*u_(5,2,1)*t_(4,4)*v_(4,2,2)*s_(3,3,2)+41*u_(4,4)*t_(4,3,1)*v_(4,2,2)*s_(3,3,2)+u_(8)*t_(7,1)*v_(4,2,2)*s_(3,3,2)+48*u_(5,2,1)*t_(4,4)*v_(4,2,2)*s_(4,2,2)+u_(8)*t_(7,1)*v_(4,2,2)*s_(4,2,2)+50*u_(4,4)*t_(4,3,1)*v_(4,2,2)*s_(4,2,2)+62*u_(6,2)*t_(5,2,1)*v_(4,2,2)*s_(3,3,2)+70*u_(6,1,1)*t_(5,2,1)*v_(4,2,2)*s_(3,3,2)+56*u_(6,2)*t_(4,3,1)*v_(4,2,2)*s_(3,3,2)+67*u_(6,1,1)*t_(4,3,1)*v_(4,2,2)*s_(3,3,2)+80*u_(6,2)*t_(5,2,1)*v_(4,2,2)*s_(4,2,2)+80*u_(5,3)*t_(5,2,1)*v_(4,2,2)*s_(3,3,2)+76*u_(6,2)*t_(4,3,1)*v_(4,2,2)*s_(4,2,2)+93*u_(6,1,1)*t_(5,2,1)*v_(4,2,2)*s_(4,2,2)+77*u_(5,3)*t_(4,3,1)*v_(4,2,2)*s_(3,3,2)+91*u_(6,1,1)*t_(4,3,1)*v_(4,2,2)*s_(4,2,2)+232*v_(4,3,1)*s_(4,3,1)*u_(4,2,2)*t_(3,3,2)+3*t_(8)*v_(4,3,1)*s_(4,2,2)*u_(3,3,2)+4*t_(8)*v_(4,3,1)*s_(4,3,1)*u_(3,3,2)+6*t_(8)*v_(4,3,1)*s_(4,3,1)*u_(4,2,2)+21*t_(7,1)*v_(4,3,1)*s_(4,2,2)*u_(3,3,2)+26*t_(7,1)*v_(4,3,1)*s_(4,3,1)*u_(3,3,2)+36*t_(7,1)*v_(4,3,1)*s_(4,3,1)*u_(4,2,2)+41*t_(4,4)*v_(4,3,1)*s_(4,2,2)*u_(3,3,2)+42*t_(4,4)*v_(4,3,1)*s_(4,3,1)*u_(3,3,2)+56*t_(6,2)*v_(4,3,1)*s_(4,2,2)*u_(3,3,2)+67*t_(6,1,1)*v_(4,3,1)*s_(4,2,2)*u_(3,3,2)+56*t_(4,4)*v_(4,3,1)*s_(4,3,1)*u_(4,2,2)+65*t_(6,2)*v_(4,3,1)*s_(4,3,1)*u_(3,3,2)+79*t_(6,1,1)*v_(4,3,1)*s_(4,3,1)*u_(3,3,2)+77*t_(5,3)*v_(4,3,1)*s_(4,2,2)*u_(3,3,2)+87*t_(6,2)*v_(4,3,1)*s_(4,3,1)*u_(4,2,2)+87*t_(5,3)*v_(4,3,1)*s_(4,3,1)*u_(3,3,2)+108*t_(6,1,1)*v_(4,3,1)*s_(4,3,1)*u_(4,2,2)+113*t_(5,3)*v_(4,3,1)*s_(4,3,1)*u_(4,2,2)+210*t_(5,2,1)*v_(4,3,1)*s_(4,2,2)*u_(3,3,2)+245*t_(5,2,1)*v_(4,3,1)*s_(4,3,1)*u_(3,3,2)+327*t_(5,2,1)*v_(4,3,1)*s_(4,3,1)*u_(4,2,2)+90*u_(6,2)*t_(5,2,1)*v_(4,3,1)*s_(4,3,1)+119*u_(6,1,1)*t_(5,2,1)*v_(4,3,1)*s_(4,3,1)+107*u_(5,3)*t_(5,2,1)*v_(4,3,1)*s_(4,2,2)+103*u_(5,3)*t_(5,2,1)*v_(4,3,1)*s_(4,3,1)+u_(8)*t_(4,4)*v_(4,3,1)*s_(4,3,1)+2*u_(8)*t_(5,3)*v_(4,3,1)*s_(3,3,2)+s_(8)*u_(5,2,1)*t_(4,4)*v_(4,3,1)+s_(8)*u_(6,1,1)*t_(5,3)*v_(4,3,1)+2*s_(8)*u_(6,2)*t_(5,2,1)*v_(4,3,1)+3*s_(8)*u_(6,1,1)*t_(5,2,1)*v_(4,3,1)+2*s_(8)*u_(5,3)*t_(5,2,1)*v_(4,3,1)+3*s_(7,1)*u_(6,2)*t_(6,1,1)*v_(4,3,1)+s_(7,1)*u_(6,1,1)*t_(4,4)*v_(4,3,1)+3*s_(7,1)*u_(6,1,1)*t_(5,3)*v_(4,3,1)+4*s_(7,1)*u_(5,2,1)*t_(4,4)*v_(4,3,1)+2*s_(6,2)*u_(6,1,1)*t_(4,4)*v_(4,3,1)+2*s_(6,1,1)*u_(5,3)*t_(4,4)*v_(4,3,1)+10*s_(7,1)*u_(6,2)*t_(5,2,1)*v_(4,3,1)+s_(8)*u_(6,2)*t_(6,1,1)*v_(4,3,1)+16*s_(7,1)*u_(6,1,1)*t_(5,2,1)*v_(4,3,1)+6*s_(6,2)*u_(6,1,1)*t_(5,3)*v_(4,3,1)+10*s_(7,1)*u_(5,3)*t_(5,2,1)*v_(4,3,1)+8*s_(6,2)*u_(5,2,1)*t_(4,4)*v_(4,3,1)+14*s_(6,1,1)*u_(5,2,1)*t_(4,4)*v_(4,3,1)+8*s_(5,3)*u_(5,2,1)*t_(4,4)*v_(4,3,1)+33*s_(6,2)*u_(6,1,1)*t_(5,2,1)*v_(4,3,1)+19*s_(6,2)*u_(5,3)*t_(5,2,1)*v_(4,3,1)+34*s_(6,1,1)*u_(5,3)*t_(5,2,1)*v_(4,3,1)+s_(8)*u_(7,1)*t_(5,2,1)*v_(4,3,1)+3*u_(8)*t_(6,2)*v_(4,3,1)*s_(4,3,1)+3*u_(8)*t_(6,1,1)*v_(4,3,1)*s_(4,3,1)+4*u_(8)*t_(5,2,1)*v_(4,3,1)*s_(3,3,2)+6*u_(8)*t_(5,2,1)*v_(4,3,1)*s_(4,2,2)+5*u_(7,1)*t_(4,4)*v_(4,3,1)*s_(3,3,2)+7*u_(8)*t_(5,2,1)*v_(4,3,1)*s_(4,3,1)+6*u_(7,1)*t_(4,4)*v_(4,3,1)*s_(4,2,2)+5*u_(7,1)*t_(4,4)*v_(4,3,1)*s_(4,3,1)+10*u_(7,1)*t_(6,2)*v_(4,3,1)*s_(3,3,2)+11*u_(7,1)*t_(6,1,1)*v_(4,3,1)*s_(3,3,2)+11*u_(7,1)*t_(5,3)*v_(4,3,1)*s_(3,3,2)+12*u_(7,1)*t_(6,2)*v_(4,3,1)*s_(4,2,2)+15*u_(7,1)*t_(6,1,1)*v_(4,3,1)*s_(4,2,2)+13*u_(7,1)*t_(5,3)*v_(4,3,1)*s_(4,2,2)+13*u_(6,1,1)*t_(4,4)*v_(4,3,1)*s_(3,3,2)+9*u_(6,2)*t_(4,4)*v_(4,3,1)*s_(3,3,2)+12*u_(7,1)*t_(6,2)*v_(4,3,1)*s_(4,3,1)+16*u_(7,1)*t_(6,1,1)*v_(4,3,1)*s_(4,3,1)+11*u_(6,2)*t_(4,4)*v_(4,3,1)*s_(4,2,2)+12*u_(7,1)*t_(5,3)*v_(4,3,1)*s_(4,3,1)+8*u_(5,3)*t_(4,4)*v_(4,3,1)*s_(3,3,2)+18*u_(6,1,1)*t_(4,4)*v_(4,3,1)*s_(4,2,2)+25*u_(6,2)*t_(6,1,1)*v_(4,3,1)*s_(3,3,2)+26*u_(7,1)*t_(5,2,1)*v_(4,3,1)*s_(3,3,2)+9*u_(6,2)*t_(4,4)*v_(4,3,1)*s_(4,3,1)+17*u_(6,1,1)*t_(4,4)*v_(4,3,1)*s_(4,3,1)+10*u_(5,3)*t_(4,4)*v_(4,3,1)*s_(4,2,2)+21*u_(6,2)*t_(5,3)*v_(4,3,1)*s_(3,3,2)+31*u_(6,1,1)*t_(5,3)*v_(4,3,1)*s_(3,3,2)+34*u_(6,2)*t_(6,1,1)*v_(4,3,1)*s_(4,2,2)+37*u_(7,1)*t_(5,2,1)*v_(4,3,1)*s_(4,2,2)+9*u_(5,3)*t_(4,4)*v_(4,3,1)*s_(4,3,1)+25*u_(6,2)*t_(5,3)*v_(4,3,1)*s_(4,2,2)+33*u_(6,2)*t_(6,1,1)*v_(4,3,1)*s_(4,3,1)+39*u_(6,1,1)*t_(5,3)*v_(4,3,1)*s_(4,2,2)+41*u_(7,1)*t_(5,2,1)*v_(4,3,1)*s_(4,3,1)+38*u_(5,2,1)*t_(4,4)*v_(4,3,1)*s_(3,3,2)+23*u_(6,2)*t_(5,3)*v_(4,3,1)*s_(4,3,1)+36*u_(6,1,1)*t_(5,3)*v_(4,3,1)*s_(4,3,1)+u_(8)*t_(7,1)*v_(4,3,1)*s_(3,3,2)+50*u_(5,2,1)*t_(4,4)*v_(4,3,1)*s_(4,2,2)+u_(8)*t_(7,1)*v_(4,3,1)*s_(4,2,2)+63*u_(6,2)*t_(5,2,1)*v_(4,3,1)*s_(3,3,2)+76*u_(6,1,1)*t_(5,2,1)*v_(4,3,1)*s_(3,3,2)+49*u_(5,2,1)*t_(4,4)*v_(4,3,1)*s_(4,3,1)+86*u_(6,2)*t_(5,2,1)*v_(4,3,1)*s_(4,2,2)+81*u_(5,3)*t_(5,2,1)*v_(4,3,1)*s_(3,3,2)+104*u_(6,1,1)*t_(5,2,1)*v_(4,3,1)*s_(4,2,2)+2*u_(8)*t_(6,2)*v_(4,3,1)*s_(3,3,2)+2*u_(8)*t_(6,2)*v_(4,3,1)*s_(4,2,2)+2*u_(8)*t_(7,1)*v_(4,3,1)*s_(4,3,1)+2*u_(8)*t_(6,1,1)*v_(4,3,1)*s_(3,3,2)+2*u_(8)*t_(5,3)*v_(4,3,1)*s_(4,2,2)+u_(8)*t_(4,4)*v_(4,3,1)*s_(3,3,2)+3*u_(8)*t_(6,1,1)*v_(4,3,1)*s_(4,2,2)+u_(8)*t_(4,4)*v_(4,3,1)*s_(4,2,2)+3*u_(8)*t_(5,3)*v_(4,3,1)*s_(4,3,1)+37*t_(7,1)*v_(5,2,1)*s_(4,3,1)*u_(4,2,2)+8*t_(5,3)*v_(5,2,1)*s_(4,4)*u_(4,3,1)+42*t_(7,1)*v_(5,2,1)*s_(5,2,1)*u_(4,3,1)+62*t_(6,2)*v_(5,2,1)*s_(4,2,2)*u_(3,3,2)+70*t_(6,1,1)*v_(5,2,1)*s_(4,2,2)*u_(3,3,2)+60*t_(6,2)*v_(5,2,1)*s_(5,2,1)*u_(3,3,2)+76*t_(6,1,1)*v_(5,2,1)*s_(5,2,1)*u_(3,3,2)+63*t_(6,2)*v_(5,2,1)*s_(4,3,1)*u_(3,3,2)+76*t_(6,1,1)*v_(5,2,1)*s_(4,3,1)*u_(3,3,2)+80*t_(5,3)*v_(5,2,1)*s_(4,2,2)*u_(3,3,2)+71*t_(5,3)*v_(5,2,1)*s_(5,2,1)*u_(3,3,2)+80*t_(6,2)*v_(5,2,1)*s_(5,2,1)*u_(4,2,2)+101*t_(6,1,1)*v_(5,2,1)*s_(5,2,1)*u_(4,2,2)+86*t_(6,2)*v_(5,2,1)*s_(4,3,1)*u_(4,2,2)+81*t_(5,3)*v_(5,2,1)*s_(4,3,1)*u_(3,3,2)+104*t_(6,1,1)*v_(5,2,1)*s_(4,3,1)*u_(4,2,2)+89*t_(6,2)*v_(5,2,1)*s_(5,2,1)*u_(4,3,1)+117*t_(6,1,1)*v_(5,2,1)*s_(5,2,1)*u_(4,3,1)+93*t_(5,3)*v_(5,2,1)*s_(5,2,1)*u_(4,2,2)+107*t_(5,3)*v_(5,2,1)*s_(4,3,1)*u_(4,2,2)+98*t_(5,3)*v_(5,2,1)*s_(5,2,1)*u_(4,3,1)+u_(8)*t_(6,1,1)*v_(5,2,1)*s_(3,3,2)+u_(8)*t_(5,3)*v_(5,2,1)*s_(3,3,2)+s_(8)*u_(6,2)*t_(6,1,1)*v_(5,2,1)+s_(8)*u_(6,1,1)*t_(5,3)*v_(5,2,1)+4*s_(7,1)*u_(6,2)*t_(6,1,1)*v_(5,2,1)+4*s_(7,1)*u_(6,1,1)*t_(5,3)*v_(5,2,1)+6*s_(6,2)*u_(6,1,1)*t_(5,3)*v_(5,2,1)+s_(8)*u_(7,1)*t_(6,1,1)*v_(5,2,1)+39*v_(5,2,1)*s_(4,4)*u_(4,2,2)*t_(3,3,2)+32*v_(5,2,1)*s_(5,2,1)*u_(4,4)*t_(3,3,2)+38*v_(5,2,1)*s_(4,4)*u_(4,3,1)*t_(3,3,2)+41*v_(5,2,1)*s_(5,2,1)*u_(4,4)*t_(4,2,2)+50*v_(5,2,1)*s_(4,4)*u_(4,3,1)*t_(4,2,2)+43*v_(5,2,1)*s_(5,2,1)*u_(4,4)*t_(4,3,1)+198*v_(5,2,1)*s_(5,2,1)*u_(4,2,2)*t_(3,3,2)+210*v_(5,2,1)*s_(4,3,1)*u_(4,2,2)*t_(3,3,2)+228*v_(5,2,1)*s_(5,2,1)*u_(4,3,1)*t_(3,3,2)+305*v_(5,2,1)*s_(5,2,1)*u_(4,3,1)*t_(4,2,2)+t_(8)*v_(5,2,1)*s_(4,4)*u_(4,2,2)+t_(8)*v_(5,2,1)*s_(4,4)*u_(4,3,1)+t_(8)*v_(5,2,1)*s_(5,2,1)*u_(4,4)+4*t_(8)*v_(5,2,1)*s_(4,2,2)*u_(3,3,2)+4*t_(8)*v_(5,2,1)*s_(5,2,1)*u_(3,3,2)+4*t_(8)*v_(5,2,1)*s_(4,3,1)*u_(3,3,2)+5*t_(8)*v_(5,2,1)*s_(5,2,1)*u_(4,2,2)+6*t_(8)*v_(5,2,1)*s_(4,3,1)*u_(4,2,2)+2*t_(7,1)*v_(5,2,1)*s_(4,4)*u_(3,3,2)+8*t_(8)*v_(5,2,1)*s_(5,2,1)*u_(4,3,1)+4*t_(7,1)*v_(5,2,1)*s_(4,4)*u_(4,2,2)+4*t_(7,1)*v_(5,2,1)*s_(4,4)*u_(4,3,1)+5*t_(7,1)*v_(5,2,1)*s_(5,2,1)*u_(4,4)+5*t_(6,2)*v_(5,2,1)*s_(4,4)*u_(3,3,2)+8*t_(6,1,1)*v_(5,2,1)*s_(4,4)*u_(3,3,2)+5*t_(5,3)*v_(5,2,1)*s_(4,4)*u_(3,3,2)+8*t_(6,2)*v_(5,2,1)*s_(4,4)*u_(4,2,2)+25*t_(7,1)*v_(5,2,1)*s_(4,2,2)*u_(3,3,2)+11*t_(6,1,1)*v_(5,2,1)*s_(4,4)*u_(4,2,2)+25*t_(7,1)*v_(5,2,1)*s_(5,2,1)*u_(3,3,2)+26*t_(7,1)*v_(5,2,1)*s_(4,3,1)*u_(3,3,2)+8*t_(6,2)*v_(5,2,1)*s_(5,2,1)*u_(4,4)+8*t_(6,2)*v_(5,2,1)*s_(4,4)*u_(4,3,1)+14*t_(6,1,1)*v_(5,2,1)*s_(5,2,1)*u_(4,4)+8*t_(5,3)*v_(5,2,1)*s_(4,4)*u_(4,2,2)+14*t_(6,1,1)*v_(5,2,1)*s_(4,4)*u_(4,3,1)+34*t_(7,1)*v_(5,2,1)*s_(5,2,1)*u_(4,2,2)+8*t_(5,3)*v_(5,2,1)*s_(5,2,1)*u_(4,4)+2*u_(8)*t_(6,2)*v_(5,2,1)*s_(4,3,1)+3*u_(8)*t_(6,1,1)*v_(5,2,1)*s_(4,3,1)+2*u_(8)*t_(5,3)*v_(5,2,1)*s_(4,3,1)+3*u_(8)*t_(6,2)*v_(5,2,1)*s_(5,2,1)+3*u_(8)*t_(6,1,1)*v_(5,2,1)*s_(5,2,1)+3*u_(8)*t_(5,3)*v_(5,2,1)*s_(5,2,1)+2*u_(7,1)*t_(6,1,1)*v_(5,2,1)*s_(4,4)+6*u_(7,1)*t_(6,2)*v_(5,2,1)*s_(3,3,2)+8*u_(7,1)*t_(6,1,1)*v_(5,2,1)*s_(3,3,2)+3*u_(6,2)*t_(6,1,1)*v_(5,2,1)*s_(4,4)+6*u_(7,1)*t_(5,3)*v_(5,2,1)*s_(3,3,2)+10*u_(7,1)*t_(6,2)*v_(5,2,1)*s_(4,2,2)+12*u_(7,1)*t_(6,1,1)*v_(5,2,1)*s_(4,2,2)+u_(8)*t_(6,2)*v_(5,2,1)*s_(3,3,2)+3*u_(6,1,1)*t_(5,3)*v_(5,2,1)*s_(4,4)+10*u_(7,1)*t_(5,3)*v_(5,2,1)*s_(4,2,2)+10*u_(7,1)*t_(6,2)*v_(5,2,1)*s_(4,3,1)+16*u_(7,1)*t_(6,1,1)*v_(5,2,1)*s_(4,3,1)+11*u_(7,1)*t_(6,2)*v_(5,2,1)*s_(5,2,1)+16*u_(7,1)*t_(6,1,1)*v_(5,2,1)*s_(5,2,1)+20*u_(6,2)*t_(6,1,1)*v_(5,2,1)*s_(3,3,2)+10*u_(7,1)*t_(5,3)*v_(5,2,1)*s_(4,3,1)+11*u_(7,1)*t_(5,3)*v_(5,2,1)*s_(5,2,1)+14*u_(6,2)*t_(5,3)*v_(5,2,1)*s_(3,3,2)+21*u_(6,1,1)*t_(5,3)*v_(5,2,1)*s_(3,3,2)+28*u_(6,2)*t_(6,1,1)*v_(5,2,1)*s_(4,2,2)+20*u_(6,2)*t_(5,3)*v_(5,2,1)*s_(4,2,2)+33*u_(6,2)*t_(6,1,1)*v_(5,2,1)*s_(4,3,1)+29*u_(6,1,1)*t_(5,3)*v_(5,2,1)*s_(4,2,2)+31*u_(6,2)*t_(6,1,1)*v_(5,2,1)*s_(5,2,1)+19*u_(6,2)*t_(5,3)*v_(5,2,1)*s_(4,3,1)+19*u_(6,2)*t_(5,3)*v_(5,2,1)*s_(5,2,1)+34*u_(6,1,1)*t_(5,3)*v_(5,2,1)*s_(4,3,1)+32*u_(6,1,1)*t_(5,3)*v_(5,2,1)*s_(5,2,1)+u_(8)*t_(7,1)*v_(5,2,1)*s_(4,2,2)+u_(8)*t_(7,1)*v_(5,2,1)*s_(4,3,1)+u_(8)*t_(6,1,1)*v_(5,2,1)*s_(4,4)+2*u_(8)*t_(6,2)*v_(5,2,1)*s_(4,2,2)+2*u_(8)*t_(7,1)*v_(5,2,1)*s_(5,2,1)+2*u_(8)*t_(6,1,1)*v_(5,2,1)*s_(4,2,2)+2*u_(8)*t_(5,3)*v_(5,2,1)*s_(4,2,2)+10*t_(6,2)*v_(6,1,1)*s_(6,1,1)*u_(4,3,1)+15*t_(7,1)*v_(6,1,1)*s_(4,3,1)*u_(4,2,2)+4*t_(6,2)*v_(6,1,1)*s_(5,3)*u_(4,2,2)+16*t_(7,1)*v_(6,1,1)*s_(5,2,1)*u_(4,3,1)+12*t_(6,2)*v_(6,1,1)*s_(6,1,1)*u_(5,2,1)+20*t_(6,2)*v_(6,1,1)*s_(5,2,1)*u_(3,3,2)+6*t_(6,2)*v_(6,1,1)*s_(5,3)*u_(4,3,1)+25*t_(6,2)*v_(6,1,1)*s_(4,2,2)*u_(3,3,2)+6*t_(6,2)*v_(6,1,1)*s_(5,3)*u_(5,2,1)+25*t_(6,2)*v_(6,1,1)*s_(4,3,1)*u_(3,3,2)+28*t_(6,2)*v_(6,1,1)*s_(5,2,1)*u_(4,2,2)+34*t_(6,2)*v_(6,1,1)*s_(4,3,1)*u_(4,2,2)+33*t_(6,2)*v_(6,1,1)*s_(5,2,1)*u_(4,3,1)+t_(8)*v_(6,1,1)*s_(5,2,1)*u_(4,4)+t_(8)*v_(6,1,1)*s_(5,2,1)*u_(3,3,2)+t_(8)*v_(6,1,1)*s_(6,1,1)*u_(5,3)+t_(8)*v_(6,1,1)*s_(6,1,1)*u_(4,2,2)+t_(7,1)*v_(6,1,1)*s_(6,1,1)*u_(4,4)+t_(7,1)*v_(6,1,1)*s_(6,1,1)*u_(3,3,2)+11*v_(6,1,1)*s_(5,2,1)*u_(4,4)*t_(4,2,2)+12*v_(6,1,1)*s_(6,1,1)*u_(5,3)*t_(5,2,1)+18*v_(6,1,1)*s_(4,4)*u_(4,3,1)*t_(4,2,2)+26*v_(6,1,1)*s_(5,3)*u_(4,2,2)*t_(3,3,2)+27*v_(6,1,1)*s_(6,1,1)*u_(4,3,1)*t_(3,3,2)+14*v_(6,1,1)*s_(5,2,1)*u_(4,4)*t_(4,3,1)+21*v_(6,1,1)*s_(5,3)*u_(5,2,1)*t_(3,3,2)+35*v_(6,1,1)*s_(6,1,1)*u_(5,2,1)*t_(4,2,2)+31*v_(6,1,1)*s_(5,3)*u_(4,3,1)*t_(3,3,2)+38*v_(6,1,1)*s_(6,1,1)*u_(4,3,1)*t_(4,2,2)+29*v_(6,1,1)*s_(5,3)*u_(5,2,1)*t_(4,2,2)+44*v_(6,1,1)*s_(6,1,1)*u_(5,2,1)*t_(4,3,1)+39*v_(6,1,1)*s_(5,3)*u_(4,3,1)*t_(4,2,2)+34*v_(6,1,1)*s_(5,3)*u_(5,2,1)*t_(4,3,1)+70*v_(6,1,1)*s_(5,2,1)*u_(4,2,2)*t_(3,3,2)+67*v_(6,1,1)*s_(4,3,1)*u_(4,2,2)*t_(3,3,2)+76*v_(6,1,1)*s_(5,2,1)*u_(4,3,1)*t_(3,3,2)+104*v_(6,1,1)*s_(5,2,1)*u_(4,3,1)*t_(4,2,2)+t_(8)*v_(6,1,1)*s_(5,3)*u_(4,3,1)+t_(8)*v_(6,1,1)*s_(5,3)*u_(5,2,1)+2*t_(8)*v_(6,1,1)*s_(4,2,2)*u_(3,3,2)+2*t_(8)*v_(6,1,1)*s_(4,3,1)*u_(3,3,2)+2*t_(8)*v_(6,1,1)*s_(5,2,1)*u_(4,2,2)+2*t_(8)*v_(6,1,1)*s_(6,1,1)*u_(5,2,1)+3*t_(8)*v_(6,1,1)*s_(4,3,1)*u_(4,2,2)+3*t_(8)*v_(6,1,1)*s_(5,2,1)*u_(4,3,1)+t_(7,1)*v_(6,1,1)*s_(4,4)*u_(4,2,2)+t_(7,1)*v_(6,1,1)*s_(5,3)*u_(3,3,2)+4*t_(7,1)*v_(6,1,1)*s_(6,1,1)*u_(4,2,2)+t_(6,2)*v_(6,1,1)*s_(6,1,1)*u_(4,4)+2*t_(7,1)*v_(6,1,1)*s_(5,2,1)*u_(4,4)+2*t_(7,1)*v_(6,1,1)*s_(6,1,1)*u_(5,3)+5*t_(7,1)*v_(6,1,1)*s_(6,1,1)*u_(4,3,1)+6*t_(6,2)*v_(6,1,1)*s_(6,1,1)*u_(3,3,2)+t_(7,1)*v_(6,1,1)*s_(4,4)*u_(4,3,1)+2*t_(7,1)*v_(6,1,1)*s_(5,3)*u_(4,2,2)+t_(6,2)*v_(6,1,1)*s_(4,4)*u_(3,3,2)+2*t_(6,2)*v_(6,1,1)*s_(4,4)*u_(4,2,2)+8*t_(7,1)*v_(6,1,1)*s_(5,2,1)*u_(3,3,2)+10*t_(7,1)*v_(6,1,1)*s_(4,2,2)*u_(3,3,2)+3*t_(6,2)*v_(6,1,1)*s_(5,3)*u_(3,3,2)+3*t_(7,1)*v_(6,1,1)*s_(5,3)*u_(4,3,1)+7*t_(7,1)*v_(6,1,1)*s_(6,1,1)*u_(5,2,1)+3*t_(6,2)*v_(6,1,1)*s_(6,1,1)*u_(5,3)+4*t_(7,1)*v_(6,1,1)*s_(5,3)*u_(5,2,1)+3*t_(6,2)*v_(6,1,1)*s_(5,2,1)*u_(4,4)+11*t_(7,1)*v_(6,1,1)*s_(4,3,1)*u_(3,3,2)+2*t_(6,2)*v_(6,1,1)*s_(4,4)*u_(4,3,1)+10*t_(6,2)*v_(6,1,1)*s_(6,1,1)*u_(4,2,2)+12*t_(7,1)*v_(6,1,1)*s_(5,2,1)*u_(4,2,2)+u_(8)*t_(6,2)*v_(6,1,1)*s_(5,2,1)+u_(8)*t_(6,2)*v_(6,1,1)*s_(6,1,1)+2*u_(7,1)*t_(6,2)*v_(6,1,1)*s_(4,2,2)+3*u_(7,1)*t_(6,2)*v_(6,1,1)*s_(4,3,1)+2*u_(7,1)*t_(6,2)*v_(6,1,1)*s_(6,1,1)+4*u_(7,1)*t_(6,2)*v_(6,1,1)*s_(5,2,1)+u_(8)*t_(6,2)*v_(6,1,1)*s_(4,3,1)+u_(8)*t_(7,1)*v_(6,1,1)*s_(5,2,1)+u_(8)*t_(7,1)*v_(6,1,1)*s_(6,1,1)+u_(7,1)*t_(6,2)*v_(6,1,1)*s_(3,3,2)+v_(6,1,1)*s_(6,1,1)*u_(4,4)*t_(3,3,2)+v_(6,1,1)*s_(6,1,1)*u_(5,3)*t_(4,4)+v_(6,1,1)*s_(5,3)*u_(4,4)*t_(3,3,2)+3*v_(6,1,1)*s_(6,1,1)*u_(4,4)*t_(4,2,2)+6*v_(6,1,1)*s_(6,1,1)*u_(5,3)*t_(3,3,2)+5*v_(6,1,1)*s_(6,1,1)*u_(5,2,1)*t_(4,4)+4*v_(6,1,1)*s_(5,3)*u_(4,4)*t_(4,2,2)+5*v_(6,1,1)*s_(6,1,1)*u_(4,4)*t_(4,3,1)+2*v_(6,1,1)*s_(5,3)*u_(4,4)*t_(4,3,1)+3*v_(6,1,1)*s_(5,3)*u_(5,2,1)*t_(4,4)+15*v_(6,1,1)*s_(4,4)*u_(4,2,2)*t_(3,3,2)+10*v_(6,1,1)*s_(6,1,1)*u_(5,3)*t_(4,2,2)+13*v_(6,1,1)*s_(4,4)*u_(4,3,1)*t_(3,3,2)+8*v_(6,1,1)*s_(5,2,1)*u_(4,4)*t_(3,3,2)+10*v_(6,1,1)*s_(6,1,1)*u_(5,3)*t_(4,3,1)+27*v_(6,1,1)*s_(6,1,1)*u_(4,2,2)*t_(3,3,2)+27*v_(6,1,1)*s_(6,1,1)*u_(5,2,1)*t_(3,3,2)+t_(8)*v_(4,4)*s_(4,4)*u_(4,2,2)+2*t_(7,1)*v_(4,4)*s_(4,4)*u_(3,3,2)+t_(8)*v_(4,4)*s_(4,3,1)*u_(3,3,2)+t_(8)*v_(4,4)*s_(4,3,1)*u_(4,2,2)+2*t_(6,1,1)*v_(4,4)*s_(4,4)*u_(4,2,2)+4*t_(7,1)*v_(4,4)*s_(4,2,2)*u_(3,3,2)+3*t_(6,1,1)*v_(4,4)*s_(4,4)*u_(3,3,2)+5*t_(7,1)*v_(4,4)*s_(4,3,1)*u_(3,3,2)+t_(6,1,1)*v_(4,4)*s_(4,4)*u_(4,3,1)+t_(6,2)*v_(4,4)*s_(4,4)*u_(4,2,2)+6*t_(7,1)*v_(4,4)*s_(4,3,1)*u_(4,2,2)+7*t_(6,2)*v_(4,4)*s_(4,2,2)*u_(3,3,2)+2*t_(5,2,1)*v_(4,4)*s_(4,4)*u_(3,3,2)+3*t_(5,2,1)*v_(4,4)*s_(4,4)*u_(4,2,2)+15*t_(6,1,1)*v_(4,4)*s_(4,2,2)*u_(3,3,2)+13*t_(6,1,1)*v_(4,4)*s_(4,3,1)*u_(3,3,2)+9*t_(6,2)*v_(4,4)*s_(4,3,1)*u_(3,3,2)+3*t_(5,2,1)*v_(4,4)*s_(4,4)*u_(4,3,1)+12*t_(5,3)*v_(4,4)*s_(4,2,2)*u_(3,3,2)+11*t_(6,2)*v_(4,4)*s_(4,3,1)*u_(4,2,2)+8*t_(5,3)*v_(4,4)*s_(4,3,1)*u_(3,3,2)+18*t_(6,1,1)*v_(4,4)*s_(4,3,1)*u_(4,2,2)+10*t_(5,3)*v_(4,4)*s_(4,3,1)*u_(4,2,2)+39*t_(5,2,1)*v_(4,4)*s_(4,2,2)*u_(3,3,2)+38*t_(5,2,1)*v_(4,4)*s_(4,3,1)*u_(3,3,2)+50*t_(5,2,1)*v_(4,4)*s_(4,3,1)*u_(4,2,2)+t_(7,1)*v_(4,4)*s_(4,4)*u_(4,2,2)+u_(8)*t_(5,2,1)*v_(4,4)*s_(4,2,2)+u_(8)*t_(5,2,1)*v_(4,4)*s_(4,3,1)+u_(7,1)*t_(5,3)*v_(4,4)*s_(3,3,2)+u_(8)*t_(5,3)*v_(4,4)*s_(3,3,2)+u_(7,1)*t_(6,1,1)*v_(4,4)*s_(4,2,2)+u_(7,1)*t_(5,3)*v_(4,4)*s_(4,2,2)+u_(7,1)*t_(6,1,1)*v_(4,4)*s_(4,3,1)+2*u_(7,1)*t_(5,2,1)*v_(4,4)*s_(3,3,2)+u_(6,2)*t_(6,1,1)*v_(4,4)*s_(3,3,2)+2*u_(6,2)*t_(6,1,1)*v_(4,4)*s_(4,2,2)+u_(6,1,1)*t_(5,3)*v_(4,4)*s_(3,3,2)+u_(6,1,1)*t_(5,2,1)*v_(4,4)*s_(4,4)+u_(6,2)*t_(5,3)*v_(4,4)*s_(3,3,2)+4*u_(7,1)*t_(5,2,1)*v_(4,4)*s_(4,2,2)+4*u_(7,1)*t_(5,2,1)*v_(4,4)*s_(4,3,1)+2*u_(6,2)*t_(6,1,1)*v_(4,4)*s_(4,3,1)+4*u_(6,1,1)*t_(5,3)*v_(4,4)*s_(4,2,2)+2*u_(6,1,1)*t_(5,3)*v_(4,4)*s_(4,3,1)+5*u_(6,2)*t_(5,2,1)*v_(4,4)*s_(3,3,2)+8*u_(6,1,1)*t_(5,2,1)*v_(4,4)*s_(3,3,2)+5*u_(5,3)*t_(5,2,1)*v_(4,4)*s_(3,3,2)+8*u_(6,2)*t_(5,2,1)*v_(4,4)*s_(4,2,2)+11*u_(6,1,1)*t_(5,2,1)*v_(4,4)*s_(4,2,2)+8*u_(6,2)*t_(5,2,1)*v_(4,4)*s_(4,3,1)+8*u_(5,3)*t_(5,2,1)*v_(4,4)*s_(4,2,2)+14*u_(6,1,1)*t_(5,2,1)*v_(4,4)*s_(4,3,1)+8*u_(5,3)*t_(5,2,1)*v_(4,4)*s_(4,3,1)+2*s_(7,1)*u_(6,1,1)*t_(5,2,1)*v_(4,4)+3*s_(6,2)*u_(6,1,1)*t_(5,2,1)*v_(4,4)+3*s_(6,1,1)*u_(5,3)*t_(5,2,1)*v_(4,4)+s_(8)*u_(6,1,1)*t_(5,2,1)*v_(4,4)+2*v_(4,4)*s_(4,4)*u_(4,2,2)*t_(3,3,2)+3*v_(4,4)*s_(4,4)*u_(4,3,1)*t_(3,3,2)+4*v_(4,4)*s_(4,4)*u_(4,3,1)*t_(4,2,2)+41*v_(4,4)*s_(4,3,1)*u_(4,2,2)*t_(3,3,2)+14*t_(6,2)*v_(5,3)*s_(5,2,1)*u_(3,3,2)+21*t_(6,1,1)*v_(5,3)*s_(5,2,1)*u_(3,3,2)+21*t_(6,2)*v_(5,3)*s_(4,3,1)*u_(3,3,2)+31*t_(6,1,1)*v_(5,3)*s_(4,3,1)*u_(3,3,2)+20*t_(6,2)*v_(5,3)*s_(5,2,1)*u_(4,2,2)+29*t_(6,1,1)*v_(5,3)*s_(5,2,1)*u_(4,2,2)+25*t_(6,2)*v_(5,3)*s_(4,3,1)*u_(4,2,2)+39*t_(6,1,1)*v_(5,3)*s_(4,3,1)*u_(4,2,2)+19*t_(6,2)*v_(5,3)*s_(5,2,1)*u_(4,3,1)+34*t_(6,1,1)*v_(5,3)*s_(5,2,1)*u_(4,3,1)+t_(8)*v_(5,3)*s_(5,3)*u_(4,2,2)+2*t_(8)*v_(5,3)*s_(4,2,2)*u_(3,3,2)+2*t_(8)*v_(5,3)*s_(4,3,1)*u_(3,3,2)+t_(8)*v_(5,3)*s_(5,2,1)*u_(3,3,2)+3*u_(6,2)*t_(6,1,1)*v_(5,3)*s_(3,3,2)+3*u_(7,1)*t_(6,1,1)*v_(5,3)*s_(4,3,1)+4*u_(7,1)*t_(6,1,1)*v_(5,3)*s_(5,2,1)+4*u_(6,2)*t_(6,1,1)*v_(5,3)*s_(4,2,2)+6*u_(6,2)*t_(6,1,1)*v_(5,3)*s_(4,3,1)+6*u_(6,2)*t_(6,1,1)*v_(5,3)*s_(5,2,1)+12*v_(5,3)*s_(4,4)*u_(4,2,2)*t_(3,3,2)+5*v_(5,3)*s_(5,2,1)*u_(4,4)*t_(3,3,2)+8*v_(5,3)*s_(4,4)*u_(4,3,1)*t_(3,3,2)+8*v_(5,3)*s_(5,2,1)*u_(4,4)*t_(4,2,2)+10*v_(5,3)*s_(4,4)*u_(4,3,1)*t_(4,2,2)+20*v_(5,3)*s_(5,3)*u_(4,2,2)*t_(3,3,2)+8*v_(5,3)*s_(5,2,1)*u_(4,4)*t_(4,3,1)+14*v_(5,3)*s_(5,3)*u_(5,2,1)*t_(3,3,2)+20*v_(5,3)*s_(5,3)*u_(4,3,1)*t_(3,3,2)+20*v_(5,3)*s_(5,3)*u_(5,2,1)*t_(4,2,2)+24*v_(5,3)*s_(5,3)*u_(4,3,1)*t_(4,2,2)+19*v_(5,3)*s_(5,3)*u_(5,2,1)*t_(4,3,1)+80*v_(5,3)*s_(5,2,1)*u_(4,2,2)*t_(3,3,2)+77*v_(5,3)*s_(4,3,1)*u_(4,2,2)*t_(3,3,2)+81*v_(5,3)*s_(5,2,1)*u_(4,3,1)*t_(3,3,2)+107*v_(5,3)*s_(5,2,1)*u_(4,3,1)*t_(4,2,2)+2*t_(8)*v_(5,3)*s_(4,3,1)*u_(4,2,2)+2*t_(8)*v_(5,3)*s_(5,2,1)*u_(4,2,2)+t_(7,1)*v_(5,3)*s_(4,4)*u_(3,3,2)+2*t_(8)*v_(5,3)*s_(5,2,1)*u_(4,3,1)+t_(8)*v_(5,3)*s_(4,4)*u_(3,3,2)+t_(7,1)*v_(5,3)*s_(4,4)*u_(4,2,2)+t_(7,1)*v_(5,3)*s_(5,3)*u_(3,3,2)+t_(6,1,1)*v_(5,3)*s_(4,4)*u_(3,3,2)+t_(7,1)*v_(5,3)*s_(5,3)*u_(4,2,2)+t_(6,2)*v_(5,3)*s_(4,4)*u_(3,3,2)+9*t_(7,1)*v_(5,3)*s_(4,2,2)*u_(3,3,2)+6*t_(7,1)*v_(5,3)*s_(5,2,1)*u_(3,3,2)+4*t_(6,1,1)*v_(5,3)*s_(4,4)*u_(4,2,2)+11*t_(7,1)*v_(5,3)*s_(4,3,1)*u_(3,3,2)+2*t_(6,1,1)*v_(5,3)*s_(4,4)*u_(4,3,1)+3*t_(6,1,1)*v_(5,3)*s_(5,2,1)*u_(4,4)+4*t_(6,1,1)*v_(5,3)*s_(5,3)*u_(3,3,2)+13*t_(7,1)*v_(5,3)*s_(4,3,1)*u_(4,2,2)+10*t_(7,1)*v_(5,3)*s_(5,2,1)*u_(4,2,2)+4*t_(6,1,1)*v_(5,3)*s_(5,3)*u_(4,2,2)+t_(6,2)*v_(5,3)*s_(5,3)*u_(4,2,2)+10*t_(7,1)*v_(5,3)*s_(5,2,1)*u_(4,3,1)+26*t_(6,1,1)*v_(5,3)*s_(4,2,2)*u_(3,3,2)+23*t_(6,2)*v_(5,3)*s_(4,2,2)*u_(3,3,2)+6*t_(6,1,1)*v_(5,3)*s_(5,3)*u_(4,3,1)+6*t_(6,1,1)*v_(5,3)*s_(5,3)*u_(5,2,1)+u_(8)*t_(6,1,1)*v_(5,3)*s_(4,3,1)+u_(8)*t_(6,1,1)*v_(5,3)*s_(5,2,1)+u_(7,1)*t_(6,1,1)*v_(5,3)*s_(3,3,2)+2*u_(7,1)*t_(6,1,1)*v_(5,3)*s_(4,2,2)+6*v_(6,2)*s_(6,1,1)*u_(5,3)*t_(4,3,1)+25*v_(6,2)*s_(6,1,1)*u_(4,2,2)*t_(3,3,2)+6*v_(6,2)*s_(6,1,1)*u_(5,3)*t_(5,2,1)+20*v_(6,2)*s_(6,2)*u_(4,3,1)*t_(3,3,2)+25*v_(6,2)*s_(6,1,1)*u_(4,3,1)*t_(3,3,2)+23*v_(6,2)*s_(5,3)*u_(4,2,2)*t_(3,3,2)+8*v_(6,2)*s_(5,2,1)*u_(4,4)*t_(4,3,1)+14*v_(6,2)*s_(5,3)*u_(5,2,1)*t_(3,3,2)+20*v_(6,2)*s_(6,2)*u_(5,2,1)*t_(4,2,2)+28*v_(6,2)*s_(6,1,1)*u_(5,2,1)*t_(4,2,2)+21*v_(6,2)*s_(5,3)*u_(4,3,1)*t_(3,3,2)+24*v_(6,2)*s_(6,2)*u_(4,3,1)*t_(4,2,2)+34*v_(6,2)*s_(6,1,1)*u_(4,3,1)*t_(4,2,2)+20*v_(6,2)*s_(5,3)*u_(5,2,1)*t_(4,2,2)+19*v_(6,2)*s_(6,2)*u_(5,2,1)*t_(4,3,1)+33*v_(6,2)*s_(6,1,1)*u_(5,2,1)*t_(4,3,1)+25*v_(6,2)*s_(5,3)*u_(4,3,1)*t_(4,2,2)+19*v_(6,2)*s_(5,3)*u_(5,2,1)*t_(4,3,1)+62*v_(6,2)*s_(5,2,1)*u_(4,2,2)*t_(3,3,2)+56*v_(6,2)*s_(4,3,1)*u_(4,2,2)*t_(3,3,2)+63*v_(6,2)*s_(5,2,1)*u_(4,3,1)*t_(3,3,2)+86*v_(6,2)*s_(5,2,1)*u_(4,3,1)*t_(4,2,2)+2*t_(8)*v_(6,2)*s_(4,3,1)*u_(3,3,2)+2*t_(8)*v_(6,2)*s_(4,3,1)*u_(4,2,2)+2*t_(8)*v_(6,2)*s_(5,2,1)*u_(4,2,2)+t_(8)*v_(6,2)*s_(6,1,1)*u_(5,2,1)+2*t_(8)*v_(6,2)*s_(5,2,1)*u_(4,3,1)+2*t_(7,1)*v_(6,2)*s_(6,1,1)*u_(4,2,2)+3*t_(7,1)*v_(6,2)*s_(6,1,1)*u_(4,3,1)+6*t_(7,1)*v_(6,2)*s_(5,2,1)*u_(3,3,2)+10*t_(7,1)*v_(6,2)*s_(4,2,2)*u_(3,3,2)+4*t_(7,1)*v_(6,2)*s_(6,1,1)*u_(5,2,1)+10*t_(7,1)*v_(6,2)*s_(4,3,1)*u_(3,3,2)+10*t_(7,1)*v_(6,2)*s_(5,2,1)*u_(4,2,2)+t_(8)*v_(6,2)*s_(4,2,2)*u_(3,3,2)+12*t_(7,1)*v_(6,2)*s_(4,3,1)*u_(4,2,2)+t_(8)*v_(6,2)*s_(5,2,1)*u_(3,3,2)+10*t_(7,1)*v_(6,2)*s_(5,2,1)*u_(4,3,1)+t_(8)*v_(6,2)*s_(6,1,1)*u_(4,3,1)+t_(7,1)*v_(6,2)*s_(6,1,1)*u_(3,3,2)+3*v_(6,2)*s_(6,2)*u_(6,1,1)*t_(3,3,2)+v_(6,2)*s_(6,1,1)*u_(4,4)*t_(3,3,2)+2*v_(6,2)*s_(6,1,1)*u_(4,4)*t_(4,2,2)+v_(6,2)*s_(5,3)*u_(4,4)*t_(3,3,2)+4*v_(6,2)*s_(6,2)*u_(6,1,1)*t_(4,2,2)+3*v_(6,2)*s_(6,1,1)*u_(5,3)*t_(3,3,2)+7*v_(6,2)*s_(4,4)*u_(4,2,2)*t_(3,3,2)+3*v_(6,2)*s_(6,1,1)*u_(5,2,1)*t_(4,4)+2*v_(6,2)*s_(6,1,1)*u_(4,4)*t_(4,3,1)+6*v_(6,2)*s_(6,2)*u_(6,1,1)*t_(4,3,1)+5*v_(6,2)*s_(5,2,1)*u_(4,4)*t_(3,3,2)+4*v_(6,2)*s_(6,1,1)*u_(5,3)*t_(4,2,2)+9*v_(6,2)*s_(4,4)*u_(4,3,1)*t_(3,3,2)+20*v_(6,2)*s_(6,2)*u_(4,2,2)*t_(3,3,2)+14*v_(6,2)*s_(6,2)*u_(5,2,1)*t_(3,3,2)+6*v_(6,2)*s_(6,2)*u_(6,1,1)*t_(5,2,1)+20*v_(6,2)*s_(6,1,1)*u_(5,2,1)*t_(3,3,2)+11*v_(6,2)*s_(4,4)*u_(4,3,1)*t_(4,2,2)+8*v_(6,2)*s_(5,2,1)*u_(4,4)*t_(4,2,2)+2*v_(7,1)*s_(6,1,1)*u_(5,3)*t_(4,2,2)+5*v_(7,1)*s_(4,4)*u_(4,3,1)*t_(3,3,2)+5*v_(7,1)*s_(7,1)*u_(5,2,1)*t_(4,3,1)+2*v_(7,1)*s_(5,2,1)*u_(4,4)*t_(3,3,2)+6*v_(7,1)*s_(6,2)*u_(5,2,1)*t_(3,3,2)+8*v_(7,1)*s_(6,1,1)*u_(5,2,1)*t_(3,3,2)+6*v_(7,1)*s_(4,4)*u_(4,3,1)*t_(4,2,2)+10*v_(7,1)*s_(6,2)*u_(4,2,2)*t_(3,3,2)+4*v_(7,1)*s_(5,2,1)*u_(4,4)*t_(4,2,2)+10*v_(7,1)*s_(6,1,1)*u_(4,2,2)*t_(3,3,2)+9*v_(7,1)*s_(5,3)*u_(4,2,2)*t_(3,3,2)+4*v_(7,1)*s_(6,2)*u_(6,1,1)*t_(5,2,1)+3*v_(7,1)*s_(6,1,1)*u_(5,3)*t_(4,3,1)+10*v_(7,1)*s_(6,2)*u_(4,3,1)*t_(3,3,2)+4*v_(7,1)*s_(6,1,1)*u_(5,3)*t_(5,2,1)+6*v_(7,1)*s_(5,3)*u_(5,2,1)*t_(3,3,2)+4*v_(7,1)*s_(5,2,1)*u_(4,4)*t_(4,3,1)+11*v_(7,1)*s_(6,1,1)*u_(4,3,1)*t_(3,3,2)+10*v_(7,1)*s_(6,2)*u_(5,2,1)*t_(4,2,2)+12*v_(7,1)*s_(6,1,1)*u_(5,2,1)*t_(4,2,2)+11*v_(7,1)*s_(5,3)*u_(4,3,1)*t_(3,3,2)+12*v_(7,1)*s_(6,2)*u_(4,3,1)*t_(4,2,2)+15*v_(7,1)*s_(6,1,1)*u_(4,3,1)*t_(4,2,2)+13*v_(7,1)*s_(5,3)*u_(4,3,1)*t_(4,2,2)+10*v_(7,1)*s_(5,3)*u_(5,2,1)*t_(4,2,2)+10*v_(7,1)*s_(6,2)*u_(5,2,1)*t_(4,3,1)+16*v_(7,1)*s_(6,1,1)*u_(5,2,1)*t_(4,3,1)+10*v_(7,1)*s_(5,3)*u_(5,2,1)*t_(4,3,1)+21*v_(7,1)*s_(4,3,1)*u_(4,2,2)*t_(3,3,2)+25*v_(7,1)*s_(5,2,1)*u_(4,2,2)*t_(3,3,2)+26*v_(7,1)*s_(5,2,1)*u_(4,3,1)*t_(3,3,2)+37*v_(7,1)*s_(5,2,1)*u_(4,3,1)*t_(4,2,2)+v_(7,1)*s_(6,2)*u_(6,1,1)*t_(3,3,2)+v_(7,1)*s_(7,1)*u_(6,1,1)*t_(4,2,2)+v_(7,1)*s_(7,1)*u_(6,1,1)*t_(4,3,1)+t_(8)*v_(7,1)*s_(4,2,2)*u_(3,3,2)+t_(8)*v_(7,1)*s_(4,3,1)*u_(3,3,2)+t_(8)*v_(7,1)*s_(4,3,1)*u_(4,2,2)+t_(8)*v_(7,1)*s_(5,2,1)*u_(4,2,2)+t_(8)*v_(7,1)*s_(5,2,1)*u_(4,3,1)+t_(8)*v_(7,1)*s_(6,1,1)*u_(5,2,1)+2*v_(7,1)*s_(7,1)*u_(5,2,1)*t_(3,3,2)+v_(7,1)*s_(5,3)*u_(4,4)*t_(3,3,2)+2*v_(7,1)*s_(6,2)*u_(6,1,1)*t_(4,2,2)+4*v_(7,1)*s_(7,1)*u_(4,2,2)*t_(3,3,2)+v_(7,1)*s_(6,1,1)*u_(4,4)*t_(4,2,2)+v_(7,1)*s_(6,1,1)*u_(5,3)*t_(3,3,2)+v_(7,1)*s_(5,3)*u_(4,4)*t_(4,2,2)+5*v_(7,1)*s_(7,1)*u_(4,3,1)*t_(3,3,2)+5*v_(7,1)*s_(7,1)*u_(5,2,1)*t_(4,2,2)+3*v_(7,1)*s_(7,1)*u_(6,1,1)*t_(5,2,1)+2*v_(7,1)*s_(6,1,1)*u_(5,2,1)*t_(4,4)+4*v_(7,1)*s_(4,4)*u_(4,2,2)*t_(3,3,2)+3*v_(7,1)*s_(6,2)*u_(6,1,1)*t_(4,3,1)+6*v_(7,1)*s_(7,1)*u_(4,3,1)*t_(4,2,2)+v_(7,1)*s_(6,1,1)*u_(4,4)*t_(4,3,1)+v_(8)*s_(5,3)*u_(5,2,1)*t_(3,3,2)+2*v_(8)*s_(6,2)*u_(4,3,1)*t_(3,3,2)+2*v_(8)*s_(6,2)*u_(4,3,1)*t_(4,2,2)+2*v_(8)*s_(6,2)*u_(5,2,1)*t_(4,2,2)+v_(8)*s_(6,2)*u_(6,1,1)*t_(5,2,1)+v_(8)*s_(5,2,1)*u_(4,4)*t_(4,2,2)+v_(8)*s_(5,2,1)*u_(4,4)*t_(4,3,1)+v_(8)*s_(6,1,1)*u_(5,3)*t_(4,3,1)+v_(8)*s_(6,1,1)*u_(5,3)*t_(5,2,1)+2*v_(8)*s_(6,1,1)*u_(4,2,2)*t_(3,3,2)+2*v_(8)*s_(6,1,1)*u_(4,3,1)*t_(3,3,2)+2*v_(8)*s_(6,1,1)*u_(5,2,1)*t_(4,2,2)+2*v_(8)*s_(5,3)*u_(4,3,1)*t_(4,2,2)+2*v_(8)*s_(5,3)*u_(5,2,1)*t_(4,2,2)+v_(8)*s_(4,4)*u_(4,3,1)*t_(3,3,2)+2*v_(8)*s_(6,2)*u_(5,2,1)*t_(4,3,1)+3*v_(8)*s_(6,1,1)*u_(4,3,1)*t_(4,2,2)+3*v_(8)*s_(6,1,1)*u_(5,2,1)*t_(4,3,1)+v_(8)*s_(4,4)*u_(4,3,1)*t_(4,2,2)+2*v_(8)*s_(5,3)*u_(5,2,1)*t_(4,3,1)+v_(8)*s_(5,3)*u_(4,4)*t_(3,3,2)+3*v_(8)*s_(4,3,1)*u_(4,2,2)*t_(3,3,2)+4*v_(8)*s_(5,2,1)*u_(4,2,2)*t_(3,3,2)+4*v_(8)*s_(5,2,1)*u_(4,3,1)*t_(3,3,2)+6*v_(8)*s_(5,2,1)*u_(4,3,1)*t_(4,2,2)+v_(8)*s_(6,2)*u_(4,2,2)*t_(3,3,2)+v_(8)*s_(6,2)*u_(5,2,1)*t_(3,3,2)+v_(8)*s_(6,2)*u_(6,1,1)*t_(4,3,1)+v_(8)*s_(7,1)*u_(4,2,2)*t_(3,3,2)+v_(8)*s_(7,1)*u_(4,3,1)*t_(3,3,2)+v_(8)*s_(7,1)*u_(4,3,1)*t_(4,2,2)+v_(8)*s_(7,1)*u_(5,2,1)*t_(4,2,2)+v_(8)*s_(7,1)*u_(5,2,1)*t_(4,3,1)+v_(8)*s_(7,1)*u_(6,1,1)*t_(5,2,1)+v_(8)*s_(6,1,1)*u_(5,2,1)*t_(4,4)+v_(8)*s_(6,1,1)*u_(5,2,1)*t_(3,3,2)+2*v_(8)*s_(5,3)*u_(4,2,2)*t_(3,3,2)+2*v_(8)*s_(5,3)*u_(4,3,1)*t_(3,3,2)+32*v_(5,2,1)*s_(5,2,1)*t_(4,4)*u_(3,3,2)+38*v_(5,2,1)*s_(4,4)*t_(4,3,1)*u_(3,3,2)+48*v_(5,2,1)*s_(4,4)*t_(4,2,2)*u_(4,2,2)+41*v_(5,2,1)*s_(5,2,1)*t_(4,4)*u_(4,2,2)+50*v_(5,2,1)*s_(4,4)*t_(4,3,1)*u_(4,2,2)+38*v_(5,2,1)*s_(5,2,1)*t_(5,2,1)*u_(4,4)+43*v_(5,2,1)*s_(5,2,1)*t_(4,4)*u_(4,3,1)+49*v_(5,2,1)*s_(4,4)*t_(4,3,1)*u_(4,3,1)+95*v_(5,2,1)*s_(3,3,2)*t_(3,3,2)*u_(3,3,2)+127*v_(5,2,1)*s_(4,2,2)*t_(3,3,2)*u_(3,3,2)+147*v_(5,2,1)*s_(5,2,1)*t_(3,3,2)*u_(3,3,2)+158*v_(5,2,1)*s_(4,3,1)*t_(3,3,2)*u_(3,3,2)+172*v_(5,2,1)*s_(4,2,2)*t_(4,2,2)*u_(3,3,2)+198*v_(5,2,1)*s_(5,2,1)*t_(4,2,2)*u_(3,3,2)+210*v_(5,2,1)*s_(4,3,1)*t_(4,2,2)*u_(3,3,2)+218*v_(5,2,1)*s_(5,2,1)*t_(5,2,1)*u_(3,3,2)+233*v_(5,2,1)*s_(4,2,2)*t_(4,2,2)*u_(4,2,2)+228*v_(5,2,1)*s_(5,2,1)*t_(4,3,1)*u_(3,3,2)+267*v_(5,2,1)*s_(5,2,1)*t_(4,2,2)*u_(4,2,2)+245*v_(5,2,1)*s_(4,3,1)*t_(4,3,1)*u_(3,3,2)+279*v_(5,2,1)*s_(4,3,1)*t_(4,2,2)*u_(4,2,2)+291*v_(5,2,1)*s_(5,2,1)*t_(5,2,1)*u_(4,2,2)+305*v_(5,2,1)*s_(5,2,1)*t_(4,3,1)*u_(4,2,2)+327*v_(5,2,1)*s_(4,3,1)*t_(4,3,1)*u_(4,2,2)+330*v_(5,2,1)*s_(5,2,1)*t_(5,2,1)*u_(4,3,1)+349*v_(5,2,1)*s_(5,2,1)*t_(4,3,1)*u_(4,3,1)+374*v_(5,2,1)*s_(4,3,1)*t_(4,3,1)*u_(4,3,1)+113*v_(4,3,1)*s_(3,3,2)*t_(3,3,2)*u_(3,3,2)+145*v_(4,3,1)*s_(4,2,2)*t_(3,3,2)*u_(3,3,2)+180*v_(4,3,1)*s_(4,3,1)*t_(3,3,2)*u_(3,3,2)+196*v_(4,3,1)*s_(4,2,2)*t_(4,2,2)*u_(3,3,2)+232*v_(4,3,1)*s_(4,3,1)*t_(4,2,2)*u_(3,3,2)+255*v_(4,3,1)*s_(4,2,2)*t_(4,2,2)*u_(4,2,2)+272*v_(4,3,1)*s_(4,3,1)*t_(4,3,1)*u_(3,3,2)+306*v_(4,3,1)*s_(4,3,1)*t_(4,2,2)*u_(4,2,2)+360*v_(4,3,1)*s_(4,3,1)*t_(4,3,1)*u_(4,2,2)+89*v_(4,2,2)*s_(3,3,2)*t_(3,3,2)*u_(3,3,2)+128*v_(4,2,2)*s_(4,2,2)*t_(3,3,2)*u_(3,3,2)+152*v_(4,2,2)*s_(4,2,2)*t_(4,2,2)*u_(3,3,2)+22*v_(6,1,1)*s_(6,1,1)*t_(3,3,2)*u_(3,3,2)+15*v_(6,1,1)*s_(6,1,1)*t_(6,1,1)*u_(5,2,1)+27*v_(6,1,1)*s_(5,3)*t_(3,3,2)*u_(3,3,2)+10*v_(6,1,1)*s_(6,1,1)*t_(5,3)*u_(4,3,1)+27*v_(6,1,1)*s_(6,1,1)*t_(4,2,2)*u_(3,3,2)+27*v_(6,1,1)*s_(6,1,1)*t_(5,2,1)*u_(3,3,2)+11*v_(6,1,1)*s_(5,2,1)*t_(4,4)*u_(4,2,2)+12*v_(6,1,1)*s_(6,1,1)*t_(5,3)*u_(5,2,1)+18*v_(6,1,1)*s_(4,4)*t_(4,3,1)*u_(4,2,2)+26*v_(6,1,1)*s_(5,3)*t_(4,2,2)*u_(3,3,2)+6*v_(6,1,1)*s_(5,3)*t_(5,3)*u_(4,3,1)+27*v_(6,1,1)*s_(6,1,1)*t_(4,3,1)*u_(3,3,2)+6*v_(6,1,1)*s_(5,3)*t_(5,3)*u_(5,2,1)+14*v_(6,1,1)*s_(5,2,1)*t_(5,2,1)*u_(4,4)+17*v_(6,1,1)*s_(4,4)*t_(4,3,1)*u_(4,3,1)+28*v_(6,1,1)*s_(3,3,2)*t_(3,3,2)*u_(3,3,2)+14*v_(6,1,1)*s_(5,2,1)*t_(4,4)*u_(4,3,1)+21*v_(6,1,1)*s_(5,3)*t_(5,2,1)*u_(3,3,2)+37*v_(6,1,1)*s_(6,1,1)*t_(4,2,2)*u_(4,2,2)+35*v_(6,1,1)*s_(6,1,1)*t_(5,2,1)*u_(4,2,2)+31*v_(6,1,1)*s_(5,3)*t_(4,3,1)*u_(3,3,2)+38*v_(6,1,1)*s_(6,1,1)*t_(4,3,1)*u_(4,2,2)+35*v_(6,1,1)*s_(4,2,2)*t_(3,3,2)*u_(3,3,2)+36*v_(6,1,1)*s_(5,3)*t_(4,2,2)*u_(4,2,2)+29*v_(6,1,1)*s_(5,3)*t_(5,2,1)*u_(4,2,2)+44*v_(6,1,1)*s_(6,1,1)*t_(5,2,1)*u_(4,3,1)+39*v_(6,1,1)*s_(5,3)*t_(4,3,1)*u_(4,2,2)+51*v_(6,1,1)*s_(5,2,1)*t_(3,3,2)*u_(3,3,2)+41*v_(6,1,1)*s_(6,1,1)*t_(5,2,1)*u_(5,2,1)+51*v_(6,1,1)*s_(4,3,1)*t_(3,3,2)*u_(3,3,2)+44*v_(6,1,1)*s_(6,1,1)*t_(4,3,1)*u_(4,3,1)+56*v_(6,1,1)*s_(4,2,2)*t_(4,2,2)*u_(3,3,2)+34*v_(6,1,1)*s_(5,3)*t_(5,2,1)*u_(4,3,1)+32*v_(6,1,1)*s_(5,3)*t_(5,2,1)*u_(5,2,1)+36*v_(6,1,1)*s_(5,3)*t_(4,3,1)*u_(4,3,1)+70*v_(6,1,1)*s_(5,2,1)*t_(4,2,2)*u_(3,3,2)+67*v_(6,1,1)*s_(4,3,1)*t_(4,2,2)*u_(3,3,2)+73*v_(6,1,1)*s_(4,2,2)*t_(4,2,2)*u_(4,2,2)+76*v_(6,1,1)*s_(5,2,1)*t_(5,2,1)*u_(3,3,2)+76*v_(6,1,1)*s_(5,2,1)*t_(4,3,1)*u_(3,3,2)+79*v_(6,1,1)*s_(4,3,1)*t_(4,3,1)*u_(3,3,2)+93*v_(6,1,1)*s_(5,2,1)*t_(4,2,2)*u_(4,2,2)+91*v_(6,1,1)*s_(4,3,1)*t_(4,2,2)*u_(4,2,2)+101*v_(6,1,1)*s_(5,2,1)*t_(5,2,1)*u_(4,2,2)+104*v_(6,1,1)*s_(5,2,1)*t_(4,3,1)*u_(4,2,2)+108*v_(6,1,1)*s_(4,3,1)*t_(4,3,1)*u_(4,2,2)+109*v_(6,1,1)*s_(5,2,1)*t_(5,2,1)*u_(5,2,1)+117*v_(6,1,1)*s_(5,2,1)*t_(5,2,1)*u_(4,3,1)+119*v_(6,1,1)*s_(5,2,1)*t_(4,3,1)*u_(4,3,1)+124*v_(6,1,1)*s_(4,3,1)*t_(4,3,1)*u_(4,3,1)+2*v_(5,2,1)*s_(4,4)*t_(4,4)*u_(3,3,2)+3*v_(5,2,1)*s_(4,4)*t_(4,4)*u_(4,2,2)+3*v_(5,2,1)*s_(4,4)*t_(4,4)*u_(4,3,1)+5*v_(5,2,1)*s_(5,2,1)*t_(4,4)*u_(4,4)+31*v_(5,2,1)*s_(4,4)*t_(3,3,2)*u_(3,3,2)+39*v_(5,2,1)*s_(4,4)*t_(4,2,2)*u_(3,3,2)+87*v_(5,3)*s_(4,3,1)*t_(4,3,1)*u_(3,3,2)+106*v_(5,3)*s_(4,3,1)*t_(4,2,2)*u_(4,2,2)+93*v_(5,3)*s_(5,2,1)*t_(5,2,1)*u_(4,2,2)+107*v_(5,3)*s_(5,2,1)*t_(4,3,1)*u_(4,2,2)+113*v_(5,3)*s_(4,3,1)*t_(4,3,1)*u_(4,2,2)+87*v_(5,3)*s_(5,2,1)*t_(5,2,1)*u_(5,2,1)+98*v_(5,3)*s_(5,2,1)*t_(5,2,1)*u_(4,3,1)+103*v_(5,3)*s_(5,2,1)*t_(4,3,1)*u_(4,3,1)+106*v_(5,3)*s_(4,3,1)*t_(4,3,1)*u_(4,3,1)+2*v_(4,4)*s_(4,4)*t_(4,2,2)*u_(3,3,2)+2*v_(4,4)*s_(4,4)*t_(4,4)*u_(4,2,2)+8*v_(4,4)*s_(4,4)*t_(3,3,2)*u_(3,3,2)+3*v_(4,4)*s_(4,4)*t_(4,3,1)*u_(3,3,2)+4*v_(4,4)*s_(4,4)*t_(4,3,1)*u_(4,2,2)+9*v_(4,4)*s_(4,4)*t_(4,2,2)*u_(4,2,2)+17*v_(4,4)*s_(3,3,2)*t_(3,3,2)*u_(3,3,2)+4*v_(4,4)*s_(4,4)*t_(4,3,1)*u_(4,3,1)+31*v_(4,4)*s_(4,2,2)*t_(3,3,2)*u_(3,3,2)+32*v_(4,4)*s_(4,2,2)*t_(4,2,2)*u_(3,3,2)+30*v_(4,4)*s_(4,3,1)*t_(3,3,2)*u_(3,3,2)+41*v_(4,4)*s_(4,3,1)*t_(4,2,2)*u_(3,3,2)+54*v_(4,4)*s_(4,2,2)*t_(4,2,2)*u_(4,2,2)+42*v_(4,4)*s_(4,3,1)*t_(4,3,1)*u_(3,3,2)+50*v_(4,4)*s_(4,3,1)*t_(4,2,2)*u_(4,2,2)+56*v_(4,4)*s_(4,3,1)*t_(4,3,1)*u_(4,2,2)+48*v_(4,4)*s_(4,3,1)*t_(4,3,1)*u_(4,3,1)+2*v_(6,1,1)*s_(4,4)*t_(4,4)*u_(4,2,2)+4*v_(6,1,1)*s_(6,1,1)*t_(6,1,1)*u_(4,4)+v_(6,1,1)*s_(6,1,1)*t_(4,4)*u_(4,4)+3*v_(6,1,1)*s_(4,4)*t_(4,4)*u_(3,3,2)+v_(6,1,1)*s_(6,1,1)*t_(4,4)*u_(3,3,2)+v_(6,1,1)*s_(6,1,1)*t_(5,3)*u_(4,4)+6*v_(6,1,1)*s_(6,1,1)*t_(6,1,1)*u_(3,3,2)+v_(6,1,1)*s_(4,4)*t_(4,4)*u_(4,3,1)+v_(6,1,1)*s_(5,3)*t_(4,4)*u_(3,3,2)+v_(6,1,1)*s_(5,2,1)*t_(4,4)*u_(4,4)+11*v_(6,1,1)*s_(4,4)*t_(3,3,2)*u_(3,3,2)+3*v_(6,1,1)*s_(6,1,1)*t_(4,4)*u_(4,2,2)+3*v_(6,1,1)*s_(6,1,1)*t_(6,1,1)*u_(5,3)+11*v_(6,1,1)*s_(6,1,1)*t_(6,1,1)*u_(4,2,2)+6*v_(6,1,1)*s_(6,1,1)*t_(5,3)*u_(3,3,2)+5*v_(6,1,1)*s_(6,1,1)*t_(5,2,1)*u_(4,4)+4*v_(6,1,1)*s_(5,3)*t_(4,4)*u_(4,2,2)+5*v_(6,1,1)*s_(6,1,1)*t_(4,4)*u_(4,3,1)+2*v_(6,1,1)*s_(5,3)*t_(4,4)*u_(4,3,1)+3*v_(6,1,1)*s_(6,1,1)*t_(5,3)*u_(5,3)+3*v_(6,1,1)*s_(5,3)*t_(5,2,1)*u_(4,4)+4*v_(6,1,1)*s_(5,3)*t_(5,3)*u_(3,3,2)+18*v_(6,1,1)*s_(6,1,1)*t_(6,1,1)*u_(4,3,1)+15*v_(6,1,1)*s_(4,4)*t_(4,2,2)*u_(3,3,2)+10*v_(6,1,1)*s_(6,1,1)*t_(5,3)*u_(4,2,2)+13*v_(6,1,1)*s_(4,4)*t_(4,2,2)*u_(4,2,2)+13*v_(6,1,1)*s_(4,4)*t_(4,3,1)*u_(3,3,2)+8*v_(6,1,1)*s_(5,2,1)*t_(4,4)*u_(3,3,2)+4*v_(6,1,1)*s_(5,3)*t_(5,3)*u_(4,2,2)+42*v_(6,2)*s_(4,3,1)*t_(3,3,2)*u_(3,3,2)+48*v_(6,2)*s_(5,2,1)*t_(3,3,2)*u_(3,3,2)+23*v_(6,2)*s_(6,2)*t_(4,3,1)*u_(4,3,1)+19*v_(6,2)*s_(6,2)*t_(5,2,1)*u_(5,2,1)+48*v_(6,2)*s_(4,2,2)*t_(4,2,2)*u_(3,3,2)+33*v_(6,2)*s_(6,1,1)*t_(4,3,1)*u_(4,3,1)+31*v_(6,2)*s_(6,1,1)*t_(5,2,1)*u_(5,2,1)+19*v_(6,2)*s_(5,3)*t_(5,2,1)*u_(4,3,1)+23*v_(6,2)*s_(5,3)*t_(4,3,1)*u_(4,3,1)+19*v_(6,2)*s_(5,3)*t_(5,2,1)*u_(5,2,1)+62*v_(6,2)*s_(5,2,1)*t_(4,2,2)*u_(3,3,2)+56*v_(6,2)*s_(4,3,1)*t_(4,2,2)*u_(3,3,2)+60*v_(6,2)*s_(5,2,1)*t_(5,2,1)*u_(3,3,2)+72*v_(6,2)*s_(4,2,2)*t_(4,2,2)*u_(4,2,2)+63*v_(6,2)*s_(5,2,1)*t_(4,3,1)*u_(3,3,2)+65*v_(6,2)*s_(4,3,1)*t_(4,3,1)*u_(3,3,2)+80*v_(6,2)*s_(5,2,1)*t_(4,2,2)*u_(4,2,2)+76*v_(6,2)*s_(4,3,1)*t_(4,2,2)*u_(4,2,2)+80*v_(6,2)*s_(5,2,1)*t_(5,2,1)*u_(4,2,2)+86*v_(6,2)*s_(5,2,1)*t_(4,3,1)*u_(4,2,2)+87*v_(6,2)*s_(4,3,1)*t_(4,3,1)*u_(4,2,2)+89*v_(6,2)*s_(5,2,1)*t_(5,2,1)*u_(4,3,1)+84*v_(6,2)*s_(5,2,1)*t_(5,2,1)*u_(5,2,1)+90*v_(6,2)*s_(5,2,1)*t_(4,3,1)*u_(4,3,1)+90*v_(6,2)*s_(4,3,1)*t_(4,3,1)*u_(4,3,1)+8*v_(5,3)*s_(4,4)*t_(3,3,2)*u_(3,3,2)+12*v_(5,3)*s_(4,4)*t_(4,2,2)*u_(3,3,2)+5*v_(5,3)*s_(5,2,1)*t_(4,4)*u_(3,3,2)+9*v_(5,3)*s_(4,4)*t_(4,2,2)*u_(4,2,2)+8*v_(5,3)*s_(4,4)*t_(4,3,1)*u_(3,3,2)+21*v_(5,3)*s_(5,3)*t_(3,3,2)*u_(3,3,2)+8*v_(5,3)*s_(5,2,1)*t_(4,4)*u_(4,2,2)+10*v_(5,3)*s_(4,4)*t_(4,3,1)*u_(4,2,2)+20*v_(5,3)*s_(5,3)*t_(4,2,2)*u_(3,3,2)+8*v_(5,3)*s_(5,2,1)*t_(5,2,1)*u_(4,4)+8*v_(5,3)*s_(5,2,1)*t_(4,4)*u_(4,3,1)+9*v_(5,3)*s_(4,4)*t_(4,3,1)*u_(4,3,1)+14*v_(5,3)*s_(5,3)*t_(5,2,1)*u_(3,3,2)+38*v_(5,3)*s_(3,3,2)*t_(3,3,2)*u_(3,3,2)+20*v_(5,3)*s_(5,3)*t_(4,3,1)*u_(3,3,2)+48*v_(5,3)*s_(4,2,2)*t_(3,3,2)*u_(3,3,2)+33*v_(5,3)*s_(5,3)*t_(4,2,2)*u_(4,2,2)+20*v_(5,3)*s_(5,3)*t_(5,2,1)*u_(4,2,2)+24*v_(5,3)*s_(5,3)*t_(4,3,1)*u_(4,2,2)+63*v_(5,3)*s_(5,2,1)*t_(3,3,2)*u_(3,3,2)+62*v_(5,3)*s_(4,3,1)*t_(3,3,2)*u_(3,3,2)+78*v_(5,3)*s_(4,2,2)*t_(4,2,2)*u_(3,3,2)+19*v_(5,3)*s_(5,3)*t_(5,2,1)*u_(4,3,1)+19*v_(5,3)*s_(5,3)*t_(5,2,1)*u_(5,2,1)+23*v_(5,3)*s_(5,3)*t_(4,3,1)*u_(4,3,1)+80*v_(5,3)*s_(5,2,1)*t_(4,2,2)*u_(3,3,2)+77*v_(5,3)*s_(4,3,1)*t_(4,2,2)*u_(3,3,2)+91*v_(5,3)*s_(4,2,2)*t_(4,2,2)*u_(4,2,2)+71*v_(5,3)*s_(5,2,1)*t_(5,2,1)*u_(3,3,2)+81*v_(5,3)*s_(5,2,1)*t_(4,3,1)*u_(3,3,2)+101*v_(5,3)*s_(5,2,1)*t_(4,2,2)*u_(4,2,2)+3*v_(6,2)*s_(6,2)*t_(6,1,1)*u_(3,3,2)+v_(6,2)*s_(6,1,1)*t_(4,4)*u_(3,3,2)+2*v_(6,2)*s_(6,1,1)*t_(4,4)*u_(4,2,2)+v_(6,2)*s_(4,4)*t_(4,4)*u_(4,2,2)+v_(6,2)*s_(5,3)*t_(4,4)*u_(3,3,2)+4*v_(6,2)*s_(6,2)*t_(6,1,1)*u_(4,2,2)+3*v_(6,2)*s_(6,1,1)*t_(5,3)*u_(3,3,2)+3*v_(6,2)*s_(6,1,1)*t_(6,1,1)*u_(5,3)+3*v_(6,2)*s_(6,1,1)*t_(6,1,1)*u_(6,1,1)+7*v_(6,2)*s_(4,4)*t_(4,2,2)*u_(3,3,2)+3*v_(6,2)*s_(6,1,1)*t_(5,2,1)*u_(4,4)+10*v_(6,2)*s_(4,4)*t_(3,3,2)*u_(3,3,2)+3*v_(6,2)*s_(6,2)*t_(6,1,1)*u_(6,1,1)+2*v_(6,2)*s_(6,1,1)*t_(4,4)*u_(4,3,1)+10*v_(6,2)*s_(6,1,1)*t_(6,1,1)*u_(4,2,2)+10*v_(6,2)*s_(6,1,1)*t_(6,1,1)*u_(4,3,1)+6*v_(6,2)*s_(6,2)*t_(6,1,1)*u_(4,3,1)+5*v_(6,2)*s_(5,2,1)*t_(4,4)*u_(3,3,2)+4*v_(6,2)*s_(6,1,1)*t_(5,3)*u_(4,2,2)+20*v_(6,2)*s_(6,1,1)*t_(3,3,2)*u_(3,3,2)+9*v_(6,2)*s_(4,4)*t_(4,3,1)*u_(3,3,2)+19*v_(6,2)*s_(6,2)*t_(3,3,2)*u_(3,3,2)+20*v_(6,2)*s_(6,2)*t_(4,2,2)*u_(3,3,2)+17*v_(6,2)*s_(5,3)*t_(3,3,2)*u_(3,3,2)+14*v_(6,2)*s_(6,2)*t_(5,2,1)*u_(3,3,2)+6*v_(6,2)*s_(6,2)*t_(6,1,1)*u_(5,2,1)+12*v_(6,2)*s_(6,1,1)*t_(6,1,1)*u_(5,2,1)+11*v_(6,2)*s_(4,4)*t_(4,2,2)*u_(4,2,2)+v_(6,2)*s_(5,3)*t_(5,3)*u_(4,2,2)+20*v_(6,2)*s_(6,1,1)*t_(5,2,1)*u_(3,3,2)+11*v_(6,2)*s_(4,4)*t_(4,3,1)*u_(4,2,2)+8*v_(6,2)*s_(5,2,1)*t_(4,4)*u_(4,2,2)+6*v_(6,2)*s_(6,1,1)*t_(5,3)*u_(4,3,1)+25*v_(6,2)*s_(6,1,1)*t_(4,2,2)*u_(3,3,2)+6*v_(6,2)*s_(6,1,1)*t_(5,3)*u_(5,2,1)+20*v_(6,2)*s_(6,2)*t_(4,3,1)*u_(3,3,2)+20*v_(6,2)*s_(3,3,2)*t_(3,3,2)*u_(3,3,2)+29*v_(6,2)*s_(6,1,1)*t_(4,2,2)*u_(4,2,2)+25*v_(6,2)*s_(6,1,1)*t_(4,3,1)*u_(3,3,2)+23*v_(6,2)*s_(5,3)*t_(4,2,2)*u_(3,3,2)+8*v_(6,2)*s_(5,2,1)*t_(5,2,1)*u_(4,4)+9*v_(6,2)*s_(4,4)*t_(4,3,1)*u_(4,3,1)+8*v_(6,2)*s_(5,2,1)*t_(4,4)*u_(4,3,1)+14*v_(6,2)*s_(5,3)*t_(5,2,1)*u_(3,3,2)+28*v_(6,2)*s_(6,2)*t_(4,2,2)*u_(4,2,2)+20*v_(6,2)*s_(6,2)*t_(5,2,1)*u_(4,2,2)+28*v_(6,2)*s_(6,1,1)*t_(5,2,1)*u_(4,2,2)+21*v_(6,2)*s_(5,3)*t_(4,3,1)*u_(3,3,2)+24*v_(6,2)*s_(6,2)*t_(4,3,1)*u_(4,2,2)+26*v_(6,2)*s_(5,3)*t_(4,2,2)*u_(4,2,2)+34*v_(6,2)*s_(6,1,1)*t_(4,3,1)*u_(4,2,2)+36*v_(6,2)*s_(4,2,2)*t_(3,3,2)*u_(3,3,2)+20*v_(6,2)*s_(5,3)*t_(5,2,1)*u_(4,2,2)+19*v_(6,2)*s_(6,2)*t_(5,2,1)*u_(4,3,1)+33*v_(6,2)*s_(6,1,1)*t_(5,2,1)*u_(4,3,1)+25*v_(6,2)*s_(5,3)*t_(4,3,1)*u_(4,2,2)+7*v_(7,1)*s_(3,3,2)*t_(3,3,2)*u_(3,3,2)+3*v_(7,1)*s_(6,1,1)*t_(5,3)*u_(4,3,1)+7*v_(7,1)*s_(6,1,1)*t_(6,1,1)*u_(5,2,1)+5*v_(7,1)*s_(4,4)*t_(4,3,1)*u_(4,3,1)+12*v_(7,1)*s_(6,2)*t_(4,2,2)*u_(4,2,2)+10*v_(7,1)*s_(6,2)*t_(4,3,1)*u_(3,3,2)+4*v_(7,1)*s_(6,1,1)*t_(5,3)*u_(5,2,1)+6*v_(7,1)*s_(5,3)*t_(5,2,1)*u_(3,3,2)+4*v_(7,1)*s_(5,2,1)*t_(4,4)*u_(4,3,1)+13*v_(7,1)*s_(6,1,1)*t_(4,2,2)*u_(4,2,2)+11*v_(7,1)*s_(6,1,1)*t_(4,3,1)*u_(3,3,2)+10*v_(7,1)*s_(6,2)*t_(5,2,1)*u_(4,2,2)+5*v_(7,1)*s_(5,2,1)*t_(5,2,1)*u_(4,4)+12*v_(7,1)*s_(6,1,1)*t_(5,2,1)*u_(4,2,2)+11*v_(7,1)*s_(5,3)*t_(4,3,1)*u_(3,3,2)+11*v_(7,1)*s_(4,2,2)*t_(3,3,2)*u_(3,3,2)+12*v_(7,1)*s_(6,2)*t_(4,3,1)*u_(4,2,2)+13*v_(7,1)*s_(5,3)*t_(4,2,2)*u_(4,2,2)+15*v_(7,1)*s_(6,1,1)*t_(4,3,1)*u_(4,2,2)+13*v_(7,1)*s_(5,3)*t_(4,3,1)*u_(4,2,2)+10*v_(7,1)*s_(5,3)*t_(5,2,1)*u_(4,2,2)+10*v_(7,1)*s_(6,2)*t_(5,2,1)*u_(4,3,1)+16*v_(7,1)*s_(4,3,1)*t_(3,3,2)*u_(3,3,2)+16*v_(7,1)*s_(6,1,1)*t_(5,2,1)*u_(4,3,1)+19*v_(7,1)*s_(5,2,1)*t_(3,3,2)*u_(3,3,2)+12*v_(7,1)*s_(6,2)*t_(4,3,1)*u_(4,3,1)+19*v_(7,1)*s_(4,2,2)*t_(4,2,2)*u_(3,3,2)+11*v_(7,1)*s_(6,2)*t_(5,2,1)*u_(5,2,1)+16*v_(7,1)*s_(6,1,1)*t_(4,3,1)*u_(4,3,1)+16*v_(7,1)*s_(6,1,1)*t_(5,2,1)*u_(5,2,1)+12*v_(7,1)*s_(5,3)*t_(4,3,1)*u_(4,3,1)+10*v_(7,1)*s_(5,3)*t_(5,2,1)*u_(4,3,1)+21*v_(7,1)*s_(4,3,1)*t_(4,2,2)*u_(3,3,2)+25*v_(7,1)*s_(5,2,1)*t_(4,2,2)*u_(3,3,2)+11*v_(7,1)*s_(5,3)*t_(5,2,1)*u_(5,2,1)+25*v_(7,1)*s_(4,2,2)*t_(4,2,2)*u_(4,2,2)+25*v_(7,1)*s_(5,2,1)*t_(5,2,1)*u_(3,3,2)+26*v_(7,1)*s_(4,3,1)*t_(4,3,1)*u_(3,3,2)+26*v_(7,1)*s_(5,2,1)*t_(4,3,1)*u_(3,3,2)+32*v_(7,1)*s_(5,2,1)*t_(4,2,2)*u_(4,2,2)+30*v_(7,1)*s_(4,3,1)*t_(4,2,2)*u_(4,2,2)+34*v_(7,1)*s_(5,2,1)*t_(5,2,1)*u_(4,2,2)+37*v_(7,1)*s_(5,2,1)*t_(4,3,1)*u_(4,2,2)+36*v_(7,1)*s_(4,3,1)*t_(4,3,1)*u_(4,2,2)+42*v_(7,1)*s_(5,2,1)*t_(5,2,1)*u_(4,3,1)+40*v_(7,1)*s_(4,3,1)*t_(4,3,1)*u_(4,3,1)+40*v_(7,1)*s_(5,2,1)*t_(5,2,1)*u_(5,2,1)+41*v_(7,1)*s_(5,2,1)*t_(4,3,1)*u_(4,3,1)+v_(7,1)*s_(4,4)*t_(4,4)*u_(4,2,2)+v_(7,1)*s_(6,2)*t_(6,1,1)*u_(3,3,2)+v_(7,1)*s_(7,1)*t_(6,1,1)*u_(4,2,2)+v_(7,1)*s_(7,1)*t_(6,1,1)*u_(4,3,1)+v_(7,1)*s_(6,1,1)*t_(6,1,1)*u_(4,4)+v_(7,1)*s_(6,1,1)*t_(6,1,1)*u_(3,3,2)+v_(6,2)*s_(6,1,1)*t_(6,1,1)*u_(4,4)+6*v_(6,2)*s_(6,1,1)*t_(6,1,1)*u_(3,3,2)+v_(8)*s_(6,1,1)*t_(6,1,1)*u_(5,3)+v_(8)*s_(6,1,1)*t_(6,1,1)*u_(4,2,2)+v_(8)*s_(8)*t_(4,3,1)*u_(4,3,1)+v_(8)*s_(4,4)*t_(4,2,2)*u_(4,2,2)+v_(8)*s_(4,4)*t_(4,3,1)*u_(4,3,1)+v_(8)*s_(5,3)*t_(5,3)*u_(4,2,2)+v_(8)*s_(8)*t_(5,2,1)*u_(5,2,1)+2*v_(8)*s_(5,3)*t_(4,2,2)*u_(3,3,2)+2*v_(8)*s_(5,3)*t_(4,2,2)*u_(4,2,2)+2*v_(8)*s_(5,3)*t_(4,3,1)*u_(3,3,2)+v_(8)*s_(5,3)*t_(5,2,1)*u_(3,3,2)+2*v_(7,1)*s_(4,4)*t_(4,4)*u_(3,3,2)+2*v_(7,1)*s_(7,1)*t_(5,2,1)*u_(3,3,2)+3*v_(7,1)*s_(4,4)*t_(3,3,2)*u_(3,3,2)+v_(7,1)*s_(5,3)*t_(4,4)*u_(3,3,2)+2*v_(7,1)*s_(6,2)*t_(6,1,1)*u_(4,2,2)+4*v_(7,1)*s_(7,1)*t_(4,2,2)*u_(3,3,2)+v_(7,1)*s_(6,1,1)*t_(4,4)*u_(4,2,2)+v_(7,1)*s_(6,1,1)*t_(5,3)*u_(3,3,2)+4*v_(7,1)*s_(6,1,1)*t_(6,1,1)*u_(4,2,2)+v_(7,1)*s_(5,3)*t_(4,4)*u_(4,2,2)+5*v_(7,1)*s_(7,1)*t_(3,3,2)*u_(3,3,2)+5*v_(7,1)*s_(7,1)*t_(4,3,1)*u_(3,3,2)+5*v_(7,1)*s_(7,1)*t_(5,2,1)*u_(4,2,2)+3*v_(7,1)*s_(7,1)*t_(6,1,1)*u_(5,2,1)+2*v_(7,1)*s_(7,1)*t_(6,1,1)*u_(6,1,1)+2*v_(7,1)*s_(6,1,1)*t_(5,2,1)*u_(4,4)+2*v_(7,1)*s_(6,1,1)*t_(6,1,1)*u_(5,3)+5*v_(7,1)*s_(6,1,1)*t_(6,1,1)*u_(4,3,1)+4*v_(7,1)*s_(4,4)*t_(4,2,2)*u_(3,3,2)+3*v_(7,1)*s_(6,2)*t_(6,1,1)*u_(4,3,1)+6*v_(7,1)*s_(7,1)*t_(4,2,2)*u_(4,2,2)+6*v_(7,1)*s_(7,1)*t_(4,3,1)*u_(4,2,2)+v_(7,1)*s_(6,1,1)*t_(4,4)*u_(4,3,1)+2*v_(7,1)*s_(6,1,1)*t_(5,3)*u_(4,2,2)+4*v_(7,1)*s_(4,4)*t_(4,2,2)*u_(4,2,2)+5*v_(7,1)*s_(4,4)*t_(4,3,1)*u_(3,3,2)+v_(7,1)*s_(5,3)*t_(5,3)*u_(3,3,2)+2*v_(7,1)*s_(6,2)*t_(6,1,1)*u_(6,1,1)+5*v_(7,1)*s_(7,1)*t_(5,2,1)*u_(4,3,1)+2*v_(7,1)*s_(5,2,1)*t_(4,4)*u_(3,3,2)+3*v_(7,1)*s_(6,1,1)*t_(6,1,1)*u_(6,1,1)+8*v_(7,1)*s_(6,2)*t_(3,3,2)*u_(3,3,2)+6*v_(7,1)*s_(6,2)*t_(5,2,1)*u_(3,3,2)+8*v_(7,1)*s_(6,1,1)*t_(5,2,1)*u_(3,3,2)+v_(7,1)*s_(5,3)*t_(5,3)*u_(4,2,2)+9*v_(7,1)*s_(5,3)*t_(3,3,2)*u_(3,3,2)+9*v_(7,1)*s_(6,1,1)*t_(3,3,2)*u_(3,3,2)+6*v_(7,1)*s_(4,4)*t_(4,3,1)*u_(4,2,2)+10*v_(7,1)*s_(6,2)*t_(4,2,2)*u_(3,3,2)+4*v_(7,1)*s_(5,2,1)*t_(4,4)*u_(4,2,2)+10*v_(7,1)*s_(6,1,1)*t_(4,2,2)*u_(3,3,2)+9*v_(7,1)*s_(5,3)*t_(4,2,2)*u_(3,3,2)+4*v_(7,1)*s_(6,2)*t_(6,1,1)*u_(5,2,1)+7*v_(7,1)*s_(7,1)*t_(4,3,1)*u_(4,3,1)+7*v_(7,1)*s_(7,1)*t_(5,2,1)*u_(5,2,1)+2*v_(8)*s_(6,1,1)*t_(5,2,1)*u_(4,2,2)+2*v_(8)*s_(6,1,1)*t_(6,1,1)*u_(5,2,1)+v_(8)*s_(4,4)*t_(4,4)*u_(4,2,2)+v_(8)*s_(4,4)*t_(3,3,2)*u_(3,3,2)+2*v_(8)*s_(5,3)*t_(4,3,1)*u_(4,2,2)+2*v_(8)*s_(5,3)*t_(5,2,1)*u_(4,2,2)+3*v_(8)*s_(6,2)*t_(4,2,2)*u_(4,2,2)+v_(8)*s_(4,4)*t_(4,3,1)*u_(3,3,2)+2*v_(8)*s_(6,2)*t_(5,2,1)*u_(4,3,1)+2*v_(8)*s_(4,2,2)*t_(3,3,2)*u_(3,3,2)+3*v_(8)*s_(5,2,1)*t_(3,3,2)*u_(3,3,2)+3*v_(8)*s_(6,1,1)*t_(4,3,1)*u_(4,2,2)+3*v_(8)*s_(6,1,1)*t_(5,2,1)*u_(4,3,1)+v_(8)*s_(4,4)*t_(4,3,1)*u_(4,2,2)+3*v_(8)*s_(5,3)*t_(4,3,1)*u_(4,3,1)+2*v_(8)*s_(5,3)*t_(5,2,1)*u_(4,3,1)+3*v_(8)*s_(6,2)*t_(4,3,1)*u_(4,3,1)+v_(8)*s_(5,3)*t_(4,4)*u_(3,3,2)+3*v_(8)*s_(6,2)*t_(5,2,1)*u_(5,2,1)+3*v_(8)*s_(4,3,1)*t_(4,2,2)*u_(3,3,2)+4*v_(8)*s_(5,2,1)*t_(4,2,2)*u_(3,3,2)+4*v_(8)*s_(5,2,1)*t_(5,2,1)*u_(3,3,2)+3*v_(8)*s_(6,1,1)*t_(4,3,1)*u_(4,3,1)+3*v_(8)*s_(6,1,1)*t_(5,2,1)*u_(5,2,1)+3*v_(8)*s_(5,3)*t_(5,2,1)*u_(5,2,1)+4*v_(8)*s_(4,3,1)*t_(4,2,2)*u_(4,2,2)+4*v_(8)*s_(4,3,1)*t_(4,3,1)*u_(3,3,2)+5*v_(8)*s_(5,2,1)*t_(4,2,2)*u_(4,2,2)+4*v_(8)*s_(5,2,1)*t_(4,3,1)*u_(3,3,2)+5*v_(8)*s_(4,2,2)*t_(4,2,2)*u_(4,2,2)+5*v_(8)*s_(5,2,1)*t_(5,2,1)*u_(4,2,2)+v_(8)*s_(5,3)*t_(3,3,2)*u_(3,3,2)+6*v_(8)*s_(4,3,1)*t_(4,3,1)*u_(4,2,2)+6*v_(8)*s_(5,2,1)*t_(4,3,1)*u_(4,2,2)+6*v_(8)*s_(4,3,1)*t_(4,3,1)*u_(4,3,1)+7*v_(8)*s_(5,2,1)*t_(4,3,1)*u_(4,3,1)+8*v_(8)*s_(5,2,1)*t_(5,2,1)*u_(4,3,1)+7*v_(8)*s_(5,2,1)*t_(5,2,1)*u_(5,2,1)+v_(8)*s_(6,2)*t_(4,2,2)*u_(3,3,2)+v_(8)*s_(6,2)*t_(5,2,1)*u_(3,3,2)+v_(8)*s_(6,2)*t_(6,1,1)*u_(4,3,1)+v_(8)*s_(7,1)*t_(3,3,2)*u_(3,3,2)+v_(8)*s_(7,1)*t_(4,2,2)*u_(3,3,2)+v_(8)*s_(7,1)*t_(4,2,2)*u_(4,2,2)+v_(8)*s_(7,1)*t_(4,3,1)*u_(3,3,2)+v_(8)*s_(7,1)*t_(4,3,1)*u_(4,2,2)+v_(8)*s_(7,1)*t_(5,2,1)*u_(4,2,2)+v_(8)*s_(7,1)*t_(5,2,1)*u_(4,3,1)+v_(8)*s_(7,1)*t_(6,1,1)*u_(5,2,1)+v_(8)*s_(7,1)*t_(6,1,1)*u_(6,1,1)+v_(8)*s_(8)*t_(3,3,2)*u_(3,3,2)+v_(8)*s_(6,1,1)*t_(3,3,2)*u_(3,3,2)+v_(8)*s_(6,1,1)*t_(4,2,2)*u_(4,2,2)+v_(8)*s_(6,1,1)*t_(5,2,1)*u_(4,4)+v_(8)*s_(6,1,1)*t_(5,2,1)*u_(3,3,2)+v_(8)*s_(8)*t_(4,2,2)*u_(4,2,2)+v_(8)*s_(8)*t_(6,1,1)*u_(6,1,1)+2*v_(8)*s_(6,2)*t_(3,3,2)*u_(3,3,2)+2*v_(8)*s_(6,2)*t_(4,3,1)*u_(3,3,2)+2*v_(8)*s_(6,2)*t_(4,3,1)*u_(4,2,2)+2*v_(8)*s_(6,2)*t_(5,2,1)*u_(4,2,2)+v_(8)*s_(6,2)*t_(6,1,1)*u_(5,2,1)+v_(8)*s_(6,2)*t_(6,1,1)*u_(6,1,1)+2*v_(8)*s_(7,1)*t_(4,3,1)*u_(4,3,1)+2*v_(8)*s_(7,1)*t_(5,2,1)*u_(5,2,1)+2*v_(8)*s_(4,2,2)*t_(4,2,2)*u_(3,3,2)+2*v_(8)*s_(4,3,1)*t_(3,3,2)*u_(3,3,2)+v_(8)*s_(5,2,1)*t_(4,4)*u_(4,2,2)+v_(8)*s_(5,2,1)*t_(4,4)*u_(4,3,1)+v_(8)*s_(5,2,1)*t_(5,2,1)*u_(4,4)+v_(8)*s_(6,1,1)*t_(5,3)*u_(4,3,1)+v_(8)*s_(6,1,1)*t_(5,3)*u_(5,2,1)+2*v_(8)*s_(6,1,1)*t_(4,2,2)*u_(3,3,2)+2*v_(8)*s_(6,1,1)*t_(4,3,1)*u_(3,3,2)+172*u_(5,2,1)*s_(4,2,2)*t_(4,2,2)*v_(3,3,2)+196*u_(4,3,1)*s_(4,2,2)*t_(4,2,2)*v_(3,3,2)+198*u_(5,2,1)*s_(5,2,1)*t_(4,2,2)*v_(3,3,2)+210*u_(5,2,1)*s_(4,3,1)*t_(4,2,2)*v_(3,3,2)+232*u_(4,3,1)*s_(4,3,1)*t_(4,2,2)*v_(3,3,2)+228*u_(5,2,1)*s_(5,2,1)*t_(4,3,1)*v_(3,3,2)+245*u_(5,2,1)*s_(4,3,1)*t_(4,3,1)*v_(3,3,2)+u_(8)*s_(6,1,1)*t_(5,2,1)*v_(3,3,2)+u_(7,1)*s_(6,2)*t_(6,1,1)*v_(3,3,2)+u_(7,1)*s_(6,1,1)*t_(6,1,1)*v_(3,3,2)+2*u_(8)*s_(5,3)*t_(4,2,2)*v_(3,3,2)+2*u_(8)*s_(5,3)*t_(4,3,1)*v_(3,3,2)+u_(8)*s_(5,3)*t_(5,2,1)*v_(3,3,2)+13*u_(6,1,1)*s_(4,4)*t_(4,3,1)*v_(3,3,2)+8*u_(6,1,1)*s_(5,2,1)*t_(4,4)*v_(3,3,2)+9*u_(6,2)*s_(4,4)*t_(4,3,1)*v_(3,3,2)+20*u_(6,2)*s_(6,2)*t_(4,2,2)*v_(3,3,2)+19*u_(7,1)*s_(4,2,2)*t_(4,2,2)*v_(3,3,2)+14*u_(6,2)*s_(6,2)*t_(5,2,1)*v_(3,3,2)+12*u_(5,3)*s_(4,4)*t_(4,2,2)*v_(3,3,2)+5*u_(5,3)*s_(5,2,1)*t_(4,4)*v_(3,3,2)+20*u_(6,2)*s_(6,1,1)*t_(5,2,1)*v_(3,3,2)+21*u_(7,1)*s_(4,3,1)*t_(4,2,2)*v_(3,3,2)+25*u_(7,1)*s_(5,2,1)*t_(4,2,2)*v_(3,3,2)+27*u_(6,1,1)*s_(6,1,1)*t_(4,2,2)*v_(3,3,2)+27*u_(6,1,1)*s_(6,1,1)*t_(5,2,1)*v_(3,3,2)+8*u_(5,3)*s_(4,4)*t_(4,3,1)*v_(3,3,2)+25*u_(6,2)*s_(6,1,1)*t_(4,2,2)*v_(3,3,2)+25*u_(7,1)*s_(5,2,1)*t_(5,2,1)*v_(3,3,2)+20*u_(6,2)*s_(6,2)*t_(4,3,1)*v_(3,3,2)+25*u_(6,2)*s_(6,1,1)*t_(4,3,1)*v_(3,3,2)+26*u_(6,1,1)*s_(5,3)*t_(4,2,2)*v_(3,3,2)+26*u_(7,1)*s_(4,3,1)*t_(4,3,1)*v_(3,3,2)+26*u_(7,1)*s_(5,2,1)*t_(4,3,1)*v_(3,3,2)+23*u_(6,2)*s_(5,3)*t_(4,2,2)*v_(3,3,2)+27*u_(6,1,1)*s_(6,1,1)*t_(4,3,1)*v_(3,3,2)+14*u_(6,2)*s_(5,3)*t_(5,2,1)*v_(3,3,2)+21*u_(6,1,1)*s_(5,3)*t_(5,2,1)*v_(3,3,2)+32*u_(4,4)*s_(4,2,2)*t_(4,2,2)*v_(3,3,2)+21*u_(6,2)*s_(5,3)*t_(4,3,1)*v_(3,3,2)+20*u_(5,3)*s_(5,3)*t_(4,2,2)*v_(3,3,2)+31*u_(6,1,1)*s_(5,3)*t_(4,3,1)*v_(3,3,2)+14*u_(5,3)*s_(5,3)*t_(5,2,1)*v_(3,3,2)+39*u_(5,2,1)*s_(4,4)*t_(4,2,2)*v_(3,3,2)+20*u_(5,3)*s_(5,3)*t_(4,3,1)*v_(3,3,2)+41*u_(4,4)*s_(4,3,1)*t_(4,2,2)*v_(3,3,2)+48*u_(6,2)*s_(4,2,2)*t_(4,2,2)*v_(3,3,2)+32*u_(5,2,1)*s_(5,2,1)*t_(4,4)*v_(3,3,2)+u_(8)*s_(7,1)*t_(4,2,2)*v_(3,3,2)+38*u_(5,2,1)*s_(4,4)*t_(4,3,1)*v_(3,3,2)+56*u_(6,1,1)*s_(4,2,2)*t_(4,2,2)*v_(3,3,2)+42*u_(4,4)*s_(4,3,1)*t_(4,3,1)*v_(3,3,2)+62*u_(6,2)*s_(5,2,1)*t_(4,2,2)*v_(3,3,2)+70*u_(6,1,1)*s_(5,2,1)*t_(4,2,2)*v_(3,3,2)+u_(8)*s_(7,1)*t_(4,3,1)*v_(3,3,2)+56*u_(6,2)*s_(4,3,1)*t_(4,2,2)*v_(3,3,2)+67*u_(6,1,1)*s_(4,3,1)*t_(4,2,2)*v_(3,3,2)+60*u_(6,2)*s_(5,2,1)*t_(5,2,1)*v_(3,3,2)+76*u_(6,1,1)*s_(5,2,1)*t_(5,2,1)*v_(3,3,2)+78*u_(5,3)*s_(4,2,2)*t_(4,2,2)*v_(3,3,2)+63*u_(6,2)*s_(5,2,1)*t_(4,3,1)*v_(3,3,2)+65*u_(6,2)*s_(4,3,1)*t_(4,3,1)*v_(3,3,2)+76*u_(6,1,1)*s_(5,2,1)*t_(4,3,1)*v_(3,3,2)+80*u_(5,3)*s_(5,2,1)*t_(4,2,2)*v_(3,3,2)+79*u_(6,1,1)*s_(4,3,1)*t_(4,3,1)*v_(3,3,2)+77*u_(5,3)*s_(4,3,1)*t_(4,2,2)*v_(3,3,2)+71*u_(5,3)*s_(5,2,1)*t_(5,2,1)*v_(3,3,2)+81*u_(5,3)*s_(5,2,1)*t_(4,3,1)*v_(3,3,2)+87*u_(5,3)*s_(4,3,1)*t_(4,3,1)*v_(3,3,2)+2*u_(8)*s_(6,2)*t_(4,3,1)*v_(3,3,2)+2*u_(8)*s_(4,2,2)*t_(4,2,2)*v_(3,3,2)+2*u_(8)*s_(6,1,1)*t_(4,2,2)*v_(3,3,2)+2*u_(8)*s_(6,1,1)*t_(4,3,1)*v_(3,3,2)+2*u_(7,1)*s_(4,4)*t_(4,4)*v_(3,3,2)+2*u_(7,1)*s_(7,1)*t_(5,2,1)*v_(3,3,2)+u_(8)*s_(4,4)*t_(4,3,1)*v_(3,3,2)+u_(7,1)*s_(5,3)*t_(4,4)*v_(3,3,2)+u_(8)*s_(5,3)*t_(4,4)*v_(3,3,2)+3*u_(8)*s_(4,3,1)*t_(4,2,2)*v_(3,3,2)+4*u_(8)*s_(5,2,1)*t_(4,2,2)*v_(3,3,2)+4*u_(8)*s_(5,2,1)*t_(5,2,1)*v_(3,3,2)+4*u_(7,1)*s_(7,1)*t_(4,2,2)*v_(3,3,2)+u_(7,1)*s_(6,1,1)*t_(5,3)*v_(3,3,2)+4*u_(8)*s_(4,3,1)*t_(4,3,1)*v_(3,3,2)+4*u_(8)*s_(5,2,1)*t_(4,3,1)*v_(3,3,2)+5*u_(7,1)*s_(7,1)*t_(4,3,1)*v_(3,3,2)+6*u_(6,2)*s_(6,1,1)*t_(6,1,1)*v_(3,3,2)+4*u_(7,1)*s_(4,4)*t_(4,2,2)*v_(3,3,2)+3*u_(6,1,1)*s_(4,4)*t_(4,4)*v_(3,3,2)+u_(6,1,1)*s_(6,1,1)*t_(4,4)*v_(3,3,2)+2*u_(4,4)*s_(4,4)*t_(4,2,2)*v_(3,3,2)+3*u_(6,2)*s_(6,2)*t_(6,1,1)*v_(3,3,2)+5*u_(7,1)*s_(4,4)*t_(4,3,1)*v_(3,3,2)+u_(7,1)*s_(5,3)*t_(5,3)*v_(3,3,2)+2*u_(7,1)*s_(5,2,1)*t_(4,4)*v_(3,3,2)+u_(6,2)*s_(6,1,1)*t_(4,4)*v_(3,3,2)+6*u_(7,1)*s_(6,2)*t_(5,2,1)*v_(3,3,2)+8*u_(7,1)*s_(6,1,1)*t_(5,2,1)*v_(3,3,2)+u_(6,1,1)*s_(5,3)*t_(4,4)*v_(3,3,2)+u_(6,2)*s_(5,3)*t_(4,4)*v_(3,3,2)+10*u_(7,1)*s_(6,2)*t_(4,2,2)*v_(3,3,2)+10*u_(7,1)*s_(6,1,1)*t_(4,2,2)*v_(3,3,2)+3*u_(6,2)*s_(6,1,1)*t_(5,3)*v_(3,3,2)+9*u_(7,1)*s_(5,3)*t_(4,2,2)*v_(3,3,2)+10*u_(7,1)*s_(6,2)*t_(4,3,1)*v_(3,3,2)+7*u_(6,2)*s_(4,4)*t_(4,2,2)*v_(3,3,2)+6*u_(7,1)*s_(5,3)*t_(5,2,1)*v_(3,3,2)+11*u_(7,1)*s_(6,1,1)*t_(4,3,1)*v_(3,3,2)+2*u_(5,2,1)*s_(4,4)*t_(4,4)*v_(3,3,2)+6*u_(6,1,1)*s_(6,1,1)*t_(5,3)*v_(3,3,2)+u_(8)*s_(6,2)*t_(4,2,2)*v_(3,3,2)+3*u_(4,4)*s_(4,4)*t_(4,3,1)*v_(3,3,2)+11*u_(7,1)*s_(5,3)*t_(4,3,1)*v_(3,3,2)+u_(8)*s_(6,2)*t_(5,2,1)*v_(3,3,2)+4*u_(6,1,1)*s_(5,3)*t_(5,3)*v_(3,3,2)+5*u_(6,2)*s_(5,2,1)*t_(4,4)*v_(3,3,2)+15*u_(6,1,1)*s_(4,4)*t_(4,2,2)*v_(3,3,2)+u_(7,1)*s_(7,1)*t_(6,1,1)*v_(4,2,2)+u_(8)*s_(5,3)*t_(5,3)*v_(4,2,2)+4*u_(7,1)*s_(5,2,1)*t_(4,4)*v_(4,2,2)+4*u_(6,2)*s_(6,2)*t_(6,1,1)*v_(4,2,2)+3*u_(6,1,1)*s_(6,1,1)*t_(4,4)*v_(4,2,2)+10*u_(6,2)*s_(6,1,1)*t_(6,1,1)*v_(4,2,2)+10*u_(7,1)*s_(6,2)*t_(5,2,1)*v_(4,2,2)+12*u_(7,1)*s_(6,1,1)*t_(5,2,1)*v_(4,2,2)+4*u_(6,1,1)*s_(5,3)*t_(4,4)*v_(4,2,2)+12*u_(7,1)*s_(6,2)*t_(4,3,1)*v_(4,2,2)+15*u_(7,1)*s_(6,1,1)*t_(4,3,1)*v_(4,2,2)+4*u_(4,4)*s_(4,4)*t_(4,3,1)*v_(4,2,2)+3*u_(5,2,1)*s_(4,4)*t_(4,4)*v_(4,2,2)+4*u_(6,2)*s_(6,1,1)*t_(5,3)*v_(4,2,2)+10*u_(6,1,1)*s_(6,1,1)*t_(5,3)*v_(4,2,2)+13*u_(7,1)*s_(5,3)*t_(4,3,1)*v_(4,2,2)+10*u_(7,1)*s_(5,3)*t_(5,2,1)*v_(4,2,2)+4*u_(6,1,1)*s_(5,3)*t_(5,3)*v_(4,2,2)+u_(6,2)*s_(5,3)*t_(5,3)*v_(4,2,2)+11*u_(6,2)*s_(4,4)*t_(4,3,1)*v_(4,2,2)+8*u_(6,2)*s_(5,2,1)*t_(4,4)*v_(4,2,2)+11*u_(6,1,1)*s_(5,2,1)*t_(4,4)*v_(4,2,2)+18*u_(6,1,1)*s_(4,4)*t_(4,3,1)*v_(4,2,2)+8*u_(5,3)*s_(5,2,1)*t_(4,4)*v_(4,2,2)+20*u_(6,2)*s_(6,2)*t_(5,2,1)*v_(4,2,2)+10*u_(5,3)*s_(4,4)*t_(4,3,1)*v_(4,2,2)+28*u_(6,2)*s_(6,1,1)*t_(5,2,1)*v_(4,2,2)+35*u_(6,1,1)*s_(6,1,1)*t_(5,2,1)*v_(4,2,2)+24*u_(6,2)*s_(6,2)*t_(4,3,1)*v_(4,2,2)+34*u_(7,1)*s_(5,2,1)*t_(5,2,1)*v_(4,2,2)+34*u_(6,2)*s_(6,1,1)*t_(4,3,1)*v_(4,2,2)+38*u_(6,1,1)*s_(6,1,1)*t_(4,3,1)*v_(4,2,2)+37*u_(7,1)*s_(5,2,1)*t_(4,3,1)*v_(4,2,2)+36*u_(7,1)*s_(4,3,1)*t_(4,3,1)*v_(4,2,2)+20*u_(6,2)*s_(5,3)*t_(5,2,1)*v_(4,2,2)+29*u_(6,1,1)*s_(5,3)*t_(5,2,1)*v_(4,2,2)+25*u_(6,2)*s_(5,3)*t_(4,3,1)*v_(4,2,2)+39*u_(6,1,1)*s_(5,3)*t_(4,3,1)*v_(4,2,2)+20*u_(5,3)*s_(5,3)*t_(5,2,1)*v_(4,2,2)+24*u_(5,3)*s_(5,3)*t_(4,3,1)*v_(4,2,2)+41*u_(5,2,1)*s_(5,2,1)*t_(4,4)*v_(4,2,2)+50*u_(5,2,1)*s_(4,4)*t_(4,3,1)*v_(4,2,2)+u_(8)*s_(7,1)*t_(4,3,1)*v_(4,2,2)+56*u_(4,4)*s_(4,3,1)*t_(4,3,1)*v_(4,2,2)+u_(8)*s_(7,1)*t_(5,2,1)*v_(4,2,2)+80*u_(6,2)*s_(5,2,1)*t_(5,2,1)*v_(4,2,2)+101*u_(6,1,1)*s_(5,2,1)*t_(5,2,1)*v_(4,2,2)+86*u_(6,2)*s_(5,2,1)*t_(4,3,1)*v_(4,2,2)+104*u_(6,1,1)*s_(5,2,1)*t_(4,3,1)*v_(4,2,2)+87*u_(6,2)*s_(4,3,1)*t_(4,3,1)*v_(4,2,2)+108*u_(6,1,1)*s_(4,3,1)*t_(4,3,1)*v_(4,2,2)+93*u_(5,3)*s_(5,2,1)*t_(5,2,1)*v_(4,2,2)+107*u_(5,3)*s_(5,2,1)*t_(4,3,1)*v_(4,2,2)+113*u_(5,3)*s_(4,3,1)*t_(4,3,1)*v_(4,2,2)+305*u_(5,2,1)*s_(5,2,1)*t_(4,3,1)*v_(4,2,2)+327*u_(5,2,1)*s_(4,3,1)*t_(4,3,1)*v_(4,2,2)+u_(8)*s_(6,1,1)*t_(6,1,1)*v_(4,2,2)+u_(7,1)*s_(4,4)*t_(4,4)*v_(4,2,2)+4*s_(8)*t_(5,2,1)*v_(4,2,2)*u_(3,3,2)+4*s_(7,1)*t_(7,1)*v_(4,2,2)*u_(3,3,2)+4*s_(7,1)*t_(4,4)*v_(4,2,2)*u_(3,3,2)+2*s_(4,4)*t_(4,4)*v_(4,2,2)*u_(3,3,2)+10*s_(7,1)*t_(6,2)*v_(4,2,2)*u_(3,3,2)+10*s_(7,1)*t_(6,1,1)*v_(4,2,2)*u_(3,3,2)+9*s_(7,1)*t_(5,3)*v_(4,2,2)*u_(3,3,2)+7*s_(6,2)*t_(4,4)*v_(4,2,2)*u_(3,3,2)+s_(8)*t_(6,2)*v_(4,2,2)*u_(3,3,2)+15*s_(6,1,1)*t_(4,4)*v_(4,2,2)*u_(3,3,2)+20*s_(6,2)*t_(6,2)*v_(4,2,2)*u_(3,3,2)+12*s_(5,3)*t_(4,4)*v_(4,2,2)*u_(3,3,2)+21*s_(7,1)*t_(4,3,1)*v_(4,2,2)*u_(3,3,2)+25*s_(7,1)*t_(5,2,1)*v_(4,2,2)*u_(3,3,2)+27*s_(6,1,1)*t_(6,1,1)*v_(4,2,2)*u_(3,3,2)+25*s_(6,2)*t_(6,1,1)*v_(4,2,2)*u_(3,3,2)+26*s_(6,1,1)*t_(5,3)*v_(4,2,2)*u_(3,3,2)+23*s_(6,2)*t_(5,3)*v_(4,2,2)*u_(3,3,2)+20*s_(5,3)*t_(5,3)*v_(4,2,2)*u_(3,3,2)+39*s_(5,2,1)*t_(4,4)*v_(4,2,2)*u_(3,3,2)+41*s_(4,4)*t_(4,3,1)*v_(4,2,2)*u_(3,3,2)+s_(8)*t_(7,1)*v_(4,2,2)*u_(3,3,2)+62*s_(6,2)*t_(5,2,1)*v_(4,2,2)*u_(3,3,2)+70*s_(6,1,1)*t_(5,2,1)*v_(4,2,2)*u_(3,3,2)+56*s_(6,2)*t_(4,3,1)*v_(4,2,2)*u_(3,3,2)+67*s_(6,1,1)*t_(4,3,1)*v_(4,2,2)*u_(3,3,2)+80*s_(5,3)*t_(5,2,1)*v_(4,2,2)*u_(3,3,2)+77*s_(5,3)*t_(4,3,1)*v_(4,2,2)*u_(3,3,2)+198*s_(5,2,1)*t_(5,2,1)*v_(4,2,2)*u_(3,3,2)+210*s_(5,2,1)*t_(4,3,1)*v_(4,2,2)*u_(3,3,2)+232*s_(4,3,1)*t_(4,3,1)*v_(4,2,2)*u_(3,3,2)+2*s_(8)*t_(5,3)*v_(4,2,2)*u_(3,3,2)+2*u_(8)*s_(6,2)*t_(4,3,1)*v_(4,2,2)+2*u_(8)*s_(6,2)*t_(5,2,1)*v_(4,2,2)+u_(8)*s_(5,2,1)*t_(4,4)*v_(4,2,2)+2*u_(8)*s_(6,1,1)*t_(5,2,1)*v_(4,2,2)+u_(8)*s_(4,4)*t_(4,4)*v_(4,2,2)+2*u_(8)*s_(5,3)*t_(4,3,1)*v_(4,2,2)+2*u_(8)*s_(5,3)*t_(5,2,1)*v_(4,2,2)+3*u_(8)*s_(6,1,1)*t_(4,3,1)*v_(4,2,2)+u_(8)*s_(4,4)*t_(4,3,1)*v_(4,2,2)+2*u_(7,1)*s_(6,2)*t_(6,1,1)*v_(4,2,2)+u_(7,1)*s_(6,1,1)*t_(4,4)*v_(4,2,2)+4*u_(7,1)*s_(6,1,1)*t_(6,1,1)*v_(4,2,2)+2*u_(6,1,1)*s_(4,4)*t_(4,4)*v_(4,2,2)+u_(7,1)*s_(5,3)*t_(4,4)*v_(4,2,2)+5*u_(7,1)*s_(7,1)*t_(5,2,1)*v_(4,2,2)+5*u_(8)*s_(5,2,1)*t_(5,2,1)*v_(4,2,2)+6*u_(7,1)*s_(7,1)*t_(4,3,1)*v_(4,2,2)+2*u_(7,1)*s_(6,1,1)*t_(5,3)*v_(4,2,2)+6*u_(8)*s_(4,3,1)*t_(4,3,1)*v_(4,2,2)+6*u_(8)*s_(5,2,1)*t_(4,3,1)*v_(4,2,2)+2*u_(6,2)*s_(6,1,1)*t_(4,4)*v_(4,2,2)+u_(6,2)*s_(4,4)*t_(4,4)*v_(4,2,2)+u_(7,1)*s_(5,3)*t_(5,3)*v_(4,2,2)+6*u_(7,1)*s_(4,4)*t_(4,3,1)*v_(4,2,2)+2*t_(8)*v_(4,2,2)*u_(3,3,2)*s_(3,3,2)+11*t_(7,1)*v_(4,2,2)*u_(3,3,2)*s_(3,3,2)+31*t_(4,4)*v_(4,2,2)*u_(3,3,2)*s_(3,3,2)+35*t_(6,1,1)*v_(4,2,2)*u_(3,3,2)*s_(3,3,2)+36*t_(6,2)*v_(4,2,2)*u_(3,3,2)*s_(3,3,2)+48*t_(5,3)*v_(4,2,2)*u_(3,3,2)*s_(3,3,2)+127*t_(5,2,1)*v_(4,2,2)*u_(3,3,2)*s_(3,3,2)+145*t_(4,3,1)*v_(4,2,2)*u_(3,3,2)*s_(3,3,2)+2*s_(8)*t_(6,1,1)*v_(4,2,2)*u_(3,3,2)+3*s_(8)*t_(4,3,1)*v_(4,2,2)*u_(3,3,2)+16*u_(7,1)*s_(6,1,1)*t_(5,2,1)*v_(4,3,1)+3*u_(5,2,1)*s_(4,4)*t_(4,4)*v_(4,3,1)+6*u_(6,2)*s_(6,1,1)*t_(5,3)*v_(4,3,1)+10*u_(7,1)*s_(5,3)*t_(5,2,1)*v_(4,3,1)+10*u_(6,1,1)*s_(6,1,1)*t_(5,3)*v_(4,3,1)+6*u_(6,1,1)*s_(5,3)*t_(5,3)*v_(4,3,1)+8*u_(6,2)*s_(5,2,1)*t_(4,4)*v_(4,3,1)+14*u_(6,1,1)*s_(5,2,1)*t_(4,4)*v_(4,3,1)+8*u_(5,3)*s_(5,2,1)*t_(4,4)*v_(4,3,1)+19*u_(6,2)*s_(6,2)*t_(5,2,1)*v_(4,3,1)+33*u_(6,2)*s_(6,1,1)*t_(5,2,1)*v_(4,3,1)+44*u_(6,1,1)*s_(6,1,1)*t_(5,2,1)*v_(4,3,1)+42*u_(7,1)*s_(5,2,1)*t_(5,2,1)*v_(4,3,1)+19*u_(6,2)*s_(5,3)*t_(5,2,1)*v_(4,3,1)+34*u_(6,1,1)*s_(5,3)*t_(5,2,1)*v_(4,3,1)+19*u_(5,3)*s_(5,3)*t_(5,2,1)*v_(4,3,1)+43*u_(5,2,1)*s_(5,2,1)*t_(4,4)*v_(4,3,1)+u_(8)*s_(7,1)*t_(5,2,1)*v_(4,3,1)+89*u_(6,2)*s_(5,2,1)*t_(5,2,1)*v_(4,3,1)+117*u_(6,1,1)*s_(5,2,1)*t_(5,2,1)*v_(4,3,1)+98*u_(5,3)*s_(5,2,1)*t_(5,2,1)*v_(4,3,1)+u_(7,1)*s_(7,1)*t_(6,1,1)*v_(4,3,1)+15*s_(7,1)*t_(6,1,1)*v_(4,3,1)*u_(4,2,2)+4*s_(4,4)*t_(4,4)*v_(4,3,1)*u_(4,2,2)+13*s_(7,1)*t_(5,3)*v_(4,3,1)*u_(4,2,2)+13*s_(6,1,1)*t_(4,4)*v_(4,3,1)*u_(3,3,2)+9*s_(6,2)*t_(4,4)*v_(4,3,1)*u_(3,3,2)+11*s_(6,2)*t_(4,4)*v_(4,3,1)*u_(4,2,2)+8*s_(5,3)*t_(4,4)*v_(4,3,1)*u_(3,3,2)+18*s_(6,1,1)*t_(4,4)*v_(4,3,1)*u_(4,2,2)+20*s_(6,2)*t_(6,2)*v_(4,3,1)*u_(3,3,2)+25*s_(6,2)*t_(6,1,1)*v_(4,3,1)*u_(3,3,2)+26*s_(7,1)*t_(5,2,1)*v_(4,3,1)*u_(3,3,2)+27*s_(6,1,1)*t_(6,1,1)*v_(4,3,1)*u_(3,3,2)+10*s_(5,3)*t_(4,4)*v_(4,3,1)*u_(4,2,2)+21*s_(6,2)*t_(5,3)*v_(4,3,1)*u_(3,3,2)+24*s_(6,2)*t_(6,2)*v_(4,3,1)*u_(4,2,2)+31*s_(6,1,1)*t_(5,3)*v_(4,3,1)*u_(3,3,2)+34*s_(6,2)*t_(6,1,1)*v_(4,3,1)*u_(4,2,2)+38*s_(6,1,1)*t_(6,1,1)*v_(4,3,1)*u_(4,2,2)+37*s_(7,1)*t_(5,2,1)*v_(4,3,1)*u_(4,2,2)+20*s_(5,3)*t_(5,3)*v_(4,3,1)*u_(3,3,2)+25*s_(6,2)*t_(5,3)*v_(4,3,1)*u_(4,2,2)+39*s_(6,1,1)*t_(5,3)*v_(4,3,1)*u_(4,2,2)+38*s_(5,2,1)*t_(4,4)*v_(4,3,1)*u_(3,3,2)+24*s_(5,3)*t_(5,3)*v_(4,3,1)*u_(4,2,2)+s_(8)*t_(7,1)*v_(4,3,1)*u_(3,3,2)+50*s_(5,2,1)*t_(4,4)*v_(4,3,1)*u_(4,2,2)+s_(8)*t_(7,1)*v_(4,3,1)*u_(4,2,2)+63*s_(6,2)*t_(5,2,1)*v_(4,3,1)*u_(3,3,2)+76*s_(6,1,1)*t_(5,2,1)*v_(4,3,1)*u_(3,3,2)+86*s_(6,2)*t_(5,2,1)*v_(4,3,1)*u_(4,2,2)+81*s_(5,3)*t_(5,2,1)*v_(4,3,1)*u_(3,3,2)+104*s_(6,1,1)*t_(5,2,1)*v_(4,3,1)*u_(4,2,2)+107*s_(5,3)*t_(5,2,1)*v_(4,3,1)*u_(4,2,2)+228*s_(5,2,1)*t_(5,2,1)*v_(4,3,1)*u_(3,3,2)+305*s_(5,2,1)*t_(5,2,1)*v_(4,3,1)*u_(4,2,2)+2*s_(8)*t_(5,3)*v_(4,3,1)*u_(3,3,2)+u_(8)*s_(5,2,1)*t_(4,4)*v_(4,3,1)+u_(8)*s_(6,1,1)*t_(5,3)*v_(4,3,1)+2*u_(8)*s_(6,2)*t_(5,2,1)*v_(4,3,1)+3*u_(8)*s_(6,1,1)*t_(5,2,1)*v_(4,3,1)+2*u_(8)*s_(5,3)*t_(5,2,1)*v_(4,3,1)+5*u_(7,1)*s_(6,1,1)*t_(6,1,1)*v_(4,3,1)+3*u_(7,1)*s_(6,2)*t_(6,1,1)*v_(4,3,1)+u_(7,1)*s_(6,1,1)*t_(4,4)*v_(4,3,1)+5*u_(7,1)*s_(7,1)*t_(5,2,1)*v_(4,3,1)+u_(6,1,1)*s_(4,4)*t_(4,4)*v_(4,3,1)+8*u_(8)*s_(5,2,1)*t_(5,2,1)*v_(4,3,1)+3*u_(7,1)*s_(6,1,1)*t_(5,3)*v_(4,3,1)+4*u_(7,1)*s_(5,2,1)*t_(4,4)*v_(4,3,1)+2*u_(6,2)*s_(6,1,1)*t_(4,4)*v_(4,3,1)+5*u_(6,1,1)*s_(6,1,1)*t_(4,4)*v_(4,3,1)+2*u_(6,1,1)*s_(5,3)*t_(4,4)*v_(4,3,1)+10*u_(6,2)*s_(6,1,1)*t_(6,1,1)*v_(4,3,1)+6*u_(6,2)*s_(6,2)*t_(6,1,1)*v_(4,3,1)+10*u_(7,1)*s_(6,2)*t_(5,2,1)*v_(4,3,1)+u_(8)*s_(6,2)*t_(6,1,1)*v_(4,3,1)+145*v_(4,3,1)*u_(4,2,2)*s_(3,3,2)*t_(3,3,2)+196*v_(4,3,1)*u_(4,2,2)*s_(4,2,2)*t_(3,3,2)+2*t_(8)*v_(4,3,1)*u_(3,3,2)*s_(3,3,2)+3*t_(8)*v_(4,3,1)*u_(4,2,2)*s_(3,3,2)+4*t_(8)*v_(4,3,1)*u_(4,2,2)*s_(4,2,2)+16*t_(7,1)*v_(4,3,1)*u_(3,3,2)*s_(3,3,2)+21*t_(7,1)*v_(4,3,1)*u_(4,2,2)*s_(3,3,2)+30*t_(7,1)*v_(4,3,1)*u_(4,2,2)*s_(4,2,2)+30*t_(4,4)*v_(4,3,1)*u_(3,3,2)*s_(3,3,2)+42*t_(6,2)*v_(4,3,1)*u_(3,3,2)*s_(3,3,2)+41*t_(4,4)*v_(4,3,1)*u_(4,2,2)*s_(3,3,2)+51*t_(6,1,1)*v_(4,3,1)*u_(3,3,2)*s_(3,3,2)+50*t_(4,4)*v_(4,3,1)*u_(4,2,2)*s_(4,2,2)+56*t_(6,2)*v_(4,3,1)*u_(4,2,2)*s_(3,3,2)+67*t_(6,1,1)*v_(4,3,1)*u_(4,2,2)*s_(3,3,2)+62*t_(5,3)*v_(4,3,1)*u_(3,3,2)*s_(3,3,2)+76*t_(6,2)*v_(4,3,1)*u_(4,2,2)*s_(4,2,2)+77*t_(5,3)*v_(4,3,1)*u_(4,2,2)*s_(3,3,2)+91*t_(6,1,1)*v_(4,3,1)*u_(4,2,2)*s_(4,2,2)+106*t_(5,3)*v_(4,3,1)*u_(4,2,2)*s_(4,2,2)+158*t_(5,2,1)*v_(4,3,1)*u_(3,3,2)*s_(3,3,2)+210*t_(5,2,1)*v_(4,3,1)*u_(4,2,2)*s_(3,3,2)+279*t_(5,2,1)*v_(4,3,1)*u_(4,2,2)*s_(4,2,2)+2*s_(8)*t_(6,2)*v_(4,3,1)*u_(3,3,2)+2*s_(8)*t_(6,2)*v_(4,3,1)*u_(4,2,2)+2*s_(8)*t_(6,1,1)*v_(4,3,1)*u_(3,3,2)+2*s_(8)*t_(5,3)*v_(4,3,1)*u_(4,2,2)+s_(8)*t_(4,4)*v_(4,3,1)*u_(3,3,2)+3*s_(8)*t_(6,1,1)*v_(4,3,1)*u_(4,2,2)+s_(8)*t_(4,4)*v_(4,3,1)*u_(4,2,2)+4*s_(8)*t_(5,2,1)*v_(4,3,1)*u_(3,3,2)+5*s_(7,1)*t_(7,1)*v_(4,3,1)*u_(3,3,2)+6*s_(7,1)*t_(7,1)*v_(4,3,1)*u_(4,2,2)+6*s_(8)*t_(5,2,1)*v_(4,3,1)*u_(4,2,2)+5*s_(7,1)*t_(4,4)*v_(4,3,1)*u_(3,3,2)+6*s_(7,1)*t_(4,4)*v_(4,3,1)*u_(4,2,2)+10*s_(7,1)*t_(6,2)*v_(4,3,1)*u_(3,3,2)+11*s_(7,1)*t_(6,1,1)*v_(4,3,1)*u_(3,3,2)+3*s_(4,4)*t_(4,4)*v_(4,3,1)*u_(3,3,2)+11*s_(7,1)*t_(5,3)*v_(4,3,1)*u_(3,3,2)+12*s_(7,1)*t_(6,2)*v_(4,3,1)*u_(4,2,2)+6*u_(6,1,1)*s_(5,3)*t_(5,3)*v_(5,2,1)+u_(8)*s_(7,1)*t_(6,1,1)*v_(5,2,1)+2*s_(8)*t_(6,1,1)*v_(5,2,1)*u_(4,2,2)+2*s_(7,1)*t_(7,1)*v_(5,2,1)*u_(3,3,2)+2*s_(8)*t_(5,3)*v_(5,2,1)*u_(4,2,2)+2*s_(8)*t_(6,2)*v_(5,2,1)*u_(4,3,1)+3*s_(8)*t_(6,1,1)*v_(5,2,1)*u_(4,3,1)+2*s_(8)*t_(5,3)*v_(5,2,1)*u_(4,3,1)+5*s_(7,1)*t_(7,1)*v_(5,2,1)*u_(4,2,2)+2*s_(7,1)*t_(6,1,1)*v_(5,2,1)*u_(4,4)+5*s_(7,1)*t_(7,1)*v_(5,2,1)*u_(4,3,1)+6*s_(7,1)*t_(6,2)*v_(5,2,1)*u_(3,3,2)+8*s_(7,1)*t_(6,1,1)*v_(5,2,1)*u_(3,3,2)+3*s_(6,2)*t_(6,1,1)*v_(5,2,1)*u_(4,4)+6*s_(7,1)*t_(5,3)*v_(5,2,1)*u_(3,3,2)+5*s_(6,1,1)*t_(6,1,1)*v_(5,2,1)*u_(4,4)+10*s_(7,1)*t_(6,2)*v_(5,2,1)*u_(4,2,2)+12*s_(7,1)*t_(6,1,1)*v_(5,2,1)*u_(4,2,2)+s_(8)*t_(6,2)*v_(5,2,1)*u_(3,3,2)+3*s_(6,1,1)*t_(5,3)*v_(5,2,1)*u_(4,4)+10*s_(7,1)*t_(5,3)*v_(5,2,1)*u_(4,2,2)+10*s_(7,1)*t_(6,2)*v_(5,2,1)*u_(4,3,1)+16*s_(7,1)*t_(6,1,1)*v_(5,2,1)*u_(4,3,1)+14*s_(6,2)*t_(6,2)*v_(5,2,1)*u_(3,3,2)+20*s_(6,2)*t_(6,1,1)*v_(5,2,1)*u_(3,3,2)+10*s_(7,1)*t_(5,3)*v_(5,2,1)*u_(4,3,1)+27*s_(6,1,1)*t_(6,1,1)*v_(5,2,1)*u_(3,3,2)+14*s_(6,2)*t_(5,3)*v_(5,2,1)*u_(3,3,2)+20*s_(6,2)*t_(6,2)*v_(5,2,1)*u_(4,2,2)+21*s_(6,1,1)*t_(5,3)*v_(5,2,1)*u_(3,3,2)+28*s_(6,2)*t_(6,1,1)*v_(5,2,1)*u_(4,2,2)+35*s_(6,1,1)*t_(6,1,1)*v_(5,2,1)*u_(4,2,2)+14*s_(5,3)*t_(5,3)*v_(5,2,1)*u_(3,3,2)+20*s_(6,2)*t_(5,3)*v_(5,2,1)*u_(4,2,2)+19*s_(6,2)*t_(6,2)*v_(5,2,1)*u_(4,3,1)+33*s_(6,2)*t_(6,1,1)*v_(5,2,1)*u_(4,3,1)+29*s_(6,1,1)*t_(5,3)*v_(5,2,1)*u_(4,2,2)+44*s_(6,1,1)*t_(6,1,1)*v_(5,2,1)*u_(4,3,1)+19*s_(6,2)*t_(5,3)*v_(5,2,1)*u_(4,3,1)+20*s_(5,3)*t_(5,3)*v_(5,2,1)*u_(4,2,2)+34*s_(6,1,1)*t_(5,3)*v_(5,2,1)*u_(4,3,1)+19*s_(5,3)*t_(5,3)*v_(5,2,1)*u_(4,3,1)+s_(8)*t_(7,1)*v_(5,2,1)*u_(4,2,2)+s_(8)*t_(7,1)*v_(5,2,1)*u_(4,3,1)+s_(8)*t_(6,1,1)*v_(5,2,1)*u_(4,4)+s_(8)*t_(6,1,1)*v_(5,2,1)*u_(3,3,2)+s_(8)*t_(5,3)*v_(5,2,1)*u_(3,3,2)+u_(8)*s_(6,2)*t_(6,1,1)*v_(5,2,1)+u_(8)*s_(6,1,1)*t_(5,3)*v_(5,2,1)+2*u_(8)*s_(6,1,1)*t_(6,1,1)*v_(5,2,1)+3*u_(7,1)*s_(7,1)*t_(6,1,1)*v_(5,2,1)+4*u_(7,1)*s_(6,2)*t_(6,1,1)*v_(5,2,1)+7*u_(7,1)*s_(6,1,1)*t_(6,1,1)*v_(5,2,1)+4*u_(7,1)*s_(6,1,1)*t_(5,3)*v_(5,2,1)+6*u_(6,2)*s_(6,2)*t_(6,1,1)*v_(5,2,1)+12*u_(6,2)*s_(6,1,1)*t_(6,1,1)*v_(5,2,1)+6*u_(6,2)*s_(6,1,1)*t_(5,3)*v_(5,2,1)+12*u_(6,1,1)*s_(6,1,1)*t_(5,3)*v_(5,2,1)+48*v_(5,2,1)*u_(4,4)*s_(4,2,2)*t_(4,2,2)+50*v_(5,2,1)*u_(4,4)*s_(4,3,1)*t_(4,2,2)+49*v_(5,2,1)*u_(4,4)*s_(4,3,1)*t_(4,3,1)+127*v_(5,2,1)*u_(4,2,2)*s_(3,3,2)*t_(3,3,2)+158*v_(5,2,1)*u_(4,3,1)*s_(3,3,2)*t_(3,3,2)+172*v_(5,2,1)*u_(4,2,2)*s_(4,2,2)*t_(3,3,2)+210*v_(5,2,1)*u_(4,3,1)*s_(4,2,2)*t_(3,3,2)+245*v_(5,2,1)*u_(4,3,1)*s_(4,3,1)*t_(3,3,2)+279*v_(5,2,1)*u_(4,3,1)*s_(4,2,2)*t_(4,2,2)+327*v_(5,2,1)*u_(4,3,1)*s_(4,3,1)*t_(4,2,2)+t_(8)*v_(5,2,1)*u_(4,4)*s_(4,2,2)+t_(8)*v_(5,2,1)*u_(4,4)*s_(4,3,1)+3*t_(8)*v_(5,2,1)*u_(3,3,2)*s_(3,3,2)+4*t_(8)*v_(5,2,1)*u_(4,2,2)*s_(3,3,2)+5*t_(8)*v_(5,2,1)*u_(4,2,2)*s_(4,2,2)+4*t_(8)*v_(5,2,1)*u_(4,3,1)*s_(3,3,2)+6*t_(8)*v_(5,2,1)*u_(4,3,1)*s_(4,2,2)+2*t_(7,1)*v_(5,2,1)*u_(4,4)*s_(3,3,2)+t_(6,1,1)*v_(5,2,1)*u_(4,4)*s_(4,4)+7*t_(8)*v_(5,2,1)*u_(4,3,1)*s_(4,3,1)+4*t_(7,1)*v_(5,2,1)*u_(4,4)*s_(4,2,2)+4*t_(7,1)*v_(5,2,1)*u_(4,4)*s_(4,3,1)+5*t_(6,2)*v_(5,2,1)*u_(4,4)*s_(3,3,2)+8*t_(6,1,1)*v_(5,2,1)*u_(4,4)*s_(3,3,2)+19*t_(7,1)*v_(5,2,1)*u_(3,3,2)*s_(3,3,2)+5*t_(5,3)*v_(5,2,1)*u_(4,4)*s_(3,3,2)+8*t_(6,2)*v_(5,2,1)*u_(4,4)*s_(4,2,2)+25*t_(7,1)*v_(5,2,1)*u_(4,2,2)*s_(3,3,2)+11*t_(6,1,1)*v_(5,2,1)*u_(4,4)*s_(4,2,2)+26*t_(7,1)*v_(5,2,1)*u_(4,3,1)*s_(3,3,2)+8*t_(6,2)*v_(5,2,1)*u_(4,4)*s_(4,3,1)+32*t_(7,1)*v_(5,2,1)*u_(4,2,2)*s_(4,2,2)+8*t_(5,3)*v_(5,2,1)*u_(4,4)*s_(4,2,2)+14*t_(6,1,1)*v_(5,2,1)*u_(4,4)*s_(4,3,1)+37*t_(7,1)*v_(5,2,1)*u_(4,3,1)*s_(4,2,2)+8*t_(5,3)*v_(5,2,1)*u_(4,4)*s_(4,3,1)+48*t_(6,2)*v_(5,2,1)*u_(3,3,2)*s_(3,3,2)+41*t_(7,1)*v_(5,2,1)*u_(4,3,1)*s_(4,3,1)+51*t_(6,1,1)*v_(5,2,1)*u_(3,3,2)*s_(3,3,2)+62*t_(6,2)*v_(5,2,1)*u_(4,2,2)*s_(3,3,2)+63*t_(5,3)*v_(5,2,1)*u_(3,3,2)*s_(3,3,2)+70*t_(6,1,1)*v_(5,2,1)*u_(4,2,2)*s_(3,3,2)+63*t_(6,2)*v_(5,2,1)*u_(4,3,1)*s_(3,3,2)+76*t_(6,1,1)*v_(5,2,1)*u_(4,3,1)*s_(3,3,2)+80*t_(6,2)*v_(5,2,1)*u_(4,2,2)*s_(4,2,2)+80*t_(5,3)*v_(5,2,1)*u_(4,2,2)*s_(3,3,2)+93*t_(6,1,1)*v_(5,2,1)*u_(4,2,2)*s_(4,2,2)+86*t_(6,2)*v_(5,2,1)*u_(4,3,1)*s_(4,2,2)+81*t_(5,3)*v_(5,2,1)*u_(4,3,1)*s_(3,3,2)+104*t_(6,1,1)*v_(5,2,1)*u_(4,3,1)*s_(4,2,2)+101*t_(5,3)*v_(5,2,1)*u_(4,2,2)*s_(4,2,2)+90*t_(6,2)*v_(5,2,1)*u_(4,3,1)*s_(4,3,1)+119*t_(6,1,1)*v_(5,2,1)*u_(4,3,1)*s_(4,3,1)+107*t_(5,3)*v_(5,2,1)*u_(4,3,1)*s_(4,2,2)+103*t_(5,3)*v_(5,2,1)*u_(4,3,1)*s_(4,3,1)+2*s_(8)*t_(6,2)*v_(5,2,1)*u_(4,2,2)+2*v_(5,2,1)*u_(4,4)*s_(4,4)*t_(3,3,2)+3*v_(5,2,1)*u_(4,4)*s_(4,4)*t_(4,2,2)+3*v_(5,2,1)*u_(4,4)*s_(4,4)*t_(4,3,1)+31*v_(5,2,1)*u_(4,4)*s_(3,3,2)*t_(3,3,2)+39*v_(5,2,1)*u_(4,4)*s_(4,2,2)*t_(3,3,2)+38*v_(5,2,1)*u_(4,4)*s_(4,3,1)*t_(3,3,2)+15*t_(7,1)*v_(6,1,1)*u_(4,3,1)*s_(4,2,2)+4*t_(6,2)*v_(6,1,1)*u_(5,3)*s_(4,2,2)+20*t_(6,2)*v_(6,1,1)*u_(3,3,2)*s_(3,3,2)+16*t_(7,1)*v_(6,1,1)*u_(5,2,1)*s_(4,3,1)+16*t_(7,1)*v_(6,1,1)*u_(4,3,1)*s_(4,3,1)+16*t_(7,1)*v_(6,1,1)*u_(5,2,1)*s_(5,2,1)+20*t_(6,2)*v_(6,1,1)*u_(5,2,1)*s_(3,3,2)+6*t_(6,2)*v_(6,1,1)*u_(5,3)*s_(4,3,1)+25*t_(6,2)*v_(6,1,1)*u_(4,2,2)*s_(3,3,2)+6*t_(6,2)*v_(6,1,1)*u_(5,3)*s_(5,2,1)+29*t_(6,2)*v_(6,1,1)*u_(4,2,2)*s_(4,2,2)+25*t_(6,2)*v_(6,1,1)*u_(4,3,1)*s_(3,3,2)+28*t_(6,2)*v_(6,1,1)*u_(5,2,1)*s_(4,2,2)+34*t_(6,2)*v_(6,1,1)*u_(4,3,1)*s_(4,2,2)+33*t_(6,2)*v_(6,1,1)*u_(5,2,1)*s_(4,3,1)+33*t_(6,2)*v_(6,1,1)*u_(4,3,1)*s_(4,3,1)+31*t_(6,2)*v_(6,1,1)*u_(5,2,1)*s_(5,2,1)+t_(8)*v_(6,1,1)*u_(3,3,2)*s_(3,3,2)+t_(8)*v_(6,1,1)*u_(4,2,2)*s_(4,2,2)+t_(8)*v_(6,1,1)*u_(5,2,1)*s_(4,4)+t_(8)*v_(6,1,1)*u_(5,2,1)*s_(3,3,2)+s_(8)*t_(6,2)*v_(6,1,1)*u_(5,2,1)+2*s_(7,1)*t_(6,2)*v_(6,1,1)*u_(4,2,2)+3*s_(7,1)*t_(7,1)*v_(6,1,1)*u_(5,2,1)+3*s_(7,1)*t_(6,2)*v_(6,1,1)*u_(4,3,1)+3*s_(6,2)*t_(6,2)*v_(6,1,1)*u_(3,3,2)+4*s_(6,2)*t_(6,2)*v_(6,1,1)*u_(4,2,2)+4*s_(7,1)*t_(6,2)*v_(6,1,1)*u_(5,2,1)+6*s_(6,2)*t_(6,2)*v_(6,1,1)*u_(4,3,1)+s_(8)*t_(6,2)*v_(6,1,1)*u_(4,3,1)+6*s_(6,2)*t_(6,2)*v_(6,1,1)*u_(5,2,1)+s_(8)*t_(7,1)*v_(6,1,1)*u_(5,2,1)+s_(7,1)*t_(6,2)*v_(6,1,1)*u_(3,3,2)+s_(7,1)*t_(7,1)*v_(6,1,1)*u_(4,2,2)+s_(7,1)*t_(7,1)*v_(6,1,1)*u_(4,3,1)+6*v_(6,1,1)*u_(5,3)*s_(5,3)*t_(4,3,1)+6*v_(6,1,1)*u_(5,3)*s_(5,3)*t_(5,2,1)+14*v_(6,1,1)*u_(5,2,1)*s_(5,2,1)*t_(4,4)+17*v_(6,1,1)*u_(4,4)*s_(4,3,1)*t_(4,3,1)+14*v_(6,1,1)*u_(5,2,1)*s_(4,4)*t_(4,3,1)+21*v_(6,1,1)*u_(5,3)*s_(5,2,1)*t_(3,3,2)+31*v_(6,1,1)*u_(5,3)*s_(4,3,1)*t_(3,3,2)+35*v_(6,1,1)*u_(4,2,2)*s_(3,3,2)*t_(3,3,2)+36*v_(6,1,1)*u_(5,3)*s_(4,2,2)*t_(4,2,2)+29*v_(6,1,1)*u_(5,3)*s_(5,2,1)*t_(4,2,2)+39*v_(6,1,1)*u_(5,3)*s_(4,3,1)*t_(4,2,2)+51*v_(6,1,1)*u_(5,2,1)*s_(3,3,2)*t_(3,3,2)+51*v_(6,1,1)*u_(4,3,1)*s_(3,3,2)*t_(3,3,2)+56*v_(6,1,1)*u_(4,2,2)*s_(4,2,2)*t_(3,3,2)+34*v_(6,1,1)*u_(5,3)*s_(5,2,1)*t_(4,3,1)+32*v_(6,1,1)*u_(5,3)*s_(5,2,1)*t_(5,2,1)+36*v_(6,1,1)*u_(5,3)*s_(4,3,1)*t_(4,3,1)+70*v_(6,1,1)*u_(5,2,1)*s_(4,2,2)*t_(3,3,2)+67*v_(6,1,1)*u_(4,3,1)*s_(4,2,2)*t_(3,3,2)+76*v_(6,1,1)*u_(5,2,1)*s_(5,2,1)*t_(3,3,2)+76*v_(6,1,1)*u_(5,2,1)*s_(4,3,1)*t_(3,3,2)+79*v_(6,1,1)*u_(4,3,1)*s_(4,3,1)*t_(3,3,2)+93*v_(6,1,1)*u_(5,2,1)*s_(4,2,2)*t_(4,2,2)+91*v_(6,1,1)*u_(4,3,1)*s_(4,2,2)*t_(4,2,2)+101*v_(6,1,1)*u_(5,2,1)*s_(5,2,1)*t_(4,2,2)+104*v_(6,1,1)*u_(5,2,1)*s_(4,3,1)*t_(4,2,2)+108*v_(6,1,1)*u_(4,3,1)*s_(4,3,1)*t_(4,2,2)+117*v_(6,1,1)*u_(5,2,1)*s_(5,2,1)*t_(4,3,1)+119*v_(6,1,1)*u_(5,2,1)*s_(4,3,1)*t_(4,3,1)+t_(8)*v_(6,1,1)*u_(5,3)*s_(4,3,1)+t_(8)*v_(6,1,1)*u_(5,3)*s_(5,2,1)+2*t_(8)*v_(6,1,1)*u_(4,2,2)*s_(3,3,2)+2*t_(8)*v_(6,1,1)*u_(4,3,1)*s_(3,3,2)+2*t_(8)*v_(6,1,1)*u_(5,2,1)*s_(4,2,2)+3*t_(8)*v_(6,1,1)*u_(4,3,1)*s_(4,2,2)+3*t_(8)*v_(6,1,1)*u_(5,2,1)*s_(4,3,1)+3*t_(8)*v_(6,1,1)*u_(4,3,1)*s_(4,3,1)+3*t_(8)*v_(6,1,1)*u_(5,2,1)*s_(5,2,1)+t_(7,1)*v_(6,1,1)*u_(4,4)*s_(4,2,2)+t_(7,1)*v_(6,1,1)*u_(5,3)*s_(3,3,2)+2*t_(7,1)*v_(6,1,1)*u_(5,2,1)*s_(4,4)+t_(7,1)*v_(6,1,1)*u_(4,4)*s_(4,3,1)+2*t_(7,1)*v_(6,1,1)*u_(5,3)*s_(4,2,2)+t_(6,2)*v_(6,1,1)*u_(4,4)*s_(3,3,2)+2*t_(6,2)*v_(6,1,1)*u_(4,4)*s_(4,2,2)+8*t_(7,1)*v_(6,1,1)*u_(5,2,1)*s_(3,3,2)+9*t_(7,1)*v_(6,1,1)*u_(3,3,2)*s_(3,3,2)+10*t_(7,1)*v_(6,1,1)*u_(4,2,2)*s_(3,3,2)+3*t_(6,2)*v_(6,1,1)*u_(5,3)*s_(3,3,2)+3*t_(7,1)*v_(6,1,1)*u_(5,3)*s_(4,3,1)+4*t_(7,1)*v_(6,1,1)*u_(5,3)*s_(5,2,1)+3*t_(6,2)*v_(6,1,1)*u_(5,2,1)*s_(4,4)+13*t_(7,1)*v_(6,1,1)*u_(4,2,2)*s_(4,2,2)+11*t_(7,1)*v_(6,1,1)*u_(4,3,1)*s_(3,3,2)+2*t_(6,2)*v_(6,1,1)*u_(4,4)*s_(4,3,1)+12*t_(7,1)*v_(6,1,1)*u_(5,2,1)*s_(4,2,2)+2*v_(6,1,1)*u_(4,4)*s_(4,4)*t_(4,2,2)+3*v_(6,1,1)*u_(4,4)*s_(4,4)*t_(3,3,2)+v_(6,1,1)*u_(4,4)*s_(4,4)*t_(4,3,1)+v_(6,1,1)*u_(5,3)*s_(4,4)*t_(3,3,2)+v_(6,1,1)*u_(5,2,1)*s_(4,4)*t_(4,4)+11*v_(6,1,1)*u_(4,4)*s_(3,3,2)*t_(3,3,2)+4*v_(6,1,1)*u_(5,3)*s_(4,4)*t_(4,2,2)+2*v_(6,1,1)*u_(5,3)*s_(4,4)*t_(4,3,1)+3*v_(6,1,1)*u_(5,3)*s_(5,2,1)*t_(4,4)+4*v_(6,1,1)*u_(5,3)*s_(5,3)*t_(3,3,2)+15*v_(6,1,1)*u_(4,4)*s_(4,2,2)*t_(3,3,2)+13*v_(6,1,1)*u_(4,4)*s_(4,2,2)*t_(4,2,2)+13*v_(6,1,1)*u_(4,4)*s_(4,3,1)*t_(3,3,2)+8*v_(6,1,1)*u_(5,2,1)*s_(4,4)*t_(3,3,2)+4*v_(6,1,1)*u_(5,3)*s_(5,3)*t_(4,2,2)+27*v_(6,1,1)*u_(5,3)*s_(3,3,2)*t_(3,3,2)+11*v_(6,1,1)*u_(5,2,1)*s_(4,4)*t_(4,2,2)+18*v_(6,1,1)*u_(4,4)*s_(4,3,1)*t_(4,2,2)+26*v_(6,1,1)*u_(5,3)*s_(4,2,2)*t_(3,3,2)+10*t_(5,3)*v_(4,4)*u_(4,3,1)*s_(4,2,2)+9*t_(5,3)*v_(4,4)*u_(4,3,1)*s_(4,3,1)+39*t_(5,2,1)*v_(4,4)*u_(4,2,2)*s_(3,3,2)+38*t_(5,2,1)*v_(4,4)*u_(4,3,1)*s_(3,3,2)+48*t_(5,2,1)*v_(4,4)*u_(4,2,2)*s_(4,2,2)+50*t_(5,2,1)*v_(4,4)*u_(4,3,1)*s_(4,2,2)+49*t_(5,2,1)*v_(4,4)*u_(4,3,1)*s_(4,3,1)+t_(8)*v_(4,4)*u_(4,2,2)*s_(4,2,2)+t_(8)*v_(4,4)*u_(4,3,1)*s_(4,3,1)+s_(8)*t_(5,2,1)*v_(4,4)*u_(4,2,2)+s_(8)*t_(5,2,1)*v_(4,4)*u_(4,3,1)+s_(7,1)*t_(5,3)*v_(4,4)*u_(3,3,2)+s_(8)*t_(5,3)*v_(4,4)*u_(3,3,2)+s_(7,1)*t_(6,1,1)*v_(4,4)*u_(4,2,2)+s_(7,1)*t_(5,3)*v_(4,4)*u_(4,2,2)+s_(7,1)*t_(6,1,1)*v_(4,4)*u_(4,3,1)+s_(6,1,1)*t_(6,1,1)*v_(4,4)*u_(3,3,2)+2*s_(7,1)*t_(5,2,1)*v_(4,4)*u_(3,3,2)+s_(6,2)*t_(6,1,1)*v_(4,4)*u_(3,3,2)+2*s_(6,2)*t_(6,1,1)*v_(4,4)*u_(4,2,2)+s_(6,1,1)*t_(5,3)*v_(4,4)*u_(3,3,2)+s_(6,2)*t_(5,3)*v_(4,4)*u_(3,3,2)+4*s_(7,1)*t_(5,2,1)*v_(4,4)*u_(4,2,2)+3*s_(6,1,1)*t_(6,1,1)*v_(4,4)*u_(4,2,2)+4*s_(7,1)*t_(5,2,1)*v_(4,4)*u_(4,3,1)+2*s_(6,2)*t_(6,1,1)*v_(4,4)*u_(4,3,1)+4*s_(6,1,1)*t_(5,3)*v_(4,4)*u_(4,2,2)+5*s_(6,1,1)*t_(6,1,1)*v_(4,4)*u_(4,3,1)+2*s_(6,1,1)*t_(5,3)*v_(4,4)*u_(4,3,1)+5*s_(6,2)*t_(5,2,1)*v_(4,4)*u_(3,3,2)+8*s_(6,1,1)*t_(5,2,1)*v_(4,4)*u_(3,3,2)+5*s_(5,3)*t_(5,2,1)*v_(4,4)*u_(3,3,2)+8*s_(6,2)*t_(5,2,1)*v_(4,4)*u_(4,2,2)+11*s_(6,1,1)*t_(5,2,1)*v_(4,4)*u_(4,2,2)+8*s_(6,2)*t_(5,2,1)*v_(4,4)*u_(4,3,1)+8*s_(5,3)*t_(5,2,1)*v_(4,4)*u_(4,2,2)+14*s_(6,1,1)*t_(5,2,1)*v_(4,4)*u_(4,3,1)+8*s_(5,3)*t_(5,2,1)*v_(4,4)*u_(4,3,1)+32*s_(5,2,1)*t_(5,2,1)*v_(4,4)*u_(3,3,2)+41*s_(5,2,1)*t_(5,2,1)*v_(4,4)*u_(4,2,2)+43*s_(5,2,1)*t_(5,2,1)*v_(4,4)*u_(4,3,1)+u_(8)*s_(5,2,1)*t_(5,2,1)*v_(4,4)+u_(6,2)*s_(6,1,1)*t_(6,1,1)*v_(4,4)+2*u_(7,1)*s_(6,1,1)*t_(5,2,1)*v_(4,4)+u_(6,1,1)*s_(6,1,1)*t_(5,3)*v_(4,4)+3*u_(6,2)*s_(6,1,1)*t_(5,2,1)*v_(4,4)+5*u_(6,1,1)*s_(6,1,1)*t_(5,2,1)*v_(4,4)+5*u_(7,1)*s_(5,2,1)*t_(5,2,1)*v_(4,4)+3*u_(6,1,1)*s_(5,3)*t_(5,2,1)*v_(4,4)+8*u_(6,2)*s_(5,2,1)*t_(5,2,1)*v_(4,4)+14*u_(6,1,1)*s_(5,2,1)*t_(5,2,1)*v_(4,4)+8*u_(5,3)*s_(5,2,1)*t_(5,2,1)*v_(4,4)+u_(8)*s_(6,1,1)*t_(5,2,1)*v_(4,4)+u_(7,1)*s_(6,1,1)*t_(6,1,1)*v_(4,4)+31*v_(4,4)*u_(4,2,2)*s_(3,3,2)*t_(3,3,2)+32*v_(4,4)*u_(4,2,2)*s_(4,2,2)*t_(3,3,2)+30*v_(4,4)*u_(4,3,1)*s_(3,3,2)*t_(3,3,2)+41*v_(4,4)*u_(4,3,1)*s_(4,2,2)*t_(3,3,2)+42*v_(4,4)*u_(4,3,1)*s_(4,3,1)*t_(3,3,2)+50*v_(4,4)*u_(4,3,1)*s_(4,2,2)*t_(4,2,2)+56*v_(4,4)*u_(4,3,1)*s_(4,3,1)*t_(4,2,2)+t_(8)*v_(4,4)*u_(3,3,2)*s_(3,3,2)+t_(8)*v_(4,4)*u_(4,3,1)*s_(3,3,2)+3*t_(7,1)*v_(4,4)*u_(3,3,2)*s_(3,3,2)+t_(8)*v_(4,4)*u_(4,3,1)*s_(4,2,2)+4*t_(7,1)*v_(4,4)*u_(4,2,2)*s_(3,3,2)+4*t_(7,1)*v_(4,4)*u_(4,2,2)*s_(4,2,2)+5*t_(7,1)*v_(4,4)*u_(4,3,1)*s_(3,3,2)+6*t_(7,1)*v_(4,4)*u_(4,3,1)*s_(4,2,2)+11*t_(6,1,1)*v_(4,4)*u_(3,3,2)*s_(3,3,2)+5*t_(7,1)*v_(4,4)*u_(4,3,1)*s_(4,3,1)+7*t_(6,2)*v_(4,4)*u_(4,2,2)*s_(3,3,2)+10*t_(6,2)*v_(4,4)*u_(3,3,2)*s_(3,3,2)+8*t_(5,3)*v_(4,4)*u_(3,3,2)*s_(3,3,2)+15*t_(6,1,1)*v_(4,4)*u_(4,2,2)*s_(3,3,2)+13*t_(6,1,1)*v_(4,4)*u_(4,2,2)*s_(4,2,2)+13*t_(6,1,1)*v_(4,4)*u_(4,3,1)*s_(3,3,2)+9*t_(6,2)*v_(4,4)*u_(4,3,1)*s_(3,3,2)+12*t_(5,3)*v_(4,4)*u_(4,2,2)*s_(3,3,2)+11*t_(6,2)*v_(4,4)*u_(4,2,2)*s_(4,2,2)+9*t_(5,3)*v_(4,4)*u_(4,2,2)*s_(4,2,2)+11*t_(6,2)*v_(4,4)*u_(4,3,1)*s_(4,2,2)+8*t_(5,3)*v_(4,4)*u_(4,3,1)*s_(3,3,2)+18*t_(6,1,1)*v_(4,4)*u_(4,3,1)*s_(4,2,2)+9*t_(6,2)*v_(4,4)*u_(4,3,1)*s_(4,3,1)+17*t_(6,1,1)*v_(4,4)*u_(4,3,1)*s_(4,3,1)+31*t_(5,2,1)*v_(4,4)*u_(3,3,2)*s_(3,3,2)+10*s_(6,1,1)*t_(6,1,1)*v_(5,3)*u_(4,2,2)+6*s_(6,2)*t_(6,1,1)*v_(5,3)*u_(4,3,1)+10*s_(6,1,1)*t_(6,1,1)*v_(5,3)*u_(4,3,1)+6*s_(6,2)*t_(6,1,1)*v_(5,3)*u_(5,2,1)+12*s_(6,1,1)*t_(6,1,1)*v_(5,3)*u_(5,2,1)+2*u_(7,1)*s_(6,1,1)*t_(6,1,1)*v_(5,3)+3*u_(6,2)*s_(6,1,1)*t_(6,1,1)*v_(5,3)+u_(8)*s_(6,1,1)*t_(6,1,1)*v_(5,3)+t_(7,1)*v_(5,3)*u_(4,4)*s_(3,3,2)+3*t_(8)*v_(5,3)*u_(4,3,1)*s_(4,3,1)+2*t_(8)*v_(5,3)*u_(5,2,1)*s_(4,3,1)+t_(8)*v_(5,3)*u_(4,4)*s_(3,3,2)+3*t_(8)*v_(5,3)*u_(5,2,1)*s_(5,2,1)+t_(7,1)*v_(5,3)*u_(4,4)*s_(4,2,2)+t_(8)*v_(5,3)*u_(3,3,2)*s_(3,3,2)+t_(6,1,1)*v_(5,3)*u_(4,4)*s_(3,3,2)+9*t_(7,1)*v_(5,3)*u_(3,3,2)*s_(3,3,2)+t_(6,2)*v_(5,3)*u_(4,4)*s_(3,3,2)+9*t_(7,1)*v_(5,3)*u_(4,2,2)*s_(3,3,2)+6*t_(7,1)*v_(5,3)*u_(5,2,1)*s_(3,3,2)+4*t_(6,1,1)*v_(5,3)*u_(4,4)*s_(4,2,2)+11*t_(7,1)*v_(5,3)*u_(4,3,1)*s_(3,3,2)+2*t_(6,1,1)*v_(5,3)*u_(4,4)*s_(4,3,1)+13*t_(7,1)*v_(5,3)*u_(4,2,2)*s_(4,2,2)+3*t_(6,1,1)*v_(5,3)*u_(5,2,1)*s_(4,4)+13*t_(7,1)*v_(5,3)*u_(4,3,1)*s_(4,2,2)+10*t_(7,1)*v_(5,3)*u_(5,2,1)*s_(4,2,2)+17*t_(6,2)*v_(5,3)*u_(3,3,2)*s_(3,3,2)+12*t_(7,1)*v_(5,3)*u_(4,3,1)*s_(4,3,1)+10*t_(7,1)*v_(5,3)*u_(5,2,1)*s_(4,3,1)+27*t_(6,1,1)*v_(5,3)*u_(3,3,2)*s_(3,3,2)+11*t_(7,1)*v_(5,3)*u_(5,2,1)*s_(5,2,1)+26*t_(6,1,1)*v_(5,3)*u_(4,2,2)*s_(3,3,2)+23*t_(6,2)*v_(5,3)*u_(4,2,2)*s_(3,3,2)+14*t_(6,2)*v_(5,3)*u_(5,2,1)*s_(3,3,2)+21*t_(6,1,1)*v_(5,3)*u_(5,2,1)*s_(3,3,2)+21*t_(6,2)*v_(5,3)*u_(4,3,1)*s_(3,3,2)+26*t_(6,2)*v_(5,3)*u_(4,2,2)*s_(4,2,2)+31*t_(6,1,1)*v_(5,3)*u_(4,3,1)*s_(3,3,2)+36*t_(6,1,1)*v_(5,3)*u_(4,2,2)*s_(4,2,2)+20*t_(6,2)*v_(5,3)*u_(5,2,1)*s_(4,2,2)+29*t_(6,1,1)*v_(5,3)*u_(5,2,1)*s_(4,2,2)+25*t_(6,2)*v_(5,3)*u_(4,3,1)*s_(4,2,2)+39*t_(6,1,1)*v_(5,3)*u_(4,3,1)*s_(4,2,2)+19*t_(6,2)*v_(5,3)*u_(5,2,1)*s_(4,3,1)+23*t_(6,2)*v_(5,3)*u_(4,3,1)*s_(4,3,1)+19*t_(6,2)*v_(5,3)*u_(5,2,1)*s_(5,2,1)+34*t_(6,1,1)*v_(5,3)*u_(5,2,1)*s_(4,3,1)+32*t_(6,1,1)*v_(5,3)*u_(5,2,1)*s_(5,2,1)+36*t_(6,1,1)*v_(5,3)*u_(4,3,1)*s_(4,3,1)+2*t_(8)*v_(5,3)*u_(4,2,2)*s_(3,3,2)+2*t_(8)*v_(5,3)*u_(4,2,2)*s_(4,2,2)+2*t_(8)*v_(5,3)*u_(4,3,1)*s_(3,3,2)+t_(8)*v_(5,3)*u_(5,2,1)*s_(3,3,2)+s_(8)*t_(6,1,1)*v_(5,3)*u_(4,3,1)+s_(8)*t_(6,1,1)*v_(5,3)*u_(5,2,1)+s_(7,1)*t_(6,1,1)*v_(5,3)*u_(3,3,2)+2*s_(7,1)*t_(6,1,1)*v_(5,3)*u_(4,2,2)+s_(6,1,1)*t_(6,1,1)*v_(5,3)*u_(4,4)+3*s_(6,2)*t_(6,1,1)*v_(5,3)*u_(3,3,2)+3*s_(7,1)*t_(6,1,1)*v_(5,3)*u_(4,3,1)+4*s_(7,1)*t_(6,1,1)*v_(5,3)*u_(5,2,1)+6*s_(6,1,1)*t_(6,1,1)*v_(5,3)*u_(3,3,2)+4*s_(6,2)*t_(6,1,1)*v_(5,3)*u_(4,2,2)+8*v_(5,3)*u_(4,4)*s_(3,3,2)*t_(3,3,2)+12*v_(5,3)*u_(4,4)*s_(4,2,2)*t_(3,3,2)+5*v_(5,3)*u_(5,2,1)*s_(4,4)*t_(3,3,2)+9*v_(5,3)*u_(4,4)*s_(4,2,2)*t_(4,2,2)+8*v_(5,3)*u_(4,4)*s_(4,3,1)*t_(3,3,2)+8*v_(5,3)*u_(5,2,1)*s_(4,4)*t_(4,2,2)+10*v_(5,3)*u_(4,4)*s_(4,3,1)*t_(4,2,2)+8*v_(5,3)*u_(5,2,1)*s_(5,2,1)*t_(4,4)+8*v_(5,3)*u_(5,2,1)*s_(4,4)*t_(4,3,1)+9*v_(5,3)*u_(4,4)*s_(4,3,1)*t_(4,3,1)+48*v_(5,3)*u_(4,2,2)*s_(3,3,2)*t_(3,3,2)+63*v_(5,3)*u_(5,2,1)*s_(3,3,2)*t_(3,3,2)+62*v_(5,3)*u_(4,3,1)*s_(3,3,2)*t_(3,3,2)+78*v_(5,3)*u_(4,2,2)*s_(4,2,2)*t_(3,3,2)+80*v_(5,3)*u_(5,2,1)*s_(4,2,2)*t_(3,3,2)+77*v_(5,3)*u_(4,3,1)*s_(4,2,2)*t_(3,3,2)+71*v_(5,3)*u_(5,2,1)*s_(5,2,1)*t_(3,3,2)+81*v_(5,3)*u_(5,2,1)*s_(4,3,1)*t_(3,3,2)+101*v_(5,3)*u_(5,2,1)*s_(4,2,2)*t_(4,2,2)+87*v_(5,3)*u_(4,3,1)*s_(4,3,1)*t_(3,3,2)+106*v_(5,3)*u_(4,3,1)*s_(4,2,2)*t_(4,2,2)+93*v_(5,3)*u_(5,2,1)*s_(5,2,1)*t_(4,2,2)+107*v_(5,3)*u_(5,2,1)*s_(4,3,1)*t_(4,2,2)+113*v_(5,3)*u_(4,3,1)*s_(4,3,1)*t_(4,2,2)+98*v_(5,3)*u_(5,2,1)*s_(5,2,1)*t_(4,3,1)+103*v_(5,3)*u_(5,2,1)*s_(4,3,1)*t_(4,3,1)+2*t_(8)*v_(5,3)*u_(4,3,1)*s_(4,2,2)+2*t_(8)*v_(5,3)*u_(5,2,1)*s_(4,2,2)+t_(8)*v_(6,2)*u_(5,2,1)*s_(3,3,2)+10*t_(7,1)*v_(6,2)*u_(5,2,1)*s_(4,3,1)+t_(8)*v_(6,2)*u_(6,1,1)*s_(4,3,1)+12*t_(7,1)*v_(6,2)*u_(4,3,1)*s_(4,3,1)+11*t_(7,1)*v_(6,2)*u_(5,2,1)*s_(5,2,1)+t_(7,1)*v_(6,2)*u_(6,1,1)*s_(3,3,2)+25*v_(6,2)*u_(6,1,1)*s_(4,3,1)*t_(3,3,2)+23*v_(6,2)*u_(5,3)*s_(4,2,2)*t_(3,3,2)+8*v_(6,2)*u_(5,2,1)*s_(5,2,1)*t_(4,4)+9*v_(6,2)*u_(4,4)*s_(4,3,1)*t_(4,3,1)+8*v_(6,2)*u_(5,2,1)*s_(4,4)*t_(4,3,1)+14*v_(6,2)*u_(5,3)*s_(5,2,1)*t_(3,3,2)+28*v_(6,2)*u_(6,1,1)*s_(5,2,1)*t_(4,2,2)+21*v_(6,2)*u_(5,3)*s_(4,3,1)*t_(3,3,2)+26*v_(6,2)*u_(5,3)*s_(4,2,2)*t_(4,2,2)+34*v_(6,2)*u_(6,1,1)*s_(4,3,1)*t_(4,2,2)+36*v_(6,2)*u_(4,2,2)*s_(3,3,2)*t_(3,3,2)+20*v_(6,2)*u_(5,3)*s_(5,2,1)*t_(4,2,2)+33*v_(6,2)*u_(6,1,1)*s_(5,2,1)*t_(4,3,1)+25*v_(6,2)*u_(5,3)*s_(4,3,1)*t_(4,2,2)+42*v_(6,2)*u_(4,3,1)*s_(3,3,2)*t_(3,3,2)+48*v_(6,2)*u_(5,2,1)*s_(3,3,2)*t_(3,3,2)+48*v_(6,2)*u_(4,2,2)*s_(4,2,2)*t_(3,3,2)+33*v_(6,2)*u_(6,1,1)*s_(4,3,1)*t_(4,3,1)+31*v_(6,2)*u_(6,1,1)*s_(5,2,1)*t_(5,2,1)+19*v_(6,2)*u_(5,3)*s_(5,2,1)*t_(4,3,1)+23*v_(6,2)*u_(5,3)*s_(4,3,1)*t_(4,3,1)+19*v_(6,2)*u_(5,3)*s_(5,2,1)*t_(5,2,1)+62*v_(6,2)*u_(5,2,1)*s_(4,2,2)*t_(3,3,2)+56*v_(6,2)*u_(4,3,1)*s_(4,2,2)*t_(3,3,2)+60*v_(6,2)*u_(5,2,1)*s_(5,2,1)*t_(3,3,2)+63*v_(6,2)*u_(5,2,1)*s_(4,3,1)*t_(3,3,2)+65*v_(6,2)*u_(4,3,1)*s_(4,3,1)*t_(3,3,2)+80*v_(6,2)*u_(5,2,1)*s_(4,2,2)*t_(4,2,2)+76*v_(6,2)*u_(4,3,1)*s_(4,2,2)*t_(4,2,2)+80*v_(6,2)*u_(5,2,1)*s_(5,2,1)*t_(4,2,2)+86*v_(6,2)*u_(5,2,1)*s_(4,3,1)*t_(4,2,2)+87*v_(6,2)*u_(4,3,1)*s_(4,3,1)*t_(4,2,2)+89*v_(6,2)*u_(5,2,1)*s_(5,2,1)*t_(4,3,1)+90*v_(6,2)*u_(5,2,1)*s_(4,3,1)*t_(4,3,1)+2*t_(8)*v_(6,2)*u_(3,3,2)*s_(3,3,2)+2*t_(8)*v_(6,2)*u_(4,3,1)*s_(3,3,2)+2*t_(8)*v_(6,2)*u_(4,3,1)*s_(4,2,2)+2*t_(8)*v_(6,2)*u_(5,2,1)*s_(4,2,2)+t_(8)*v_(6,2)*u_(6,1,1)*s_(5,2,1)+t_(8)*v_(6,2)*u_(6,1,1)*s_(6,1,1)+3*t_(8)*v_(6,2)*u_(4,2,2)*s_(4,2,2)+2*t_(8)*v_(6,2)*u_(5,2,1)*s_(4,3,1)+3*t_(8)*v_(6,2)*u_(4,3,1)*s_(4,3,1)+3*t_(8)*v_(6,2)*u_(5,2,1)*s_(5,2,1)+2*t_(7,1)*v_(6,2)*u_(6,1,1)*s_(4,2,2)+3*t_(7,1)*v_(6,2)*u_(6,1,1)*s_(4,3,1)+2*t_(7,1)*v_(6,2)*u_(6,1,1)*s_(6,1,1)+8*t_(7,1)*v_(6,2)*u_(3,3,2)*s_(3,3,2)+6*t_(7,1)*v_(6,2)*u_(5,2,1)*s_(3,3,2)+10*t_(7,1)*v_(6,2)*u_(4,2,2)*s_(3,3,2)+4*t_(7,1)*v_(6,2)*u_(6,1,1)*s_(5,2,1)+12*t_(7,1)*v_(6,2)*u_(4,2,2)*s_(4,2,2)+10*t_(7,1)*v_(6,2)*u_(4,3,1)*s_(3,3,2)+10*t_(7,1)*v_(6,2)*u_(5,2,1)*s_(4,2,2)+t_(8)*v_(6,2)*u_(4,2,2)*s_(3,3,2)+12*t_(7,1)*v_(6,2)*u_(4,3,1)*s_(4,2,2)+v_(6,2)*u_(6,1,1)*s_(6,1,1)*t_(4,4)+6*v_(6,2)*u_(6,1,1)*s_(6,1,1)*t_(3,3,2)+v_(6,2)*u_(6,1,1)*s_(4,4)*t_(3,3,2)+2*v_(6,2)*u_(6,1,1)*s_(4,4)*t_(4,2,2)+v_(6,2)*u_(4,4)*s_(4,4)*t_(4,2,2)+v_(6,2)*u_(5,3)*s_(4,4)*t_(3,3,2)+3*v_(6,2)*u_(6,1,1)*s_(5,3)*t_(3,3,2)+3*v_(6,2)*u_(6,1,1)*s_(6,1,1)*t_(5,3)+7*v_(6,2)*u_(4,4)*s_(4,2,2)*t_(3,3,2)+3*v_(6,2)*u_(6,1,1)*s_(5,2,1)*t_(4,4)+10*v_(6,2)*u_(4,4)*s_(3,3,2)*t_(3,3,2)+2*v_(6,2)*u_(6,1,1)*s_(4,4)*t_(4,3,1)+10*v_(6,2)*u_(6,1,1)*s_(6,1,1)*t_(4,2,2)+10*v_(6,2)*u_(6,1,1)*s_(6,1,1)*t_(4,3,1)+5*v_(6,2)*u_(5,2,1)*s_(4,4)*t_(3,3,2)+4*v_(6,2)*u_(6,1,1)*s_(5,3)*t_(4,2,2)+20*v_(6,2)*u_(6,1,1)*s_(3,3,2)*t_(3,3,2)+9*v_(6,2)*u_(4,4)*s_(4,3,1)*t_(3,3,2)+17*v_(6,2)*u_(5,3)*s_(3,3,2)*t_(3,3,2)+12*v_(6,2)*u_(6,1,1)*s_(6,1,1)*t_(5,2,1)+11*v_(6,2)*u_(4,4)*s_(4,2,2)*t_(4,2,2)+v_(6,2)*u_(5,3)*s_(5,3)*t_(4,2,2)+20*v_(6,2)*u_(6,1,1)*s_(5,2,1)*t_(3,3,2)+11*v_(6,2)*u_(4,4)*s_(4,3,1)*t_(4,2,2)+8*v_(6,2)*u_(5,2,1)*s_(4,4)*t_(4,2,2)+6*v_(6,2)*u_(6,1,1)*s_(5,3)*t_(4,3,1)+25*v_(6,2)*u_(6,1,1)*s_(4,2,2)*t_(3,3,2)+6*v_(6,2)*u_(6,1,1)*s_(5,3)*t_(5,2,1)+29*v_(6,2)*u_(6,1,1)*s_(4,2,2)*t_(4,2,2)+37*v_(7,1)*u_(5,2,1)*s_(4,3,1)*t_(4,2,2)+36*v_(7,1)*u_(4,3,1)*s_(4,3,1)*t_(4,2,2)+42*v_(7,1)*u_(5,2,1)*s_(5,2,1)*t_(4,3,1)+41*v_(7,1)*u_(5,2,1)*s_(4,3,1)*t_(4,3,1)+v_(7,1)*u_(4,4)*s_(4,4)*t_(4,2,2)+v_(7,1)*u_(6,2)*s_(6,1,1)*t_(3,3,2)+v_(7,1)*u_(6,1,1)*s_(6,1,1)*t_(4,4)+v_(7,1)*u_(6,1,1)*s_(6,1,1)*t_(3,3,2)+2*t_(8)*v_(7,1)*u_(4,3,1)*s_(4,3,1)+2*t_(8)*v_(7,1)*u_(5,2,1)*s_(5,2,1)+t_(8)*v_(7,1)*u_(3,3,2)*s_(3,3,2)+t_(8)*v_(7,1)*u_(4,2,2)*s_(3,3,2)+t_(8)*v_(7,1)*u_(4,2,2)*s_(4,2,2)+t_(8)*v_(7,1)*u_(4,3,1)*s_(3,3,2)+t_(8)*v_(7,1)*u_(4,3,1)*s_(4,2,2)+t_(8)*v_(7,1)*u_(5,2,1)*s_(4,2,2)+t_(8)*v_(7,1)*u_(5,2,1)*s_(4,3,1)+t_(8)*v_(7,1)*u_(6,1,1)*s_(5,2,1)+t_(8)*v_(7,1)*u_(6,1,1)*s_(6,1,1)+5*v_(7,1)*u_(4,4)*s_(4,3,1)*t_(3,3,2)+v_(7,1)*u_(5,3)*s_(5,3)*t_(3,3,2)+2*v_(7,1)*u_(6,2)*s_(6,1,1)*t_(6,1,1)+2*v_(7,1)*u_(5,2,1)*s_(4,4)*t_(3,3,2)+8*v_(7,1)*u_(6,2)*s_(3,3,2)*t_(3,3,2)+6*v_(7,1)*u_(6,2)*s_(5,2,1)*t_(3,3,2)+8*v_(7,1)*u_(6,1,1)*s_(5,2,1)*t_(3,3,2)+v_(7,1)*u_(5,3)*s_(5,3)*t_(4,2,2)+9*v_(7,1)*u_(5,3)*s_(3,3,2)*t_(3,3,2)+9*v_(7,1)*u_(6,1,1)*s_(3,3,2)*t_(3,3,2)+6*v_(7,1)*u_(4,4)*s_(4,3,1)*t_(4,2,2)+10*v_(7,1)*u_(6,2)*s_(4,2,2)*t_(3,3,2)+4*v_(7,1)*u_(5,2,1)*s_(4,4)*t_(4,2,2)+10*v_(7,1)*u_(6,1,1)*s_(4,2,2)*t_(3,3,2)+9*v_(7,1)*u_(5,3)*s_(4,2,2)*t_(3,3,2)+4*v_(7,1)*u_(6,2)*s_(6,1,1)*t_(5,2,1)+3*v_(7,1)*u_(6,1,1)*s_(5,3)*t_(4,3,1)+7*v_(7,1)*u_(6,1,1)*s_(6,1,1)*t_(5,2,1)+5*v_(7,1)*u_(4,4)*s_(4,3,1)*t_(4,3,1)+12*v_(7,1)*u_(6,2)*s_(4,2,2)*t_(4,2,2)+10*v_(7,1)*u_(6,2)*s_(4,3,1)*t_(3,3,2)+4*v_(7,1)*u_(6,1,1)*s_(5,3)*t_(5,2,1)+6*v_(7,1)*u_(5,3)*s_(5,2,1)*t_(3,3,2)+4*v_(7,1)*u_(5,2,1)*s_(4,4)*t_(4,3,1)+13*v_(7,1)*u_(6,1,1)*s_(4,2,2)*t_(4,2,2)+11*v_(7,1)*u_(6,1,1)*s_(4,3,1)*t_(3,3,2)+10*v_(7,1)*u_(6,2)*s_(5,2,1)*t_(4,2,2)+5*v_(7,1)*u_(5,2,1)*s_(5,2,1)*t_(4,4)+12*v_(7,1)*u_(6,1,1)*s_(5,2,1)*t_(4,2,2)+11*v_(7,1)*u_(5,3)*s_(4,3,1)*t_(3,3,2)+11*v_(7,1)*u_(4,2,2)*s_(3,3,2)*t_(3,3,2)+12*v_(7,1)*u_(6,2)*s_(4,3,1)*t_(4,2,2)+13*v_(7,1)*u_(5,3)*s_(4,2,2)*t_(4,2,2)+15*v_(7,1)*u_(6,1,1)*s_(4,3,1)*t_(4,2,2)+13*v_(7,1)*u_(5,3)*s_(4,3,1)*t_(4,2,2)+10*v_(7,1)*u_(5,3)*s_(5,2,1)*t_(4,2,2)+10*v_(7,1)*u_(6,2)*s_(5,2,1)*t_(4,3,1)+16*v_(7,1)*u_(4,3,1)*s_(3,3,2)*t_(3,3,2)+16*v_(7,1)*u_(6,1,1)*s_(5,2,1)*t_(4,3,1)+19*v_(7,1)*u_(5,2,1)*s_(3,3,2)*t_(3,3,2)+12*v_(7,1)*u_(6,2)*s_(4,3,1)*t_(4,3,1)+19*v_(7,1)*u_(4,2,2)*s_(4,2,2)*t_(3,3,2)+11*v_(7,1)*u_(6,2)*s_(5,2,1)*t_(5,2,1)+16*v_(7,1)*u_(6,1,1)*s_(4,3,1)*t_(4,3,1)+16*v_(7,1)*u_(6,1,1)*s_(5,2,1)*t_(5,2,1)+12*v_(7,1)*u_(5,3)*s_(4,3,1)*t_(4,3,1)+10*v_(7,1)*u_(5,3)*s_(5,2,1)*t_(4,3,1)+21*v_(7,1)*u_(4,3,1)*s_(4,2,2)*t_(3,3,2)+25*v_(7,1)*u_(5,2,1)*s_(4,2,2)*t_(3,3,2)+11*v_(7,1)*u_(5,3)*s_(5,2,1)*t_(5,2,1)+25*v_(7,1)*u_(5,2,1)*s_(5,2,1)*t_(3,3,2)+26*v_(7,1)*u_(4,3,1)*s_(4,3,1)*t_(3,3,2)+26*v_(7,1)*u_(5,2,1)*s_(4,3,1)*t_(3,3,2)+32*v_(7,1)*u_(5,2,1)*s_(4,2,2)*t_(4,2,2)+30*v_(7,1)*u_(4,3,1)*s_(4,2,2)*t_(4,2,2)+34*v_(7,1)*u_(5,2,1)*s_(5,2,1)*t_(4,2,2)+2*v_(7,1)*u_(4,4)*s_(4,4)*t_(3,3,2)+3*v_(7,1)*u_(4,4)*s_(3,3,2)*t_(3,3,2)+v_(7,1)*u_(5,3)*s_(4,4)*t_(3,3,2)+2*v_(7,1)*u_(6,2)*s_(6,1,1)*t_(4,2,2)+v_(7,1)*u_(6,1,1)*s_(4,4)*t_(4,2,2)+v_(7,1)*u_(6,1,1)*s_(5,3)*t_(3,3,2)+4*v_(7,1)*u_(6,1,1)*s_(6,1,1)*t_(4,2,2)+v_(7,1)*u_(5,3)*s_(4,4)*t_(4,2,2)+2*v_(7,1)*u_(6,1,1)*s_(5,2,1)*t_(4,4)+2*v_(7,1)*u_(6,1,1)*s_(6,1,1)*t_(5,3)+5*v_(7,1)*u_(6,1,1)*s_(6,1,1)*t_(4,3,1)+4*v_(7,1)*u_(4,4)*s_(4,2,2)*t_(3,3,2)+3*v_(7,1)*u_(6,2)*s_(6,1,1)*t_(4,3,1)+v_(7,1)*u_(6,1,1)*s_(4,4)*t_(4,3,1)+2*v_(7,1)*u_(6,1,1)*s_(5,3)*t_(4,2,2)+4*v_(7,1)*u_(4,4)*s_(4,2,2)*t_(4,2,2)+4*v_(8)*u_(4,3,1)*s_(4,2,2)*t_(4,2,2)+4*v_(8)*u_(4,3,1)*s_(4,3,1)*t_(3,3,2)+5*v_(8)*u_(5,2,1)*s_(4,2,2)*t_(4,2,2)+4*v_(8)*u_(5,2,1)*s_(4,3,1)*t_(3,3,2)+5*v_(8)*u_(5,2,1)*s_(5,2,1)*t_(4,2,2)+v_(8)*u_(5,3)*s_(3,3,2)*t_(3,3,2)+6*v_(8)*u_(4,3,1)*s_(4,3,1)*t_(4,2,2)+6*v_(8)*u_(5,2,1)*s_(4,3,1)*t_(4,2,2)+7*v_(8)*u_(5,2,1)*s_(4,3,1)*t_(4,3,1)+8*v_(8)*u_(5,2,1)*s_(5,2,1)*t_(4,3,1)+v_(8)*u_(6,2)*s_(4,2,2)*t_(3,3,2)+v_(8)*u_(6,2)*s_(5,2,1)*t_(3,3,2)+v_(8)*u_(6,2)*s_(6,1,1)*t_(4,3,1)+v_(8)*u_(7,1)*s_(3,3,2)*t_(3,3,2)+v_(8)*u_(7,1)*s_(4,2,2)*t_(3,3,2)+v_(8)*u_(7,1)*s_(4,2,2)*t_(4,2,2)+v_(8)*u_(7,1)*s_(4,3,1)*t_(3,3,2)+v_(8)*u_(7,1)*s_(4,3,1)*t_(4,2,2)+v_(8)*u_(7,1)*s_(5,2,1)*t_(4,2,2)+v_(8)*u_(7,1)*s_(5,2,1)*t_(4,3,1)+v_(8)*u_(7,1)*s_(6,1,1)*t_(5,2,1)+v_(8)*u_(7,1)*s_(6,1,1)*t_(6,1,1)+v_(8)*u_(6,1,1)*s_(3,3,2)*t_(3,3,2)+v_(8)*u_(6,1,1)*s_(4,2,2)*t_(4,2,2)+v_(8)*u_(6,1,1)*s_(5,2,1)*t_(4,4)+v_(8)*u_(6,1,1)*s_(5,2,1)*t_(3,3,2)+v_(8)*u_(6,1,1)*s_(6,1,1)*t_(5,3)+v_(8)*u_(6,1,1)*s_(6,1,1)*t_(4,2,2)+v_(8)*u_(4,4)*s_(4,2,2)*t_(4,2,2)+v_(8)*u_(4,4)*s_(4,3,1)*t_(4,3,1)+v_(8)*u_(5,3)*s_(5,3)*t_(4,2,2)+2*v_(8)*u_(5,3)*s_(4,2,2)*t_(3,3,2)+2*v_(8)*u_(5,3)*s_(4,2,2)*t_(4,2,2)+2*v_(8)*u_(5,3)*s_(4,3,1)*t_(3,3,2)+v_(8)*u_(5,3)*s_(5,2,1)*t_(3,3,2)+2*v_(8)*u_(6,2)*s_(3,3,2)*t_(3,3,2)+2*v_(8)*u_(6,2)*s_(4,3,1)*t_(3,3,2)+2*v_(8)*u_(6,2)*s_(4,3,1)*t_(4,2,2)+2*v_(8)*u_(6,2)*s_(5,2,1)*t_(4,2,2)+v_(8)*u_(6,2)*s_(6,1,1)*t_(5,2,1)+v_(8)*u_(6,2)*s_(6,1,1)*t_(6,1,1)+2*v_(8)*u_(7,1)*s_(4,3,1)*t_(4,3,1)+2*v_(8)*u_(7,1)*s_(5,2,1)*t_(5,2,1)+2*v_(8)*u_(4,2,2)*s_(4,2,2)*t_(3,3,2)+2*v_(8)*u_(4,3,1)*s_(3,3,2)*t_(3,3,2)+v_(8)*u_(5,2,1)*s_(4,4)*t_(4,2,2)+v_(8)*u_(5,2,1)*s_(4,4)*t_(4,3,1)+v_(8)*u_(5,2,1)*s_(5,2,1)*t_(4,4)+v_(8)*u_(6,1,1)*s_(5,3)*t_(4,3,1)+v_(8)*u_(6,1,1)*s_(5,3)*t_(5,2,1)+2*v_(8)*u_(6,1,1)*s_(4,2,2)*t_(3,3,2)+2*v_(8)*u_(6,1,1)*s_(4,3,1)*t_(3,3,2)+2*v_(8)*u_(6,1,1)*s_(5,2,1)*t_(4,2,2)+2*v_(8)*u_(6,1,1)*s_(6,1,1)*t_(5,2,1)+v_(8)*u_(4,4)*s_(4,4)*t_(4,2,2)+v_(8)*u_(4,4)*s_(3,3,2)*t_(3,3,2)+2*v_(8)*u_(5,3)*s_(4,3,1)*t_(4,2,2)+2*v_(8)*u_(5,3)*s_(5,2,1)*t_(4,2,2)+3*v_(8)*u_(6,2)*s_(4,2,2)*t_(4,2,2)+v_(8)*u_(4,4)*s_(4,3,1)*t_(3,3,2)+2*v_(8)*u_(6,2)*s_(5,2,1)*t_(4,3,1)+2*v_(8)*u_(4,2,2)*s_(3,3,2)*t_(3,3,2)+3*v_(8)*u_(5,2,1)*s_(3,3,2)*t_(3,3,2)+3*v_(8)*u_(6,1,1)*s_(4,3,1)*t_(4,2,2)+3*v_(8)*u_(6,1,1)*s_(5,2,1)*t_(4,3,1)+v_(8)*u_(4,4)*s_(4,3,1)*t_(4,2,2)+3*v_(8)*u_(5,3)*s_(4,3,1)*t_(4,3,1)+2*v_(8)*u_(5,3)*s_(5,2,1)*t_(4,3,1)+3*v_(8)*u_(6,2)*s_(4,3,1)*t_(4,3,1)+v_(8)*u_(5,3)*s_(4,4)*t_(3,3,2)+3*v_(8)*u_(6,2)*s_(5,2,1)*t_(5,2,1)+3*v_(8)*u_(4,3,1)*s_(4,2,2)*t_(3,3,2)+4*v_(8)*u_(5,2,1)*s_(4,2,2)*t_(3,3,2)+4*v_(8)*u_(5,2,1)*s_(5,2,1)*t_(3,3,2)+3*v_(8)*u_(6,1,1)*s_(4,3,1)*t_(4,3,1)+3*v_(8)*u_(6,1,1)*s_(5,2,1)*t_(5,2,1)+3*v_(8)*u_(5,3)*s_(5,2,1)*t_(5,2,1)+20*t_(6,2)*u_(6,2)*s_(4,3,1)*v_(3,3,2)+25*t_(6,2)*u_(6,1,1)*s_(4,3,1)*v_(3,3,2)+26*t_(6,1,1)*u_(5,3)*s_(4,2,2)*v_(3,3,2)+26*t_(7,1)*u_(5,2,1)*s_(4,3,1)*v_(3,3,2)+23*t_(6,2)*u_(5,3)*s_(4,2,2)*v_(3,3,2)+27*t_(6,1,1)*u_(6,1,1)*s_(4,3,1)*v_(3,3,2)+14*t_(6,2)*u_(5,3)*s_(5,2,1)*v_(3,3,2)+21*t_(6,1,1)*u_(5,3)*s_(5,2,1)*v_(3,3,2)+21*t_(6,2)*u_(5,3)*s_(4,3,1)*v_(3,3,2)+20*t_(5,3)*u_(5,3)*s_(4,2,2)*v_(3,3,2)+31*t_(6,1,1)*u_(5,3)*s_(4,3,1)*v_(3,3,2)+14*t_(5,3)*u_(5,3)*s_(5,2,1)*v_(3,3,2)+39*t_(5,2,1)*u_(4,4)*s_(4,2,2)*v_(3,3,2)+20*t_(5,3)*u_(5,3)*s_(4,3,1)*v_(3,3,2)+41*t_(4,4)*u_(4,3,1)*s_(4,2,2)*v_(3,3,2)+32*t_(5,2,1)*u_(5,2,1)*s_(4,4)*v_(3,3,2)+t_(8)*u_(7,1)*s_(4,2,2)*v_(3,3,2)+38*t_(5,2,1)*u_(4,4)*s_(4,3,1)*v_(3,3,2)+62*t_(6,2)*u_(5,2,1)*s_(4,2,2)*v_(3,3,2)+70*t_(6,1,1)*u_(5,2,1)*s_(4,2,2)*v_(3,3,2)+t_(8)*u_(7,1)*s_(4,3,1)*v_(3,3,2)+56*t_(6,2)*u_(4,3,1)*s_(4,2,2)*v_(3,3,2)+67*t_(6,1,1)*u_(4,3,1)*s_(4,2,2)*v_(3,3,2)+63*t_(6,2)*u_(5,2,1)*s_(4,3,1)*v_(3,3,2)+76*t_(6,1,1)*u_(5,2,1)*s_(4,3,1)*v_(3,3,2)+80*t_(5,3)*u_(5,2,1)*s_(4,2,2)*v_(3,3,2)+77*t_(5,3)*u_(4,3,1)*s_(4,2,2)*v_(3,3,2)+81*t_(5,3)*u_(5,2,1)*s_(4,3,1)*v_(3,3,2)+198*t_(5,2,1)*u_(5,2,1)*s_(4,2,2)*v_(3,3,2)+210*t_(5,2,1)*u_(4,3,1)*s_(4,2,2)*v_(3,3,2)+232*t_(4,3,1)*u_(4,3,1)*s_(4,2,2)*v_(3,3,2)+228*t_(5,2,1)*u_(5,2,1)*s_(4,3,1)*v_(3,3,2)+t_(8)*u_(6,1,1)*s_(5,2,1)*v_(3,3,2)+t_(7,1)*u_(6,2)*s_(6,1,1)*v_(3,3,2)+2*t_(8)*u_(5,3)*s_(4,2,2)*v_(3,3,2)+2*t_(8)*u_(5,3)*s_(4,3,1)*v_(3,3,2)+t_(8)*u_(5,3)*s_(5,2,1)*v_(3,3,2)+t_(8)*u_(5,3)*s_(4,4)*v_(3,3,2)+3*t_(8)*u_(4,3,1)*s_(4,2,2)*v_(3,3,2)+4*t_(8)*u_(5,2,1)*s_(4,2,2)*v_(3,3,2)+4*t_(7,1)*u_(7,1)*s_(4,2,2)*v_(3,3,2)+t_(7,1)*u_(6,1,1)*s_(5,3)*v_(3,3,2)+4*t_(8)*u_(5,2,1)*s_(4,3,1)*v_(3,3,2)+5*t_(7,1)*u_(7,1)*s_(4,3,1)*v_(3,3,2)+4*t_(7,1)*u_(4,4)*s_(4,2,2)*v_(3,3,2)+t_(6,1,1)*u_(6,1,1)*s_(4,4)*v_(3,3,2)+2*t_(4,4)*u_(4,4)*s_(4,2,2)*v_(3,3,2)+3*t_(6,2)*u_(6,2)*s_(6,1,1)*v_(3,3,2)+5*t_(7,1)*u_(4,4)*s_(4,3,1)*v_(3,3,2)+2*t_(7,1)*u_(5,2,1)*s_(4,4)*v_(3,3,2)+t_(6,2)*u_(6,1,1)*s_(4,4)*v_(3,3,2)+6*t_(7,1)*u_(6,2)*s_(5,2,1)*v_(3,3,2)+8*t_(7,1)*u_(6,1,1)*s_(5,2,1)*v_(3,3,2)+t_(6,1,1)*u_(5,3)*s_(4,4)*v_(3,3,2)+t_(6,2)*u_(5,3)*s_(4,4)*v_(3,3,2)+10*t_(7,1)*u_(6,2)*s_(4,2,2)*v_(3,3,2)+10*t_(7,1)*u_(6,1,1)*s_(4,2,2)*v_(3,3,2)+3*t_(6,2)*u_(6,1,1)*s_(5,3)*v_(3,3,2)+9*t_(7,1)*u_(5,3)*s_(4,2,2)*v_(3,3,2)+10*t_(7,1)*u_(6,2)*s_(4,3,1)*v_(3,3,2)+7*t_(6,2)*u_(4,4)*s_(4,2,2)*v_(3,3,2)+6*t_(7,1)*u_(5,3)*s_(5,2,1)*v_(3,3,2)+11*t_(7,1)*u_(6,1,1)*s_(4,3,1)*v_(3,3,2)+6*t_(6,1,1)*u_(6,1,1)*s_(5,3)*v_(3,3,2)+t_(8)*u_(6,2)*s_(4,2,2)*v_(3,3,2)+3*t_(4,4)*u_(4,4)*s_(4,3,1)*v_(3,3,2)+11*t_(7,1)*u_(5,3)*s_(4,3,1)*v_(3,3,2)+t_(8)*u_(6,2)*s_(5,2,1)*v_(3,3,2)+5*t_(6,2)*u_(5,2,1)*s_(4,4)*v_(3,3,2)+15*t_(6,1,1)*u_(4,4)*s_(4,2,2)*v_(3,3,2)+13*t_(6,1,1)*u_(4,4)*s_(4,3,1)*v_(3,3,2)+8*t_(6,1,1)*u_(5,2,1)*s_(4,4)*v_(3,3,2)+9*t_(6,2)*u_(4,4)*s_(4,3,1)*v_(3,3,2)+20*t_(6,2)*u_(6,2)*s_(4,2,2)*v_(3,3,2)+14*t_(6,2)*u_(6,2)*s_(5,2,1)*v_(3,3,2)+12*t_(5,3)*u_(4,4)*s_(4,2,2)*v_(3,3,2)+5*t_(5,3)*u_(5,2,1)*s_(4,4)*v_(3,3,2)+20*t_(6,2)*u_(6,1,1)*s_(5,2,1)*v_(3,3,2)+21*t_(7,1)*u_(4,3,1)*s_(4,2,2)*v_(3,3,2)+25*t_(7,1)*u_(5,2,1)*s_(4,2,2)*v_(3,3,2)+27*t_(6,1,1)*u_(6,1,1)*s_(4,2,2)*v_(3,3,2)+27*t_(6,1,1)*u_(6,1,1)*s_(5,2,1)*v_(3,3,2)+8*t_(5,3)*u_(4,4)*s_(4,3,1)*v_(3,3,2)+25*t_(6,2)*u_(6,1,1)*s_(4,2,2)*v_(3,3,2)+2*u_(8)*s_(6,2)*v_(3,3,2)*t_(3,3,2)+2*u_(8)*s_(4,3,1)*v_(3,3,2)*t_(3,3,2)+u_(8)*s_(4,4)*v_(3,3,2)*t_(3,3,2)+2*u_(8)*s_(4,2,2)*v_(3,3,2)*t_(3,3,2)+3*u_(8)*s_(5,2,1)*v_(3,3,2)*t_(3,3,2)+3*u_(7,1)*s_(4,4)*v_(3,3,2)*t_(3,3,2)+u_(8)*s_(5,3)*v_(3,3,2)*t_(3,3,2)+8*u_(7,1)*s_(6,2)*v_(3,3,2)*t_(3,3,2)+9*u_(7,1)*s_(5,3)*v_(3,3,2)*t_(3,3,2)+9*u_(7,1)*s_(6,1,1)*v_(3,3,2)*t_(3,3,2)+11*u_(6,1,1)*s_(4,4)*v_(3,3,2)*t_(3,3,2)+10*u_(6,2)*s_(4,4)*v_(3,3,2)*t_(3,3,2)+8*u_(5,3)*s_(4,4)*v_(3,3,2)*t_(3,3,2)+11*u_(7,1)*s_(4,2,2)*v_(3,3,2)*t_(3,3,2)+20*u_(6,2)*s_(6,1,1)*v_(3,3,2)*t_(3,3,2)+16*u_(7,1)*s_(4,3,1)*v_(3,3,2)*t_(3,3,2)+19*u_(7,1)*s_(5,2,1)*v_(3,3,2)*t_(3,3,2)+17*u_(6,2)*s_(5,3)*v_(3,3,2)*t_(3,3,2)+27*u_(6,1,1)*s_(5,3)*v_(3,3,2)*t_(3,3,2)+31*u_(4,4)*s_(4,2,2)*v_(3,3,2)*t_(3,3,2)+31*u_(5,2,1)*s_(4,4)*v_(3,3,2)*t_(3,3,2)+30*u_(4,4)*s_(4,3,1)*v_(3,3,2)*t_(3,3,2)+35*u_(6,1,1)*s_(4,2,2)*v_(3,3,2)*t_(3,3,2)+36*u_(6,2)*s_(4,2,2)*v_(3,3,2)*t_(3,3,2)+42*u_(6,2)*s_(4,3,1)*v_(3,3,2)*t_(3,3,2)+48*u_(6,2)*s_(5,2,1)*v_(3,3,2)*t_(3,3,2)+u_(8)*s_(7,1)*v_(3,3,2)*t_(3,3,2)+51*u_(6,1,1)*s_(5,2,1)*v_(3,3,2)*t_(3,3,2)+51*u_(6,1,1)*s_(4,3,1)*v_(3,3,2)*t_(3,3,2)+48*u_(5,3)*s_(4,2,2)*v_(3,3,2)*t_(3,3,2)+63*u_(5,3)*s_(5,2,1)*v_(3,3,2)*t_(3,3,2)+62*u_(5,3)*s_(4,3,1)*v_(3,3,2)*t_(3,3,2)+127*u_(5,2,1)*s_(4,2,2)*v_(3,3,2)*t_(3,3,2)+145*u_(4,3,1)*s_(4,2,2)*v_(3,3,2)*t_(3,3,2)+158*u_(5,2,1)*s_(4,3,1)*v_(3,3,2)*t_(3,3,2)+u_(8)*s_(6,1,1)*v_(3,3,2)*t_(3,3,2)+2*t_(8)*u_(6,2)*s_(4,3,1)*v_(3,3,2)+2*t_(8)*u_(6,1,1)*s_(4,2,2)*v_(3,3,2)+2*t_(8)*u_(6,1,1)*s_(4,3,1)*v_(3,3,2)+2*t_(7,1)*u_(7,1)*s_(5,2,1)*v_(3,3,2)+t_(8)*u_(4,4)*s_(4,3,1)*v_(3,3,2)+t_(7,1)*u_(5,3)*s_(4,4)*v_(3,3,2)+10*t_(6,1,1)*u_(6,1,1)*s_(5,3)*v_(4,2,2)+13*t_(7,1)*u_(5,3)*s_(4,3,1)*v_(4,2,2)+10*t_(7,1)*u_(5,3)*s_(5,2,1)*v_(4,2,2)+11*t_(6,2)*u_(4,4)*s_(4,3,1)*v_(4,2,2)+8*t_(6,2)*u_(5,2,1)*s_(4,4)*v_(4,2,2)+11*t_(6,1,1)*u_(5,2,1)*s_(4,4)*v_(4,2,2)+18*t_(6,1,1)*u_(4,4)*s_(4,3,1)*v_(4,2,2)+8*t_(5,3)*u_(5,2,1)*s_(4,4)*v_(4,2,2)+20*t_(6,2)*u_(6,2)*s_(5,2,1)*v_(4,2,2)+10*t_(5,3)*u_(4,4)*s_(4,3,1)*v_(4,2,2)+28*t_(6,2)*u_(6,1,1)*s_(5,2,1)*v_(4,2,2)+35*t_(6,1,1)*u_(6,1,1)*s_(5,2,1)*v_(4,2,2)+24*t_(6,2)*u_(6,2)*s_(4,3,1)*v_(4,2,2)+34*t_(6,2)*u_(6,1,1)*s_(4,3,1)*v_(4,2,2)+38*t_(6,1,1)*u_(6,1,1)*s_(4,3,1)*v_(4,2,2)+37*t_(7,1)*u_(5,2,1)*s_(4,3,1)*v_(4,2,2)+20*t_(6,2)*u_(5,3)*s_(5,2,1)*v_(4,2,2)+29*t_(6,1,1)*u_(5,3)*s_(5,2,1)*v_(4,2,2)+25*t_(6,2)*u_(5,3)*s_(4,3,1)*v_(4,2,2)+39*t_(6,1,1)*u_(5,3)*s_(4,3,1)*v_(4,2,2)+20*t_(5,3)*u_(5,3)*s_(5,2,1)*v_(4,2,2)+24*t_(5,3)*u_(5,3)*s_(4,3,1)*v_(4,2,2)+41*t_(5,2,1)*u_(5,2,1)*s_(4,4)*v_(4,2,2)+50*t_(5,2,1)*u_(4,4)*s_(4,3,1)*v_(4,2,2)+t_(8)*u_(7,1)*s_(4,3,1)*v_(4,2,2)+t_(8)*u_(7,1)*s_(5,2,1)*v_(4,2,2)+86*t_(6,2)*u_(5,2,1)*s_(4,3,1)*v_(4,2,2)+104*t_(6,1,1)*u_(5,2,1)*s_(4,3,1)*v_(4,2,2)+107*t_(5,3)*u_(5,2,1)*s_(4,3,1)*v_(4,2,2)+305*t_(5,2,1)*u_(5,2,1)*s_(4,3,1)*v_(4,2,2)+t_(7,1)*u_(7,1)*s_(6,1,1)*v_(4,2,2)+67*u_(6,1,1)*s_(4,3,1)*v_(4,2,2)*t_(3,3,2)+80*u_(6,2)*s_(5,2,1)*v_(4,2,2)*t_(4,2,2)+80*u_(5,3)*s_(5,2,1)*v_(4,2,2)*t_(3,3,2)+76*u_(6,2)*s_(4,3,1)*v_(4,2,2)*t_(4,2,2)+93*u_(6,1,1)*s_(5,2,1)*v_(4,2,2)*t_(4,2,2)+77*u_(5,3)*s_(4,3,1)*v_(4,2,2)*t_(3,3,2)+91*u_(6,1,1)*s_(4,3,1)*v_(4,2,2)*t_(4,2,2)+101*u_(5,3)*s_(5,2,1)*v_(4,2,2)*t_(4,2,2)+106*u_(5,3)*s_(4,3,1)*v_(4,2,2)*t_(4,2,2)+210*u_(5,2,1)*s_(4,3,1)*v_(4,2,2)*t_(3,3,2)+279*u_(5,2,1)*s_(4,3,1)*v_(4,2,2)*t_(4,2,2)+u_(8)*s_(6,1,1)*v_(4,2,2)*t_(4,2,2)+u_(8)*s_(4,4)*v_(4,2,2)*t_(4,2,2)+2*u_(8)*s_(5,3)*v_(4,2,2)*t_(3,3,2)+2*u_(8)*s_(5,3)*v_(4,2,2)*t_(4,2,2)+2*t_(8)*u_(6,2)*s_(4,3,1)*v_(4,2,2)+2*t_(8)*u_(6,2)*s_(5,2,1)*v_(4,2,2)+t_(8)*u_(5,2,1)*s_(4,4)*v_(4,2,2)+2*t_(8)*u_(6,1,1)*s_(5,2,1)*v_(4,2,2)+2*t_(8)*u_(5,3)*s_(4,3,1)*v_(4,2,2)+2*t_(8)*u_(5,3)*s_(5,2,1)*v_(4,2,2)+3*t_(8)*u_(6,1,1)*s_(4,3,1)*v_(4,2,2)+t_(8)*u_(4,4)*s_(4,3,1)*v_(4,2,2)+2*t_(7,1)*u_(6,2)*s_(6,1,1)*v_(4,2,2)+t_(7,1)*u_(6,1,1)*s_(4,4)*v_(4,2,2)+t_(7,1)*u_(5,3)*s_(4,4)*v_(4,2,2)+5*t_(7,1)*u_(7,1)*s_(5,2,1)*v_(4,2,2)+6*t_(7,1)*u_(7,1)*s_(4,3,1)*v_(4,2,2)+2*t_(7,1)*u_(6,1,1)*s_(5,3)*v_(4,2,2)+6*t_(8)*u_(5,2,1)*s_(4,3,1)*v_(4,2,2)+2*t_(6,2)*u_(6,1,1)*s_(4,4)*v_(4,2,2)+6*t_(7,1)*u_(4,4)*s_(4,3,1)*v_(4,2,2)+4*t_(7,1)*u_(5,2,1)*s_(4,4)*v_(4,2,2)+4*t_(6,2)*u_(6,2)*s_(6,1,1)*v_(4,2,2)+3*t_(6,1,1)*u_(6,1,1)*s_(4,4)*v_(4,2,2)+10*t_(7,1)*u_(6,2)*s_(5,2,1)*v_(4,2,2)+12*t_(7,1)*u_(6,1,1)*s_(5,2,1)*v_(4,2,2)+4*t_(6,1,1)*u_(5,3)*s_(4,4)*v_(4,2,2)+12*t_(7,1)*u_(6,2)*s_(4,3,1)*v_(4,2,2)+15*t_(7,1)*u_(6,1,1)*s_(4,3,1)*v_(4,2,2)+4*t_(4,4)*u_(4,4)*s_(4,3,1)*v_(4,2,2)+4*t_(6,2)*u_(6,1,1)*s_(5,3)*v_(4,2,2)+56*s_(6,1,1)*v_(4,2,2)*t_(4,2,2)*u_(3,3,2)+78*s_(5,3)*v_(4,2,2)*t_(4,2,2)*u_(3,3,2)+127*s_(5,2,1)*v_(4,2,2)*t_(3,3,2)*u_(3,3,2)+145*s_(4,3,1)*v_(4,2,2)*t_(3,3,2)*u_(3,3,2)+172*s_(5,2,1)*v_(4,2,2)*t_(4,2,2)*u_(3,3,2)+196*s_(4,3,1)*v_(4,2,2)*t_(4,2,2)*u_(3,3,2)+2*u_(8)*s_(6,1,1)*v_(4,2,2)*t_(3,3,2)+3*u_(8)*s_(6,2)*v_(4,2,2)*t_(4,2,2)+3*u_(8)*s_(4,3,1)*v_(4,2,2)*t_(3,3,2)+4*u_(8)*s_(5,2,1)*v_(4,2,2)*t_(3,3,2)+4*u_(8)*s_(4,3,1)*v_(4,2,2)*t_(4,2,2)+5*u_(8)*s_(5,2,1)*v_(4,2,2)*t_(4,2,2)+4*u_(7,1)*s_(4,4)*v_(4,2,2)*t_(3,3,2)+4*u_(7,1)*s_(4,4)*v_(4,2,2)*t_(4,2,2)+10*u_(7,1)*s_(6,2)*v_(4,2,2)*t_(3,3,2)+10*u_(7,1)*s_(6,1,1)*v_(4,2,2)*t_(3,3,2)+9*u_(7,1)*s_(5,3)*v_(4,2,2)*t_(3,3,2)+12*u_(7,1)*s_(6,2)*v_(4,2,2)*t_(4,2,2)+7*u_(6,2)*s_(4,4)*v_(4,2,2)*t_(3,3,2)+13*u_(7,1)*s_(6,1,1)*v_(4,2,2)*t_(4,2,2)+u_(8)*s_(6,2)*v_(4,2,2)*t_(3,3,2)+13*u_(7,1)*s_(5,3)*v_(4,2,2)*t_(4,2,2)+15*u_(6,1,1)*s_(4,4)*v_(4,2,2)*t_(3,3,2)+13*u_(6,1,1)*s_(4,4)*v_(4,2,2)*t_(4,2,2)+12*u_(5,3)*s_(4,4)*v_(4,2,2)*t_(3,3,2)+11*u_(6,2)*s_(4,4)*v_(4,2,2)*t_(4,2,2)+9*u_(5,3)*s_(4,4)*v_(4,2,2)*t_(4,2,2)+21*u_(7,1)*s_(4,3,1)*v_(4,2,2)*t_(3,3,2)+25*u_(7,1)*s_(5,2,1)*v_(4,2,2)*t_(3,3,2)+25*u_(6,2)*s_(6,1,1)*v_(4,2,2)*t_(3,3,2)+29*u_(6,2)*s_(6,1,1)*v_(4,2,2)*t_(4,2,2)+26*u_(6,1,1)*s_(5,3)*v_(4,2,2)*t_(3,3,2)+23*u_(6,2)*s_(5,3)*v_(4,2,2)*t_(3,3,2)+32*u_(7,1)*s_(5,2,1)*v_(4,2,2)*t_(4,2,2)+30*u_(7,1)*s_(4,3,1)*v_(4,2,2)*t_(4,2,2)+26*u_(6,2)*s_(5,3)*v_(4,2,2)*t_(4,2,2)+36*u_(6,1,1)*s_(5,3)*v_(4,2,2)*t_(4,2,2)+39*u_(5,2,1)*s_(4,4)*v_(4,2,2)*t_(3,3,2)+41*u_(4,4)*s_(4,3,1)*v_(4,2,2)*t_(3,3,2)+u_(8)*s_(7,1)*v_(4,2,2)*t_(3,3,2)+48*u_(5,2,1)*s_(4,4)*v_(4,2,2)*t_(4,2,2)+u_(8)*s_(7,1)*v_(4,2,2)*t_(4,2,2)+50*u_(4,4)*s_(4,3,1)*v_(4,2,2)*t_(4,2,2)+62*u_(6,2)*s_(5,2,1)*v_(4,2,2)*t_(3,3,2)+70*u_(6,1,1)*s_(5,2,1)*v_(4,2,2)*t_(3,3,2)+56*u_(6,2)*s_(4,3,1)*v_(4,2,2)*t_(3,3,2)+2*s_(8)*v_(4,2,2)*t_(4,2,2)*u_(3,3,2)+2*s_(8)*v_(4,2,2)*t_(3,3,2)*u_(3,3,2)+11*s_(7,1)*v_(4,2,2)*t_(3,3,2)*u_(3,3,2)+19*s_(7,1)*v_(4,2,2)*t_(4,2,2)*u_(3,3,2)+31*s_(4,4)*v_(4,2,2)*t_(3,3,2)*u_(3,3,2)+32*s_(4,4)*v_(4,2,2)*t_(4,2,2)*u_(3,3,2)+35*s_(6,1,1)*v_(4,2,2)*t_(3,3,2)*u_(3,3,2)+36*s_(6,2)*v_(4,2,2)*t_(3,3,2)*u_(3,3,2)+48*s_(6,2)*v_(4,2,2)*t_(4,2,2)*u_(3,3,2)+48*s_(5,3)*v_(4,2,2)*t_(3,3,2)*u_(3,3,2)+10*t_(6,1,1)*u_(6,1,1)*s_(5,3)*v_(4,3,1)+8*t_(6,2)*u_(5,2,1)*s_(4,4)*v_(4,3,1)+14*t_(6,1,1)*u_(5,2,1)*s_(4,4)*v_(4,3,1)+8*t_(5,3)*u_(5,2,1)*s_(4,4)*v_(4,3,1)+19*t_(6,2)*u_(6,2)*s_(5,2,1)*v_(4,3,1)+33*t_(6,2)*u_(6,1,1)*s_(5,2,1)*v_(4,3,1)+44*t_(6,1,1)*u_(6,1,1)*s_(5,2,1)*v_(4,3,1)+19*t_(6,2)*u_(5,3)*s_(5,2,1)*v_(4,3,1)+34*t_(6,1,1)*u_(5,3)*s_(5,2,1)*v_(4,3,1)+19*t_(5,3)*u_(5,3)*s_(5,2,1)*v_(4,3,1)+43*t_(5,2,1)*u_(5,2,1)*s_(4,4)*v_(4,3,1)+t_(8)*u_(7,1)*s_(5,2,1)*v_(4,3,1)+t_(7,1)*u_(7,1)*s_(6,1,1)*v_(4,3,1)+196*v_(4,3,1)*t_(4,2,2)*u_(4,2,2)*s_(3,3,2)+232*v_(4,3,1)*t_(4,3,1)*u_(4,2,2)*s_(3,3,2)+9*u_(5,3)*s_(4,4)*v_(4,3,1)*t_(4,3,1)+25*u_(6,2)*s_(5,3)*v_(4,3,1)*t_(4,2,2)+33*u_(6,2)*s_(6,1,1)*v_(4,3,1)*t_(4,3,1)+39*u_(6,1,1)*s_(5,3)*v_(4,3,1)*t_(4,2,2)+41*u_(7,1)*s_(5,2,1)*v_(4,3,1)*t_(4,3,1)+38*u_(5,2,1)*s_(4,4)*v_(4,3,1)*t_(3,3,2)+23*u_(6,2)*s_(5,3)*v_(4,3,1)*t_(4,3,1)+36*u_(6,1,1)*s_(5,3)*v_(4,3,1)*t_(4,3,1)+u_(8)*s_(7,1)*v_(4,3,1)*t_(3,3,2)+50*u_(5,2,1)*s_(4,4)*v_(4,3,1)*t_(4,2,2)+u_(8)*s_(7,1)*v_(4,3,1)*t_(4,2,2)+63*u_(6,2)*s_(5,2,1)*v_(4,3,1)*t_(3,3,2)+76*u_(6,1,1)*s_(5,2,1)*v_(4,3,1)*t_(3,3,2)+49*u_(5,2,1)*s_(4,4)*v_(4,3,1)*t_(4,3,1)+86*u_(6,2)*s_(5,2,1)*v_(4,3,1)*t_(4,2,2)+81*u_(5,3)*s_(5,2,1)*v_(4,3,1)*t_(3,3,2)+104*u_(6,1,1)*s_(5,2,1)*v_(4,3,1)*t_(4,2,2)+90*u_(6,2)*s_(5,2,1)*v_(4,3,1)*t_(4,3,1)+119*u_(6,1,1)*s_(5,2,1)*v_(4,3,1)*t_(4,3,1)+107*u_(5,3)*s_(5,2,1)*v_(4,3,1)*t_(4,2,2)+103*u_(5,3)*s_(5,2,1)*v_(4,3,1)*t_(4,3,1)+u_(8)*s_(4,4)*v_(4,3,1)*t_(4,3,1)+2*u_(8)*s_(5,3)*v_(4,3,1)*t_(3,3,2)+t_(8)*u_(5,2,1)*s_(4,4)*v_(4,3,1)+t_(8)*u_(6,1,1)*s_(5,3)*v_(4,3,1)+2*t_(8)*u_(6,2)*s_(5,2,1)*v_(4,3,1)+3*t_(8)*u_(6,1,1)*s_(5,2,1)*v_(4,3,1)+2*t_(8)*u_(5,3)*s_(5,2,1)*v_(4,3,1)+3*t_(7,1)*u_(6,2)*s_(6,1,1)*v_(4,3,1)+t_(7,1)*u_(6,1,1)*s_(4,4)*v_(4,3,1)+5*t_(7,1)*u_(7,1)*s_(5,2,1)*v_(4,3,1)+3*t_(7,1)*u_(6,1,1)*s_(5,3)*v_(4,3,1)+4*t_(7,1)*u_(5,2,1)*s_(4,4)*v_(4,3,1)+2*t_(6,2)*u_(6,1,1)*s_(4,4)*v_(4,3,1)+5*t_(6,1,1)*u_(6,1,1)*s_(4,4)*v_(4,3,1)+2*t_(6,1,1)*u_(5,3)*s_(4,4)*v_(4,3,1)+6*t_(6,2)*u_(6,2)*s_(6,1,1)*v_(4,3,1)+10*t_(7,1)*u_(6,2)*s_(5,2,1)*v_(4,3,1)+t_(8)*u_(6,2)*s_(6,1,1)*v_(4,3,1)+16*t_(7,1)*u_(6,1,1)*s_(5,2,1)*v_(4,3,1)+6*t_(6,2)*u_(6,1,1)*s_(5,3)*v_(4,3,1)+10*t_(7,1)*u_(5,3)*s_(5,2,1)*v_(4,3,1)+113*s_(5,3)*v_(4,3,1)*t_(4,3,1)*u_(4,2,2)+158*s_(5,2,1)*v_(4,3,1)*t_(3,3,2)*u_(3,3,2)+210*s_(5,2,1)*v_(4,3,1)*t_(4,2,2)*u_(3,3,2)+245*s_(5,2,1)*v_(4,3,1)*t_(4,3,1)*u_(3,3,2)+279*s_(5,2,1)*v_(4,3,1)*t_(4,2,2)*u_(4,2,2)+327*s_(5,2,1)*v_(4,3,1)*t_(4,3,1)*u_(4,2,2)+2*u_(8)*s_(6,2)*v_(4,3,1)*t_(3,3,2)+2*u_(8)*s_(6,2)*v_(4,3,1)*t_(4,2,2)+2*u_(8)*s_(7,1)*v_(4,3,1)*t_(4,3,1)+2*u_(8)*s_(6,1,1)*v_(4,3,1)*t_(3,3,2)+2*u_(8)*s_(5,3)*v_(4,3,1)*t_(4,2,2)+u_(8)*s_(4,4)*v_(4,3,1)*t_(3,3,2)+3*u_(8)*s_(6,1,1)*v_(4,3,1)*t_(4,2,2)+u_(8)*s_(4,4)*v_(4,3,1)*t_(4,2,2)+3*u_(8)*s_(5,3)*v_(4,3,1)*t_(4,3,1)+3*u_(8)*s_(6,2)*v_(4,3,1)*t_(4,3,1)+3*u_(8)*s_(6,1,1)*v_(4,3,1)*t_(4,3,1)+4*u_(8)*s_(5,2,1)*v_(4,3,1)*t_(3,3,2)+6*u_(8)*s_(5,2,1)*v_(4,3,1)*t_(4,2,2)+5*u_(7,1)*s_(4,4)*v_(4,3,1)*t_(3,3,2)+7*u_(8)*s_(5,2,1)*v_(4,3,1)*t_(4,3,1)+6*u_(7,1)*s_(4,4)*v_(4,3,1)*t_(4,2,2)+5*u_(7,1)*s_(4,4)*v_(4,3,1)*t_(4,3,1)+10*u_(7,1)*s_(6,2)*v_(4,3,1)*t_(3,3,2)+11*u_(7,1)*s_(6,1,1)*v_(4,3,1)*t_(3,3,2)+11*u_(7,1)*s_(5,3)*v_(4,3,1)*t_(3,3,2)+12*u_(7,1)*s_(6,2)*v_(4,3,1)*t_(4,2,2)+15*u_(7,1)*s_(6,1,1)*v_(4,3,1)*t_(4,2,2)+13*u_(7,1)*s_(5,3)*v_(4,3,1)*t_(4,2,2)+13*u_(6,1,1)*s_(4,4)*v_(4,3,1)*t_(3,3,2)+9*u_(6,2)*s_(4,4)*v_(4,3,1)*t_(3,3,2)+12*u_(7,1)*s_(6,2)*v_(4,3,1)*t_(4,3,1)+16*u_(7,1)*s_(6,1,1)*v_(4,3,1)*t_(4,3,1)+11*u_(6,2)*s_(4,4)*v_(4,3,1)*t_(4,2,2)+12*u_(7,1)*s_(5,3)*v_(4,3,1)*t_(4,3,1)+8*u_(5,3)*s_(4,4)*v_(4,3,1)*t_(3,3,2)+18*u_(6,1,1)*s_(4,4)*v_(4,3,1)*t_(4,2,2)+25*u_(6,2)*s_(6,1,1)*v_(4,3,1)*t_(3,3,2)+26*u_(7,1)*s_(5,2,1)*v_(4,3,1)*t_(3,3,2)+9*u_(6,2)*s_(4,4)*v_(4,3,1)*t_(4,3,1)+17*u_(6,1,1)*s_(4,4)*v_(4,3,1)*t_(4,3,1)+10*u_(5,3)*s_(4,4)*v_(4,3,1)*t_(4,2,2)+21*u_(6,2)*s_(5,3)*v_(4,3,1)*t_(3,3,2)+31*u_(6,1,1)*s_(5,3)*v_(4,3,1)*t_(3,3,2)+34*u_(6,2)*s_(6,1,1)*v_(4,3,1)*t_(4,2,2)+37*u_(7,1)*s_(5,2,1)*v_(4,3,1)*t_(4,2,2)+2*s_(8)*v_(4,3,1)*t_(3,3,2)*u_(3,3,2)+3*s_(8)*v_(4,3,1)*t_(4,2,2)*u_(3,3,2)+4*s_(8)*v_(4,3,1)*t_(4,2,2)*u_(4,2,2)+4*s_(8)*v_(4,3,1)*t_(4,3,1)*u_(3,3,2)+6*s_(8)*v_(4,3,1)*t_(4,3,1)*u_(4,2,2)+16*s_(7,1)*v_(4,3,1)*t_(3,3,2)*u_(3,3,2)+21*s_(7,1)*v_(4,3,1)*t_(4,2,2)*u_(3,3,2)+26*s_(7,1)*v_(4,3,1)*t_(4,3,1)*u_(3,3,2)+30*s_(7,1)*v_(4,3,1)*t_(4,2,2)*u_(4,2,2)+30*s_(4,4)*v_(4,3,1)*t_(3,3,2)*u_(3,3,2)+36*s_(7,1)*v_(4,3,1)*t_(4,3,1)*u_(4,2,2)+42*s_(6,2)*v_(4,3,1)*t_(3,3,2)*u_(3,3,2)+41*s_(4,4)*v_(4,3,1)*t_(4,2,2)*u_(3,3,2)+51*s_(6,1,1)*v_(4,3,1)*t_(3,3,2)*u_(3,3,2)+42*s_(4,4)*v_(4,3,1)*t_(4,3,1)*u_(3,3,2)+50*s_(4,4)*v_(4,3,1)*t_(4,2,2)*u_(4,2,2)+56*s_(6,2)*v_(4,3,1)*t_(4,2,2)*u_(3,3,2)+67*s_(6,1,1)*v_(4,3,1)*t_(4,2,2)*u_(3,3,2)+62*s_(5,3)*v_(4,3,1)*t_(3,3,2)*u_(3,3,2)+56*s_(4,4)*v_(4,3,1)*t_(4,3,1)*u_(4,2,2)+65*s_(6,2)*v_(4,3,1)*t_(4,3,1)*u_(3,3,2)+79*s_(6,1,1)*v_(4,3,1)*t_(4,3,1)*u_(3,3,2)+76*s_(6,2)*v_(4,3,1)*t_(4,2,2)*u_(4,2,2)+77*s_(5,3)*v_(4,3,1)*t_(4,2,2)*u_(3,3,2)+91*s_(6,1,1)*v_(4,3,1)*t_(4,2,2)*u_(4,2,2)+87*s_(6,2)*v_(4,3,1)*t_(4,3,1)*u_(4,2,2)+87*s_(5,3)*v_(4,3,1)*t_(4,3,1)*u_(3,3,2)+108*s_(6,1,1)*v_(4,3,1)*t_(4,3,1)*u_(4,2,2)+106*s_(5,3)*v_(4,3,1)*t_(4,2,2)*u_(4,2,2)+172*v_(5,2,1)*t_(4,2,2)*u_(4,2,2)*s_(3,3,2)+198*v_(5,2,1)*t_(5,2,1)*u_(4,2,2)*s_(3,3,2)+210*v_(5,2,1)*t_(4,3,1)*u_(4,2,2)*s_(3,3,2)+228*v_(5,2,1)*t_(5,2,1)*u_(4,3,1)*s_(3,3,2)+245*v_(5,2,1)*t_(4,3,1)*u_(4,3,1)*s_(3,3,2)+305*v_(5,2,1)*t_(5,2,1)*u_(4,3,1)*s_(4,2,2)+327*v_(5,2,1)*t_(4,3,1)*u_(4,3,1)*s_(4,2,2)+14*u_(6,2)*s_(5,3)*v_(5,2,1)*t_(3,3,2)+21*u_(6,1,1)*s_(5,3)*v_(5,2,1)*t_(3,3,2)+28*u_(6,2)*s_(6,1,1)*v_(5,2,1)*t_(4,2,2)+20*u_(6,2)*s_(5,3)*v_(5,2,1)*t_(4,2,2)+33*u_(6,2)*s_(6,1,1)*v_(5,2,1)*t_(4,3,1)+29*u_(6,1,1)*s_(5,3)*v_(5,2,1)*t_(4,2,2)+31*u_(6,2)*s_(6,1,1)*v_(5,2,1)*t_(5,2,1)+19*u_(6,2)*s_(5,3)*v_(5,2,1)*t_(4,3,1)+19*u_(6,2)*s_(5,3)*v_(5,2,1)*t_(5,2,1)+34*u_(6,1,1)*s_(5,3)*v_(5,2,1)*t_(4,3,1)+32*u_(6,1,1)*s_(5,3)*v_(5,2,1)*t_(5,2,1)+u_(8)*s_(7,1)*v_(5,2,1)*t_(4,2,2)+u_(8)*s_(7,1)*v_(5,2,1)*t_(4,3,1)+u_(8)*s_(6,1,1)*v_(5,2,1)*t_(4,4)+u_(8)*s_(6,1,1)*v_(5,2,1)*t_(3,3,2)+u_(8)*s_(5,3)*v_(5,2,1)*t_(3,3,2)+t_(8)*u_(6,2)*s_(6,1,1)*v_(5,2,1)+t_(8)*u_(6,1,1)*s_(5,3)*v_(5,2,1)+3*t_(7,1)*u_(7,1)*s_(6,1,1)*v_(5,2,1)+4*t_(7,1)*u_(6,2)*s_(6,1,1)*v_(5,2,1)+4*t_(7,1)*u_(6,1,1)*s_(5,3)*v_(5,2,1)+6*t_(6,2)*u_(6,2)*s_(6,1,1)*v_(5,2,1)+6*t_(6,2)*u_(6,1,1)*s_(5,3)*v_(5,2,1)+12*t_(6,1,1)*u_(6,1,1)*s_(5,3)*v_(5,2,1)+t_(8)*u_(7,1)*s_(6,1,1)*v_(5,2,1)+2*v_(5,2,1)*t_(4,4)*u_(4,4)*s_(3,3,2)+3*v_(5,2,1)*t_(4,4)*u_(4,4)*s_(4,2,2)+3*v_(5,2,1)*t_(4,4)*u_(4,4)*s_(4,3,1)+39*v_(5,2,1)*t_(4,4)*u_(4,2,2)*s_(3,3,2)+32*v_(5,2,1)*t_(5,2,1)*u_(4,4)*s_(3,3,2)+38*v_(5,2,1)*t_(4,4)*u_(4,3,1)*s_(3,3,2)+41*v_(5,2,1)*t_(5,2,1)*u_(4,4)*s_(4,2,2)+50*v_(5,2,1)*t_(4,4)*u_(4,3,1)*s_(4,2,2)+43*v_(5,2,1)*t_(5,2,1)*u_(4,4)*s_(4,3,1)+60*s_(6,2)*v_(5,2,1)*t_(5,2,1)*u_(3,3,2)+76*s_(6,1,1)*v_(5,2,1)*t_(5,2,1)*u_(3,3,2)+63*s_(6,2)*v_(5,2,1)*t_(4,3,1)*u_(3,3,2)+76*s_(6,1,1)*v_(5,2,1)*t_(4,3,1)*u_(3,3,2)+80*s_(6,2)*v_(5,2,1)*t_(4,2,2)*u_(4,2,2)+80*s_(5,3)*v_(5,2,1)*t_(4,2,2)*u_(3,3,2)+93*s_(6,1,1)*v_(5,2,1)*t_(4,2,2)*u_(4,2,2)+71*s_(5,3)*v_(5,2,1)*t_(5,2,1)*u_(3,3,2)+80*s_(6,2)*v_(5,2,1)*t_(5,2,1)*u_(4,2,2)+101*s_(6,1,1)*v_(5,2,1)*t_(5,2,1)*u_(4,2,2)+86*s_(6,2)*v_(5,2,1)*t_(4,3,1)*u_(4,2,2)+81*s_(5,3)*v_(5,2,1)*t_(4,3,1)*u_(3,3,2)+104*s_(6,1,1)*v_(5,2,1)*t_(4,3,1)*u_(4,2,2)+101*s_(5,3)*v_(5,2,1)*t_(4,2,2)*u_(4,2,2)+89*s_(6,2)*v_(5,2,1)*t_(5,2,1)*u_(4,3,1)+117*s_(6,1,1)*v_(5,2,1)*t_(5,2,1)*u_(4,3,1)+93*s_(5,3)*v_(5,2,1)*t_(5,2,1)*u_(4,2,2)+90*s_(6,2)*v_(5,2,1)*t_(4,3,1)*u_(4,3,1)+119*s_(6,1,1)*v_(5,2,1)*t_(4,3,1)*u_(4,3,1)+107*s_(5,3)*v_(5,2,1)*t_(4,3,1)*u_(4,2,2)+98*s_(5,3)*v_(5,2,1)*t_(5,2,1)*u_(4,3,1)+103*s_(5,3)*v_(5,2,1)*t_(4,3,1)*u_(4,3,1)+2*u_(8)*s_(6,2)*v_(5,2,1)*t_(4,2,2)+2*u_(8)*s_(7,1)*v_(5,2,1)*t_(5,2,1)+2*u_(8)*s_(6,1,1)*v_(5,2,1)*t_(4,2,2)+2*u_(8)*s_(5,3)*v_(5,2,1)*t_(4,2,2)+2*u_(8)*s_(6,2)*v_(5,2,1)*t_(4,3,1)+3*u_(8)*s_(6,1,1)*v_(5,2,1)*t_(4,3,1)+2*u_(8)*s_(5,3)*v_(5,2,1)*t_(4,3,1)+3*u_(8)*s_(6,2)*v_(5,2,1)*t_(5,2,1)+3*u_(8)*s_(6,1,1)*v_(5,2,1)*t_(5,2,1)+3*u_(8)*s_(5,3)*v_(5,2,1)*t_(5,2,1)+2*u_(7,1)*s_(6,1,1)*v_(5,2,1)*t_(4,4)+6*u_(7,1)*s_(6,2)*v_(5,2,1)*t_(3,3,2)+8*u_(7,1)*s_(6,1,1)*v_(5,2,1)*t_(3,3,2)+3*u_(6,2)*s_(6,1,1)*v_(5,2,1)*t_(4,4)+6*u_(7,1)*s_(5,3)*v_(5,2,1)*t_(3,3,2)+10*u_(7,1)*s_(6,2)*v_(5,2,1)*t_(4,2,2)+12*u_(7,1)*s_(6,1,1)*v_(5,2,1)*t_(4,2,2)+u_(8)*s_(6,2)*v_(5,2,1)*t_(3,3,2)+3*u_(6,1,1)*s_(5,3)*v_(5,2,1)*t_(4,4)+10*u_(7,1)*s_(5,3)*v_(5,2,1)*t_(4,2,2)+10*u_(7,1)*s_(6,2)*v_(5,2,1)*t_(4,3,1)+16*u_(7,1)*s_(6,1,1)*v_(5,2,1)*t_(4,3,1)+11*u_(7,1)*s_(6,2)*v_(5,2,1)*t_(5,2,1)+16*u_(7,1)*s_(6,1,1)*v_(5,2,1)*t_(5,2,1)+20*u_(6,2)*s_(6,1,1)*v_(5,2,1)*t_(3,3,2)+10*u_(7,1)*s_(5,3)*v_(5,2,1)*t_(4,3,1)+11*u_(7,1)*s_(5,3)*v_(5,2,1)*t_(5,2,1)+s_(8)*v_(5,2,1)*t_(4,4)*u_(4,2,2)+s_(8)*v_(5,2,1)*t_(4,4)*u_(4,3,1)+s_(8)*v_(5,2,1)*t_(5,2,1)*u_(4,4)+3*s_(8)*v_(5,2,1)*t_(3,3,2)*u_(3,3,2)+4*s_(8)*v_(5,2,1)*t_(4,2,2)*u_(3,3,2)+4*s_(8)*v_(5,2,1)*t_(5,2,1)*u_(3,3,2)+5*s_(8)*v_(5,2,1)*t_(4,2,2)*u_(4,2,2)+4*s_(8)*v_(5,2,1)*t_(4,3,1)*u_(3,3,2)+5*s_(8)*v_(5,2,1)*t_(5,2,1)*u_(4,2,2)+6*s_(8)*v_(5,2,1)*t_(4,3,1)*u_(4,2,2)+2*s_(7,1)*v_(5,2,1)*t_(4,4)*u_(3,3,2)+s_(6,1,1)*v_(5,2,1)*t_(4,4)*u_(4,4)+7*s_(8)*v_(5,2,1)*t_(4,3,1)*u_(4,3,1)+8*s_(8)*v_(5,2,1)*t_(5,2,1)*u_(4,3,1)+4*s_(7,1)*v_(5,2,1)*t_(4,4)*u_(4,2,2)+4*s_(7,1)*v_(5,2,1)*t_(4,4)*u_(4,3,1)+5*s_(7,1)*v_(5,2,1)*t_(5,2,1)*u_(4,4)+5*s_(6,2)*v_(5,2,1)*t_(4,4)*u_(3,3,2)+8*s_(6,1,1)*v_(5,2,1)*t_(4,4)*u_(3,3,2)+19*s_(7,1)*v_(5,2,1)*t_(3,3,2)*u_(3,3,2)+5*s_(5,3)*v_(5,2,1)*t_(4,4)*u_(3,3,2)+8*s_(6,2)*v_(5,2,1)*t_(4,4)*u_(4,2,2)+25*s_(7,1)*v_(5,2,1)*t_(4,2,2)*u_(3,3,2)+11*s_(6,1,1)*v_(5,2,1)*t_(4,4)*u_(4,2,2)+25*s_(7,1)*v_(5,2,1)*t_(5,2,1)*u_(3,3,2)+26*s_(7,1)*v_(5,2,1)*t_(4,3,1)*u_(3,3,2)+8*s_(6,2)*v_(5,2,1)*t_(5,2,1)*u_(4,4)+8*s_(6,2)*v_(5,2,1)*t_(4,4)*u_(4,3,1)+32*s_(7,1)*v_(5,2,1)*t_(4,2,2)*u_(4,2,2)+14*s_(6,1,1)*v_(5,2,1)*t_(5,2,1)*u_(4,4)+8*s_(5,3)*v_(5,2,1)*t_(4,4)*u_(4,2,2)+14*s_(6,1,1)*v_(5,2,1)*t_(4,4)*u_(4,3,1)+34*s_(7,1)*v_(5,2,1)*t_(5,2,1)*u_(4,2,2)+8*s_(5,3)*v_(5,2,1)*t_(5,2,1)*u_(4,4)+37*s_(7,1)*v_(5,2,1)*t_(4,3,1)*u_(4,2,2)+8*s_(5,3)*v_(5,2,1)*t_(4,4)*u_(4,3,1)+48*s_(6,2)*v_(5,2,1)*t_(3,3,2)*u_(3,3,2)+42*s_(7,1)*v_(5,2,1)*t_(5,2,1)*u_(4,3,1)+41*s_(7,1)*v_(5,2,1)*t_(4,3,1)*u_(4,3,1)+51*s_(6,1,1)*v_(5,2,1)*t_(3,3,2)*u_(3,3,2)+62*s_(6,2)*v_(5,2,1)*t_(4,2,2)*u_(3,3,2)+63*s_(5,3)*v_(5,2,1)*t_(3,3,2)*u_(3,3,2)+70*s_(6,1,1)*v_(5,2,1)*t_(4,2,2)*u_(3,3,2)+15*v_(6,1,1)*t_(4,4)*u_(4,2,2)*s_(3,3,2)+10*v_(6,1,1)*t_(6,1,1)*u_(5,3)*s_(4,2,2)+13*v_(6,1,1)*t_(4,4)*u_(4,3,1)*s_(3,3,2)+8*v_(6,1,1)*t_(5,2,1)*u_(4,4)*s_(3,3,2)+4*v_(6,1,1)*t_(5,3)*u_(5,3)*s_(4,2,2)+10*v_(6,1,1)*t_(6,1,1)*u_(5,3)*s_(4,3,1)+27*v_(6,1,1)*t_(6,1,1)*u_(4,2,2)*s_(3,3,2)+27*v_(6,1,1)*t_(6,1,1)*u_(5,2,1)*s_(3,3,2)+11*v_(6,1,1)*t_(5,2,1)*u_(4,4)*s_(4,2,2)+12*v_(6,1,1)*t_(6,1,1)*u_(5,3)*s_(5,2,1)+18*v_(6,1,1)*t_(4,4)*u_(4,3,1)*s_(4,2,2)+26*v_(6,1,1)*t_(5,3)*u_(4,2,2)*s_(3,3,2)+6*v_(6,1,1)*t_(5,3)*u_(5,3)*s_(4,3,1)+27*v_(6,1,1)*t_(6,1,1)*u_(4,3,1)*s_(3,3,2)+6*v_(6,1,1)*t_(5,3)*u_(5,3)*s_(5,2,1)+14*v_(6,1,1)*t_(5,2,1)*u_(5,2,1)*s_(4,4)+14*v_(6,1,1)*t_(5,2,1)*u_(4,4)*s_(4,3,1)+21*v_(6,1,1)*t_(5,3)*u_(5,2,1)*s_(3,3,2)+35*v_(6,1,1)*t_(6,1,1)*u_(5,2,1)*s_(4,2,2)+31*v_(6,1,1)*t_(5,3)*u_(4,3,1)*s_(3,3,2)+38*v_(6,1,1)*t_(6,1,1)*u_(4,3,1)*s_(4,2,2)+29*v_(6,1,1)*t_(5,3)*u_(5,2,1)*s_(4,2,2)+44*v_(6,1,1)*t_(6,1,1)*u_(5,2,1)*s_(4,3,1)+39*v_(6,1,1)*t_(5,3)*u_(4,3,1)*s_(4,2,2)+56*v_(6,1,1)*t_(4,2,2)*u_(4,2,2)*s_(3,3,2)+34*v_(6,1,1)*t_(5,3)*u_(5,2,1)*s_(4,3,1)+70*v_(6,1,1)*t_(5,2,1)*u_(4,2,2)*s_(3,3,2)+67*v_(6,1,1)*t_(4,3,1)*u_(4,2,2)*s_(3,3,2)+76*v_(6,1,1)*t_(5,2,1)*u_(5,2,1)*s_(3,3,2)+76*v_(6,1,1)*t_(5,2,1)*u_(4,3,1)*s_(3,3,2)+79*v_(6,1,1)*t_(4,3,1)*u_(4,3,1)*s_(3,3,2)+101*v_(6,1,1)*t_(5,2,1)*u_(5,2,1)*s_(4,2,2)+104*v_(6,1,1)*t_(5,2,1)*u_(4,3,1)*s_(4,2,2)+108*v_(6,1,1)*t_(4,3,1)*u_(4,3,1)*s_(4,2,2)+117*v_(6,1,1)*t_(5,2,1)*u_(5,2,1)*s_(4,3,1)+6*s_(6,2)*v_(6,1,1)*t_(5,3)*u_(4,3,1)+25*s_(6,2)*v_(6,1,1)*t_(4,2,2)*u_(3,3,2)+6*s_(6,2)*v_(6,1,1)*t_(5,3)*u_(5,2,1)+29*s_(6,2)*v_(6,1,1)*t_(4,2,2)*u_(4,2,2)+25*s_(6,2)*v_(6,1,1)*t_(4,3,1)*u_(3,3,2)+28*s_(6,2)*v_(6,1,1)*t_(5,2,1)*u_(4,2,2)+34*s_(6,2)*v_(6,1,1)*t_(4,3,1)*u_(4,2,2)+33*s_(6,2)*v_(6,1,1)*t_(5,2,1)*u_(4,3,1)+33*s_(6,2)*v_(6,1,1)*t_(4,3,1)*u_(4,3,1)+31*s_(6,2)*v_(6,1,1)*t_(5,2,1)*u_(5,2,1)+s_(8)*v_(6,1,1)*t_(3,3,2)*u_(3,3,2)+s_(8)*v_(6,1,1)*t_(4,2,2)*u_(4,2,2)+s_(8)*v_(6,1,1)*t_(5,2,1)*u_(4,4)+s_(8)*v_(6,1,1)*t_(5,2,1)*u_(3,3,2)+s_(8)*v_(6,1,1)*t_(6,1,1)*u_(5,3)+s_(8)*v_(6,1,1)*t_(6,1,1)*u_(4,2,2)+s_(7,1)*v_(6,1,1)*t_(6,1,1)*u_(4,4)+s_(7,1)*v_(6,1,1)*t_(6,1,1)*u_(3,3,2)+u_(8)*s_(6,2)*v_(6,1,1)*t_(5,2,1)+u_(8)*s_(6,2)*v_(6,1,1)*t_(6,1,1)+2*u_(7,1)*s_(6,2)*v_(6,1,1)*t_(4,2,2)+3*u_(7,1)*s_(6,2)*v_(6,1,1)*t_(4,3,1)+2*u_(7,1)*s_(6,2)*v_(6,1,1)*t_(6,1,1)+4*u_(7,1)*s_(6,2)*v_(6,1,1)*t_(5,2,1)+u_(8)*s_(6,2)*v_(6,1,1)*t_(4,3,1)+u_(8)*s_(7,1)*v_(6,1,1)*t_(5,2,1)+u_(8)*s_(7,1)*v_(6,1,1)*t_(6,1,1)+u_(7,1)*s_(6,2)*v_(6,1,1)*t_(3,3,2)+2*v_(6,1,1)*t_(4,4)*u_(4,4)*s_(4,2,2)+3*v_(6,1,1)*t_(4,4)*u_(4,4)*s_(3,3,2)+v_(6,1,1)*t_(6,1,1)*u_(4,4)*s_(3,3,2)+v_(6,1,1)*t_(6,1,1)*u_(5,3)*s_(4,4)+v_(6,1,1)*t_(4,4)*u_(4,4)*s_(4,3,1)+v_(6,1,1)*t_(5,3)*u_(4,4)*s_(3,3,2)+3*v_(6,1,1)*t_(6,1,1)*u_(4,4)*s_(4,2,2)+6*v_(6,1,1)*t_(6,1,1)*u_(5,3)*s_(3,3,2)+5*v_(6,1,1)*t_(6,1,1)*u_(5,2,1)*s_(4,4)+4*v_(6,1,1)*t_(5,3)*u_(4,4)*s_(4,2,2)+5*v_(6,1,1)*t_(6,1,1)*u_(4,4)*s_(4,3,1)+2*v_(6,1,1)*t_(5,3)*u_(4,4)*s_(4,3,1)+3*v_(6,1,1)*t_(5,3)*u_(5,2,1)*s_(4,4)+4*v_(6,1,1)*t_(5,3)*u_(5,3)*s_(3,3,2)+s_(8)*v_(6,1,1)*t_(5,3)*u_(4,3,1)+s_(8)*v_(6,1,1)*t_(5,3)*u_(5,2,1)+2*s_(8)*v_(6,1,1)*t_(4,2,2)*u_(3,3,2)+2*s_(8)*v_(6,1,1)*t_(4,3,1)*u_(3,3,2)+2*s_(8)*v_(6,1,1)*t_(5,2,1)*u_(4,2,2)+2*s_(8)*v_(6,1,1)*t_(6,1,1)*u_(5,2,1)+3*s_(8)*v_(6,1,1)*t_(4,3,1)*u_(4,2,2)+3*s_(8)*v_(6,1,1)*t_(5,2,1)*u_(4,3,1)+3*s_(8)*v_(6,1,1)*t_(4,3,1)*u_(4,3,1)+3*s_(8)*v_(6,1,1)*t_(5,2,1)*u_(5,2,1)+s_(7,1)*v_(6,1,1)*t_(4,4)*u_(4,2,2)+s_(7,1)*v_(6,1,1)*t_(5,3)*u_(3,3,2)+4*s_(7,1)*v_(6,1,1)*t_(6,1,1)*u_(4,2,2)+s_(6,2)*v_(6,1,1)*t_(6,1,1)*u_(4,4)+2*s_(7,1)*v_(6,1,1)*t_(5,2,1)*u_(4,4)+2*s_(7,1)*v_(6,1,1)*t_(6,1,1)*u_(5,3)+5*s_(7,1)*v_(6,1,1)*t_(6,1,1)*u_(4,3,1)+6*s_(6,2)*v_(6,1,1)*t_(6,1,1)*u_(3,3,2)+s_(7,1)*v_(6,1,1)*t_(4,4)*u_(4,3,1)+2*s_(7,1)*v_(6,1,1)*t_(5,3)*u_(4,2,2)+s_(6,2)*v_(6,1,1)*t_(4,4)*u_(3,3,2)+2*s_(6,2)*v_(6,1,1)*t_(4,4)*u_(4,2,2)+8*s_(7,1)*v_(6,1,1)*t_(5,2,1)*u_(3,3,2)+9*s_(7,1)*v_(6,1,1)*t_(3,3,2)*u_(3,3,2)+10*s_(7,1)*v_(6,1,1)*t_(4,2,2)*u_(3,3,2)+3*s_(6,2)*v_(6,1,1)*t_(5,3)*u_(3,3,2)+3*s_(7,1)*v_(6,1,1)*t_(5,3)*u_(4,3,1)+7*s_(7,1)*v_(6,1,1)*t_(6,1,1)*u_(5,2,1)+3*s_(6,2)*v_(6,1,1)*t_(6,1,1)*u_(5,3)+4*s_(7,1)*v_(6,1,1)*t_(5,3)*u_(5,2,1)+3*s_(6,2)*v_(6,1,1)*t_(5,2,1)*u_(4,4)+13*s_(7,1)*v_(6,1,1)*t_(4,2,2)*u_(4,2,2)+11*s_(7,1)*v_(6,1,1)*t_(4,3,1)*u_(3,3,2)+2*s_(6,2)*v_(6,1,1)*t_(4,4)*u_(4,3,1)+10*s_(6,2)*v_(6,1,1)*t_(6,1,1)*u_(4,2,2)+12*s_(7,1)*v_(6,1,1)*t_(5,2,1)*u_(4,2,2)+10*s_(6,2)*v_(6,1,1)*t_(6,1,1)*u_(4,3,1)+15*s_(7,1)*v_(6,1,1)*t_(4,3,1)*u_(4,2,2)+4*s_(6,2)*v_(6,1,1)*t_(5,3)*u_(4,2,2)+20*s_(6,2)*v_(6,1,1)*t_(3,3,2)*u_(3,3,2)+16*s_(7,1)*v_(6,1,1)*t_(5,2,1)*u_(4,3,1)+16*s_(7,1)*v_(6,1,1)*t_(4,3,1)*u_(4,3,1)+16*s_(7,1)*v_(6,1,1)*t_(5,2,1)*u_(5,2,1)+12*s_(6,2)*v_(6,1,1)*t_(6,1,1)*u_(5,2,1)+20*s_(6,2)*v_(6,1,1)*t_(5,2,1)*u_(3,3,2)+3*v_(4,4)*t_(4,4)*u_(4,3,1)*s_(3,3,2)+4*v_(4,4)*t_(4,4)*u_(4,3,1)*s_(4,2,2)+32*v_(4,4)*t_(4,2,2)*u_(4,2,2)*s_(3,3,2)+41*v_(4,4)*t_(4,3,1)*u_(4,2,2)*s_(3,3,2)+42*v_(4,4)*t_(4,3,1)*u_(4,3,1)*s_(3,3,2)+56*v_(4,4)*t_(4,3,1)*u_(4,3,1)*s_(4,2,2)+38*s_(5,2,1)*v_(4,4)*t_(4,3,1)*u_(3,3,2)+48*s_(5,2,1)*v_(4,4)*t_(4,2,2)*u_(4,2,2)+50*s_(5,2,1)*v_(4,4)*t_(4,3,1)*u_(4,2,2)+49*s_(5,2,1)*v_(4,4)*t_(4,3,1)*u_(4,3,1)+s_(7,1)*v_(4,4)*t_(4,4)*u_(4,2,2)+s_(8)*v_(4,4)*t_(4,2,2)*u_(4,2,2)+s_(8)*v_(4,4)*t_(4,3,1)*u_(4,3,1)+u_(8)*s_(5,2,1)*v_(4,4)*t_(4,2,2)+u_(8)*s_(5,2,1)*v_(4,4)*t_(4,3,1)+u_(7,1)*s_(5,3)*v_(4,4)*t_(3,3,2)+u_(8)*s_(5,3)*v_(4,4)*t_(3,3,2)+u_(7,1)*s_(6,1,1)*v_(4,4)*t_(4,2,2)+u_(7,1)*s_(5,3)*v_(4,4)*t_(4,2,2)+u_(7,1)*s_(6,1,1)*v_(4,4)*t_(4,3,1)+2*u_(7,1)*s_(5,2,1)*v_(4,4)*t_(3,3,2)+u_(6,2)*s_(6,1,1)*v_(4,4)*t_(3,3,2)+2*u_(6,2)*s_(6,1,1)*v_(4,4)*t_(4,2,2)+u_(6,1,1)*s_(5,3)*v_(4,4)*t_(3,3,2)+u_(6,1,1)*s_(5,2,1)*v_(4,4)*t_(4,4)+u_(6,2)*s_(5,3)*v_(4,4)*t_(3,3,2)+4*u_(7,1)*s_(5,2,1)*v_(4,4)*t_(4,2,2)+4*u_(7,1)*s_(5,2,1)*v_(4,4)*t_(4,3,1)+2*u_(6,2)*s_(6,1,1)*v_(4,4)*t_(4,3,1)+4*u_(6,1,1)*s_(5,3)*v_(4,4)*t_(4,2,2)+2*u_(6,1,1)*s_(5,3)*v_(4,4)*t_(4,3,1)+5*u_(6,2)*s_(5,2,1)*v_(4,4)*t_(3,3,2)+8*u_(6,1,1)*s_(5,2,1)*v_(4,4)*t_(3,3,2)+5*u_(5,3)*s_(5,2,1)*v_(4,4)*t_(3,3,2)+8*u_(6,2)*s_(5,2,1)*v_(4,4)*t_(4,2,2)+11*u_(6,1,1)*s_(5,2,1)*v_(4,4)*t_(4,2,2)+8*u_(6,2)*s_(5,2,1)*v_(4,4)*t_(4,3,1)+8*u_(5,3)*s_(5,2,1)*v_(4,4)*t_(4,2,2)+14*u_(6,1,1)*s_(5,2,1)*v_(4,4)*t_(4,3,1)+8*u_(5,3)*s_(5,2,1)*v_(4,4)*t_(4,3,1)+2*t_(7,1)*u_(6,1,1)*s_(5,2,1)*v_(4,4)+t_(6,1,1)*u_(6,1,1)*s_(5,3)*v_(4,4)+3*t_(6,2)*u_(6,1,1)*s_(5,2,1)*v_(4,4)+5*t_(6,1,1)*u_(6,1,1)*s_(5,2,1)*v_(4,4)+3*t_(6,1,1)*u_(5,3)*s_(5,2,1)*v_(4,4)+t_(8)*u_(6,1,1)*s_(5,2,1)*v_(4,4)+2*v_(4,4)*t_(4,4)*u_(4,2,2)*s_(3,3,2)+s_(8)*v_(4,4)*t_(4,4)*u_(4,2,2)+2*s_(7,1)*v_(4,4)*t_(4,4)*u_(3,3,2)+s_(8)*v_(4,4)*t_(3,3,2)*u_(3,3,2)+s_(8)*v_(4,4)*t_(4,3,1)*u_(3,3,2)+3*s_(7,1)*v_(4,4)*t_(3,3,2)*u_(3,3,2)+s_(8)*v_(4,4)*t_(4,3,1)*u_(4,2,2)+2*s_(6,1,1)*v_(4,4)*t_(4,4)*u_(4,2,2)+4*s_(7,1)*v_(4,4)*t_(4,2,2)*u_(3,3,2)+3*s_(6,1,1)*v_(4,4)*t_(4,4)*u_(3,3,2)+4*s_(7,1)*v_(4,4)*t_(4,2,2)*u_(4,2,2)+5*s_(7,1)*v_(4,4)*t_(4,3,1)*u_(3,3,2)+s_(6,1,1)*v_(4,4)*t_(4,4)*u_(4,3,1)+s_(6,2)*v_(4,4)*t_(4,4)*u_(4,2,2)+6*s_(7,1)*v_(4,4)*t_(4,3,1)*u_(4,2,2)+11*s_(6,1,1)*v_(4,4)*t_(3,3,2)*u_(3,3,2)+5*s_(7,1)*v_(4,4)*t_(4,3,1)*u_(4,3,1)+7*s_(6,2)*v_(4,4)*t_(4,2,2)*u_(3,3,2)+2*s_(5,2,1)*v_(4,4)*t_(4,4)*u_(3,3,2)+10*s_(6,2)*v_(4,4)*t_(3,3,2)*u_(3,3,2)+8*s_(5,3)*v_(4,4)*t_(3,3,2)*u_(3,3,2)+3*s_(5,2,1)*v_(4,4)*t_(4,4)*u_(4,2,2)+15*s_(6,1,1)*v_(4,4)*t_(4,2,2)*u_(3,3,2)+13*s_(6,1,1)*v_(4,4)*t_(4,2,2)*u_(4,2,2)+13*s_(6,1,1)*v_(4,4)*t_(4,3,1)*u_(3,3,2)+9*s_(6,2)*v_(4,4)*t_(4,3,1)*u_(3,3,2)+3*s_(5,2,1)*v_(4,4)*t_(4,4)*u_(4,3,1)+12*s_(5,3)*v_(4,4)*t_(4,2,2)*u_(3,3,2)+11*s_(6,2)*v_(4,4)*t_(4,2,2)*u_(4,2,2)+9*s_(5,3)*v_(4,4)*t_(4,2,2)*u_(4,2,2)+11*s_(6,2)*v_(4,4)*t_(4,3,1)*u_(4,2,2)+8*s_(5,3)*v_(4,4)*t_(4,3,1)*u_(3,3,2)+18*s_(6,1,1)*v_(4,4)*t_(4,3,1)*u_(4,2,2)+9*s_(6,2)*v_(4,4)*t_(4,3,1)*u_(4,3,1)+17*s_(6,1,1)*v_(4,4)*t_(4,3,1)*u_(4,3,1)+31*s_(5,2,1)*v_(4,4)*t_(3,3,2)*u_(3,3,2)+10*s_(5,3)*v_(4,4)*t_(4,3,1)*u_(4,2,2)+9*s_(5,3)*v_(4,4)*t_(4,3,1)*u_(4,3,1)+39*s_(5,2,1)*v_(4,4)*t_(4,2,2)*u_(3,3,2)+u_(7,1)*s_(6,1,1)*v_(5,3)*t_(3,3,2)+2*u_(7,1)*s_(6,1,1)*v_(5,3)*t_(4,2,2)+3*u_(6,2)*s_(6,1,1)*v_(5,3)*t_(3,3,2)+3*u_(7,1)*s_(6,1,1)*v_(5,3)*t_(4,3,1)+4*u_(7,1)*s_(6,1,1)*v_(5,3)*t_(5,2,1)+4*u_(6,2)*s_(6,1,1)*v_(5,3)*t_(4,2,2)+6*u_(6,2)*s_(6,1,1)*v_(5,3)*t_(4,3,1)+6*u_(6,2)*s_(6,1,1)*v_(5,3)*t_(5,2,1)+12*v_(5,3)*t_(4,4)*u_(4,2,2)*s_(3,3,2)+5*v_(5,3)*t_(5,2,1)*u_(4,4)*s_(3,3,2)+8*v_(5,3)*t_(4,4)*u_(4,3,1)*s_(3,3,2)+8*v_(5,3)*t_(5,2,1)*u_(4,4)*s_(4,2,2)+10*v_(5,3)*t_(4,4)*u_(4,3,1)*s_(4,2,2)+20*v_(5,3)*t_(5,3)*u_(4,2,2)*s_(3,3,2)+8*v_(5,3)*t_(5,2,1)*u_(5,2,1)*s_(4,4)+8*v_(5,3)*t_(5,2,1)*u_(4,4)*s_(4,3,1)+14*v_(5,3)*t_(5,3)*u_(5,2,1)*s_(3,3,2)+20*v_(5,3)*t_(5,3)*u_(4,3,1)*s_(3,3,2)+20*v_(5,3)*t_(5,3)*u_(5,2,1)*s_(4,2,2)+24*v_(5,3)*t_(5,3)*u_(4,3,1)*s_(4,2,2)+78*v_(5,3)*t_(4,2,2)*u_(4,2,2)*s_(3,3,2)+19*v_(5,3)*t_(5,3)*u_(5,2,1)*s_(4,3,1)+80*v_(5,3)*t_(5,2,1)*u_(4,2,2)*s_(3,3,2)+77*v_(5,3)*t_(4,3,1)*u_(4,2,2)*s_(3,3,2)+71*v_(5,3)*t_(5,2,1)*u_(5,2,1)*s_(3,3,2)+81*v_(5,3)*t_(5,2,1)*u_(4,3,1)*s_(3,3,2)+87*v_(5,3)*t_(4,3,1)*u_(4,3,1)*s_(3,3,2)+93*v_(5,3)*t_(5,2,1)*u_(5,2,1)*s_(4,2,2)+107*v_(5,3)*t_(5,2,1)*u_(4,3,1)*s_(4,2,2)+113*v_(5,3)*t_(4,3,1)*u_(4,3,1)*s_(4,2,2)+98*v_(5,3)*t_(5,2,1)*u_(5,2,1)*s_(4,3,1)+s_(7,1)*v_(5,3)*t_(4,4)*u_(3,3,2)+3*s_(8)*v_(5,3)*t_(4,3,1)*u_(4,3,1)+2*s_(8)*v_(5,3)*t_(5,2,1)*u_(4,3,1)+s_(8)*v_(5,3)*t_(4,4)*u_(3,3,2)+3*s_(8)*v_(5,3)*t_(5,2,1)*u_(5,2,1)+s_(7,1)*v_(5,3)*t_(4,4)*u_(4,2,2)+s_(8)*v_(5,3)*t_(3,3,2)*u_(3,3,2)+s_(7,1)*v_(5,3)*t_(5,3)*u_(3,3,2)+s_(6,1,1)*v_(5,3)*t_(4,4)*u_(3,3,2)+s_(7,1)*v_(5,3)*t_(5,3)*u_(4,2,2)+9*s_(7,1)*v_(5,3)*t_(3,3,2)*u_(3,3,2)+s_(6,2)*v_(5,3)*t_(4,4)*u_(3,3,2)+9*s_(7,1)*v_(5,3)*t_(4,2,2)*u_(3,3,2)+6*s_(7,1)*v_(5,3)*t_(5,2,1)*u_(3,3,2)+4*s_(6,1,1)*v_(5,3)*t_(4,4)*u_(4,2,2)+11*s_(7,1)*v_(5,3)*t_(4,3,1)*u_(3,3,2)+2*s_(6,1,1)*v_(5,3)*t_(4,4)*u_(4,3,1)+13*s_(7,1)*v_(5,3)*t_(4,2,2)*u_(4,2,2)+3*s_(6,1,1)*v_(5,3)*t_(5,2,1)*u_(4,4)+4*s_(6,1,1)*v_(5,3)*t_(5,3)*u_(3,3,2)+13*s_(7,1)*v_(5,3)*t_(4,3,1)*u_(4,2,2)+10*s_(7,1)*v_(5,3)*t_(5,2,1)*u_(4,2,2)+17*s_(6,2)*v_(5,3)*t_(3,3,2)*u_(3,3,2)+4*s_(6,1,1)*v_(5,3)*t_(5,3)*u_(4,2,2)+s_(6,2)*v_(5,3)*t_(5,3)*u_(4,2,2)+12*s_(7,1)*v_(5,3)*t_(4,3,1)*u_(4,3,1)+10*s_(7,1)*v_(5,3)*t_(5,2,1)*u_(4,3,1)+27*s_(6,1,1)*v_(5,3)*t_(3,3,2)*u_(3,3,2)+11*s_(7,1)*v_(5,3)*t_(5,2,1)*u_(5,2,1)+26*s_(6,1,1)*v_(5,3)*t_(4,2,2)*u_(3,3,2)+23*s_(6,2)*v_(5,3)*t_(4,2,2)*u_(3,3,2)+6*s_(6,1,1)*v_(5,3)*t_(5,3)*u_(4,3,1)+6*s_(6,1,1)*v_(5,3)*t_(5,3)*u_(5,2,1)+14*s_(6,2)*v_(5,3)*t_(5,2,1)*u_(3,3,2)+21*s_(6,1,1)*v_(5,3)*t_(5,2,1)*u_(3,3,2)+21*s_(6,2)*v_(5,3)*t_(4,3,1)*u_(3,3,2)+26*s_(6,2)*v_(5,3)*t_(4,2,2)*u_(4,2,2)+31*s_(6,1,1)*v_(5,3)*t_(4,3,1)*u_(3,3,2)+36*s_(6,1,1)*v_(5,3)*t_(4,2,2)*u_(4,2,2)+20*s_(6,2)*v_(5,3)*t_(5,2,1)*u_(4,2,2)+29*s_(6,1,1)*v_(5,3)*t_(5,2,1)*u_(4,2,2)+25*s_(6,2)*v_(5,3)*t_(4,3,1)*u_(4,2,2)+39*s_(6,1,1)*v_(5,3)*t_(4,3,1)*u_(4,2,2)+19*s_(6,2)*v_(5,3)*t_(5,2,1)*u_(4,3,1)+23*s_(6,2)*v_(5,3)*t_(4,3,1)*u_(4,3,1)+19*s_(6,2)*v_(5,3)*t_(5,2,1)*u_(5,2,1)+34*s_(6,1,1)*v_(5,3)*t_(5,2,1)*u_(4,3,1)+32*s_(6,1,1)*v_(5,3)*t_(5,2,1)*u_(5,2,1)+36*s_(6,1,1)*v_(5,3)*t_(4,3,1)*u_(4,3,1)+s_(8)*v_(5,3)*t_(5,3)*u_(4,2,2)+2*s_(8)*v_(5,3)*t_(4,2,2)*u_(3,3,2)+2*s_(8)*v_(5,3)*t_(4,2,2)*u_(4,2,2)+2*s_(8)*v_(5,3)*t_(4,3,1)*u_(3,3,2)+s_(8)*v_(5,3)*t_(5,2,1)*u_(3,3,2)+u_(8)*s_(6,1,1)*v_(5,3)*t_(4,3,1)+u_(8)*s_(6,1,1)*v_(5,3)*t_(5,2,1)+2*s_(8)*v_(5,3)*t_(4,3,1)*u_(4,2,2)+2*s_(8)*v_(5,3)*t_(5,2,1)*u_(4,2,2)+21*v_(6,2)*t_(5,3)*u_(4,3,1)*s_(3,3,2)+24*v_(6,2)*t_(6,2)*u_(4,3,1)*s_(4,2,2)+34*v_(6,2)*t_(6,1,1)*u_(4,3,1)*s_(4,2,2)+20*v_(6,2)*t_(5,3)*u_(5,2,1)*s_(4,2,2)+19*v_(6,2)*t_(6,2)*u_(5,2,1)*s_(4,3,1)+33*v_(6,2)*t_(6,1,1)*u_(5,2,1)*s_(4,3,1)+25*v_(6,2)*t_(5,3)*u_(4,3,1)*s_(4,2,2)+48*v_(6,2)*t_(4,2,2)*u_(4,2,2)*s_(3,3,2)+19*v_(6,2)*t_(5,3)*u_(5,2,1)*s_(4,3,1)+62*v_(6,2)*t_(5,2,1)*u_(4,2,2)*s_(3,3,2)+56*v_(6,2)*t_(4,3,1)*u_(4,2,2)*s_(3,3,2)+60*v_(6,2)*t_(5,2,1)*u_(5,2,1)*s_(3,3,2)+63*v_(6,2)*t_(5,2,1)*u_(4,3,1)*s_(3,3,2)+65*v_(6,2)*t_(4,3,1)*u_(4,3,1)*s_(3,3,2)+80*v_(6,2)*t_(5,2,1)*u_(5,2,1)*s_(4,2,2)+86*v_(6,2)*t_(5,2,1)*u_(4,3,1)*s_(4,2,2)+87*v_(6,2)*t_(4,3,1)*u_(4,3,1)*s_(4,2,2)+89*v_(6,2)*t_(5,2,1)*u_(5,2,1)*s_(4,3,1)+10*s_(7,1)*v_(6,2)*t_(5,2,1)*u_(4,2,2)+s_(8)*v_(6,2)*t_(4,2,2)*u_(3,3,2)+12*s_(7,1)*v_(6,2)*t_(4,3,1)*u_(4,2,2)+s_(8)*v_(6,2)*t_(5,2,1)*u_(3,3,2)+10*s_(7,1)*v_(6,2)*t_(5,2,1)*u_(4,3,1)+s_(8)*v_(6,2)*t_(6,1,1)*u_(4,3,1)+12*s_(7,1)*v_(6,2)*t_(4,3,1)*u_(4,3,1)+11*s_(7,1)*v_(6,2)*t_(5,2,1)*u_(5,2,1)+s_(7,1)*v_(6,2)*t_(6,1,1)*u_(3,3,2)+v_(6,2)*t_(6,1,1)*u_(6,1,1)*s_(4,4)+6*v_(6,2)*t_(6,1,1)*u_(6,1,1)*s_(3,3,2)+3*v_(6,2)*t_(6,2)*u_(6,1,1)*s_(3,3,2)+v_(6,2)*t_(6,1,1)*u_(4,4)*s_(3,3,2)+2*v_(6,2)*t_(6,1,1)*u_(4,4)*s_(4,2,2)+v_(6,2)*t_(4,4)*u_(4,4)*s_(4,2,2)+v_(6,2)*t_(5,3)*u_(4,4)*s_(3,3,2)+4*v_(6,2)*t_(6,2)*u_(6,1,1)*s_(4,2,2)+3*v_(6,2)*t_(6,1,1)*u_(5,3)*s_(3,3,2)+3*v_(6,2)*t_(6,1,1)*u_(6,1,1)*s_(5,3)+7*v_(6,2)*t_(4,4)*u_(4,2,2)*s_(3,3,2)+3*v_(6,2)*t_(6,1,1)*u_(5,2,1)*s_(4,4)+2*v_(6,2)*t_(6,1,1)*u_(4,4)*s_(4,3,1)+10*v_(6,2)*t_(6,1,1)*u_(6,1,1)*s_(4,2,2)+10*v_(6,2)*t_(6,1,1)*u_(6,1,1)*s_(4,3,1)+6*v_(6,2)*t_(6,2)*u_(6,1,1)*s_(4,3,1)+5*v_(6,2)*t_(5,2,1)*u_(4,4)*s_(3,3,2)+4*v_(6,2)*t_(6,1,1)*u_(5,3)*s_(4,2,2)+9*v_(6,2)*t_(4,4)*u_(4,3,1)*s_(3,3,2)+20*v_(6,2)*t_(6,2)*u_(4,2,2)*s_(3,3,2)+14*v_(6,2)*t_(6,2)*u_(5,2,1)*s_(3,3,2)+6*v_(6,2)*t_(6,2)*u_(6,1,1)*s_(5,2,1)+12*v_(6,2)*t_(6,1,1)*u_(6,1,1)*s_(5,2,1)+v_(6,2)*t_(5,3)*u_(5,3)*s_(4,2,2)+20*v_(6,2)*t_(6,1,1)*u_(5,2,1)*s_(3,3,2)+11*v_(6,2)*t_(4,4)*u_(4,3,1)*s_(4,2,2)+8*v_(6,2)*t_(5,2,1)*u_(4,4)*s_(4,2,2)+6*v_(6,2)*t_(6,1,1)*u_(5,3)*s_(4,3,1)+25*v_(6,2)*t_(6,1,1)*u_(4,2,2)*s_(3,3,2)+6*v_(6,2)*t_(6,1,1)*u_(5,3)*s_(5,2,1)+20*v_(6,2)*t_(6,2)*u_(4,3,1)*s_(3,3,2)+25*v_(6,2)*t_(6,1,1)*u_(4,3,1)*s_(3,3,2)+23*v_(6,2)*t_(5,3)*u_(4,2,2)*s_(3,3,2)+8*v_(6,2)*t_(5,2,1)*u_(5,2,1)*s_(4,4)+8*v_(6,2)*t_(5,2,1)*u_(4,4)*s_(4,3,1)+14*v_(6,2)*t_(5,3)*u_(5,2,1)*s_(3,3,2)+20*v_(6,2)*t_(6,2)*u_(5,2,1)*s_(4,2,2)+28*v_(6,2)*t_(6,1,1)*u_(5,2,1)*s_(4,2,2)+2*s_(8)*v_(6,2)*t_(3,3,2)*u_(3,3,2)+2*s_(8)*v_(6,2)*t_(4,3,1)*u_(3,3,2)+2*s_(8)*v_(6,2)*t_(4,3,1)*u_(4,2,2)+2*s_(8)*v_(6,2)*t_(5,2,1)*u_(4,2,2)+s_(8)*v_(6,2)*t_(6,1,1)*u_(5,2,1)+s_(8)*v_(6,2)*t_(6,1,1)*u_(6,1,1)+3*s_(8)*v_(6,2)*t_(4,2,2)*u_(4,2,2)+2*s_(8)*v_(6,2)*t_(5,2,1)*u_(4,3,1)+3*s_(8)*v_(6,2)*t_(4,3,1)*u_(4,3,1)+3*s_(8)*v_(6,2)*t_(5,2,1)*u_(5,2,1)+2*s_(7,1)*v_(6,2)*t_(6,1,1)*u_(4,2,2)+3*s_(7,1)*v_(6,2)*t_(6,1,1)*u_(4,3,1)+2*s_(7,1)*v_(6,2)*t_(6,1,1)*u_(6,1,1)+8*s_(7,1)*v_(6,2)*t_(3,3,2)*u_(3,3,2)+6*s_(7,1)*v_(6,2)*t_(5,2,1)*u_(3,3,2)+10*s_(7,1)*v_(6,2)*t_(4,2,2)*u_(3,3,2)+4*s_(7,1)*v_(6,2)*t_(6,1,1)*u_(5,2,1)+12*s_(7,1)*v_(6,2)*t_(4,2,2)*u_(4,2,2)+10*s_(7,1)*v_(6,2)*t_(4,3,1)*u_(3,3,2)+10*v_(7,1)*t_(5,3)*u_(5,2,1)*s_(4,3,1)+21*v_(7,1)*t_(4,3,1)*u_(4,2,2)*s_(3,3,2)+25*v_(7,1)*t_(5,2,1)*u_(4,2,2)*s_(3,3,2)+25*v_(7,1)*t_(5,2,1)*u_(5,2,1)*s_(3,3,2)+26*v_(7,1)*t_(4,3,1)*u_(4,3,1)*s_(3,3,2)+26*v_(7,1)*t_(5,2,1)*u_(4,3,1)*s_(3,3,2)+34*v_(7,1)*t_(5,2,1)*u_(5,2,1)*s_(4,2,2)+37*v_(7,1)*t_(5,2,1)*u_(4,3,1)*s_(4,2,2)+36*v_(7,1)*t_(4,3,1)*u_(4,3,1)*s_(4,2,2)+42*v_(7,1)*t_(5,2,1)*u_(5,2,1)*s_(4,3,1)+v_(7,1)*t_(4,4)*u_(4,4)*s_(4,2,2)+v_(7,1)*t_(6,2)*u_(6,1,1)*s_(3,3,2)+v_(7,1)*t_(7,1)*u_(6,1,1)*s_(4,2,2)+v_(7,1)*t_(7,1)*u_(6,1,1)*s_(4,3,1)+v_(7,1)*t_(6,1,1)*u_(6,1,1)*s_(4,4)+v_(7,1)*t_(6,1,1)*u_(6,1,1)*s_(3,3,2)+2*v_(7,1)*t_(6,1,1)*u_(5,2,1)*s_(4,4)+2*v_(7,1)*t_(6,1,1)*u_(6,1,1)*s_(5,3)+5*v_(7,1)*t_(6,1,1)*u_(6,1,1)*s_(4,3,1)+4*v_(7,1)*t_(4,4)*u_(4,2,2)*s_(3,3,2)+3*v_(7,1)*t_(6,2)*u_(6,1,1)*s_(4,3,1)+6*v_(7,1)*t_(7,1)*u_(4,3,1)*s_(4,2,2)+v_(7,1)*t_(6,1,1)*u_(4,4)*s_(4,3,1)+2*v_(7,1)*t_(6,1,1)*u_(5,3)*s_(4,2,2)+5*v_(7,1)*t_(4,4)*u_(4,3,1)*s_(3,3,2)+v_(7,1)*t_(5,3)*u_(5,3)*s_(3,3,2)+5*v_(7,1)*t_(7,1)*u_(5,2,1)*s_(4,3,1)+2*v_(7,1)*t_(5,2,1)*u_(4,4)*s_(3,3,2)+6*v_(7,1)*t_(6,2)*u_(5,2,1)*s_(3,3,2)+8*v_(7,1)*t_(6,1,1)*u_(5,2,1)*s_(3,3,2)+v_(7,1)*t_(5,3)*u_(5,3)*s_(4,2,2)+6*v_(7,1)*t_(4,4)*u_(4,3,1)*s_(4,2,2)+10*v_(7,1)*t_(6,2)*u_(4,2,2)*s_(3,3,2)+4*v_(7,1)*t_(5,2,1)*u_(4,4)*s_(4,2,2)+10*v_(7,1)*t_(6,1,1)*u_(4,2,2)*s_(3,3,2)+9*v_(7,1)*t_(5,3)*u_(4,2,2)*s_(3,3,2)+4*v_(7,1)*t_(6,2)*u_(6,1,1)*s_(5,2,1)+3*v_(7,1)*t_(6,1,1)*u_(5,3)*s_(4,3,1)+7*v_(7,1)*t_(6,1,1)*u_(6,1,1)*s_(5,2,1)+10*v_(7,1)*t_(6,2)*u_(4,3,1)*s_(3,3,2)+4*v_(7,1)*t_(6,1,1)*u_(5,3)*s_(5,2,1)+6*v_(7,1)*t_(5,3)*u_(5,2,1)*s_(3,3,2)+4*v_(7,1)*t_(5,2,1)*u_(4,4)*s_(4,3,1)+11*v_(7,1)*t_(6,1,1)*u_(4,3,1)*s_(3,3,2)+10*v_(7,1)*t_(6,2)*u_(5,2,1)*s_(4,2,2)+5*v_(7,1)*t_(5,2,1)*u_(5,2,1)*s_(4,4)+12*v_(7,1)*t_(6,1,1)*u_(5,2,1)*s_(4,2,2)+11*v_(7,1)*t_(5,3)*u_(4,3,1)*s_(3,3,2)+12*v_(7,1)*t_(6,2)*u_(4,3,1)*s_(4,2,2)+15*v_(7,1)*t_(6,1,1)*u_(4,3,1)*s_(4,2,2)+13*v_(7,1)*t_(5,3)*u_(4,3,1)*s_(4,2,2)+10*v_(7,1)*t_(5,3)*u_(5,2,1)*s_(4,2,2)+10*v_(7,1)*t_(6,2)*u_(5,2,1)*s_(4,3,1)+16*v_(7,1)*t_(6,1,1)*u_(5,2,1)*s_(4,3,1)+19*v_(7,1)*t_(4,2,2)*u_(4,2,2)*s_(3,3,2)+2*s_(8)*v_(7,1)*t_(4,3,1)*u_(4,3,1)+2*s_(8)*v_(7,1)*t_(5,2,1)*u_(5,2,1)+s_(8)*v_(7,1)*t_(3,3,2)*u_(3,3,2)+s_(8)*v_(7,1)*t_(4,2,2)*u_(3,3,2)+s_(8)*v_(7,1)*t_(4,2,2)*u_(4,2,2)+s_(8)*v_(7,1)*t_(4,3,1)*u_(3,3,2)+s_(8)*v_(7,1)*t_(4,3,1)*u_(4,2,2)+s_(8)*v_(7,1)*t_(5,2,1)*u_(4,2,2)+s_(8)*v_(7,1)*t_(5,2,1)*u_(4,3,1)+s_(8)*v_(7,1)*t_(6,1,1)*u_(5,2,1)+s_(8)*v_(7,1)*t_(6,1,1)*u_(6,1,1)+2*v_(7,1)*t_(4,4)*u_(4,4)*s_(3,3,2)+2*v_(7,1)*t_(7,1)*u_(5,2,1)*s_(3,3,2)+v_(7,1)*t_(5,3)*u_(4,4)*s_(3,3,2)+2*v_(7,1)*t_(6,2)*u_(6,1,1)*s_(4,2,2)+4*v_(7,1)*t_(7,1)*u_(4,2,2)*s_(3,3,2)+v_(7,1)*t_(6,1,1)*u_(4,4)*s_(4,2,2)+v_(7,1)*t_(6,1,1)*u_(5,3)*s_(3,3,2)+4*v_(7,1)*t_(6,1,1)*u_(6,1,1)*s_(4,2,2)+v_(7,1)*t_(5,3)*u_(4,4)*s_(4,2,2)+5*v_(7,1)*t_(7,1)*u_(4,3,1)*s_(3,3,2)+5*v_(7,1)*t_(7,1)*u_(5,2,1)*s_(4,2,2)+3*v_(7,1)*t_(7,1)*u_(6,1,1)*s_(5,2,1)+v_(8)*t_(6,1,1)*u_(5,2,1)*s_(4,4)+v_(8)*t_(6,1,1)*u_(5,2,1)*s_(3,3,2)+v_(8)*t_(6,1,1)*u_(6,1,1)*s_(5,3)+v_(8)*t_(6,1,1)*u_(6,1,1)*s_(4,2,2)+v_(8)*t_(5,3)*u_(5,3)*s_(4,2,2)+2*v_(8)*t_(5,3)*u_(4,2,2)*s_(3,3,2)+2*v_(8)*t_(5,3)*u_(4,3,1)*s_(3,3,2)+v_(8)*t_(5,3)*u_(5,2,1)*s_(3,3,2)+2*v_(8)*t_(4,2,2)*u_(4,2,2)*s_(3,3,2)+v_(8)*t_(5,2,1)*u_(4,4)*s_(4,2,2)+v_(8)*t_(5,2,1)*u_(4,4)*s_(4,3,1)+v_(8)*t_(5,2,1)*u_(5,2,1)*s_(4,4)+v_(8)*t_(6,1,1)*u_(5,3)*s_(4,3,1)+v_(8)*t_(6,1,1)*u_(5,3)*s_(5,2,1)+2*v_(8)*t_(6,1,1)*u_(4,2,2)*s_(3,3,2)+2*v_(8)*t_(6,1,1)*u_(4,3,1)*s_(3,3,2)+2*v_(8)*t_(6,1,1)*u_(5,2,1)*s_(4,2,2)+2*v_(8)*t_(6,1,1)*u_(6,1,1)*s_(5,2,1)+v_(8)*t_(4,4)*u_(4,4)*s_(4,2,2)+2*v_(8)*t_(5,3)*u_(4,3,1)*s_(4,2,2)+2*v_(8)*t_(5,3)*u_(5,2,1)*s_(4,2,2)+v_(8)*t_(4,4)*u_(4,3,1)*s_(3,3,2)+2*v_(8)*t_(6,2)*u_(5,2,1)*s_(4,3,1)+3*v_(8)*t_(6,1,1)*u_(4,3,1)*s_(4,2,2)+3*v_(8)*t_(6,1,1)*u_(5,2,1)*s_(4,3,1)+v_(8)*t_(4,4)*u_(4,3,1)*s_(4,2,2)+2*v_(8)*t_(5,3)*u_(5,2,1)*s_(4,3,1)+v_(8)*t_(5,3)*u_(4,4)*s_(3,3,2)+3*v_(8)*t_(4,3,1)*u_(4,2,2)*s_(3,3,2)+4*v_(8)*t_(5,2,1)*u_(4,2,2)*s_(3,3,2)+4*v_(8)*t_(5,2,1)*u_(5,2,1)*s_(3,3,2)+4*v_(8)*t_(4,3,1)*u_(4,3,1)*s_(3,3,2)+4*v_(8)*t_(5,2,1)*u_(4,3,1)*s_(3,3,2)+5*v_(8)*t_(5,2,1)*u_(5,2,1)*s_(4,2,2)+6*v_(8)*t_(4,3,1)*u_(4,3,1)*s_(4,2,2)+6*v_(8)*t_(5,2,1)*u_(4,3,1)*s_(4,2,2)+8*v_(8)*t_(5,2,1)*u_(5,2,1)*s_(4,3,1)+v_(8)*t_(6,2)*u_(4,2,2)*s_(3,3,2)+v_(8)*t_(6,2)*u_(5,2,1)*s_(3,3,2)+v_(8)*t_(6,2)*u_(6,1,1)*s_(4,3,1)+v_(8)*t_(7,1)*u_(4,2,2)*s_(3,3,2)+v_(8)*t_(7,1)*u_(4,3,1)*s_(3,3,2)+v_(8)*t_(7,1)*u_(4,3,1)*s_(4,2,2)+v_(8)*t_(7,1)*u_(5,2,1)*s_(4,2,2)+v_(8)*t_(7,1)*u_(5,2,1)*s_(4,3,1)+v_(8)*t_(7,1)*u_(6,1,1)*s_(5,2,1)+2*v_(8)*t_(6,2)*u_(4,3,1)*s_(3,3,2)+2*v_(8)*t_(6,2)*u_(4,3,1)*s_(4,2,2)+2*v_(8)*t_(6,2)*u_(5,2,1)*s_(4,2,2)+v_(8)*t_(6,2)*u_(6,1,1)*s_(5,2,1)+39*s_(5,2,1)*v_(4,4)*u_(4,2,2)*t_(3,3,2)+41*s_(4,4)*v_(4,3,1)*u_(4,2,2)*t_(3,3,2)+s_(8)*v_(7,1)*u_(4,2,2)*t_(3,3,2)+38*s_(5,2,1)*v_(4,4)*u_(4,3,1)*t_(3,3,2)+62*s_(6,2)*v_(5,2,1)*u_(4,2,2)*t_(3,3,2)+70*s_(6,1,1)*v_(5,2,1)*u_(4,2,2)*t_(3,3,2)+s_(8)*v_(7,1)*u_(4,3,1)*t_(3,3,2)+56*s_(6,2)*v_(4,3,1)*u_(4,2,2)*t_(3,3,2)+67*s_(6,1,1)*v_(4,3,1)*u_(4,2,2)*t_(3,3,2)+63*s_(6,2)*v_(5,2,1)*u_(4,3,1)*t_(3,3,2)+76*s_(6,1,1)*v_(5,2,1)*u_(4,3,1)*t_(3,3,2)+80*s_(5,3)*v_(5,2,1)*u_(4,2,2)*t_(3,3,2)+77*s_(5,3)*v_(4,3,1)*u_(4,2,2)*t_(3,3,2)+81*s_(5,3)*v_(5,2,1)*u_(4,3,1)*t_(3,3,2)+210*s_(5,2,1)*v_(4,3,1)*u_(4,2,2)*t_(3,3,2)+s_(8)*v_(6,1,1)*u_(5,2,1)*t_(3,3,2)+s_(7,1)*v_(6,2)*u_(6,1,1)*t_(3,3,2)+2*s_(8)*v_(5,3)*u_(4,2,2)*t_(3,3,2)+2*s_(8)*v_(5,3)*u_(4,3,1)*t_(3,3,2)+s_(8)*v_(5,3)*u_(5,2,1)*t_(3,3,2)+4*s_(8)*v_(5,2,1)*u_(4,3,1)*t_(3,3,2)+4*s_(7,1)*v_(4,4)*u_(4,2,2)*t_(3,3,2)+5*s_(7,1)*v_(4,4)*u_(4,3,1)*t_(3,3,2)+2*s_(7,1)*v_(5,2,1)*u_(4,4)*t_(3,3,2)+s_(6,2)*v_(6,1,1)*u_(4,4)*t_(3,3,2)+6*s_(7,1)*v_(6,2)*u_(5,2,1)*t_(3,3,2)+8*s_(7,1)*v_(6,1,1)*u_(5,2,1)*t_(3,3,2)+s_(6,1,1)*v_(5,3)*u_(4,4)*t_(3,3,2)+s_(6,2)*v_(5,3)*u_(4,4)*t_(3,3,2)+10*s_(7,1)*v_(6,2)*u_(4,2,2)*t_(3,3,2)+10*s_(7,1)*v_(6,1,1)*u_(4,2,2)*t_(3,3,2)+3*s_(6,2)*v_(6,1,1)*u_(5,3)*t_(3,3,2)+9*s_(7,1)*v_(5,3)*u_(4,2,2)*t_(3,3,2)+10*s_(7,1)*v_(6,2)*u_(4,3,1)*t_(3,3,2)+7*s_(6,2)*v_(4,4)*u_(4,2,2)*t_(3,3,2)+6*s_(7,1)*v_(5,3)*u_(5,2,1)*t_(3,3,2)+11*s_(7,1)*v_(6,1,1)*u_(4,3,1)*t_(3,3,2)+s_(8)*v_(6,2)*u_(4,2,2)*t_(3,3,2)+11*s_(7,1)*v_(5,3)*u_(4,3,1)*t_(3,3,2)+s_(8)*v_(6,2)*u_(5,2,1)*t_(3,3,2)+5*s_(6,2)*v_(5,2,1)*u_(4,4)*t_(3,3,2)+15*s_(6,1,1)*v_(4,4)*u_(4,2,2)*t_(3,3,2)+13*s_(6,1,1)*v_(4,4)*u_(4,3,1)*t_(3,3,2)+8*s_(6,1,1)*v_(5,2,1)*u_(4,4)*t_(3,3,2)+9*s_(6,2)*v_(4,4)*u_(4,3,1)*t_(3,3,2)+12*s_(5,3)*v_(4,4)*u_(4,2,2)*t_(3,3,2)+5*s_(5,3)*v_(5,2,1)*u_(4,4)*t_(3,3,2)+20*s_(6,2)*v_(6,1,1)*u_(5,2,1)*t_(3,3,2)+21*s_(7,1)*v_(4,3,1)*u_(4,2,2)*t_(3,3,2)+25*s_(7,1)*v_(5,2,1)*u_(4,2,2)*t_(3,3,2)+8*s_(5,3)*v_(4,4)*u_(4,3,1)*t_(3,3,2)+25*s_(6,2)*v_(6,1,1)*u_(4,2,2)*t_(3,3,2)+25*s_(6,2)*v_(6,1,1)*u_(4,3,1)*t_(3,3,2)+26*s_(6,1,1)*v_(5,3)*u_(4,2,2)*t_(3,3,2)+26*s_(7,1)*v_(5,2,1)*u_(4,3,1)*t_(3,3,2)+23*s_(6,2)*v_(5,3)*u_(4,2,2)*t_(3,3,2)+14*s_(6,2)*v_(5,3)*u_(5,2,1)*t_(3,3,2)+21*s_(6,1,1)*v_(5,3)*u_(5,2,1)*t_(3,3,2)+21*s_(6,2)*v_(5,3)*u_(4,3,1)*t_(3,3,2)+31*s_(6,1,1)*v_(5,3)*u_(4,3,1)*t_(3,3,2)+2*s_(8)*v_(6,2)*u_(4,3,1)*t_(3,3,2)+2*s_(8)*v_(6,1,1)*u_(4,2,2)*t_(3,3,2)+2*s_(8)*v_(6,1,1)*u_(4,3,1)*t_(3,3,2)+s_(8)*v_(4,4)*u_(4,3,1)*t_(3,3,2)+s_(7,1)*v_(5,3)*u_(4,4)*t_(3,3,2)+s_(8)*v_(5,3)*u_(4,4)*t_(3,3,2)+3*s_(8)*v_(4,3,1)*u_(4,2,2)*t_(3,3,2)+4*s_(8)*v_(5,2,1)*u_(4,2,2)*t_(3,3,2)+s_(7,1)*v_(6,1,1)*u_(5,3)*t_(3,3,2)+12*s_(7,1)*v_(6,1,1)*u_(5,2,1)*t_(4,2,2)+4*s_(6,1,1)*v_(5,3)*u_(4,4)*t_(4,2,2)+12*s_(7,1)*v_(6,2)*u_(4,3,1)*t_(4,2,2)+15*s_(7,1)*v_(6,1,1)*u_(4,3,1)*t_(4,2,2)+4*s_(6,2)*v_(6,1,1)*u_(5,3)*t_(4,2,2)+13*s_(7,1)*v_(5,3)*u_(4,3,1)*t_(4,2,2)+10*s_(7,1)*v_(5,3)*u_(5,2,1)*t_(4,2,2)+11*s_(6,2)*v_(4,4)*u_(4,3,1)*t_(4,2,2)+8*s_(6,2)*v_(5,2,1)*u_(4,4)*t_(4,2,2)+11*s_(6,1,1)*v_(5,2,1)*u_(4,4)*t_(4,2,2)+18*s_(6,1,1)*v_(4,4)*u_(4,3,1)*t_(4,2,2)+8*s_(5,3)*v_(5,2,1)*u_(4,4)*t_(4,2,2)+10*s_(5,3)*v_(4,4)*u_(4,3,1)*t_(4,2,2)+28*s_(6,2)*v_(6,1,1)*u_(5,2,1)*t_(4,2,2)+34*s_(6,2)*v_(6,1,1)*u_(4,3,1)*t_(4,2,2)+37*s_(7,1)*v_(5,2,1)*u_(4,3,1)*t_(4,2,2)+20*s_(6,2)*v_(5,3)*u_(5,2,1)*t_(4,2,2)+29*s_(6,1,1)*v_(5,3)*u_(5,2,1)*t_(4,2,2)+25*s_(6,2)*v_(5,3)*u_(4,3,1)*t_(4,2,2)+39*s_(6,1,1)*v_(5,3)*u_(4,3,1)*t_(4,2,2)+50*s_(5,2,1)*v_(4,4)*u_(4,3,1)*t_(4,2,2)+s_(8)*v_(7,1)*u_(4,3,1)*t_(4,2,2)+s_(8)*v_(7,1)*u_(5,2,1)*t_(4,2,2)+86*s_(6,2)*v_(5,2,1)*u_(4,3,1)*t_(4,2,2)+104*s_(6,1,1)*v_(5,2,1)*u_(4,3,1)*t_(4,2,2)+107*s_(5,3)*v_(5,2,1)*u_(4,3,1)*t_(4,2,2)+39*v_(5,2,1)*u_(4,4)*t_(4,2,2)*s_(3,3,2)+41*v_(4,4)*u_(4,3,1)*t_(4,2,2)*s_(3,3,2)+v_(8)*u_(7,1)*t_(4,2,2)*s_(3,3,2)+62*v_(6,2)*u_(5,2,1)*t_(4,2,2)*s_(3,3,2)+70*v_(6,1,1)*u_(5,2,1)*t_(4,2,2)*s_(3,3,2)+56*v_(6,2)*u_(4,3,1)*t_(4,2,2)*s_(3,3,2)+67*v_(6,1,1)*u_(4,3,1)*t_(4,2,2)*s_(3,3,2)+80*v_(5,3)*u_(5,2,1)*t_(4,2,2)*s_(3,3,2)+77*v_(5,3)*u_(4,3,1)*t_(4,2,2)*s_(3,3,2)+210*v_(5,2,1)*u_(4,3,1)*t_(4,2,2)*s_(3,3,2)+2*v_(8)*u_(5,3)*t_(4,2,2)*s_(3,3,2)+2*s_(8)*v_(6,2)*u_(4,3,1)*t_(4,2,2)+2*s_(8)*v_(6,2)*u_(5,2,1)*t_(4,2,2)+s_(8)*v_(5,2,1)*u_(4,4)*t_(4,2,2)+2*s_(8)*v_(6,1,1)*u_(5,2,1)*t_(4,2,2)+2*s_(8)*v_(5,3)*u_(4,3,1)*t_(4,2,2)+2*s_(8)*v_(5,3)*u_(5,2,1)*t_(4,2,2)+3*s_(8)*v_(6,1,1)*u_(4,3,1)*t_(4,2,2)+s_(8)*v_(4,4)*u_(4,3,1)*t_(4,2,2)+2*s_(7,1)*v_(6,2)*u_(6,1,1)*t_(4,2,2)+s_(7,1)*v_(6,1,1)*u_(4,4)*t_(4,2,2)+s_(7,1)*v_(5,3)*u_(4,4)*t_(4,2,2)+2*s_(7,1)*v_(6,1,1)*u_(5,3)*t_(4,2,2)+6*s_(8)*v_(5,2,1)*u_(4,3,1)*t_(4,2,2)+2*s_(6,2)*v_(6,1,1)*u_(4,4)*t_(4,2,2)+6*s_(7,1)*v_(4,4)*u_(4,3,1)*t_(4,2,2)+4*s_(7,1)*v_(5,2,1)*u_(4,4)*t_(4,2,2)+10*s_(7,1)*v_(6,2)*u_(5,2,1)*t_(4,2,2)+2*v_(8)*u_(6,1,1)*t_(4,2,2)*s_(3,3,2)+3*v_(8)*u_(4,3,1)*t_(4,2,2)*s_(3,3,2)+4*v_(8)*u_(5,2,1)*t_(4,2,2)*s_(3,3,2)+4*v_(7,1)*u_(4,4)*t_(4,2,2)*s_(3,3,2)+10*v_(7,1)*u_(6,2)*t_(4,2,2)*s_(3,3,2)+10*v_(7,1)*u_(6,1,1)*t_(4,2,2)*s_(3,3,2)+9*v_(7,1)*u_(5,3)*t_(4,2,2)*s_(3,3,2)+7*v_(6,2)*u_(4,4)*t_(4,2,2)*s_(3,3,2)+v_(8)*u_(6,2)*t_(4,2,2)*s_(3,3,2)+15*v_(6,1,1)*u_(4,4)*t_(4,2,2)*s_(3,3,2)+12*v_(5,3)*u_(4,4)*t_(4,2,2)*s_(3,3,2)+21*v_(7,1)*u_(4,3,1)*t_(4,2,2)*s_(3,3,2)+25*v_(7,1)*u_(5,2,1)*t_(4,2,2)*s_(3,3,2)+25*v_(6,2)*u_(6,1,1)*t_(4,2,2)*s_(3,3,2)+26*v_(6,1,1)*u_(5,3)*t_(4,2,2)*s_(3,3,2)+23*v_(6,2)*u_(5,3)*t_(4,2,2)*s_(3,3,2)+10*s_(7,1)*v_(6,2)*u_(5,2,1)*t_(4,3,1)+s_(8)*v_(6,2)*u_(6,1,1)*t_(4,3,1)+16*s_(7,1)*v_(6,1,1)*u_(5,2,1)*t_(4,3,1)+6*s_(6,2)*v_(6,1,1)*u_(5,3)*t_(4,3,1)+10*s_(7,1)*v_(5,3)*u_(5,2,1)*t_(4,3,1)+8*s_(6,2)*v_(5,2,1)*u_(4,4)*t_(4,3,1)+14*s_(6,1,1)*v_(5,2,1)*u_(4,4)*t_(4,3,1)+8*s_(5,3)*v_(5,2,1)*u_(4,4)*t_(4,3,1)+33*s_(6,2)*v_(6,1,1)*u_(5,2,1)*t_(4,3,1)+19*s_(6,2)*v_(5,3)*u_(5,2,1)*t_(4,3,1)+34*s_(6,1,1)*v_(5,3)*u_(5,2,1)*t_(4,3,1)+s_(8)*v_(7,1)*u_(5,2,1)*t_(4,3,1)+3*u_(8)*t_(4,3,1)*s_(4,2,2)*v_(3,3,2)+21*u_(7,1)*t_(4,3,1)*s_(4,2,2)*v_(3,3,2)+41*u_(4,4)*t_(4,3,1)*s_(4,2,2)*v_(3,3,2)+56*u_(6,2)*t_(4,3,1)*s_(4,2,2)*v_(3,3,2)+67*u_(6,1,1)*t_(4,3,1)*s_(4,2,2)*v_(3,3,2)+77*u_(5,3)*t_(4,3,1)*s_(4,2,2)*v_(3,3,2)+210*u_(5,2,1)*t_(4,3,1)*s_(4,2,2)*v_(3,3,2)+10*v_(5,3)*u_(4,4)*t_(4,3,1)*s_(4,2,2)+21*v_(6,2)*u_(5,3)*t_(4,3,1)*s_(3,3,2)+31*v_(6,1,1)*u_(5,3)*t_(4,3,1)*s_(3,3,2)+34*v_(6,2)*u_(6,1,1)*t_(4,3,1)*s_(4,2,2)+37*v_(7,1)*u_(5,2,1)*t_(4,3,1)*s_(4,2,2)+25*v_(6,2)*u_(5,3)*t_(4,3,1)*s_(4,2,2)+39*v_(6,1,1)*u_(5,3)*t_(4,3,1)*s_(4,2,2)+38*v_(5,2,1)*u_(4,4)*t_(4,3,1)*s_(3,3,2)+v_(8)*u_(7,1)*t_(4,3,1)*s_(3,3,2)+50*v_(5,2,1)*u_(4,4)*t_(4,3,1)*s_(4,2,2)+v_(8)*u_(7,1)*t_(4,3,1)*s_(4,2,2)+63*v_(6,2)*u_(5,2,1)*t_(4,3,1)*s_(3,3,2)+76*v_(6,1,1)*u_(5,2,1)*t_(4,3,1)*s_(3,3,2)+86*v_(6,2)*u_(5,2,1)*t_(4,3,1)*s_(4,2,2)+81*v_(5,3)*u_(5,2,1)*t_(4,3,1)*s_(3,3,2)+104*v_(6,1,1)*u_(5,2,1)*t_(4,3,1)*s_(4,2,2)+107*v_(5,3)*u_(5,2,1)*t_(4,3,1)*s_(4,2,2)+2*v_(8)*u_(5,3)*t_(4,3,1)*s_(3,3,2)+s_(8)*v_(5,2,1)*u_(4,4)*t_(4,3,1)+s_(8)*v_(6,1,1)*u_(5,3)*t_(4,3,1)+2*s_(8)*v_(6,2)*u_(5,2,1)*t_(4,3,1)+3*s_(8)*v_(6,1,1)*u_(5,2,1)*t_(4,3,1)+2*s_(8)*v_(5,3)*u_(5,2,1)*t_(4,3,1)+3*s_(7,1)*v_(6,2)*u_(6,1,1)*t_(4,3,1)+s_(7,1)*v_(6,1,1)*u_(4,4)*t_(4,3,1)+3*s_(7,1)*v_(6,1,1)*u_(5,3)*t_(4,3,1)+4*s_(7,1)*v_(5,2,1)*u_(4,4)*t_(4,3,1)+2*s_(6,2)*v_(6,1,1)*u_(4,4)*t_(4,3,1)+2*s_(6,1,1)*v_(5,3)*u_(4,4)*t_(4,3,1)+2*v_(8)*u_(6,2)*t_(4,3,1)*s_(3,3,2)+2*v_(8)*u_(6,2)*t_(4,3,1)*s_(4,2,2)+2*v_(8)*u_(6,1,1)*t_(4,3,1)*s_(3,3,2)+2*v_(8)*u_(5,3)*t_(4,3,1)*s_(4,2,2)+v_(8)*u_(4,4)*t_(4,3,1)*s_(3,3,2)+3*v_(8)*u_(6,1,1)*t_(4,3,1)*s_(4,2,2)+v_(8)*u_(4,4)*t_(4,3,1)*s_(4,2,2)+4*v_(8)*u_(5,2,1)*t_(4,3,1)*s_(3,3,2)+6*v_(8)*u_(5,2,1)*t_(4,3,1)*s_(4,2,2)+5*v_(7,1)*u_(4,4)*t_(4,3,1)*s_(3,3,2)+6*v_(7,1)*u_(4,4)*t_(4,3,1)*s_(4,2,2)+10*v_(7,1)*u_(6,2)*t_(4,3,1)*s_(3,3,2)+11*v_(7,1)*u_(6,1,1)*t_(4,3,1)*s_(3,3,2)+11*v_(7,1)*u_(5,3)*t_(4,3,1)*s_(3,3,2)+12*v_(7,1)*u_(6,2)*t_(4,3,1)*s_(4,2,2)+15*v_(7,1)*u_(6,1,1)*t_(4,3,1)*s_(4,2,2)+13*v_(7,1)*u_(5,3)*t_(4,3,1)*s_(4,2,2)+13*v_(6,1,1)*u_(4,4)*t_(4,3,1)*s_(3,3,2)+9*v_(6,2)*u_(4,4)*t_(4,3,1)*s_(3,3,2)+11*v_(6,2)*u_(4,4)*t_(4,3,1)*s_(4,2,2)+8*v_(5,3)*u_(4,4)*t_(4,3,1)*s_(3,3,2)+18*v_(6,1,1)*u_(4,4)*t_(4,3,1)*s_(4,2,2)+25*v_(6,2)*u_(6,1,1)*t_(4,3,1)*s_(3,3,2)+26*v_(7,1)*u_(5,2,1)*t_(4,3,1)*s_(3,3,2)+210*t_(5,2,1)*s_(4,3,1)*v_(4,2,2)*u_(3,3,2)+u_(8)*t_(5,2,1)*s_(4,4)*v_(4,2,2)+u_(8)*t_(5,2,1)*s_(4,4)*v_(4,3,1)+4*u_(8)*t_(5,2,1)*s_(4,2,2)*v_(3,3,2)+4*u_(8)*t_(5,2,1)*s_(4,3,1)*v_(3,3,2)+6*u_(8)*t_(5,2,1)*s_(4,3,1)*v_(4,2,2)+2*u_(7,1)*t_(5,2,1)*s_(4,4)*v_(3,3,2)+4*u_(7,1)*t_(5,2,1)*s_(4,4)*v_(4,2,2)+4*u_(7,1)*t_(5,2,1)*s_(4,4)*v_(4,3,1)+5*u_(6,2)*t_(5,2,1)*s_(4,4)*v_(3,3,2)+8*u_(6,1,1)*t_(5,2,1)*s_(4,4)*v_(3,3,2)+5*u_(5,3)*t_(5,2,1)*s_(4,4)*v_(3,3,2)+8*u_(6,2)*t_(5,2,1)*s_(4,4)*v_(4,2,2)+25*u_(7,1)*t_(5,2,1)*s_(4,2,2)*v_(3,3,2)+11*u_(6,1,1)*t_(5,2,1)*s_(4,4)*v_(4,2,2)+26*u_(7,1)*t_(5,2,1)*s_(4,3,1)*v_(3,3,2)+8*u_(6,2)*t_(5,2,1)*s_(4,4)*v_(4,3,1)+8*u_(5,3)*t_(5,2,1)*s_(4,4)*v_(4,2,2)+14*u_(6,1,1)*t_(5,2,1)*s_(4,4)*v_(4,3,1)+37*u_(7,1)*t_(5,2,1)*s_(4,3,1)*v_(4,2,2)+8*u_(5,3)*t_(5,2,1)*s_(4,4)*v_(4,3,1)+62*u_(6,2)*t_(5,2,1)*s_(4,2,2)*v_(3,3,2)+70*u_(6,1,1)*t_(5,2,1)*s_(4,2,2)*v_(3,3,2)+63*u_(6,2)*t_(5,2,1)*s_(4,3,1)*v_(3,3,2)+76*u_(6,1,1)*t_(5,2,1)*s_(4,3,1)*v_(3,3,2)+80*u_(5,3)*t_(5,2,1)*s_(4,2,2)*v_(3,3,2)+86*u_(6,2)*t_(5,2,1)*s_(4,3,1)*v_(4,2,2)+81*u_(5,3)*t_(5,2,1)*s_(4,3,1)*v_(3,3,2)+104*u_(6,1,1)*t_(5,2,1)*s_(4,3,1)*v_(4,2,2)+107*u_(5,3)*t_(5,2,1)*s_(4,3,1)*v_(4,2,2)+10*v_(7,1)*u_(5,3)*t_(5,2,1)*s_(4,3,1)+14*v_(6,2)*u_(5,3)*t_(5,2,1)*s_(3,3,2)+21*v_(6,1,1)*u_(5,3)*t_(5,2,1)*s_(3,3,2)+28*v_(6,2)*u_(6,1,1)*t_(5,2,1)*s_(4,2,2)+20*v_(6,2)*u_(5,3)*t_(5,2,1)*s_(4,2,2)+33*v_(6,2)*u_(6,1,1)*t_(5,2,1)*s_(4,3,1)+29*v_(6,1,1)*u_(5,3)*t_(5,2,1)*s_(4,2,2)+19*v_(6,2)*u_(5,3)*t_(5,2,1)*s_(4,3,1)+34*v_(6,1,1)*u_(5,3)*t_(5,2,1)*s_(4,3,1)+v_(8)*u_(7,1)*t_(5,2,1)*s_(4,2,2)+v_(8)*u_(7,1)*t_(5,2,1)*s_(4,3,1)+v_(8)*u_(6,1,1)*t_(5,2,1)*s_(4,4)+v_(8)*u_(6,1,1)*t_(5,2,1)*s_(3,3,2)+v_(8)*u_(5,3)*t_(5,2,1)*s_(3,3,2)+s_(8)*v_(6,2)*u_(6,1,1)*t_(5,2,1)+s_(8)*v_(6,1,1)*u_(5,3)*t_(5,2,1)+4*s_(7,1)*v_(6,2)*u_(6,1,1)*t_(5,2,1)+4*s_(7,1)*v_(6,1,1)*u_(5,3)*t_(5,2,1)+6*s_(6,2)*v_(6,1,1)*u_(5,3)*t_(5,2,1)+s_(8)*v_(7,1)*u_(6,1,1)*t_(5,2,1)+39*t_(5,2,1)*s_(4,4)*v_(4,2,2)*u_(3,3,2)+38*t_(5,2,1)*s_(4,4)*v_(4,3,1)*u_(3,3,2)+50*t_(5,2,1)*s_(4,4)*v_(4,3,1)*u_(4,2,2)+2*v_(8)*u_(6,2)*t_(5,2,1)*s_(4,2,2)+2*v_(8)*u_(6,1,1)*t_(5,2,1)*s_(4,2,2)+2*v_(8)*u_(5,3)*t_(5,2,1)*s_(4,2,2)+2*v_(8)*u_(6,2)*t_(5,2,1)*s_(4,3,1)+3*v_(8)*u_(6,1,1)*t_(5,2,1)*s_(4,3,1)+2*v_(8)*u_(5,3)*t_(5,2,1)*s_(4,3,1)+2*v_(7,1)*u_(6,1,1)*t_(5,2,1)*s_(4,4)+6*v_(7,1)*u_(6,2)*t_(5,2,1)*s_(3,3,2)+8*v_(7,1)*u_(6,1,1)*t_(5,2,1)*s_(3,3,2)+3*v_(6,2)*u_(6,1,1)*t_(5,2,1)*s_(4,4)+6*v_(7,1)*u_(5,3)*t_(5,2,1)*s_(3,3,2)+10*v_(7,1)*u_(6,2)*t_(5,2,1)*s_(4,2,2)+12*v_(7,1)*u_(6,1,1)*t_(5,2,1)*s_(4,2,2)+v_(8)*u_(6,2)*t_(5,2,1)*s_(3,3,2)+3*v_(6,1,1)*u_(5,3)*t_(5,2,1)*s_(4,4)+10*v_(7,1)*u_(5,3)*t_(5,2,1)*s_(4,2,2)+10*v_(7,1)*u_(6,2)*t_(5,2,1)*s_(4,3,1)+16*v_(7,1)*u_(6,1,1)*t_(5,2,1)*s_(4,3,1)+20*v_(6,2)*u_(6,1,1)*t_(5,2,1)*s_(3,3,2)+25*u_(6,2)*t_(6,1,1)*s_(4,2,2)*v_(3,3,2)+6*u_(6,2)*t_(6,1,1)*s_(5,3)*v_(5,2,1)+25*u_(6,2)*t_(6,1,1)*s_(4,3,1)*v_(3,3,2)+28*u_(6,2)*t_(6,1,1)*s_(5,2,1)*v_(4,2,2)+34*u_(6,2)*t_(6,1,1)*s_(4,3,1)*v_(4,2,2)+33*u_(6,2)*t_(6,1,1)*s_(5,2,1)*v_(4,3,1)+u_(8)*t_(6,1,1)*s_(5,2,1)*v_(4,4)+u_(8)*t_(6,1,1)*s_(5,2,1)*v_(3,3,2)+29*t_(6,1,1)*s_(5,3)*v_(5,2,1)*u_(4,2,2)+39*t_(6,1,1)*s_(5,3)*v_(4,3,1)*u_(4,2,2)+34*t_(6,1,1)*s_(5,3)*v_(5,2,1)*u_(4,3,1)+70*t_(6,1,1)*s_(5,2,1)*v_(4,2,2)*u_(3,3,2)+67*t_(6,1,1)*s_(4,3,1)*v_(4,2,2)*u_(3,3,2)+76*t_(6,1,1)*s_(5,2,1)*v_(4,3,1)*u_(3,3,2)+104*t_(6,1,1)*s_(5,2,1)*v_(4,3,1)*u_(4,2,2)+u_(8)*t_(6,1,1)*s_(5,3)*v_(4,3,1)+u_(8)*t_(6,1,1)*s_(5,3)*v_(5,2,1)+2*u_(8)*t_(6,1,1)*s_(4,2,2)*v_(3,3,2)+2*u_(8)*t_(6,1,1)*s_(4,3,1)*v_(3,3,2)+2*u_(8)*t_(6,1,1)*s_(5,2,1)*v_(4,2,2)+3*u_(8)*t_(6,1,1)*s_(4,3,1)*v_(4,2,2)+3*u_(8)*t_(6,1,1)*s_(5,2,1)*v_(4,3,1)+u_(7,1)*t_(6,1,1)*s_(4,4)*v_(4,2,2)+u_(7,1)*t_(6,1,1)*s_(5,3)*v_(3,3,2)+2*u_(7,1)*t_(6,1,1)*s_(5,2,1)*v_(4,4)+u_(7,1)*t_(6,1,1)*s_(4,4)*v_(4,3,1)+2*u_(7,1)*t_(6,1,1)*s_(5,3)*v_(4,2,2)+u_(6,2)*t_(6,1,1)*s_(4,4)*v_(3,3,2)+2*u_(6,2)*t_(6,1,1)*s_(4,4)*v_(4,2,2)+8*u_(7,1)*t_(6,1,1)*s_(5,2,1)*v_(3,3,2)+10*u_(7,1)*t_(6,1,1)*s_(4,2,2)*v_(3,3,2)+3*u_(6,2)*t_(6,1,1)*s_(5,3)*v_(3,3,2)+3*u_(7,1)*t_(6,1,1)*s_(5,3)*v_(4,3,1)+4*u_(7,1)*t_(6,1,1)*s_(5,3)*v_(5,2,1)+3*u_(6,2)*t_(6,1,1)*s_(5,2,1)*v_(4,4)+11*u_(7,1)*t_(6,1,1)*s_(4,3,1)*v_(3,3,2)+2*u_(6,2)*t_(6,1,1)*s_(4,4)*v_(4,3,1)+12*u_(7,1)*t_(6,1,1)*s_(5,2,1)*v_(4,2,2)+15*u_(7,1)*t_(6,1,1)*s_(4,3,1)*v_(4,2,2)+4*u_(6,2)*t_(6,1,1)*s_(5,3)*v_(4,2,2)+16*u_(7,1)*t_(6,1,1)*s_(5,2,1)*v_(4,3,1)+20*u_(6,2)*t_(6,1,1)*s_(5,2,1)*v_(3,3,2)+6*u_(6,2)*t_(6,1,1)*s_(5,3)*v_(4,3,1)+v_(8)*u_(6,2)*t_(6,1,1)*s_(5,2,1)+2*v_(7,1)*u_(6,2)*t_(6,1,1)*s_(4,2,2)+3*v_(7,1)*u_(6,2)*t_(6,1,1)*s_(4,3,1)+4*v_(7,1)*u_(6,2)*t_(6,1,1)*s_(5,2,1)+v_(8)*u_(6,2)*t_(6,1,1)*s_(4,3,1)+v_(8)*u_(7,1)*t_(6,1,1)*s_(5,2,1)+v_(7,1)*u_(6,2)*t_(6,1,1)*s_(3,3,2)+t_(6,1,1)*s_(5,3)*v_(4,4)*u_(3,3,2)+4*t_(6,1,1)*s_(5,3)*v_(4,4)*u_(4,2,2)+2*t_(6,1,1)*s_(5,3)*v_(4,4)*u_(4,3,1)+3*t_(6,1,1)*s_(5,3)*v_(5,2,1)*u_(4,4)+15*t_(6,1,1)*s_(4,4)*v_(4,2,2)*u_(3,3,2)+13*t_(6,1,1)*s_(4,4)*v_(4,3,1)*u_(3,3,2)+8*t_(6,1,1)*s_(5,2,1)*v_(4,4)*u_(3,3,2)+11*t_(6,1,1)*s_(5,2,1)*v_(4,4)*u_(4,2,2)+18*t_(6,1,1)*s_(4,4)*v_(4,3,1)*u_(4,2,2)+26*t_(6,1,1)*s_(5,3)*v_(4,2,2)*u_(3,3,2)+14*t_(6,1,1)*s_(5,2,1)*v_(4,4)*u_(4,3,1)+21*t_(6,1,1)*s_(5,3)*v_(5,2,1)*u_(3,3,2)+31*t_(6,1,1)*s_(5,3)*v_(4,3,1)*u_(3,3,2)+15*u_(6,1,1)*t_(4,4)*s_(4,2,2)*v_(3,3,2)+13*u_(6,1,1)*t_(4,4)*s_(4,3,1)*v_(3,3,2)+9*u_(6,2)*t_(4,4)*s_(4,3,1)*v_(3,3,2)+12*u_(5,3)*t_(4,4)*s_(4,2,2)*v_(3,3,2)+11*u_(6,2)*t_(4,4)*s_(4,3,1)*v_(4,2,2)+8*u_(5,3)*t_(4,4)*s_(4,3,1)*v_(3,3,2)+18*u_(6,1,1)*t_(4,4)*s_(4,3,1)*v_(4,2,2)+10*u_(5,3)*t_(4,4)*s_(4,3,1)*v_(4,2,2)+39*u_(5,2,1)*t_(4,4)*s_(4,2,2)*v_(3,3,2)+38*u_(5,2,1)*t_(4,4)*s_(4,3,1)*v_(3,3,2)+50*u_(5,2,1)*t_(4,4)*s_(4,3,1)*v_(4,2,2)+v_(8)*u_(5,3)*t_(4,4)*s_(3,3,2)+v_(7,1)*u_(6,1,1)*t_(4,4)*s_(4,2,2)+v_(7,1)*u_(5,3)*t_(4,4)*s_(4,2,2)+v_(7,1)*u_(6,1,1)*t_(4,4)*s_(4,3,1)+2*v_(7,1)*u_(5,2,1)*t_(4,4)*s_(3,3,2)+v_(6,2)*u_(6,1,1)*t_(4,4)*s_(3,3,2)+2*v_(6,2)*u_(6,1,1)*t_(4,4)*s_(4,2,2)+v_(6,1,1)*u_(5,3)*t_(4,4)*s_(3,3,2)+v_(6,2)*u_(5,3)*t_(4,4)*s_(3,3,2)+4*v_(7,1)*u_(5,2,1)*t_(4,4)*s_(4,2,2)+4*v_(7,1)*u_(5,2,1)*t_(4,4)*s_(4,3,1)+2*v_(6,2)*u_(6,1,1)*t_(4,4)*s_(4,3,1)+4*v_(6,1,1)*u_(5,3)*t_(4,4)*s_(4,2,2)+2*v_(6,1,1)*u_(5,3)*t_(4,4)*s_(4,3,1)+5*v_(6,2)*u_(5,2,1)*t_(4,4)*s_(3,3,2)+8*v_(6,1,1)*u_(5,2,1)*t_(4,4)*s_(3,3,2)+5*v_(5,3)*u_(5,2,1)*t_(4,4)*s_(3,3,2)+8*v_(6,2)*u_(5,2,1)*t_(4,4)*s_(4,2,2)+11*v_(6,1,1)*u_(5,2,1)*t_(4,4)*s_(4,2,2)+8*v_(6,2)*u_(5,2,1)*t_(4,4)*s_(4,3,1)+8*v_(5,3)*u_(5,2,1)*t_(4,4)*s_(4,2,2)+14*v_(6,1,1)*u_(5,2,1)*t_(4,4)*s_(4,3,1)+8*v_(5,3)*u_(5,2,1)*t_(4,4)*s_(4,3,1)+2*s_(7,1)*v_(6,1,1)*u_(5,2,1)*t_(4,4)+3*s_(6,2)*v_(6,1,1)*u_(5,2,1)*t_(4,4)+3*s_(6,1,1)*v_(5,3)*u_(5,2,1)*t_(4,4)+s_(8)*v_(6,1,1)*u_(5,2,1)*t_(4,4)+41*t_(4,4)*s_(4,3,1)*v_(4,2,2)*u_(3,3,2)+u_(8)*t_(4,4)*s_(4,3,1)*v_(3,3,2)+u_(8)*t_(4,4)*s_(4,3,1)*v_(4,2,2)+4*u_(7,1)*t_(4,4)*s_(4,2,2)*v_(3,3,2)+5*u_(7,1)*t_(4,4)*s_(4,3,1)*v_(3,3,2)+6*u_(7,1)*t_(4,4)*s_(4,3,1)*v_(4,2,2)+7*u_(6,2)*t_(4,4)*s_(4,2,2)*v_(3,3,2)+v_(8)*u_(5,2,1)*t_(4,4)*s_(4,2,2)+v_(8)*u_(5,2,1)*t_(4,4)*s_(4,3,1)+v_(7,1)*u_(5,3)*t_(4,4)*s_(3,3,2)+80*t_(5,3)*s_(5,2,1)*v_(4,2,2)*u_(3,3,2)+77*t_(5,3)*s_(4,3,1)*v_(4,2,2)*u_(3,3,2)+81*t_(5,3)*s_(5,2,1)*v_(4,3,1)*u_(3,3,2)+107*t_(5,3)*s_(5,2,1)*v_(4,3,1)*u_(4,2,2)+2*u_(8)*t_(5,3)*s_(4,3,1)*v_(4,2,2)+2*u_(8)*t_(5,3)*s_(5,2,1)*v_(4,2,2)+u_(7,1)*t_(5,3)*s_(4,4)*v_(3,3,2)+2*u_(8)*t_(5,3)*s_(5,2,1)*v_(4,3,1)+u_(8)*t_(5,3)*s_(4,4)*v_(3,3,2)+u_(7,1)*t_(5,3)*s_(4,4)*v_(4,2,2)+u_(6,1,1)*t_(5,3)*s_(4,4)*v_(3,3,2)+u_(6,2)*t_(5,3)*s_(4,4)*v_(3,3,2)+9*u_(7,1)*t_(5,3)*s_(4,2,2)*v_(3,3,2)+6*u_(7,1)*t_(5,3)*s_(5,2,1)*v_(3,3,2)+4*u_(6,1,1)*t_(5,3)*s_(4,4)*v_(4,2,2)+11*u_(7,1)*t_(5,3)*s_(4,3,1)*v_(3,3,2)+2*u_(6,1,1)*t_(5,3)*s_(4,4)*v_(4,3,1)+3*u_(6,1,1)*t_(5,3)*s_(5,2,1)*v_(4,4)+13*u_(7,1)*t_(5,3)*s_(4,3,1)*v_(4,2,2)+10*u_(7,1)*t_(5,3)*s_(5,2,1)*v_(4,2,2)+10*u_(7,1)*t_(5,3)*s_(5,2,1)*v_(4,3,1)+26*u_(6,1,1)*t_(5,3)*s_(4,2,2)*v_(3,3,2)+23*u_(6,2)*t_(5,3)*s_(4,2,2)*v_(3,3,2)+14*u_(6,2)*t_(5,3)*s_(5,2,1)*v_(3,3,2)+21*u_(6,1,1)*t_(5,3)*s_(5,2,1)*v_(3,3,2)+21*u_(6,2)*t_(5,3)*s_(4,3,1)*v_(3,3,2)+31*u_(6,1,1)*t_(5,3)*s_(4,3,1)*v_(3,3,2)+20*u_(6,2)*t_(5,3)*s_(5,2,1)*v_(4,2,2)+29*u_(6,1,1)*t_(5,3)*s_(5,2,1)*v_(4,2,2)+25*u_(6,2)*t_(5,3)*s_(4,3,1)*v_(4,2,2)+39*u_(6,1,1)*t_(5,3)*s_(4,3,1)*v_(4,2,2)+19*u_(6,2)*t_(5,3)*s_(5,2,1)*v_(4,3,1)+34*u_(6,1,1)*t_(5,3)*s_(5,2,1)*v_(4,3,1)+2*u_(8)*t_(5,3)*s_(4,2,2)*v_(3,3,2)+2*u_(8)*t_(5,3)*s_(4,3,1)*v_(3,3,2)+u_(8)*t_(5,3)*s_(5,2,1)*v_(3,3,2)+v_(8)*u_(6,1,1)*t_(5,3)*s_(4,3,1)+v_(8)*u_(6,1,1)*t_(5,3)*s_(5,2,1)+v_(7,1)*u_(6,1,1)*t_(5,3)*s_(3,3,2)+2*v_(7,1)*u_(6,1,1)*t_(5,3)*s_(4,2,2)+3*v_(6,2)*u_(6,1,1)*t_(5,3)*s_(3,3,2)+3*v_(7,1)*u_(6,1,1)*t_(5,3)*s_(4,3,1)+4*v_(7,1)*u_(6,1,1)*t_(5,3)*s_(5,2,1)+4*v_(6,2)*u_(6,1,1)*t_(5,3)*s_(4,2,2)+6*v_(6,2)*u_(6,1,1)*t_(5,3)*s_(4,3,1)+6*v_(6,2)*u_(6,1,1)*t_(5,3)*s_(5,2,1)+12*t_(5,3)*s_(4,4)*v_(4,2,2)*u_(3,3,2)+5*t_(5,3)*s_(5,2,1)*v_(4,4)*u_(3,3,2)+8*t_(5,3)*s_(4,4)*v_(4,3,1)*u_(3,3,2)+8*t_(5,3)*s_(5,2,1)*v_(4,4)*u_(4,2,2)+10*t_(5,3)*s_(4,4)*v_(4,3,1)*u_(4,2,2)+8*t_(5,3)*s_(5,2,1)*v_(4,4)*u_(4,3,1)+3*u_(7,1)*t_(6,2)*s_(6,1,1)*v_(4,3,1)+6*u_(7,1)*t_(6,2)*s_(5,2,1)*v_(3,3,2)+10*u_(7,1)*t_(6,2)*s_(4,2,2)*v_(3,3,2)+4*u_(7,1)*t_(6,2)*s_(6,1,1)*v_(5,2,1)+10*u_(7,1)*t_(6,2)*s_(4,3,1)*v_(3,3,2)+10*u_(7,1)*t_(6,2)*s_(5,2,1)*v_(4,2,2)+u_(8)*t_(6,2)*s_(4,2,2)*v_(3,3,2)+12*u_(7,1)*t_(6,2)*s_(4,3,1)*v_(4,2,2)+u_(8)*t_(6,2)*s_(5,2,1)*v_(3,3,2)+10*u_(7,1)*t_(6,2)*s_(5,2,1)*v_(4,3,1)+u_(8)*t_(6,2)*s_(6,1,1)*v_(4,3,1)+u_(7,1)*t_(6,2)*s_(6,1,1)*v_(3,3,2)+t_(6,2)*s_(6,1,1)*v_(4,4)*u_(3,3,2)+2*t_(6,2)*s_(6,1,1)*v_(4,4)*u_(4,2,2)+t_(6,2)*s_(5,3)*v_(4,4)*u_(3,3,2)+3*t_(6,2)*s_(6,1,1)*v_(5,3)*u_(3,3,2)+7*t_(6,2)*s_(4,4)*v_(4,2,2)*u_(3,3,2)+3*t_(6,2)*s_(6,1,1)*v_(5,2,1)*u_(4,4)+2*t_(6,2)*s_(6,1,1)*v_(4,4)*u_(4,3,1)+5*t_(6,2)*s_(5,2,1)*v_(4,4)*u_(3,3,2)+4*t_(6,2)*s_(6,1,1)*v_(5,3)*u_(4,2,2)+9*t_(6,2)*s_(4,4)*v_(4,3,1)*u_(3,3,2)+20*t_(6,2)*s_(6,1,1)*v_(5,2,1)*u_(3,3,2)+11*t_(6,2)*s_(4,4)*v_(4,3,1)*u_(4,2,2)+8*t_(6,2)*s_(5,2,1)*v_(4,4)*u_(4,2,2)+6*t_(6,2)*s_(6,1,1)*v_(5,3)*u_(4,3,1)+25*t_(6,2)*s_(6,1,1)*v_(4,2,2)*u_(3,3,2)+6*t_(6,2)*s_(6,1,1)*v_(5,3)*u_(5,2,1)+25*t_(6,2)*s_(6,1,1)*v_(4,3,1)*u_(3,3,2)+23*t_(6,2)*s_(5,3)*v_(4,2,2)*u_(3,3,2)+8*t_(6,2)*s_(5,2,1)*v_(4,4)*u_(4,3,1)+14*t_(6,2)*s_(5,3)*v_(5,2,1)*u_(3,3,2)+28*t_(6,2)*s_(6,1,1)*v_(5,2,1)*u_(4,2,2)+21*t_(6,2)*s_(5,3)*v_(4,3,1)*u_(3,3,2)+34*t_(6,2)*s_(6,1,1)*v_(4,3,1)*u_(4,2,2)+20*t_(6,2)*s_(5,3)*v_(5,2,1)*u_(4,2,2)+33*t_(6,2)*s_(6,1,1)*v_(5,2,1)*u_(4,3,1)+25*t_(6,2)*s_(5,3)*v_(4,3,1)*u_(4,2,2)+19*t_(6,2)*s_(5,3)*v_(5,2,1)*u_(4,3,1)+62*t_(6,2)*s_(5,2,1)*v_(4,2,2)*u_(3,3,2)+56*t_(6,2)*s_(4,3,1)*v_(4,2,2)*u_(3,3,2)+63*t_(6,2)*s_(5,2,1)*v_(4,3,1)*u_(3,3,2)+86*t_(6,2)*s_(5,2,1)*v_(4,3,1)*u_(4,2,2)+2*u_(8)*t_(6,2)*s_(4,3,1)*v_(3,3,2)+2*u_(8)*t_(6,2)*s_(4,3,1)*v_(4,2,2)+2*u_(8)*t_(6,2)*s_(5,2,1)*v_(4,2,2)+u_(8)*t_(6,2)*s_(6,1,1)*v_(5,2,1)+2*u_(8)*t_(6,2)*s_(5,2,1)*v_(4,3,1)+2*u_(7,1)*t_(6,2)*s_(6,1,1)*v_(4,2,2)+21*t_(7,1)*s_(4,3,1)*v_(4,2,2)*u_(3,3,2)+25*t_(7,1)*s_(5,2,1)*v_(4,2,2)*u_(3,3,2)+26*t_(7,1)*s_(5,2,1)*v_(4,3,1)*u_(3,3,2)+37*t_(7,1)*s_(5,2,1)*v_(4,3,1)*u_(4,2,2)+t_(7,1)*s_(6,2)*v_(6,1,1)*u_(3,3,2)+u_(8)*t_(7,1)*s_(4,2,2)*v_(3,3,2)+u_(8)*t_(7,1)*s_(4,3,1)*v_(3,3,2)+u_(8)*t_(7,1)*s_(4,3,1)*v_(4,2,2)+u_(8)*t_(7,1)*s_(5,2,1)*v_(4,2,2)+u_(8)*t_(7,1)*s_(5,2,1)*v_(4,3,1)+u_(8)*t_(7,1)*s_(6,1,1)*v_(5,2,1)+t_(7,1)*s_(5,3)*v_(4,4)*u_(3,3,2)+2*t_(7,1)*s_(6,2)*v_(6,1,1)*u_(4,2,2)+t_(7,1)*s_(6,1,1)*v_(4,4)*u_(4,2,2)+t_(7,1)*s_(6,1,1)*v_(5,3)*u_(3,3,2)+t_(7,1)*s_(5,3)*v_(4,4)*u_(4,2,2)+2*t_(7,1)*s_(6,1,1)*v_(5,2,1)*u_(4,4)+4*t_(7,1)*s_(4,4)*v_(4,2,2)*u_(3,3,2)+3*t_(7,1)*s_(6,2)*v_(6,1,1)*u_(4,3,1)+t_(7,1)*s_(6,1,1)*v_(4,4)*u_(4,3,1)+2*t_(7,1)*s_(6,1,1)*v_(5,3)*u_(4,2,2)+5*t_(7,1)*s_(4,4)*v_(4,3,1)*u_(3,3,2)+2*t_(7,1)*s_(5,2,1)*v_(4,4)*u_(3,3,2)+6*t_(7,1)*s_(6,2)*v_(5,2,1)*u_(3,3,2)+8*t_(7,1)*s_(6,1,1)*v_(5,2,1)*u_(3,3,2)+6*t_(7,1)*s_(4,4)*v_(4,3,1)*u_(4,2,2)+10*t_(7,1)*s_(6,2)*v_(4,2,2)*u_(3,3,2)+4*t_(7,1)*s_(5,2,1)*v_(4,4)*u_(4,2,2)+10*t_(7,1)*s_(6,1,1)*v_(4,2,2)*u_(3,3,2)+9*t_(7,1)*s_(5,3)*v_(4,2,2)*u_(3,3,2)+4*t_(7,1)*s_(6,2)*v_(6,1,1)*u_(5,2,1)+3*t_(7,1)*s_(6,1,1)*v_(5,3)*u_(4,3,1)+10*t_(7,1)*s_(6,2)*v_(4,3,1)*u_(3,3,2)+4*t_(7,1)*s_(6,1,1)*v_(5,3)*u_(5,2,1)+6*t_(7,1)*s_(5,3)*v_(5,2,1)*u_(3,3,2)+4*t_(7,1)*s_(5,2,1)*v_(4,4)*u_(4,3,1)+11*t_(7,1)*s_(6,1,1)*v_(4,3,1)*u_(3,3,2)+10*t_(7,1)*s_(6,2)*v_(5,2,1)*u_(4,2,2)+12*t_(7,1)*s_(6,1,1)*v_(5,2,1)*u_(4,2,2)+11*t_(7,1)*s_(5,3)*v_(4,3,1)*u_(3,3,2)+12*t_(7,1)*s_(6,2)*v_(4,3,1)*u_(4,2,2)+15*t_(7,1)*s_(6,1,1)*v_(4,3,1)*u_(4,2,2)+13*t_(7,1)*s_(5,3)*v_(4,3,1)*u_(4,2,2)+10*t_(7,1)*s_(5,3)*v_(5,2,1)*u_(4,2,2)+10*t_(7,1)*s_(6,2)*v_(5,2,1)*u_(4,3,1)+16*t_(7,1)*s_(6,1,1)*v_(5,2,1)*u_(4,3,1)+10*t_(7,1)*s_(5,3)*v_(5,2,1)*u_(4,3,1)+2*t_(8)*s_(6,2)*v_(4,3,1)*u_(3,3,2)+2*t_(8)*s_(6,2)*v_(4,3,1)*u_(4,2,2)+2*t_(8)*s_(6,2)*v_(5,2,1)*u_(4,2,2)+t_(8)*s_(6,2)*v_(6,1,1)*u_(5,2,1)+t_(8)*s_(5,2,1)*v_(4,4)*u_(4,2,2)+t_(8)*s_(5,2,1)*v_(4,4)*u_(4,3,1)+t_(8)*s_(6,1,1)*v_(5,3)*u_(4,3,1)+t_(8)*s_(6,1,1)*v_(5,3)*u_(5,2,1)+2*t_(8)*s_(6,1,1)*v_(4,2,2)*u_(3,3,2)+2*t_(8)*s_(6,1,1)*v_(4,3,1)*u_(3,3,2)+2*t_(8)*s_(6,1,1)*v_(5,2,1)*u_(4,2,2)+2*t_(8)*s_(5,3)*v_(4,3,1)*u_(4,2,2)+2*t_(8)*s_(5,3)*v_(5,2,1)*u_(4,2,2)+t_(8)*s_(4,4)*v_(4,3,1)*u_(3,3,2)+2*t_(8)*s_(6,2)*v_(5,2,1)*u_(4,3,1)+3*t_(8)*s_(6,1,1)*v_(4,3,1)*u_(4,2,2)+3*t_(8)*s_(6,1,1)*v_(5,2,1)*u_(4,3,1)+t_(8)*s_(4,4)*v_(4,3,1)*u_(4,2,2)+2*t_(8)*s_(5,3)*v_(5,2,1)*u_(4,3,1)+t_(8)*s_(5,3)*v_(4,4)*u_(3,3,2)+3*t_(8)*s_(4,3,1)*v_(4,2,2)*u_(3,3,2)+4*t_(8)*s_(5,2,1)*v_(4,2,2)*u_(3,3,2)+4*t_(8)*s_(5,2,1)*v_(4,3,1)*u_(3,3,2)+6*t_(8)*s_(5,2,1)*v_(4,3,1)*u_(4,2,2)+t_(8)*s_(6,2)*v_(4,2,2)*u_(3,3,2)+t_(8)*s_(6,2)*v_(5,2,1)*u_(3,3,2)+t_(8)*s_(6,2)*v_(6,1,1)*u_(4,3,1)+t_(8)*s_(7,1)*v_(4,2,2)*u_(3,3,2)+t_(8)*s_(7,1)*v_(4,3,1)*u_(3,3,2)+t_(8)*s_(7,1)*v_(4,3,1)*u_(4,2,2)+t_(8)*s_(7,1)*v_(5,2,1)*u_(4,2,2)+t_(8)*s_(7,1)*v_(5,2,1)*u_(4,3,1)+t_(8)*s_(7,1)*v_(6,1,1)*u_(5,2,1)+t_(8)*s_(6,1,1)*v_(5,2,1)*u_(4,4)+t_(8)*s_(6,1,1)*v_(5,2,1)*u_(3,3,2)+2*t_(8)*s_(5,3)*v_(4,2,2)*u_(3,3,2)+2*t_(8)*s_(5,3)*v_(4,3,1)*u_(3,3,2)+t_(8)*s_(5,3)*v_(5,2,1)*u_(3,3,2)+87*s_(5,3)*u_(4,3,1)*v_(4,3,1)*t_(3,3,2)+128*s_(4,2,2)*u_(4,2,2)*v_(3,3,2)*t_(3,3,2)+127*s_(5,2,1)*u_(4,2,2)*v_(3,3,2)*t_(3,3,2)+145*s_(4,3,1)*u_(4,2,2)*v_(3,3,2)*t_(3,3,2)+147*s_(5,2,1)*u_(5,2,1)*v_(3,3,2)*t_(3,3,2)+158*s_(5,2,1)*u_(4,3,1)*v_(3,3,2)*t_(3,3,2)+172*s_(5,2,1)*u_(4,2,2)*v_(4,2,2)*t_(3,3,2)+180*s_(4,3,1)*u_(4,3,1)*v_(3,3,2)*t_(3,3,2)+196*s_(4,3,1)*u_(4,2,2)*v_(4,2,2)*t_(3,3,2)+198*s_(5,2,1)*u_(5,2,1)*v_(4,2,2)*t_(3,3,2)+s_(8)*u_(8)*v_(3,3,2)*t_(3,3,2)+210*s_(5,2,1)*u_(4,3,1)*v_(4,2,2)*t_(3,3,2)+232*s_(4,3,1)*u_(4,3,1)*v_(4,2,2)*t_(3,3,2)+228*s_(5,2,1)*u_(5,2,1)*v_(4,3,1)*t_(3,3,2)+245*s_(5,2,1)*u_(4,3,1)*v_(4,3,1)*t_(3,3,2)+s_(8)*u_(6,1,1)*v_(3,3,2)*t_(3,3,2)+s_(8)*u_(6,1,1)*v_(5,2,1)*t_(3,3,2)+s_(7,1)*u_(6,2)*v_(6,1,1)*t_(3,3,2)+s_(7,1)*u_(6,1,1)*v_(6,1,1)*t_(3,3,2)+2*s_(8)*u_(5,3)*v_(4,2,2)*t_(3,3,2)+2*s_(8)*u_(5,3)*v_(4,3,1)*t_(3,3,2)+s_(8)*u_(5,3)*v_(5,2,1)*t_(3,3,2)+26*s_(6,1,1)*u_(5,3)*v_(4,2,2)*t_(3,3,2)+26*s_(7,1)*u_(4,3,1)*v_(4,3,1)*t_(3,3,2)+26*s_(7,1)*u_(5,2,1)*v_(4,3,1)*t_(3,3,2)+23*s_(6,2)*u_(5,3)*v_(4,2,2)*t_(3,3,2)+27*s_(6,1,1)*u_(6,1,1)*v_(4,3,1)*t_(3,3,2)+21*s_(5,3)*u_(5,3)*v_(3,3,2)*t_(3,3,2)+14*s_(6,2)*u_(5,3)*v_(5,2,1)*t_(3,3,2)+31*s_(4,4)*u_(4,2,2)*v_(3,3,2)*t_(3,3,2)+31*s_(5,2,1)*u_(4,4)*v_(3,3,2)*t_(3,3,2)+21*s_(6,1,1)*u_(5,3)*v_(5,2,1)*t_(3,3,2)+32*s_(4,4)*u_(4,2,2)*v_(4,2,2)*t_(3,3,2)+21*s_(6,2)*u_(5,3)*v_(4,3,1)*t_(3,3,2)+30*s_(4,4)*u_(4,3,1)*v_(3,3,2)*t_(3,3,2)+20*s_(5,3)*u_(5,3)*v_(4,2,2)*t_(3,3,2)+31*s_(6,1,1)*u_(5,3)*v_(4,3,1)*t_(3,3,2)+35*s_(6,1,1)*u_(4,2,2)*v_(3,3,2)*t_(3,3,2)+36*s_(6,2)*u_(4,2,2)*v_(3,3,2)*t_(3,3,2)+14*s_(5,3)*u_(5,3)*v_(5,2,1)*t_(3,3,2)+39*s_(5,2,1)*u_(4,4)*v_(4,2,2)*t_(3,3,2)+20*s_(5,3)*u_(5,3)*v_(4,3,1)*t_(3,3,2)+42*s_(6,2)*u_(4,3,1)*v_(3,3,2)*t_(3,3,2)+48*s_(6,2)*u_(5,2,1)*v_(3,3,2)*t_(3,3,2)+41*s_(4,4)*u_(4,3,1)*v_(4,2,2)*t_(3,3,2)+48*s_(6,2)*u_(4,2,2)*v_(4,2,2)*t_(3,3,2)+s_(8)*u_(7,1)*v_(3,3,2)*t_(3,3,2)+32*s_(5,2,1)*u_(5,2,1)*v_(4,4)*t_(3,3,2)+51*s_(6,1,1)*u_(5,2,1)*v_(3,3,2)*t_(3,3,2)+51*s_(6,1,1)*u_(4,3,1)*v_(3,3,2)*t_(3,3,2)+s_(8)*u_(7,1)*v_(4,2,2)*t_(3,3,2)+48*s_(5,3)*u_(4,2,2)*v_(3,3,2)*t_(3,3,2)+38*s_(5,2,1)*u_(4,4)*v_(4,3,1)*t_(3,3,2)+56*s_(6,1,1)*u_(4,2,2)*v_(4,2,2)*t_(3,3,2)+42*s_(4,4)*u_(4,3,1)*v_(4,3,1)*t_(3,3,2)+62*s_(6,2)*u_(5,2,1)*v_(4,2,2)*t_(3,3,2)+63*s_(5,3)*u_(5,2,1)*v_(3,3,2)*t_(3,3,2)+70*s_(6,1,1)*u_(5,2,1)*v_(4,2,2)*t_(3,3,2)+s_(8)*u_(7,1)*v_(4,3,1)*t_(3,3,2)+56*s_(6,2)*u_(4,3,1)*v_(4,2,2)*t_(3,3,2)+67*s_(6,1,1)*u_(4,3,1)*v_(4,2,2)*t_(3,3,2)+60*s_(6,2)*u_(5,2,1)*v_(5,2,1)*t_(3,3,2)+62*s_(5,3)*u_(4,3,1)*v_(3,3,2)*t_(3,3,2)+76*s_(6,1,1)*u_(5,2,1)*v_(5,2,1)*t_(3,3,2)+78*s_(5,3)*u_(4,2,2)*v_(4,2,2)*t_(3,3,2)+63*s_(6,2)*u_(5,2,1)*v_(4,3,1)*t_(3,3,2)+65*s_(6,2)*u_(4,3,1)*v_(4,3,1)*t_(3,3,2)+76*s_(6,1,1)*u_(5,2,1)*v_(4,3,1)*t_(3,3,2)+80*s_(5,3)*u_(5,2,1)*v_(4,2,2)*t_(3,3,2)+79*s_(6,1,1)*u_(4,3,1)*v_(4,3,1)*t_(3,3,2)+77*s_(5,3)*u_(4,3,1)*v_(4,2,2)*t_(3,3,2)+71*s_(5,3)*u_(5,2,1)*v_(5,2,1)*t_(3,3,2)+81*s_(5,3)*u_(5,2,1)*v_(4,3,1)*t_(3,3,2)+6*s_(7,1)*u_(6,2)*v_(5,2,1)*t_(3,3,2)+8*s_(7,1)*u_(6,1,1)*v_(5,2,1)*t_(3,3,2)+s_(6,1,1)*u_(5,3)*v_(4,4)*t_(3,3,2)+9*s_(7,1)*u_(5,3)*v_(3,3,2)*t_(3,3,2)+9*s_(7,1)*u_(6,1,1)*v_(3,3,2)*t_(3,3,2)+s_(6,2)*u_(5,3)*v_(4,4)*t_(3,3,2)+10*s_(7,1)*u_(6,2)*v_(4,2,2)*t_(3,3,2)+10*s_(7,1)*u_(6,1,1)*v_(4,2,2)*t_(3,3,2)+3*s_(6,2)*u_(6,1,1)*v_(5,3)*t_(3,3,2)+9*s_(7,1)*u_(5,3)*v_(4,2,2)*t_(3,3,2)+11*s_(6,1,1)*u_(4,4)*v_(3,3,2)*t_(3,3,2)+10*s_(7,1)*u_(6,2)*v_(4,3,1)*t_(3,3,2)+8*s_(4,4)*u_(4,4)*v_(3,3,2)*t_(3,3,2)+7*s_(6,2)*u_(4,4)*v_(4,2,2)*t_(3,3,2)+6*s_(7,1)*u_(5,3)*v_(5,2,1)*t_(3,3,2)+11*s_(7,1)*u_(6,1,1)*v_(4,3,1)*t_(3,3,2)+2*s_(5,2,1)*u_(4,4)*v_(4,4)*t_(3,3,2)+6*s_(6,1,1)*u_(6,1,1)*v_(5,3)*t_(3,3,2)+10*s_(6,2)*u_(4,4)*v_(3,3,2)*t_(3,3,2)+s_(8)*u_(6,2)*v_(4,2,2)*t_(3,3,2)+3*s_(4,4)*u_(4,4)*v_(4,3,1)*t_(3,3,2)+8*s_(5,3)*u_(4,4)*v_(3,3,2)*t_(3,3,2)+11*s_(7,1)*u_(5,3)*v_(4,3,1)*t_(3,3,2)+11*s_(7,1)*u_(4,2,2)*v_(3,3,2)*t_(3,3,2)+s_(8)*u_(6,2)*v_(5,2,1)*t_(3,3,2)+4*s_(6,1,1)*u_(5,3)*v_(5,3)*t_(3,3,2)+5*s_(6,2)*u_(5,2,1)*v_(4,4)*t_(3,3,2)+15*s_(6,1,1)*u_(4,4)*v_(4,2,2)*t_(3,3,2)+20*s_(6,2)*u_(6,1,1)*v_(3,3,2)*t_(3,3,2)+16*s_(7,1)*u_(4,3,1)*v_(3,3,2)*t_(3,3,2)+13*s_(6,1,1)*u_(4,4)*v_(4,3,1)*t_(3,3,2)+8*s_(6,1,1)*u_(5,2,1)*v_(4,4)*t_(3,3,2)+9*s_(6,2)*u_(4,4)*v_(4,3,1)*t_(3,3,2)+19*s_(7,1)*u_(5,2,1)*v_(3,3,2)*t_(3,3,2)+19*s_(6,2)*u_(6,2)*v_(3,3,2)*t_(3,3,2)+20*s_(6,2)*u_(6,2)*v_(4,2,2)*t_(3,3,2)+19*s_(7,1)*u_(4,2,2)*v_(4,2,2)*t_(3,3,2)+17*s_(6,2)*u_(5,3)*v_(3,3,2)*t_(3,3,2)+14*s_(6,2)*u_(6,2)*v_(5,2,1)*t_(3,3,2)+22*s_(6,1,1)*u_(6,1,1)*v_(3,3,2)*t_(3,3,2)+12*s_(5,3)*u_(4,4)*v_(4,2,2)*t_(3,3,2)+5*s_(5,3)*u_(5,2,1)*v_(4,4)*t_(3,3,2)+20*s_(6,2)*u_(6,1,1)*v_(5,2,1)*t_(3,3,2)+21*s_(7,1)*u_(4,3,1)*v_(4,2,2)*t_(3,3,2)+25*s_(7,1)*u_(5,2,1)*v_(4,2,2)*t_(3,3,2)+27*s_(6,1,1)*u_(5,3)*v_(3,3,2)*t_(3,3,2)+27*s_(6,1,1)*u_(6,1,1)*v_(4,2,2)*t_(3,3,2)+27*s_(6,1,1)*u_(6,1,1)*v_(5,2,1)*t_(3,3,2)+8*s_(5,3)*u_(4,4)*v_(4,3,1)*t_(3,3,2)+25*s_(6,2)*u_(6,1,1)*v_(4,2,2)*t_(3,3,2)+25*s_(7,1)*u_(5,2,1)*v_(5,2,1)*t_(3,3,2)+20*s_(6,2)*u_(6,2)*v_(4,3,1)*t_(3,3,2)+25*s_(6,2)*u_(6,1,1)*v_(4,3,1)*t_(3,3,2)+2*s_(8)*u_(6,2)*v_(3,3,2)*t_(3,3,2)+2*s_(8)*u_(6,2)*v_(4,3,1)*t_(3,3,2)+2*s_(8)*u_(4,2,2)*v_(4,2,2)*t_(3,3,2)+2*s_(8)*u_(4,3,1)*v_(3,3,2)*t_(3,3,2)+2*s_(8)*u_(6,1,1)*v_(4,2,2)*t_(3,3,2)+2*s_(8)*u_(6,1,1)*v_(4,3,1)*t_(3,3,2)+2*s_(7,1)*u_(4,4)*v_(4,4)*t_(3,3,2)+s_(8)*u_(4,4)*v_(3,3,2)*t_(3,3,2)+2*s_(7,1)*u_(7,1)*v_(5,2,1)*t_(3,3,2)+s_(8)*u_(4,4)*v_(4,3,1)*t_(3,3,2)+2*s_(8)*u_(4,2,2)*v_(3,3,2)*t_(3,3,2)+3*s_(8)*u_(5,2,1)*v_(3,3,2)*t_(3,3,2)+3*s_(7,1)*u_(4,4)*v_(3,3,2)*t_(3,3,2)+s_(7,1)*u_(5,3)*v_(4,4)*t_(3,3,2)+s_(8)*u_(5,3)*v_(4,4)*t_(3,3,2)+3*s_(8)*u_(4,3,1)*v_(4,2,2)*t_(3,3,2)+4*s_(8)*u_(5,2,1)*v_(4,2,2)*t_(3,3,2)+4*s_(8)*u_(5,2,1)*v_(5,2,1)*t_(3,3,2)+4*s_(7,1)*u_(7,1)*v_(4,2,2)*t_(3,3,2)+s_(7,1)*u_(6,1,1)*v_(5,3)*t_(3,3,2)+4*s_(8)*u_(4,3,1)*v_(4,3,1)*t_(3,3,2)+4*s_(8)*u_(5,2,1)*v_(4,3,1)*t_(3,3,2)+5*s_(7,1)*u_(7,1)*v_(3,3,2)*t_(3,3,2)+5*s_(7,1)*u_(7,1)*v_(4,3,1)*t_(3,3,2)+s_(8)*u_(5,3)*v_(3,3,2)*t_(3,3,2)+6*s_(6,2)*u_(6,1,1)*v_(6,1,1)*t_(3,3,2)+4*s_(7,1)*u_(4,4)*v_(4,2,2)*t_(3,3,2)+3*s_(6,1,1)*u_(4,4)*v_(4,4)*t_(3,3,2)+s_(6,1,1)*u_(6,1,1)*v_(4,4)*t_(3,3,2)+2*s_(4,4)*u_(4,4)*v_(4,2,2)*t_(3,3,2)+3*s_(6,2)*u_(6,2)*v_(6,1,1)*t_(3,3,2)+5*s_(7,1)*u_(4,4)*v_(4,3,1)*t_(3,3,2)+s_(7,1)*u_(5,3)*v_(5,3)*t_(3,3,2)+2*s_(7,1)*u_(5,2,1)*v_(4,4)*t_(3,3,2)+s_(6,2)*u_(6,1,1)*v_(4,4)*t_(3,3,2)+8*s_(7,1)*u_(6,2)*v_(3,3,2)*t_(3,3,2)+306*s_(4,3,1)*u_(4,3,1)*v_(4,2,2)*t_(4,2,2)+305*s_(5,2,1)*u_(5,2,1)*v_(4,3,1)*t_(4,2,2)+327*s_(5,2,1)*u_(4,3,1)*v_(4,3,1)*t_(4,2,2)+s_(8)*u_(6,1,1)*v_(4,2,2)*t_(4,2,2)+s_(8)*u_(8)*v_(4,2,2)*t_(4,2,2)+s_(8)*u_(6,1,1)*v_(6,1,1)*t_(4,2,2)+s_(7,1)*u_(4,4)*v_(4,4)*t_(4,2,2)+s_(7,1)*u_(7,1)*v_(6,1,1)*t_(4,2,2)+s_(8)*u_(4,4)*v_(4,2,2)*t_(4,2,2)+s_(8)*u_(5,3)*v_(5,3)*t_(4,2,2)+2*s_(8)*u_(5,3)*v_(4,2,2)*t_(4,2,2)+29*s_(6,2)*u_(6,1,1)*v_(4,2,2)*t_(4,2,2)+32*s_(7,1)*u_(5,2,1)*v_(4,2,2)*t_(4,2,2)+8*s_(5,3)*u_(5,2,1)*v_(4,4)*t_(4,2,2)+28*s_(6,2)*u_(6,2)*v_(4,2,2)*t_(4,2,2)+30*s_(7,1)*u_(4,3,1)*v_(4,2,2)*t_(4,2,2)+20*s_(6,2)*u_(6,2)*v_(5,2,1)*t_(4,2,2)+10*s_(5,3)*u_(4,4)*v_(4,3,1)*t_(4,2,2)+28*s_(6,2)*u_(6,1,1)*v_(5,2,1)*t_(4,2,2)+37*s_(6,1,1)*u_(6,1,1)*v_(4,2,2)*t_(4,2,2)+35*s_(6,1,1)*u_(6,1,1)*v_(5,2,1)*t_(4,2,2)+24*s_(6,2)*u_(6,2)*v_(4,3,1)*t_(4,2,2)+34*s_(7,1)*u_(5,2,1)*v_(5,2,1)*t_(4,2,2)+26*s_(6,2)*u_(5,3)*v_(4,2,2)*t_(4,2,2)+34*s_(6,2)*u_(6,1,1)*v_(4,3,1)*t_(4,2,2)+38*s_(6,1,1)*u_(6,1,1)*v_(4,3,1)*t_(4,2,2)+37*s_(7,1)*u_(5,2,1)*v_(4,3,1)*t_(4,2,2)+36*s_(7,1)*u_(4,3,1)*v_(4,3,1)*t_(4,2,2)+36*s_(6,1,1)*u_(5,3)*v_(4,2,2)*t_(4,2,2)+20*s_(6,2)*u_(5,3)*v_(5,2,1)*t_(4,2,2)+29*s_(6,1,1)*u_(5,3)*v_(5,2,1)*t_(4,2,2)+25*s_(6,2)*u_(5,3)*v_(4,3,1)*t_(4,2,2)+39*s_(6,1,1)*u_(5,3)*v_(4,3,1)*t_(4,2,2)+33*s_(5,3)*u_(5,3)*v_(4,2,2)*t_(4,2,2)+48*s_(5,2,1)*u_(4,4)*v_(4,2,2)*t_(4,2,2)+20*s_(5,3)*u_(5,3)*v_(5,2,1)*t_(4,2,2)+s_(8)*u_(7,1)*v_(4,2,2)*t_(4,2,2)+50*s_(4,4)*u_(4,3,1)*v_(4,2,2)*t_(4,2,2)+24*s_(5,3)*u_(5,3)*v_(4,3,1)*t_(4,2,2)+41*s_(5,2,1)*u_(5,2,1)*v_(4,4)*t_(4,2,2)+50*s_(5,2,1)*u_(4,4)*v_(4,3,1)*t_(4,2,2)+s_(8)*u_(7,1)*v_(4,3,1)*t_(4,2,2)+56*s_(4,4)*u_(4,3,1)*v_(4,3,1)*t_(4,2,2)+80*s_(6,2)*u_(5,2,1)*v_(4,2,2)*t_(4,2,2)+s_(8)*u_(7,1)*v_(5,2,1)*t_(4,2,2)+76*s_(6,2)*u_(4,3,1)*v_(4,2,2)*t_(4,2,2)+93*s_(6,1,1)*u_(5,2,1)*v_(4,2,2)*t_(4,2,2)+91*s_(6,1,1)*u_(4,3,1)*v_(4,2,2)*t_(4,2,2)+80*s_(6,2)*u_(5,2,1)*v_(5,2,1)*t_(4,2,2)+101*s_(6,1,1)*u_(5,2,1)*v_(5,2,1)*t_(4,2,2)+86*s_(6,2)*u_(5,2,1)*v_(4,3,1)*t_(4,2,2)+104*s_(6,1,1)*u_(5,2,1)*v_(4,3,1)*t_(4,2,2)+87*s_(6,2)*u_(4,3,1)*v_(4,3,1)*t_(4,2,2)+101*s_(5,3)*u_(5,2,1)*v_(4,2,2)*t_(4,2,2)+108*s_(6,1,1)*u_(4,3,1)*v_(4,3,1)*t_(4,2,2)+106*s_(5,3)*u_(4,3,1)*v_(4,2,2)*t_(4,2,2)+93*s_(5,3)*u_(5,2,1)*v_(5,2,1)*t_(4,2,2)+107*s_(5,3)*u_(5,2,1)*v_(4,3,1)*t_(4,2,2)+113*s_(5,3)*u_(4,3,1)*v_(4,3,1)*t_(4,2,2)+267*s_(5,2,1)*u_(5,2,1)*v_(4,2,2)*t_(4,2,2)+279*s_(5,2,1)*u_(4,3,1)*v_(4,2,2)*t_(4,2,2)+2*s_(8)*u_(5,3)*v_(4,3,1)*t_(4,2,2)+2*s_(8)*u_(5,3)*v_(5,2,1)*t_(4,2,2)+3*s_(8)*u_(6,2)*v_(4,2,2)*t_(4,2,2)+3*s_(8)*u_(6,1,1)*v_(4,3,1)*t_(4,2,2)+s_(8)*u_(4,4)*v_(4,3,1)*t_(4,2,2)+2*s_(7,1)*u_(6,2)*v_(6,1,1)*t_(4,2,2)+s_(7,1)*u_(6,1,1)*v_(4,4)*t_(4,2,2)+4*s_(7,1)*u_(6,1,1)*v_(6,1,1)*t_(4,2,2)+2*s_(6,1,1)*u_(4,4)*v_(4,4)*t_(4,2,2)+4*s_(8)*u_(4,3,1)*v_(4,2,2)*t_(4,2,2)+5*s_(8)*u_(5,2,1)*v_(4,2,2)*t_(4,2,2)+s_(7,1)*u_(5,3)*v_(4,4)*t_(4,2,2)+5*s_(7,1)*u_(7,1)*v_(5,2,1)*t_(4,2,2)+5*s_(8)*u_(5,2,1)*v_(5,2,1)*t_(4,2,2)+6*s_(7,1)*u_(7,1)*v_(4,2,2)*t_(4,2,2)+6*s_(7,1)*u_(7,1)*v_(4,3,1)*t_(4,2,2)+2*s_(7,1)*u_(6,1,1)*v_(5,3)*t_(4,2,2)+6*s_(8)*u_(4,3,1)*v_(4,3,1)*t_(4,2,2)+6*s_(8)*u_(5,2,1)*v_(4,3,1)*t_(4,2,2)+4*s_(7,1)*u_(4,4)*v_(4,2,2)*t_(4,2,2)+2*s_(6,2)*u_(6,1,1)*v_(4,4)*t_(4,2,2)+s_(6,2)*u_(4,4)*v_(4,4)*t_(4,2,2)+s_(7,1)*u_(5,3)*v_(5,3)*t_(4,2,2)+6*s_(7,1)*u_(4,4)*v_(4,3,1)*t_(4,2,2)+4*s_(7,1)*u_(5,2,1)*v_(4,4)*t_(4,2,2)+4*s_(6,2)*u_(6,2)*v_(6,1,1)*t_(4,2,2)+3*s_(6,1,1)*u_(6,1,1)*v_(4,4)*t_(4,2,2)+12*s_(7,1)*u_(6,2)*v_(4,2,2)*t_(4,2,2)+13*s_(7,1)*u_(6,1,1)*v_(4,2,2)*t_(4,2,2)+10*s_(6,2)*u_(6,1,1)*v_(6,1,1)*t_(4,2,2)+10*s_(7,1)*u_(6,2)*v_(5,2,1)*t_(4,2,2)+12*s_(7,1)*u_(6,1,1)*v_(5,2,1)*t_(4,2,2)+4*s_(6,1,1)*u_(5,3)*v_(4,4)*t_(4,2,2)+12*s_(7,1)*u_(6,2)*v_(4,3,1)*t_(4,2,2)+13*s_(7,1)*u_(5,3)*v_(4,2,2)*t_(4,2,2)+15*s_(7,1)*u_(6,1,1)*v_(4,3,1)*t_(4,2,2)+4*s_(4,4)*u_(4,4)*v_(4,3,1)*t_(4,2,2)+3*s_(5,2,1)*u_(4,4)*v_(4,4)*t_(4,2,2)+4*s_(6,2)*u_(6,1,1)*v_(5,3)*t_(4,2,2)+10*s_(6,1,1)*u_(6,1,1)*v_(5,3)*t_(4,2,2)+13*s_(7,1)*u_(5,3)*v_(4,3,1)*t_(4,2,2)+10*s_(7,1)*u_(5,3)*v_(5,2,1)*t_(4,2,2)+13*s_(6,1,1)*u_(4,4)*v_(4,2,2)*t_(4,2,2)+9*s_(4,4)*u_(4,4)*v_(4,2,2)*t_(4,2,2)+4*s_(6,1,1)*u_(5,3)*v_(5,3)*t_(4,2,2)+11*s_(6,2)*u_(4,4)*v_(4,2,2)*t_(4,2,2)+s_(6,2)*u_(5,3)*v_(5,3)*t_(4,2,2)+9*s_(5,3)*u_(4,4)*v_(4,2,2)*t_(4,2,2)+11*s_(6,2)*u_(4,4)*v_(4,3,1)*t_(4,2,2)+8*s_(6,2)*u_(5,2,1)*v_(4,4)*t_(4,2,2)+11*s_(6,1,1)*u_(5,2,1)*v_(4,4)*t_(4,2,2)+18*s_(6,1,1)*u_(4,4)*v_(4,3,1)*t_(4,2,2)+23*u_(6,2)*v_(5,3)*t_(4,2,2)*s_(3,3,2)+32*u_(4,4)*v_(4,2,2)*t_(4,2,2)*s_(3,3,2)+20*u_(5,3)*v_(5,3)*t_(4,2,2)*s_(3,3,2)+39*u_(5,2,1)*v_(4,4)*t_(4,2,2)*s_(3,3,2)+41*u_(4,4)*v_(4,3,1)*t_(4,2,2)*s_(3,3,2)+48*u_(6,2)*v_(4,2,2)*t_(4,2,2)*s_(3,3,2)+u_(8)*v_(7,1)*t_(4,2,2)*s_(3,3,2)+56*u_(6,1,1)*v_(4,2,2)*t_(4,2,2)*s_(3,3,2)+62*u_(6,2)*v_(5,2,1)*t_(4,2,2)*s_(3,3,2)+70*u_(6,1,1)*v_(5,2,1)*t_(4,2,2)*s_(3,3,2)+56*u_(6,2)*v_(4,3,1)*t_(4,2,2)*s_(3,3,2)+67*u_(6,1,1)*v_(4,3,1)*t_(4,2,2)*s_(3,3,2)+78*u_(5,3)*v_(4,2,2)*t_(4,2,2)*s_(3,3,2)+80*u_(5,3)*v_(5,2,1)*t_(4,2,2)*s_(3,3,2)+77*u_(5,3)*v_(4,3,1)*t_(4,2,2)*s_(3,3,2)+172*u_(5,2,1)*v_(4,2,2)*t_(4,2,2)*s_(3,3,2)+196*u_(4,3,1)*v_(4,2,2)*t_(4,2,2)*s_(3,3,2)+198*u_(5,2,1)*v_(5,2,1)*t_(4,2,2)*s_(3,3,2)+210*u_(5,2,1)*v_(4,3,1)*t_(4,2,2)*s_(3,3,2)+232*u_(4,3,1)*v_(4,3,1)*t_(4,2,2)*s_(3,3,2)+2*u_(8)*v_(5,3)*t_(4,2,2)*s_(3,3,2)+2*s_(8)*u_(6,2)*v_(4,3,1)*t_(4,2,2)+2*s_(8)*u_(6,2)*v_(5,2,1)*t_(4,2,2)+s_(8)*u_(5,2,1)*v_(4,4)*t_(4,2,2)+2*s_(8)*u_(6,1,1)*v_(5,2,1)*t_(4,2,2)+s_(8)*u_(4,4)*v_(4,4)*t_(4,2,2)+31*v_(4,4)*t_(4,2,2)*s_(3,3,2)*u_(3,3,2)+35*v_(6,1,1)*t_(4,2,2)*s_(3,3,2)*u_(3,3,2)+36*v_(6,2)*t_(4,2,2)*s_(3,3,2)*u_(3,3,2)+48*v_(5,3)*t_(4,2,2)*s_(3,3,2)*u_(3,3,2)+128*v_(4,2,2)*t_(4,2,2)*s_(3,3,2)*u_(3,3,2)+127*v_(5,2,1)*t_(4,2,2)*s_(3,3,2)*u_(3,3,2)+145*v_(4,3,1)*t_(4,2,2)*s_(3,3,2)*u_(3,3,2)+2*u_(8)*v_(4,2,2)*t_(4,2,2)*s_(3,3,2)+2*u_(8)*v_(6,1,1)*t_(4,2,2)*s_(3,3,2)+3*u_(8)*v_(4,3,1)*t_(4,2,2)*s_(3,3,2)+4*u_(8)*v_(5,2,1)*t_(4,2,2)*s_(3,3,2)+4*u_(7,1)*v_(7,1)*t_(4,2,2)*s_(3,3,2)+4*u_(7,1)*v_(4,4)*t_(4,2,2)*s_(3,3,2)+2*u_(4,4)*v_(4,4)*t_(4,2,2)*s_(3,3,2)+10*u_(7,1)*v_(6,2)*t_(4,2,2)*s_(3,3,2)+10*u_(7,1)*v_(6,1,1)*t_(4,2,2)*s_(3,3,2)+9*u_(7,1)*v_(5,3)*t_(4,2,2)*s_(3,3,2)+7*u_(6,2)*v_(4,4)*t_(4,2,2)*s_(3,3,2)+u_(8)*v_(6,2)*t_(4,2,2)*s_(3,3,2)+15*u_(6,1,1)*v_(4,4)*t_(4,2,2)*s_(3,3,2)+20*u_(6,2)*v_(6,2)*t_(4,2,2)*s_(3,3,2)+19*u_(7,1)*v_(4,2,2)*t_(4,2,2)*s_(3,3,2)+12*u_(5,3)*v_(4,4)*t_(4,2,2)*s_(3,3,2)+21*u_(7,1)*v_(4,3,1)*t_(4,2,2)*s_(3,3,2)+25*u_(7,1)*v_(5,2,1)*t_(4,2,2)*s_(3,3,2)+27*u_(6,1,1)*v_(6,1,1)*t_(4,2,2)*s_(3,3,2)+25*u_(6,2)*v_(6,1,1)*t_(4,2,2)*s_(3,3,2)+26*u_(6,1,1)*v_(5,3)*t_(4,2,2)*s_(3,3,2)+4*s_(4,4)*u_(4,4)*v_(4,3,1)*t_(4,3,1)+6*s_(6,2)*u_(6,1,1)*v_(5,3)*t_(4,3,1)+12*s_(7,1)*u_(5,3)*v_(4,3,1)*t_(4,3,1)+10*s_(7,1)*u_(5,3)*v_(5,2,1)*t_(4,3,1)+10*s_(6,1,1)*u_(6,1,1)*v_(5,3)*t_(4,3,1)+6*s_(6,1,1)*u_(5,3)*v_(5,3)*t_(4,3,1)+9*s_(6,2)*u_(4,4)*v_(4,3,1)*t_(4,3,1)+8*s_(6,2)*u_(5,2,1)*v_(4,4)*t_(4,3,1)+17*s_(6,1,1)*u_(4,4)*v_(4,3,1)*t_(4,3,1)+14*s_(6,1,1)*u_(5,2,1)*v_(4,4)*t_(4,3,1)+8*s_(5,3)*u_(5,2,1)*v_(4,4)*t_(4,3,1)+9*s_(5,3)*u_(4,4)*v_(4,3,1)*t_(4,3,1)+19*s_(6,2)*u_(6,2)*v_(5,2,1)*t_(4,3,1)+33*s_(6,2)*u_(6,1,1)*v_(5,2,1)*t_(4,3,1)+44*s_(6,1,1)*u_(6,1,1)*v_(5,2,1)*t_(4,3,1)+42*s_(7,1)*u_(5,2,1)*v_(5,2,1)*t_(4,3,1)+23*s_(6,2)*u_(6,2)*v_(4,3,1)*t_(4,3,1)+33*s_(6,2)*u_(6,1,1)*v_(4,3,1)*t_(4,3,1)+41*s_(7,1)*u_(5,2,1)*v_(4,3,1)*t_(4,3,1)+44*s_(6,1,1)*u_(6,1,1)*v_(4,3,1)*t_(4,3,1)+19*s_(6,2)*u_(5,3)*v_(5,2,1)*t_(4,3,1)+23*s_(6,2)*u_(5,3)*v_(4,3,1)*t_(4,3,1)+34*s_(6,1,1)*u_(5,3)*v_(5,2,1)*t_(4,3,1)+36*s_(6,1,1)*u_(5,3)*v_(4,3,1)*t_(4,3,1)+19*s_(5,3)*u_(5,3)*v_(5,2,1)*t_(4,3,1)+23*s_(5,3)*u_(5,3)*v_(4,3,1)*t_(4,3,1)+43*s_(5,2,1)*u_(5,2,1)*v_(4,4)*t_(4,3,1)+49*s_(5,2,1)*u_(4,4)*v_(4,3,1)*t_(4,3,1)+s_(8)*u_(7,1)*v_(5,2,1)*t_(4,3,1)+89*s_(6,2)*u_(5,2,1)*v_(5,2,1)*t_(4,3,1)+117*s_(6,1,1)*u_(5,2,1)*v_(5,2,1)*t_(4,3,1)+90*s_(6,2)*u_(5,2,1)*v_(4,3,1)*t_(4,3,1)+119*s_(6,1,1)*u_(5,2,1)*v_(4,3,1)*t_(4,3,1)+98*s_(5,3)*u_(5,2,1)*v_(5,2,1)*t_(4,3,1)+103*s_(5,3)*u_(5,2,1)*v_(4,3,1)*t_(4,3,1)+349*s_(5,2,1)*u_(5,2,1)*v_(4,3,1)*t_(4,3,1)+s_(8)*u_(8)*v_(4,3,1)*t_(4,3,1)+s_(7,1)*u_(7,1)*v_(6,1,1)*t_(4,3,1)+s_(8)*u_(4,4)*v_(4,3,1)*t_(4,3,1)+2*v_(8)*t_(4,2,2)*s_(3,3,2)*u_(3,3,2)+11*v_(7,1)*t_(4,2,2)*s_(3,3,2)*u_(3,3,2)+104*u_(6,1,1)*v_(5,2,1)*t_(4,3,1)*s_(4,2,2)+87*u_(6,2)*v_(4,3,1)*t_(4,3,1)*s_(4,2,2)+87*u_(5,3)*v_(4,3,1)*t_(4,3,1)*s_(3,3,2)+108*u_(6,1,1)*v_(4,3,1)*t_(4,3,1)*s_(4,2,2)+107*u_(5,3)*v_(5,2,1)*t_(4,3,1)*s_(4,2,2)+113*u_(5,3)*v_(4,3,1)*t_(4,3,1)*s_(4,2,2)+228*u_(5,2,1)*v_(5,2,1)*t_(4,3,1)*s_(3,3,2)+245*u_(5,2,1)*v_(4,3,1)*t_(4,3,1)*s_(3,3,2)+305*u_(5,2,1)*v_(5,2,1)*t_(4,3,1)*s_(4,2,2)+327*u_(5,2,1)*v_(4,3,1)*t_(4,3,1)*s_(4,2,2)+2*u_(8)*v_(5,3)*t_(4,3,1)*s_(3,3,2)+2*s_(8)*u_(7,1)*v_(4,3,1)*t_(4,3,1)+s_(8)*u_(5,2,1)*v_(4,4)*t_(4,3,1)+s_(8)*u_(6,1,1)*v_(5,3)*t_(4,3,1)+2*s_(8)*u_(6,2)*v_(5,2,1)*t_(4,3,1)+3*s_(8)*u_(6,1,1)*v_(5,2,1)*t_(4,3,1)+3*s_(8)*u_(5,3)*v_(4,3,1)*t_(4,3,1)+2*s_(8)*u_(5,3)*v_(5,2,1)*t_(4,3,1)+3*s_(8)*u_(6,2)*v_(4,3,1)*t_(4,3,1)+3*s_(8)*u_(6,1,1)*v_(4,3,1)*t_(4,3,1)+5*s_(7,1)*u_(6,1,1)*v_(6,1,1)*t_(4,3,1)+3*s_(7,1)*u_(6,2)*v_(6,1,1)*t_(4,3,1)+s_(7,1)*u_(6,1,1)*v_(4,4)*t_(4,3,1)+5*s_(7,1)*u_(7,1)*v_(5,2,1)*t_(4,3,1)+s_(6,1,1)*u_(4,4)*v_(4,4)*t_(4,3,1)+7*s_(8)*u_(5,2,1)*v_(4,3,1)*t_(4,3,1)+8*s_(8)*u_(5,2,1)*v_(5,2,1)*t_(4,3,1)+7*s_(7,1)*u_(7,1)*v_(4,3,1)*t_(4,3,1)+3*s_(7,1)*u_(6,1,1)*v_(5,3)*t_(4,3,1)+5*s_(7,1)*u_(4,4)*v_(4,3,1)*t_(4,3,1)+4*s_(7,1)*u_(5,2,1)*v_(4,4)*t_(4,3,1)+2*s_(6,2)*u_(6,1,1)*v_(4,4)*t_(4,3,1)+5*s_(6,1,1)*u_(6,1,1)*v_(4,4)*t_(4,3,1)+2*s_(6,1,1)*u_(5,3)*v_(4,4)*t_(4,3,1)+10*s_(6,2)*u_(6,1,1)*v_(6,1,1)*t_(4,3,1)+6*s_(6,2)*u_(6,2)*v_(6,1,1)*t_(4,3,1)+10*s_(7,1)*u_(6,2)*v_(5,2,1)*t_(4,3,1)+s_(8)*u_(6,2)*v_(6,1,1)*t_(4,3,1)+16*s_(7,1)*u_(6,1,1)*v_(5,2,1)*t_(4,3,1)+12*s_(7,1)*u_(6,2)*v_(4,3,1)*t_(4,3,1)+3*s_(5,2,1)*u_(4,4)*v_(4,4)*t_(4,3,1)+16*s_(7,1)*u_(6,1,1)*v_(4,3,1)*t_(4,3,1)+11*u_(7,1)*v_(5,3)*t_(4,3,1)*s_(3,3,2)+12*u_(7,1)*v_(6,2)*t_(4,3,1)*s_(4,2,2)+15*u_(7,1)*v_(6,1,1)*t_(4,3,1)*s_(4,2,2)+4*u_(4,4)*v_(4,4)*t_(4,3,1)*s_(4,2,2)+13*u_(7,1)*v_(5,3)*t_(4,3,1)*s_(4,2,2)+13*u_(6,1,1)*v_(4,4)*t_(4,3,1)*s_(3,3,2)+9*u_(6,2)*v_(4,4)*t_(4,3,1)*s_(3,3,2)+11*u_(6,2)*v_(4,4)*t_(4,3,1)*s_(4,2,2)+8*u_(5,3)*v_(4,4)*t_(4,3,1)*s_(3,3,2)+18*u_(6,1,1)*v_(4,4)*t_(4,3,1)*s_(4,2,2)+20*u_(6,2)*v_(6,2)*t_(4,3,1)*s_(3,3,2)+25*u_(6,2)*v_(6,1,1)*t_(4,3,1)*s_(3,3,2)+26*u_(7,1)*v_(4,3,1)*t_(4,3,1)*s_(3,3,2)+26*u_(7,1)*v_(5,2,1)*t_(4,3,1)*s_(3,3,2)+27*u_(6,1,1)*v_(6,1,1)*t_(4,3,1)*s_(3,3,2)+10*u_(5,3)*v_(4,4)*t_(4,3,1)*s_(4,2,2)+21*u_(6,2)*v_(5,3)*t_(4,3,1)*s_(3,3,2)+24*u_(6,2)*v_(6,2)*t_(4,3,1)*s_(4,2,2)+31*u_(6,1,1)*v_(5,3)*t_(4,3,1)*s_(3,3,2)+34*u_(6,2)*v_(6,1,1)*t_(4,3,1)*s_(4,2,2)+38*u_(6,1,1)*v_(6,1,1)*t_(4,3,1)*s_(4,2,2)+37*u_(7,1)*v_(5,2,1)*t_(4,3,1)*s_(4,2,2)+36*u_(7,1)*v_(4,3,1)*t_(4,3,1)*s_(4,2,2)+20*u_(5,3)*v_(5,3)*t_(4,3,1)*s_(3,3,2)+25*u_(6,2)*v_(5,3)*t_(4,3,1)*s_(4,2,2)+39*u_(6,1,1)*v_(5,3)*t_(4,3,1)*s_(4,2,2)+38*u_(5,2,1)*v_(4,4)*t_(4,3,1)*s_(3,3,2)+42*u_(4,4)*v_(4,3,1)*t_(4,3,1)*s_(3,3,2)+24*u_(5,3)*v_(5,3)*t_(4,3,1)*s_(4,2,2)+u_(8)*v_(7,1)*t_(4,3,1)*s_(3,3,2)+50*u_(5,2,1)*v_(4,4)*t_(4,3,1)*s_(4,2,2)+u_(8)*v_(7,1)*t_(4,3,1)*s_(4,2,2)+63*u_(6,2)*v_(5,2,1)*t_(4,3,1)*s_(3,3,2)+56*u_(4,4)*v_(4,3,1)*t_(4,3,1)*s_(4,2,2)+65*u_(6,2)*v_(4,3,1)*t_(4,3,1)*s_(3,3,2)+76*u_(6,1,1)*v_(5,2,1)*t_(4,3,1)*s_(3,3,2)+79*u_(6,1,1)*v_(4,3,1)*t_(4,3,1)*s_(3,3,2)+86*u_(6,2)*v_(5,2,1)*t_(4,3,1)*s_(4,2,2)+81*u_(5,3)*v_(5,2,1)*t_(4,3,1)*s_(3,3,2)+50*v_(4,4)*t_(4,3,1)*s_(4,2,2)*u_(4,2,2)+56*v_(6,2)*t_(4,3,1)*s_(4,2,2)*u_(3,3,2)+67*v_(6,1,1)*t_(4,3,1)*s_(4,2,2)*u_(3,3,2)+62*v_(5,3)*t_(4,3,1)*s_(3,3,2)*u_(3,3,2)+76*v_(6,2)*t_(4,3,1)*s_(4,2,2)*u_(4,2,2)+77*v_(5,3)*t_(4,3,1)*s_(4,2,2)*u_(3,3,2)+91*v_(6,1,1)*t_(4,3,1)*s_(4,2,2)*u_(4,2,2)+106*v_(5,3)*t_(4,3,1)*s_(4,2,2)*u_(4,2,2)+158*v_(5,2,1)*t_(4,3,1)*s_(3,3,2)*u_(3,3,2)+180*v_(4,3,1)*t_(4,3,1)*s_(3,3,2)*u_(3,3,2)+210*v_(5,2,1)*t_(4,3,1)*s_(4,2,2)*u_(3,3,2)+232*v_(4,3,1)*t_(4,3,1)*s_(4,2,2)*u_(3,3,2)+279*v_(5,2,1)*t_(4,3,1)*s_(4,2,2)*u_(4,2,2)+306*v_(4,3,1)*t_(4,3,1)*s_(4,2,2)*u_(4,2,2)+2*u_(8)*v_(6,2)*t_(4,3,1)*s_(3,3,2)+2*u_(8)*v_(6,2)*t_(4,3,1)*s_(4,2,2)+2*u_(8)*v_(6,1,1)*t_(4,3,1)*s_(3,3,2)+2*u_(8)*v_(5,3)*t_(4,3,1)*s_(4,2,2)+u_(8)*v_(4,4)*t_(4,3,1)*s_(3,3,2)+3*u_(8)*v_(6,1,1)*t_(4,3,1)*s_(4,2,2)+u_(8)*v_(4,4)*t_(4,3,1)*s_(4,2,2)+4*u_(8)*v_(4,3,1)*t_(4,3,1)*s_(3,3,2)+4*u_(8)*v_(5,2,1)*t_(4,3,1)*s_(3,3,2)+5*u_(7,1)*v_(7,1)*t_(4,3,1)*s_(3,3,2)+6*u_(7,1)*v_(7,1)*t_(4,3,1)*s_(4,2,2)+6*u_(8)*v_(4,3,1)*t_(4,3,1)*s_(4,2,2)+6*u_(8)*v_(5,2,1)*t_(4,3,1)*s_(4,2,2)+5*u_(7,1)*v_(4,4)*t_(4,3,1)*s_(3,3,2)+6*u_(7,1)*v_(4,4)*t_(4,3,1)*s_(4,2,2)+10*u_(7,1)*v_(6,2)*t_(4,3,1)*s_(3,3,2)+11*u_(7,1)*v_(6,1,1)*t_(4,3,1)*s_(3,3,2)+3*u_(4,4)*v_(4,4)*t_(4,3,1)*s_(3,3,2)+3*s_(8)*u_(6,1,1)*v_(5,2,1)*t_(5,2,1)+3*s_(8)*u_(5,3)*v_(5,2,1)*t_(5,2,1)+3*s_(7,1)*u_(7,1)*v_(6,1,1)*t_(5,2,1)+4*s_(7,1)*u_(6,2)*v_(6,1,1)*t_(5,2,1)+7*s_(7,1)*u_(7,1)*v_(5,2,1)*t_(5,2,1)+7*s_(7,1)*u_(6,1,1)*v_(6,1,1)*t_(5,2,1)+4*s_(7,1)*u_(6,1,1)*v_(5,3)*t_(5,2,1)+11*s_(7,1)*u_(6,2)*v_(5,2,1)*t_(5,2,1)+16*s_(7,1)*u_(6,1,1)*v_(5,2,1)*t_(5,2,1)+6*s_(6,2)*u_(6,2)*v_(6,1,1)*t_(5,2,1)+12*s_(6,2)*u_(6,1,1)*v_(6,1,1)*t_(5,2,1)+6*s_(6,2)*u_(6,1,1)*v_(5,3)*t_(5,2,1)+11*s_(7,1)*u_(5,3)*v_(5,2,1)*t_(5,2,1)+12*s_(6,1,1)*u_(6,1,1)*v_(5,3)*t_(5,2,1)+6*s_(6,1,1)*u_(5,3)*v_(5,3)*t_(5,2,1)+19*s_(6,2)*u_(6,2)*v_(5,2,1)*t_(5,2,1)+31*s_(6,2)*u_(6,1,1)*v_(5,2,1)*t_(5,2,1)+41*s_(6,1,1)*u_(6,1,1)*v_(5,2,1)*t_(5,2,1)+19*s_(6,2)*u_(5,3)*v_(5,2,1)*t_(5,2,1)+32*s_(6,1,1)*u_(5,3)*v_(5,2,1)*t_(5,2,1)+19*s_(5,3)*u_(5,3)*v_(5,2,1)*t_(5,2,1)+s_(8)*u_(7,1)*v_(6,1,1)*t_(5,2,1)+s_(8)*u_(8)*v_(5,2,1)*t_(5,2,1)+145*t_(4,3,1)*s_(4,2,2)*u_(3,3,2)*v_(3,3,2)+196*t_(4,3,1)*s_(4,2,2)*u_(4,2,2)*v_(3,3,2)+2*v_(8)*t_(4,3,1)*s_(3,3,2)*u_(3,3,2)+3*v_(8)*t_(4,3,1)*s_(4,2,2)*u_(3,3,2)+4*v_(8)*t_(4,3,1)*s_(4,2,2)*u_(4,2,2)+16*v_(7,1)*t_(4,3,1)*s_(3,3,2)*u_(3,3,2)+21*v_(7,1)*t_(4,3,1)*s_(4,2,2)*u_(3,3,2)+30*v_(7,1)*t_(4,3,1)*s_(4,2,2)*u_(4,2,2)+30*v_(4,4)*t_(4,3,1)*s_(3,3,2)*u_(3,3,2)+42*v_(6,2)*t_(4,3,1)*s_(3,3,2)*u_(3,3,2)+41*v_(4,4)*t_(4,3,1)*s_(4,2,2)*u_(3,3,2)+51*v_(6,1,1)*t_(4,3,1)*s_(3,3,2)*u_(3,3,2)+25*u_(7,1)*v_(5,2,1)*t_(5,2,1)*s_(3,3,2)+8*u_(6,2)*v_(5,2,1)*t_(5,2,1)*s_(4,4)+14*u_(6,1,1)*v_(5,2,1)*t_(5,2,1)*s_(4,4)+14*u_(6,2)*v_(5,3)*t_(5,2,1)*s_(3,3,2)+20*u_(6,2)*v_(6,2)*t_(5,2,1)*s_(4,2,2)+21*u_(6,1,1)*v_(5,3)*t_(5,2,1)*s_(3,3,2)+28*u_(6,2)*v_(6,1,1)*t_(5,2,1)*s_(4,2,2)+35*u_(6,1,1)*v_(6,1,1)*t_(5,2,1)*s_(4,2,2)+34*u_(7,1)*v_(5,2,1)*t_(5,2,1)*s_(4,2,2)+8*u_(5,3)*v_(5,2,1)*t_(5,2,1)*s_(4,4)+14*u_(5,3)*v_(5,3)*t_(5,2,1)*s_(3,3,2)+20*u_(6,2)*v_(5,3)*t_(5,2,1)*s_(4,2,2)+19*u_(6,2)*v_(6,2)*t_(5,2,1)*s_(4,3,1)+33*u_(6,2)*v_(6,1,1)*t_(5,2,1)*s_(4,3,1)+29*u_(6,1,1)*v_(5,3)*t_(5,2,1)*s_(4,2,2)+44*u_(6,1,1)*v_(6,1,1)*t_(5,2,1)*s_(4,3,1)+42*u_(7,1)*v_(5,2,1)*t_(5,2,1)*s_(4,3,1)+19*u_(6,2)*v_(5,3)*t_(5,2,1)*s_(4,3,1)+20*u_(5,3)*v_(5,3)*t_(5,2,1)*s_(4,2,2)+34*u_(6,1,1)*v_(5,3)*t_(5,2,1)*s_(4,3,1)+60*u_(6,2)*v_(5,2,1)*t_(5,2,1)*s_(3,3,2)+76*u_(6,1,1)*v_(5,2,1)*t_(5,2,1)*s_(3,3,2)+19*u_(5,3)*v_(5,3)*t_(5,2,1)*s_(4,3,1)+u_(8)*v_(7,1)*t_(5,2,1)*s_(4,2,2)+u_(8)*v_(7,1)*t_(5,2,1)*s_(4,3,1)+71*u_(5,3)*v_(5,2,1)*t_(5,2,1)*s_(3,3,2)+80*u_(6,2)*v_(5,2,1)*t_(5,2,1)*s_(4,2,2)+101*u_(6,1,1)*v_(5,2,1)*t_(5,2,1)*s_(4,2,2)+89*u_(6,2)*v_(5,2,1)*t_(5,2,1)*s_(4,3,1)+117*u_(6,1,1)*v_(5,2,1)*t_(5,2,1)*s_(4,3,1)+93*u_(5,3)*v_(5,2,1)*t_(5,2,1)*s_(4,2,2)+98*u_(5,3)*v_(5,2,1)*t_(5,2,1)*s_(4,3,1)+u_(8)*v_(6,1,1)*t_(5,2,1)*s_(4,4)+u_(8)*v_(6,1,1)*t_(5,2,1)*s_(3,3,2)+u_(8)*v_(5,3)*t_(5,2,1)*s_(3,3,2)+s_(8)*u_(6,2)*v_(6,1,1)*t_(5,2,1)+2*s_(8)*u_(7,1)*v_(5,2,1)*t_(5,2,1)+s_(8)*u_(6,1,1)*v_(5,3)*t_(5,2,1)+2*s_(8)*u_(6,1,1)*v_(6,1,1)*t_(5,2,1)+3*s_(8)*u_(6,2)*v_(5,2,1)*t_(5,2,1)+90*v_(6,2)*t_(5,2,1)*s_(4,3,1)*u_(4,3,1)+119*v_(6,1,1)*t_(5,2,1)*s_(4,3,1)*u_(4,3,1)+107*v_(5,3)*t_(5,2,1)*s_(4,3,1)*u_(4,2,2)+147*v_(5,2,1)*t_(5,2,1)*s_(3,3,2)*u_(3,3,2)+103*v_(5,3)*t_(5,2,1)*s_(4,3,1)*u_(4,3,1)+198*v_(5,2,1)*t_(5,2,1)*s_(4,2,2)*u_(3,3,2)+228*v_(5,2,1)*t_(5,2,1)*s_(4,3,1)*u_(3,3,2)+267*v_(5,2,1)*t_(5,2,1)*s_(4,2,2)*u_(4,2,2)+305*v_(5,2,1)*t_(5,2,1)*s_(4,3,1)*u_(4,2,2)+349*v_(5,2,1)*t_(5,2,1)*s_(4,3,1)*u_(4,3,1)+2*u_(8)*v_(6,2)*t_(5,2,1)*s_(4,2,2)+u_(8)*v_(5,2,1)*t_(5,2,1)*s_(4,4)+2*u_(8)*v_(6,1,1)*t_(5,2,1)*s_(4,2,2)+2*u_(7,1)*v_(7,1)*t_(5,2,1)*s_(3,3,2)+2*u_(8)*v_(5,3)*t_(5,2,1)*s_(4,2,2)+2*u_(8)*v_(6,2)*t_(5,2,1)*s_(4,3,1)+3*u_(8)*v_(6,1,1)*t_(5,2,1)*s_(4,3,1)+2*u_(8)*v_(5,3)*t_(5,2,1)*s_(4,3,1)+4*u_(8)*v_(5,2,1)*t_(5,2,1)*s_(3,3,2)+5*u_(7,1)*v_(7,1)*t_(5,2,1)*s_(4,2,2)+2*u_(7,1)*v_(6,1,1)*t_(5,2,1)*s_(4,4)+5*u_(8)*v_(5,2,1)*t_(5,2,1)*s_(4,2,2)+5*u_(7,1)*v_(7,1)*t_(5,2,1)*s_(4,3,1)+6*u_(7,1)*v_(6,2)*t_(5,2,1)*s_(3,3,2)+8*u_(7,1)*v_(6,1,1)*t_(5,2,1)*s_(3,3,2)+8*u_(8)*v_(5,2,1)*t_(5,2,1)*s_(4,3,1)+3*u_(6,2)*v_(6,1,1)*t_(5,2,1)*s_(4,4)+6*u_(7,1)*v_(5,3)*t_(5,2,1)*s_(3,3,2)+5*u_(6,1,1)*v_(6,1,1)*t_(5,2,1)*s_(4,4)+10*u_(7,1)*v_(6,2)*t_(5,2,1)*s_(4,2,2)+5*u_(7,1)*v_(5,2,1)*t_(5,2,1)*s_(4,4)+12*u_(7,1)*v_(6,1,1)*t_(5,2,1)*s_(4,2,2)+u_(8)*v_(6,2)*t_(5,2,1)*s_(3,3,2)+3*u_(6,1,1)*v_(5,3)*t_(5,2,1)*s_(4,4)+10*u_(7,1)*v_(5,3)*t_(5,2,1)*s_(4,2,2)+10*u_(7,1)*v_(6,2)*t_(5,2,1)*s_(4,3,1)+16*u_(7,1)*v_(6,1,1)*t_(5,2,1)*s_(4,3,1)+14*u_(6,2)*v_(6,2)*t_(5,2,1)*s_(3,3,2)+20*u_(6,2)*v_(6,1,1)*t_(5,2,1)*s_(3,3,2)+10*u_(7,1)*v_(5,3)*t_(5,2,1)*s_(4,3,1)+27*u_(6,1,1)*v_(6,1,1)*t_(5,2,1)*s_(3,3,2)+v_(6,1,1)*t_(5,2,1)*s_(4,4)*u_(4,4)+7*v_(8)*t_(5,2,1)*s_(4,3,1)*u_(4,3,1)+4*v_(7,1)*t_(5,2,1)*s_(4,4)*u_(4,2,2)+4*v_(7,1)*t_(5,2,1)*s_(4,4)*u_(4,3,1)+5*v_(6,2)*t_(5,2,1)*s_(4,4)*u_(3,3,2)+8*v_(6,1,1)*t_(5,2,1)*s_(4,4)*u_(3,3,2)+19*v_(7,1)*t_(5,2,1)*s_(3,3,2)*u_(3,3,2)+5*v_(5,2,1)*t_(5,2,1)*s_(4,4)*u_(4,4)+5*v_(5,3)*t_(5,2,1)*s_(4,4)*u_(3,3,2)+8*v_(6,2)*t_(5,2,1)*s_(4,4)*u_(4,2,2)+25*v_(7,1)*t_(5,2,1)*s_(4,2,2)*u_(3,3,2)+11*v_(6,1,1)*t_(5,2,1)*s_(4,4)*u_(4,2,2)+26*v_(7,1)*t_(5,2,1)*s_(4,3,1)*u_(3,3,2)+8*v_(6,2)*t_(5,2,1)*s_(4,4)*u_(4,3,1)+32*v_(7,1)*t_(5,2,1)*s_(4,2,2)*u_(4,2,2)+8*v_(5,3)*t_(5,2,1)*s_(4,4)*u_(4,2,2)+14*v_(6,1,1)*t_(5,2,1)*s_(4,4)*u_(4,3,1)+37*v_(7,1)*t_(5,2,1)*s_(4,3,1)*u_(4,2,2)+8*v_(5,3)*t_(5,2,1)*s_(4,4)*u_(4,3,1)+48*v_(6,2)*t_(5,2,1)*s_(3,3,2)*u_(3,3,2)+32*v_(5,2,1)*t_(5,2,1)*s_(4,4)*u_(3,3,2)+41*v_(7,1)*t_(5,2,1)*s_(4,3,1)*u_(4,3,1)+51*v_(6,1,1)*t_(5,2,1)*s_(3,3,2)*u_(3,3,2)+62*v_(6,2)*t_(5,2,1)*s_(4,2,2)*u_(3,3,2)+63*v_(5,3)*t_(5,2,1)*s_(3,3,2)*u_(3,3,2)+70*v_(6,1,1)*t_(5,2,1)*s_(4,2,2)*u_(3,3,2)+41*v_(5,2,1)*t_(5,2,1)*s_(4,4)*u_(4,2,2)+63*v_(6,2)*t_(5,2,1)*s_(4,3,1)*u_(3,3,2)+76*v_(6,1,1)*t_(5,2,1)*s_(4,3,1)*u_(3,3,2)+80*v_(6,2)*t_(5,2,1)*s_(4,2,2)*u_(4,2,2)+80*v_(5,3)*t_(5,2,1)*s_(4,2,2)*u_(3,3,2)+43*v_(5,2,1)*t_(5,2,1)*s_(4,4)*u_(4,3,1)+93*v_(6,1,1)*t_(5,2,1)*s_(4,2,2)*u_(4,2,2)+86*v_(6,2)*t_(5,2,1)*s_(4,3,1)*u_(4,2,2)+81*v_(5,3)*t_(5,2,1)*s_(4,3,1)*u_(3,3,2)+104*v_(6,1,1)*t_(5,2,1)*s_(4,3,1)*u_(4,2,2)+101*v_(5,3)*t_(5,2,1)*s_(4,2,2)*u_(4,2,2)+u_(7,1)*v_(7,1)*t_(6,1,1)*s_(4,3,1)+u_(7,1)*v_(6,1,1)*t_(6,1,1)*s_(4,4)+u_(7,1)*v_(6,1,1)*t_(6,1,1)*s_(3,3,2)+s_(8)*u_(8)*v_(6,1,1)*t_(6,1,1)+s_(8)*u_(6,2)*v_(6,1,1)*t_(6,1,1)+2*s_(7,1)*u_(7,1)*v_(6,1,1)*t_(6,1,1)+2*s_(7,1)*u_(6,2)*v_(6,1,1)*t_(6,1,1)+3*s_(6,2)*u_(6,2)*v_(6,1,1)*t_(6,1,1)+s_(8)*u_(7,1)*v_(6,1,1)*t_(6,1,1)+2*t_(5,2,1)*s_(4,4)*u_(4,4)*v_(3,3,2)+3*t_(5,2,1)*s_(4,4)*u_(4,4)*v_(4,2,2)+3*t_(5,2,1)*s_(4,4)*u_(4,4)*v_(4,3,1)+31*t_(5,2,1)*s_(4,4)*u_(3,3,2)*v_(3,3,2)+39*t_(5,2,1)*s_(4,4)*u_(4,2,2)*v_(3,3,2)+38*t_(5,2,1)*s_(4,4)*u_(4,3,1)*v_(3,3,2)+48*t_(5,2,1)*s_(4,4)*u_(4,2,2)*v_(4,2,2)+50*t_(5,2,1)*s_(4,4)*u_(4,3,1)*v_(4,2,2)+49*t_(5,2,1)*s_(4,4)*u_(4,3,1)*v_(4,3,1)+127*t_(5,2,1)*s_(4,2,2)*u_(3,3,2)*v_(3,3,2)+158*t_(5,2,1)*s_(4,3,1)*u_(3,3,2)*v_(3,3,2)+172*t_(5,2,1)*s_(4,2,2)*u_(4,2,2)*v_(3,3,2)+210*t_(5,2,1)*s_(4,3,1)*u_(4,2,2)*v_(3,3,2)+245*t_(5,2,1)*s_(4,3,1)*u_(4,3,1)*v_(3,3,2)+279*t_(5,2,1)*s_(4,3,1)*u_(4,2,2)*v_(4,2,2)+327*t_(5,2,1)*s_(4,3,1)*u_(4,3,1)*v_(4,2,2)+v_(8)*t_(5,2,1)*s_(4,4)*u_(4,2,2)+v_(8)*t_(5,2,1)*s_(4,4)*u_(4,3,1)+3*v_(8)*t_(5,2,1)*s_(3,3,2)*u_(3,3,2)+4*v_(8)*t_(5,2,1)*s_(4,2,2)*u_(3,3,2)+5*v_(8)*t_(5,2,1)*s_(4,2,2)*u_(4,2,2)+4*v_(8)*t_(5,2,1)*s_(4,3,1)*u_(3,3,2)+6*v_(8)*t_(5,2,1)*s_(4,3,1)*u_(4,2,2)+2*v_(7,1)*t_(5,2,1)*s_(4,4)*u_(3,3,2)+34*v_(6,2)*t_(6,1,1)*s_(4,3,1)*u_(4,2,2)+38*v_(6,1,1)*t_(6,1,1)*s_(4,3,1)*u_(4,2,2)+33*v_(6,2)*t_(6,1,1)*s_(5,2,1)*u_(4,3,1)+44*v_(6,1,1)*t_(6,1,1)*s_(5,2,1)*u_(4,3,1)+33*v_(6,2)*t_(6,1,1)*s_(4,3,1)*u_(4,3,1)+31*v_(6,2)*t_(6,1,1)*s_(5,2,1)*u_(5,2,1)+41*v_(6,1,1)*t_(6,1,1)*s_(5,2,1)*u_(5,2,1)+44*v_(6,1,1)*t_(6,1,1)*s_(4,3,1)*u_(4,3,1)+v_(8)*t_(6,1,1)*s_(3,3,2)*u_(3,3,2)+v_(8)*t_(6,1,1)*s_(4,2,2)*u_(4,2,2)+v_(8)*t_(6,1,1)*s_(5,2,1)*u_(4,4)+v_(8)*t_(6,1,1)*s_(5,2,1)*u_(3,3,2)+u_(8)*v_(6,2)*t_(6,1,1)*s_(5,2,1)+2*u_(8)*v_(6,1,1)*t_(6,1,1)*s_(5,2,1)+2*u_(7,1)*v_(6,2)*t_(6,1,1)*s_(4,2,2)+4*u_(7,1)*v_(6,1,1)*t_(6,1,1)*s_(4,2,2)+u_(6,2)*v_(6,1,1)*t_(6,1,1)*s_(4,4)+3*u_(7,1)*v_(7,1)*t_(6,1,1)*s_(5,2,1)+2*u_(7,1)*v_(6,1,1)*t_(6,1,1)*s_(5,3)+5*u_(7,1)*v_(6,1,1)*t_(6,1,1)*s_(4,3,1)+6*u_(6,2)*v_(6,1,1)*t_(6,1,1)*s_(3,3,2)+3*u_(7,1)*v_(6,2)*t_(6,1,1)*s_(4,3,1)+3*u_(6,2)*v_(6,2)*t_(6,1,1)*s_(3,3,2)+4*u_(6,2)*v_(6,2)*t_(6,1,1)*s_(4,2,2)+4*u_(7,1)*v_(6,2)*t_(6,1,1)*s_(5,2,1)+7*u_(7,1)*v_(6,1,1)*t_(6,1,1)*s_(5,2,1)+3*u_(6,2)*v_(6,1,1)*t_(6,1,1)*s_(5,3)+10*u_(6,2)*v_(6,1,1)*t_(6,1,1)*s_(4,2,2)+10*u_(6,2)*v_(6,1,1)*t_(6,1,1)*s_(4,3,1)+6*u_(6,2)*v_(6,2)*t_(6,1,1)*s_(4,3,1)+u_(8)*v_(6,2)*t_(6,1,1)*s_(4,3,1)+6*u_(6,2)*v_(6,2)*t_(6,1,1)*s_(5,2,1)+12*u_(6,2)*v_(6,1,1)*t_(6,1,1)*s_(5,2,1)+u_(8)*v_(7,1)*t_(6,1,1)*s_(5,2,1)+u_(8)*v_(6,1,1)*t_(6,1,1)*s_(5,3)+u_(8)*v_(6,1,1)*t_(6,1,1)*s_(4,2,2)+u_(7,1)*v_(6,2)*t_(6,1,1)*s_(3,3,2)+u_(7,1)*v_(7,1)*t_(6,1,1)*s_(4,2,2)+v_(7,1)*t_(6,1,1)*s_(4,4)*u_(4,3,1)+2*v_(7,1)*t_(6,1,1)*s_(5,3)*u_(4,2,2)+v_(6,1,1)*t_(6,1,1)*s_(4,4)*u_(3,3,2)+v_(6,1,1)*t_(6,1,1)*s_(5,3)*u_(4,4)+v_(6,2)*t_(6,1,1)*s_(4,4)*u_(3,3,2)+2*v_(6,2)*t_(6,1,1)*s_(4,4)*u_(4,2,2)+8*v_(7,1)*t_(6,1,1)*s_(5,2,1)*u_(3,3,2)+9*v_(7,1)*t_(6,1,1)*s_(3,3,2)*u_(3,3,2)+10*v_(7,1)*t_(6,1,1)*s_(4,2,2)*u_(3,3,2)+3*v_(6,2)*t_(6,1,1)*s_(5,3)*u_(3,3,2)+3*v_(7,1)*t_(6,1,1)*s_(5,3)*u_(4,3,1)+3*v_(6,1,1)*t_(6,1,1)*s_(4,4)*u_(4,2,2)+4*v_(7,1)*t_(6,1,1)*s_(5,3)*u_(5,2,1)+3*v_(6,2)*t_(6,1,1)*s_(5,2,1)*u_(4,4)+13*v_(7,1)*t_(6,1,1)*s_(4,2,2)*u_(4,2,2)+11*v_(7,1)*t_(6,1,1)*s_(4,3,1)*u_(3,3,2)+6*v_(6,1,1)*t_(6,1,1)*s_(5,3)*u_(3,3,2)+5*v_(6,1,1)*t_(6,1,1)*s_(5,2,1)*u_(4,4)+2*v_(6,2)*t_(6,1,1)*s_(4,4)*u_(4,3,1)+12*v_(7,1)*t_(6,1,1)*s_(5,2,1)*u_(4,2,2)+5*v_(6,1,1)*t_(6,1,1)*s_(4,4)*u_(4,3,1)+3*v_(6,1,1)*t_(6,1,1)*s_(5,3)*u_(5,3)+15*v_(7,1)*t_(6,1,1)*s_(4,3,1)*u_(4,2,2)+4*v_(6,2)*t_(6,1,1)*s_(5,3)*u_(4,2,2)+10*v_(6,1,1)*t_(6,1,1)*s_(5,3)*u_(4,2,2)+20*v_(6,2)*t_(6,1,1)*s_(3,3,2)*u_(3,3,2)+16*v_(7,1)*t_(6,1,1)*s_(5,2,1)*u_(4,3,1)+16*v_(7,1)*t_(6,1,1)*s_(4,3,1)*u_(4,3,1)+16*v_(7,1)*t_(6,1,1)*s_(5,2,1)*u_(5,2,1)+22*v_(6,1,1)*t_(6,1,1)*s_(3,3,2)*u_(3,3,2)+20*v_(6,2)*t_(6,1,1)*s_(5,2,1)*u_(3,3,2)+6*v_(6,2)*t_(6,1,1)*s_(5,3)*u_(4,3,1)+10*v_(6,1,1)*t_(6,1,1)*s_(5,3)*u_(4,3,1)+27*v_(6,1,1)*t_(6,1,1)*s_(4,2,2)*u_(3,3,2)+27*v_(6,1,1)*t_(6,1,1)*s_(5,2,1)*u_(3,3,2)+25*v_(6,2)*t_(6,1,1)*s_(4,2,2)*u_(3,3,2)+6*v_(6,2)*t_(6,1,1)*s_(5,3)*u_(5,2,1)+12*v_(6,1,1)*t_(6,1,1)*s_(5,3)*u_(5,2,1)+29*v_(6,2)*t_(6,1,1)*s_(4,2,2)*u_(4,2,2)+25*v_(6,2)*t_(6,1,1)*s_(4,3,1)*u_(3,3,2)+27*v_(6,1,1)*t_(6,1,1)*s_(4,3,1)*u_(3,3,2)+28*v_(6,2)*t_(6,1,1)*s_(5,2,1)*u_(4,2,2)+37*v_(6,1,1)*t_(6,1,1)*s_(4,2,2)*u_(4,2,2)+35*v_(6,1,1)*t_(6,1,1)*s_(5,2,1)*u_(4,2,2)+17*t_(6,1,1)*s_(4,4)*u_(4,3,1)*v_(4,3,1)+14*t_(6,1,1)*s_(5,2,1)*u_(4,4)*v_(4,3,1)+21*t_(6,1,1)*s_(5,3)*u_(5,2,1)*v_(3,3,2)+31*t_(6,1,1)*s_(5,3)*u_(4,3,1)*v_(3,3,2)+35*t_(6,1,1)*s_(4,2,2)*u_(3,3,2)*v_(3,3,2)+36*t_(6,1,1)*s_(5,3)*u_(4,2,2)*v_(4,2,2)+29*t_(6,1,1)*s_(5,3)*u_(5,2,1)*v_(4,2,2)+39*t_(6,1,1)*s_(5,3)*u_(4,3,1)*v_(4,2,2)+51*t_(6,1,1)*s_(5,2,1)*u_(3,3,2)*v_(3,3,2)+51*t_(6,1,1)*s_(4,3,1)*u_(3,3,2)*v_(3,3,2)+56*t_(6,1,1)*s_(4,2,2)*u_(4,2,2)*v_(3,3,2)+34*t_(6,1,1)*s_(5,3)*u_(5,2,1)*v_(4,3,1)+32*t_(6,1,1)*s_(5,3)*u_(5,2,1)*v_(5,2,1)+36*t_(6,1,1)*s_(5,3)*u_(4,3,1)*v_(4,3,1)+70*t_(6,1,1)*s_(5,2,1)*u_(4,2,2)*v_(3,3,2)+67*t_(6,1,1)*s_(4,3,1)*u_(4,2,2)*v_(3,3,2)+76*t_(6,1,1)*s_(5,2,1)*u_(5,2,1)*v_(3,3,2)+76*t_(6,1,1)*s_(5,2,1)*u_(4,3,1)*v_(3,3,2)+79*t_(6,1,1)*s_(4,3,1)*u_(4,3,1)*v_(3,3,2)+93*t_(6,1,1)*s_(5,2,1)*u_(4,2,2)*v_(4,2,2)+91*t_(6,1,1)*s_(4,3,1)*u_(4,2,2)*v_(4,2,2)+101*t_(6,1,1)*s_(5,2,1)*u_(5,2,1)*v_(4,2,2)+104*t_(6,1,1)*s_(5,2,1)*u_(4,3,1)*v_(4,2,2)+108*t_(6,1,1)*s_(4,3,1)*u_(4,3,1)*v_(4,2,2)+117*t_(6,1,1)*s_(5,2,1)*u_(5,2,1)*v_(4,3,1)+119*t_(6,1,1)*s_(5,2,1)*u_(4,3,1)*v_(4,3,1)+v_(8)*t_(6,1,1)*s_(5,3)*u_(4,3,1)+v_(8)*t_(6,1,1)*s_(5,3)*u_(5,2,1)+2*v_(8)*t_(6,1,1)*s_(4,2,2)*u_(3,3,2)+2*v_(8)*t_(6,1,1)*s_(4,3,1)*u_(3,3,2)+2*v_(8)*t_(6,1,1)*s_(5,2,1)*u_(4,2,2)+3*v_(8)*t_(6,1,1)*s_(4,3,1)*u_(4,2,2)+3*v_(8)*t_(6,1,1)*s_(5,2,1)*u_(4,3,1)+3*v_(8)*t_(6,1,1)*s_(4,3,1)*u_(4,3,1)+3*v_(8)*t_(6,1,1)*s_(5,2,1)*u_(5,2,1)+v_(7,1)*t_(6,1,1)*s_(4,4)*u_(4,2,2)+v_(7,1)*t_(6,1,1)*s_(5,3)*u_(3,3,2)+2*v_(7,1)*t_(6,1,1)*s_(5,2,1)*u_(4,4)+v_(6,1,1)*t_(6,1,1)*s_(4,4)*u_(4,4)+s_(6,1,1)*u_(5,2,1)*v_(4,4)*t_(4,4)+3*s_(6,2)*u_(6,1,1)*v_(5,2,1)*t_(4,4)+5*s_(6,1,1)*u_(6,1,1)*v_(5,2,1)*t_(4,4)+5*s_(7,1)*u_(5,2,1)*v_(5,2,1)*t_(4,4)+3*s_(6,1,1)*u_(5,3)*v_(5,2,1)*t_(4,4)+5*s_(5,2,1)*u_(5,2,1)*v_(4,4)*t_(4,4)+8*s_(6,2)*u_(5,2,1)*v_(5,2,1)*t_(4,4)+14*s_(6,1,1)*u_(5,2,1)*v_(5,2,1)*t_(4,4)+8*s_(5,3)*u_(5,2,1)*v_(5,2,1)*t_(4,4)+s_(8)*u_(6,1,1)*v_(5,2,1)*t_(4,4)+s_(7,1)*u_(6,1,1)*v_(6,1,1)*t_(4,4)+2*t_(6,1,1)*s_(4,4)*u_(4,4)*v_(4,2,2)+3*t_(6,1,1)*s_(4,4)*u_(4,4)*v_(3,3,2)+t_(6,1,1)*s_(4,4)*u_(4,4)*v_(4,3,1)+t_(6,1,1)*s_(5,3)*u_(4,4)*v_(3,3,2)+t_(6,1,1)*s_(5,2,1)*u_(4,4)*v_(4,4)+11*t_(6,1,1)*s_(4,4)*u_(3,3,2)*v_(3,3,2)+4*t_(6,1,1)*s_(5,3)*u_(4,4)*v_(4,2,2)+2*t_(6,1,1)*s_(5,3)*u_(4,4)*v_(4,3,1)+3*t_(6,1,1)*s_(5,3)*u_(5,2,1)*v_(4,4)+4*t_(6,1,1)*s_(5,3)*u_(5,3)*v_(3,3,2)+15*t_(6,1,1)*s_(4,4)*u_(4,2,2)*v_(3,3,2)+13*t_(6,1,1)*s_(4,4)*u_(4,2,2)*v_(4,2,2)+13*t_(6,1,1)*s_(4,4)*u_(4,3,1)*v_(3,3,2)+8*t_(6,1,1)*s_(5,2,1)*u_(4,4)*v_(3,3,2)+4*t_(6,1,1)*s_(5,3)*u_(5,3)*v_(4,2,2)+27*t_(6,1,1)*s_(5,3)*u_(3,3,2)*v_(3,3,2)+11*t_(6,1,1)*s_(5,2,1)*u_(4,4)*v_(4,2,2)+18*t_(6,1,1)*s_(4,4)*u_(4,3,1)*v_(4,2,2)+26*t_(6,1,1)*s_(5,3)*u_(4,2,2)*v_(3,3,2)+6*t_(6,1,1)*s_(5,3)*u_(5,3)*v_(4,3,1)+6*t_(6,1,1)*s_(5,3)*u_(5,3)*v_(5,2,1)+14*t_(6,1,1)*s_(5,2,1)*u_(5,2,1)*v_(4,4)+49*v_(5,2,1)*t_(4,4)*s_(4,3,1)*u_(4,3,1)+v_(8)*t_(4,4)*s_(4,2,2)*u_(4,2,2)+v_(8)*t_(4,4)*s_(4,3,1)*u_(4,3,1)+u_(8)*v_(5,2,1)*t_(4,4)*s_(4,2,2)+u_(8)*v_(5,2,1)*t_(4,4)*s_(4,3,1)+u_(8)*v_(4,4)*t_(4,4)*s_(4,2,2)+2*u_(7,1)*v_(4,4)*t_(4,4)*s_(3,3,2)+u_(7,1)*v_(5,3)*t_(4,4)*s_(3,3,2)+u_(8)*v_(5,3)*t_(4,4)*s_(3,3,2)+u_(7,1)*v_(6,1,1)*t_(4,4)*s_(4,2,2)+2*u_(6,1,1)*v_(4,4)*t_(4,4)*s_(4,2,2)+u_(7,1)*v_(5,3)*t_(4,4)*s_(4,2,2)+u_(7,1)*v_(6,1,1)*t_(4,4)*s_(4,3,1)+3*u_(6,1,1)*v_(4,4)*t_(4,4)*s_(3,3,2)+u_(6,1,1)*v_(6,1,1)*t_(4,4)*s_(3,3,2)+2*u_(7,1)*v_(5,2,1)*t_(4,4)*s_(3,3,2)+u_(6,2)*v_(6,1,1)*t_(4,4)*s_(3,3,2)+2*u_(6,2)*v_(6,1,1)*t_(4,4)*s_(4,2,2)+u_(6,1,1)*v_(4,4)*t_(4,4)*s_(4,3,1)+u_(6,1,1)*v_(5,3)*t_(4,4)*s_(3,3,2)+u_(6,2)*v_(4,4)*t_(4,4)*s_(4,2,2)+u_(6,2)*v_(5,3)*t_(4,4)*s_(3,3,2)+4*u_(7,1)*v_(5,2,1)*t_(4,4)*s_(4,2,2)+3*u_(6,1,1)*v_(6,1,1)*t_(4,4)*s_(4,2,2)+4*u_(7,1)*v_(5,2,1)*t_(4,4)*s_(4,3,1)+2*u_(5,2,1)*v_(4,4)*t_(4,4)*s_(3,3,2)+2*u_(6,2)*v_(6,1,1)*t_(4,4)*s_(4,3,1)+4*u_(6,1,1)*v_(5,3)*t_(4,4)*s_(4,2,2)+5*u_(6,1,1)*v_(6,1,1)*t_(4,4)*s_(4,3,1)+2*u_(6,1,1)*v_(5,3)*t_(4,4)*s_(4,3,1)+3*u_(5,2,1)*v_(4,4)*t_(4,4)*s_(4,2,2)+5*u_(6,2)*v_(5,2,1)*t_(4,4)*s_(3,3,2)+8*u_(6,1,1)*v_(5,2,1)*t_(4,4)*s_(3,3,2)+3*u_(5,2,1)*v_(4,4)*t_(4,4)*s_(4,3,1)+5*u_(5,3)*v_(5,2,1)*t_(4,4)*s_(3,3,2)+8*u_(6,2)*v_(5,2,1)*t_(4,4)*s_(4,2,2)+11*u_(6,1,1)*v_(5,2,1)*t_(4,4)*s_(4,2,2)+8*u_(6,2)*v_(5,2,1)*t_(4,4)*s_(4,3,1)+8*u_(5,3)*v_(5,2,1)*t_(4,4)*s_(4,2,2)+14*u_(6,1,1)*v_(5,2,1)*t_(4,4)*s_(4,3,1)+8*u_(5,3)*v_(5,2,1)*t_(4,4)*s_(4,3,1)+32*u_(5,2,1)*v_(5,2,1)*t_(4,4)*s_(3,3,2)+41*u_(5,2,1)*v_(5,2,1)*t_(4,4)*s_(4,2,2)+43*u_(5,2,1)*v_(5,2,1)*t_(4,4)*s_(4,3,1)+u_(7,1)*v_(4,4)*t_(4,4)*s_(4,2,2)+s_(8)*u_(5,2,1)*v_(5,2,1)*t_(4,4)+s_(6,2)*u_(6,1,1)*v_(6,1,1)*t_(4,4)+2*s_(7,1)*u_(6,1,1)*v_(5,2,1)*t_(4,4)+s_(6,1,1)*u_(6,1,1)*v_(4,4)*t_(4,4)+s_(6,1,1)*u_(6,1,1)*v_(5,3)*t_(4,4)+32*t_(4,4)*s_(4,2,2)*u_(4,2,2)*v_(3,3,2)+30*t_(4,4)*s_(4,3,1)*u_(3,3,2)*v_(3,3,2)+41*t_(4,4)*s_(4,3,1)*u_(4,2,2)*v_(3,3,2)+42*t_(4,4)*s_(4,3,1)*u_(4,3,1)*v_(3,3,2)+50*t_(4,4)*s_(4,3,1)*u_(4,2,2)*v_(4,2,2)+56*t_(4,4)*s_(4,3,1)*u_(4,3,1)*v_(4,2,2)+v_(8)*t_(4,4)*s_(3,3,2)*u_(3,3,2)+v_(8)*t_(4,4)*s_(4,3,1)*u_(3,3,2)+3*v_(7,1)*t_(4,4)*s_(3,3,2)*u_(3,3,2)+v_(8)*t_(4,4)*s_(4,3,1)*u_(4,2,2)+4*v_(7,1)*t_(4,4)*s_(4,2,2)*u_(3,3,2)+2*v_(4,4)*t_(4,4)*s_(4,2,2)*u_(3,3,2)+4*v_(7,1)*t_(4,4)*s_(4,2,2)*u_(4,2,2)+5*v_(7,1)*t_(4,4)*s_(4,3,1)*u_(3,3,2)+6*v_(7,1)*t_(4,4)*s_(4,3,1)*u_(4,2,2)+11*v_(6,1,1)*t_(4,4)*s_(3,3,2)*u_(3,3,2)+5*v_(7,1)*t_(4,4)*s_(4,3,1)*u_(4,3,1)+8*v_(4,4)*t_(4,4)*s_(3,3,2)*u_(3,3,2)+7*v_(6,2)*t_(4,4)*s_(4,2,2)*u_(3,3,2)+10*v_(6,2)*t_(4,4)*s_(3,3,2)*u_(3,3,2)+3*v_(4,4)*t_(4,4)*s_(4,3,1)*u_(3,3,2)+8*v_(5,3)*t_(4,4)*s_(3,3,2)*u_(3,3,2)+4*v_(4,4)*t_(4,4)*s_(4,3,1)*u_(4,2,2)+15*v_(6,1,1)*t_(4,4)*s_(4,2,2)*u_(3,3,2)+13*v_(6,1,1)*t_(4,4)*s_(4,2,2)*u_(4,2,2)+13*v_(6,1,1)*t_(4,4)*s_(4,3,1)*u_(3,3,2)+9*v_(6,2)*t_(4,4)*s_(4,3,1)*u_(3,3,2)+9*v_(4,4)*t_(4,4)*s_(4,2,2)*u_(4,2,2)+12*v_(5,3)*t_(4,4)*s_(4,2,2)*u_(3,3,2)+11*v_(6,2)*t_(4,4)*s_(4,2,2)*u_(4,2,2)+4*v_(4,4)*t_(4,4)*s_(4,3,1)*u_(4,3,1)+9*v_(5,3)*t_(4,4)*s_(4,2,2)*u_(4,2,2)+11*v_(6,2)*t_(4,4)*s_(4,3,1)*u_(4,2,2)+8*v_(5,3)*t_(4,4)*s_(4,3,1)*u_(3,3,2)+18*v_(6,1,1)*t_(4,4)*s_(4,3,1)*u_(4,2,2)+9*v_(6,2)*t_(4,4)*s_(4,3,1)*u_(4,3,1)+17*v_(6,1,1)*t_(4,4)*s_(4,3,1)*u_(4,3,1)+31*v_(5,2,1)*t_(4,4)*s_(3,3,2)*u_(3,3,2)+10*v_(5,3)*t_(4,4)*s_(4,3,1)*u_(4,2,2)+9*v_(5,3)*t_(4,4)*s_(4,3,1)*u_(4,3,1)+39*v_(5,2,1)*t_(4,4)*s_(4,2,2)*u_(3,3,2)+38*v_(5,2,1)*t_(4,4)*s_(4,3,1)*u_(3,3,2)+48*v_(5,2,1)*t_(4,4)*s_(4,2,2)*u_(4,2,2)+50*v_(5,2,1)*t_(4,4)*s_(4,3,1)*u_(4,2,2)+39*v_(6,1,1)*t_(5,3)*s_(4,3,1)*u_(4,2,2)+33*v_(5,3)*t_(5,3)*s_(4,2,2)*u_(4,2,2)+19*v_(6,2)*t_(5,3)*s_(5,2,1)*u_(4,3,1)+20*v_(5,3)*t_(5,3)*s_(5,2,1)*u_(4,2,2)+23*v_(6,2)*t_(5,3)*s_(4,3,1)*u_(4,3,1)+19*v_(6,2)*t_(5,3)*s_(5,2,1)*u_(5,2,1)+34*v_(6,1,1)*t_(5,3)*s_(5,2,1)*u_(4,3,1)+32*v_(6,1,1)*t_(5,3)*s_(5,2,1)*u_(5,2,1)+36*v_(6,1,1)*t_(5,3)*s_(4,3,1)*u_(4,3,1)+24*v_(5,3)*t_(5,3)*s_(4,3,1)*u_(4,2,2)+19*v_(5,3)*t_(5,3)*s_(5,2,1)*u_(4,3,1)+19*v_(5,3)*t_(5,3)*s_(5,2,1)*u_(5,2,1)+23*v_(5,3)*t_(5,3)*s_(4,3,1)*u_(4,3,1)+2*v_(8)*t_(5,3)*s_(4,2,2)*u_(3,3,2)+2*v_(8)*t_(5,3)*s_(4,2,2)*u_(4,2,2)+2*v_(8)*t_(5,3)*s_(4,3,1)*u_(3,3,2)+v_(8)*t_(5,3)*s_(5,2,1)*u_(3,3,2)+u_(8)*v_(6,1,1)*t_(5,3)*s_(4,3,1)+u_(8)*v_(6,1,1)*t_(5,3)*s_(5,2,1)+u_(7,1)*v_(6,1,1)*t_(5,3)*s_(3,3,2)+2*u_(7,1)*v_(6,1,1)*t_(5,3)*s_(4,2,2)+u_(6,1,1)*v_(6,1,1)*t_(5,3)*s_(4,4)+u_(7,1)*v_(5,3)*t_(5,3)*s_(3,3,2)+u_(7,1)*v_(5,3)*t_(5,3)*s_(4,2,2)+3*u_(6,2)*v_(6,1,1)*t_(5,3)*s_(3,3,2)+3*u_(7,1)*v_(6,1,1)*t_(5,3)*s_(4,3,1)+4*u_(7,1)*v_(6,1,1)*t_(5,3)*s_(5,2,1)+6*u_(6,1,1)*v_(6,1,1)*t_(5,3)*s_(3,3,2)+4*u_(6,1,1)*v_(5,3)*t_(5,3)*s_(3,3,2)+4*u_(6,2)*v_(6,1,1)*t_(5,3)*s_(4,2,2)+10*u_(6,1,1)*v_(6,1,1)*t_(5,3)*s_(4,2,2)+4*u_(6,1,1)*v_(5,3)*t_(5,3)*s_(4,2,2)+u_(6,2)*v_(5,3)*t_(5,3)*s_(4,2,2)+6*u_(6,2)*v_(6,1,1)*t_(5,3)*s_(4,3,1)+10*u_(6,1,1)*v_(6,1,1)*t_(5,3)*s_(4,3,1)+6*u_(6,2)*v_(6,1,1)*t_(5,3)*s_(5,2,1)+12*u_(6,1,1)*v_(6,1,1)*t_(5,3)*s_(5,2,1)+6*u_(6,1,1)*v_(5,3)*t_(5,3)*s_(4,3,1)+6*u_(6,1,1)*v_(5,3)*t_(5,3)*s_(5,2,1)+u_(8)*v_(5,3)*t_(5,3)*s_(4,2,2)+2*s_(7,1)*u_(6,1,1)*v_(6,1,1)*t_(5,3)+3*s_(6,2)*u_(6,1,1)*v_(6,1,1)*t_(5,3)+3*s_(6,1,1)*u_(6,1,1)*v_(5,3)*t_(5,3)+s_(8)*u_(6,1,1)*v_(6,1,1)*t_(5,3)+31*t_(4,4)*s_(4,2,2)*u_(3,3,2)*v_(3,3,2)+106*t_(5,3)*s_(4,3,1)*u_(4,2,2)*v_(4,2,2)+93*t_(5,3)*s_(5,2,1)*u_(5,2,1)*v_(4,2,2)+107*t_(5,3)*s_(5,2,1)*u_(4,3,1)*v_(4,2,2)+113*t_(5,3)*s_(4,3,1)*u_(4,3,1)*v_(4,2,2)+98*t_(5,3)*s_(5,2,1)*u_(5,2,1)*v_(4,3,1)+103*t_(5,3)*s_(5,2,1)*u_(4,3,1)*v_(4,3,1)+2*v_(8)*t_(5,3)*s_(4,3,1)*u_(4,2,2)+2*v_(8)*t_(5,3)*s_(5,2,1)*u_(4,2,2)+v_(7,1)*t_(5,3)*s_(4,4)*u_(3,3,2)+3*v_(8)*t_(5,3)*s_(4,3,1)*u_(4,3,1)+2*v_(8)*t_(5,3)*s_(5,2,1)*u_(4,3,1)+v_(8)*t_(5,3)*s_(4,4)*u_(3,3,2)+3*v_(8)*t_(5,3)*s_(5,2,1)*u_(5,2,1)+v_(7,1)*t_(5,3)*s_(4,4)*u_(4,2,2)+v_(8)*t_(5,3)*s_(3,3,2)*u_(3,3,2)+v_(6,1,1)*t_(5,3)*s_(4,4)*u_(3,3,2)+9*v_(7,1)*t_(5,3)*s_(3,3,2)*u_(3,3,2)+v_(6,2)*t_(5,3)*s_(4,4)*u_(3,3,2)+9*v_(7,1)*t_(5,3)*s_(4,2,2)*u_(3,3,2)+6*v_(7,1)*t_(5,3)*s_(5,2,1)*u_(3,3,2)+4*v_(6,1,1)*t_(5,3)*s_(4,4)*u_(4,2,2)+11*v_(7,1)*t_(5,3)*s_(4,3,1)*u_(3,3,2)+2*v_(6,1,1)*t_(5,3)*s_(4,4)*u_(4,3,1)+13*v_(7,1)*t_(5,3)*s_(4,2,2)*u_(4,2,2)+3*v_(6,1,1)*t_(5,3)*s_(5,2,1)*u_(4,4)+13*v_(7,1)*t_(5,3)*s_(4,3,1)*u_(4,2,2)+10*v_(7,1)*t_(5,3)*s_(5,2,1)*u_(4,2,2)+17*v_(6,2)*t_(5,3)*s_(3,3,2)*u_(3,3,2)+12*v_(7,1)*t_(5,3)*s_(4,3,1)*u_(4,3,1)+10*v_(7,1)*t_(5,3)*s_(5,2,1)*u_(4,3,1)+27*v_(6,1,1)*t_(5,3)*s_(3,3,2)*u_(3,3,2)+11*v_(7,1)*t_(5,3)*s_(5,2,1)*u_(5,2,1)+26*v_(6,1,1)*t_(5,3)*s_(4,2,2)*u_(3,3,2)+23*v_(6,2)*t_(5,3)*s_(4,2,2)*u_(3,3,2)+21*v_(5,3)*t_(5,3)*s_(3,3,2)*u_(3,3,2)+14*v_(6,2)*t_(5,3)*s_(5,2,1)*u_(3,3,2)+21*v_(6,1,1)*t_(5,3)*s_(5,2,1)*u_(3,3,2)+21*v_(6,2)*t_(5,3)*s_(4,3,1)*u_(3,3,2)+26*v_(6,2)*t_(5,3)*s_(4,2,2)*u_(4,2,2)+20*v_(5,3)*t_(5,3)*s_(4,2,2)*u_(3,3,2)+31*v_(6,1,1)*t_(5,3)*s_(4,3,1)*u_(3,3,2)+36*v_(6,1,1)*t_(5,3)*s_(4,2,2)*u_(4,2,2)+14*v_(5,3)*t_(5,3)*s_(5,2,1)*u_(3,3,2)+20*v_(6,2)*t_(5,3)*s_(5,2,1)*u_(4,2,2)+29*v_(6,1,1)*t_(5,3)*s_(5,2,1)*u_(4,2,2)+20*v_(5,3)*t_(5,3)*s_(4,3,1)*u_(3,3,2)+25*v_(6,2)*t_(5,3)*s_(4,3,1)*u_(4,2,2)+12*v_(7,1)*t_(6,2)*s_(4,2,2)*u_(4,2,2)+10*v_(7,1)*t_(6,2)*s_(4,3,1)*u_(3,3,2)+3*v_(6,2)*t_(6,2)*s_(6,1,1)*u_(6,1,1)+10*v_(7,1)*t_(6,2)*s_(5,2,1)*u_(4,2,2)+v_(8)*t_(6,2)*s_(4,2,2)*u_(3,3,2)+12*v_(7,1)*t_(6,2)*s_(4,3,1)*u_(4,2,2)+v_(8)*t_(6,2)*s_(5,2,1)*u_(3,3,2)+6*v_(6,2)*t_(6,2)*s_(6,1,1)*u_(4,3,1)+10*v_(7,1)*t_(6,2)*s_(5,2,1)*u_(4,3,1)+v_(8)*t_(6,2)*s_(6,1,1)*u_(4,3,1)+19*v_(6,2)*t_(6,2)*s_(3,3,2)*u_(3,3,2)+20*v_(6,2)*t_(6,2)*s_(4,2,2)*u_(3,3,2)+12*v_(7,1)*t_(6,2)*s_(4,3,1)*u_(4,3,1)+11*v_(7,1)*t_(6,2)*s_(5,2,1)*u_(5,2,1)+14*v_(6,2)*t_(6,2)*s_(5,2,1)*u_(3,3,2)+6*v_(6,2)*t_(6,2)*s_(6,1,1)*u_(5,2,1)+20*v_(6,2)*t_(6,2)*s_(4,3,1)*u_(3,3,2)+28*v_(6,2)*t_(6,2)*s_(4,2,2)*u_(4,2,2)+20*v_(6,2)*t_(6,2)*s_(5,2,1)*u_(4,2,2)+24*v_(6,2)*t_(6,2)*s_(4,3,1)*u_(4,2,2)+19*v_(6,2)*t_(6,2)*s_(5,2,1)*u_(4,3,1)+23*v_(6,2)*t_(6,2)*s_(4,3,1)*u_(4,3,1)+19*v_(6,2)*t_(6,2)*s_(5,2,1)*u_(5,2,1)+v_(7,1)*t_(6,2)*s_(6,1,1)*u_(3,3,2)+8*t_(5,3)*s_(4,4)*u_(3,3,2)*v_(3,3,2)+12*t_(5,3)*s_(4,4)*u_(4,2,2)*v_(3,3,2)+5*t_(5,3)*s_(5,2,1)*u_(4,4)*v_(3,3,2)+9*t_(5,3)*s_(4,4)*u_(4,2,2)*v_(4,2,2)+8*t_(5,3)*s_(4,4)*u_(4,3,1)*v_(3,3,2)+8*t_(5,3)*s_(5,2,1)*u_(4,4)*v_(4,2,2)+10*t_(5,3)*s_(4,4)*u_(4,3,1)*v_(4,2,2)+8*t_(5,3)*s_(5,2,1)*u_(5,2,1)*v_(4,4)+8*t_(5,3)*s_(5,2,1)*u_(4,4)*v_(4,3,1)+9*t_(5,3)*s_(4,4)*u_(4,3,1)*v_(4,3,1)+48*t_(5,3)*s_(4,2,2)*u_(3,3,2)*v_(3,3,2)+63*t_(5,3)*s_(5,2,1)*u_(3,3,2)*v_(3,3,2)+62*t_(5,3)*s_(4,3,1)*u_(3,3,2)*v_(3,3,2)+78*t_(5,3)*s_(4,2,2)*u_(4,2,2)*v_(3,3,2)+80*t_(5,3)*s_(5,2,1)*u_(4,2,2)*v_(3,3,2)+77*t_(5,3)*s_(4,3,1)*u_(4,2,2)*v_(3,3,2)+71*t_(5,3)*s_(5,2,1)*u_(5,2,1)*v_(3,3,2)+81*t_(5,3)*s_(5,2,1)*u_(4,3,1)*v_(3,3,2)+101*t_(5,3)*s_(5,2,1)*u_(4,2,2)*v_(4,2,2)+87*t_(5,3)*s_(4,3,1)*u_(4,3,1)*v_(3,3,2)+28*t_(6,2)*s_(6,1,1)*u_(5,2,1)*v_(4,2,2)+21*t_(6,2)*s_(5,3)*u_(4,3,1)*v_(3,3,2)+26*t_(6,2)*s_(5,3)*u_(4,2,2)*v_(4,2,2)+34*t_(6,2)*s_(6,1,1)*u_(4,3,1)*v_(4,2,2)+36*t_(6,2)*s_(4,2,2)*u_(3,3,2)*v_(3,3,2)+20*t_(6,2)*s_(5,3)*u_(5,2,1)*v_(4,2,2)+33*t_(6,2)*s_(6,1,1)*u_(5,2,1)*v_(4,3,1)+25*t_(6,2)*s_(5,3)*u_(4,3,1)*v_(4,2,2)+42*t_(6,2)*s_(4,3,1)*u_(3,3,2)*v_(3,3,2)+48*t_(6,2)*s_(5,2,1)*u_(3,3,2)*v_(3,3,2)+48*t_(6,2)*s_(4,2,2)*u_(4,2,2)*v_(3,3,2)+33*t_(6,2)*s_(6,1,1)*u_(4,3,1)*v_(4,3,1)+31*t_(6,2)*s_(6,1,1)*u_(5,2,1)*v_(5,2,1)+19*t_(6,2)*s_(5,3)*u_(5,2,1)*v_(4,3,1)+23*t_(6,2)*s_(5,3)*u_(4,3,1)*v_(4,3,1)+19*t_(6,2)*s_(5,3)*u_(5,2,1)*v_(5,2,1)+62*t_(6,2)*s_(5,2,1)*u_(4,2,2)*v_(3,3,2)+56*t_(6,2)*s_(4,3,1)*u_(4,2,2)*v_(3,3,2)+60*t_(6,2)*s_(5,2,1)*u_(5,2,1)*v_(3,3,2)+63*t_(6,2)*s_(5,2,1)*u_(4,3,1)*v_(3,3,2)+65*t_(6,2)*s_(4,3,1)*u_(4,3,1)*v_(3,3,2)+80*t_(6,2)*s_(5,2,1)*u_(4,2,2)*v_(4,2,2)+76*t_(6,2)*s_(4,3,1)*u_(4,2,2)*v_(4,2,2)+80*t_(6,2)*s_(5,2,1)*u_(5,2,1)*v_(4,2,2)+86*t_(6,2)*s_(5,2,1)*u_(4,3,1)*v_(4,2,2)+87*t_(6,2)*s_(4,3,1)*u_(4,3,1)*v_(4,2,2)+89*t_(6,2)*s_(5,2,1)*u_(5,2,1)*v_(4,3,1)+90*t_(6,2)*s_(5,2,1)*u_(4,3,1)*v_(4,3,1)+2*v_(8)*t_(6,2)*s_(3,3,2)*u_(3,3,2)+2*v_(8)*t_(6,2)*s_(4,3,1)*u_(3,3,2)+2*v_(8)*t_(6,2)*s_(4,3,1)*u_(4,2,2)+2*v_(8)*t_(6,2)*s_(5,2,1)*u_(4,2,2)+v_(8)*t_(6,2)*s_(6,1,1)*u_(5,2,1)+v_(8)*t_(6,2)*s_(6,1,1)*u_(6,1,1)+3*v_(8)*t_(6,2)*s_(4,2,2)*u_(4,2,2)+2*v_(8)*t_(6,2)*s_(5,2,1)*u_(4,3,1)+3*v_(8)*t_(6,2)*s_(4,3,1)*u_(4,3,1)+3*v_(8)*t_(6,2)*s_(5,2,1)*u_(5,2,1)+2*v_(7,1)*t_(6,2)*s_(6,1,1)*u_(4,2,2)+3*v_(7,1)*t_(6,2)*s_(6,1,1)*u_(4,3,1)+3*v_(6,2)*t_(6,2)*s_(6,1,1)*u_(3,3,2)+2*v_(7,1)*t_(6,2)*s_(6,1,1)*u_(6,1,1)+8*v_(7,1)*t_(6,2)*s_(3,3,2)*u_(3,3,2)+6*v_(7,1)*t_(6,2)*s_(5,2,1)*u_(3,3,2)+10*v_(7,1)*t_(6,2)*s_(4,2,2)*u_(3,3,2)+4*v_(6,2)*t_(6,2)*s_(6,1,1)*u_(4,2,2)+4*v_(7,1)*t_(6,2)*s_(6,1,1)*u_(5,2,1)+v_(8)*t_(7,1)*s_(4,2,2)*u_(3,3,2)+v_(8)*t_(7,1)*s_(4,2,2)*u_(4,2,2)+v_(8)*t_(7,1)*s_(4,3,1)*u_(3,3,2)+v_(8)*t_(7,1)*s_(4,3,1)*u_(4,2,2)+v_(8)*t_(7,1)*s_(5,2,1)*u_(4,2,2)+v_(8)*t_(7,1)*s_(5,2,1)*u_(4,3,1)+v_(8)*t_(7,1)*s_(6,1,1)*u_(5,2,1)+v_(8)*t_(7,1)*s_(6,1,1)*u_(6,1,1)+v_(7,1)*t_(7,1)*s_(6,1,1)*u_(4,2,2)+v_(7,1)*t_(7,1)*s_(6,1,1)*u_(4,3,1)+t_(6,2)*s_(6,1,1)*u_(6,1,1)*v_(4,4)+6*t_(6,2)*s_(6,1,1)*u_(6,1,1)*v_(3,3,2)+t_(6,2)*s_(6,1,1)*u_(4,4)*v_(3,3,2)+2*t_(6,2)*s_(6,1,1)*u_(4,4)*v_(4,2,2)+t_(6,2)*s_(4,4)*u_(4,4)*v_(4,2,2)+t_(6,2)*s_(5,3)*u_(4,4)*v_(3,3,2)+3*t_(6,2)*s_(6,1,1)*u_(5,3)*v_(3,3,2)+3*t_(6,2)*s_(6,1,1)*u_(6,1,1)*v_(5,3)+7*t_(6,2)*s_(4,4)*u_(4,2,2)*v_(3,3,2)+3*t_(6,2)*s_(6,1,1)*u_(5,2,1)*v_(4,4)+10*t_(6,2)*s_(4,4)*u_(3,3,2)*v_(3,3,2)+2*t_(6,2)*s_(6,1,1)*u_(4,4)*v_(4,3,1)+10*t_(6,2)*s_(6,1,1)*u_(6,1,1)*v_(4,2,2)+10*t_(6,2)*s_(6,1,1)*u_(6,1,1)*v_(4,3,1)+5*t_(6,2)*s_(5,2,1)*u_(4,4)*v_(3,3,2)+4*t_(6,2)*s_(6,1,1)*u_(5,3)*v_(4,2,2)+20*t_(6,2)*s_(6,1,1)*u_(3,3,2)*v_(3,3,2)+9*t_(6,2)*s_(4,4)*u_(4,3,1)*v_(3,3,2)+17*t_(6,2)*s_(5,3)*u_(3,3,2)*v_(3,3,2)+12*t_(6,2)*s_(6,1,1)*u_(6,1,1)*v_(5,2,1)+11*t_(6,2)*s_(4,4)*u_(4,2,2)*v_(4,2,2)+t_(6,2)*s_(5,3)*u_(5,3)*v_(4,2,2)+20*t_(6,2)*s_(6,1,1)*u_(5,2,1)*v_(3,3,2)+11*t_(6,2)*s_(4,4)*u_(4,3,1)*v_(4,2,2)+8*t_(6,2)*s_(5,2,1)*u_(4,4)*v_(4,2,2)+6*t_(6,2)*s_(6,1,1)*u_(5,3)*v_(4,3,1)+25*t_(6,2)*s_(6,1,1)*u_(4,2,2)*v_(3,3,2)+6*t_(6,2)*s_(6,1,1)*u_(5,3)*v_(5,2,1)+29*t_(6,2)*s_(6,1,1)*u_(4,2,2)*v_(4,2,2)+25*t_(6,2)*s_(6,1,1)*u_(4,3,1)*v_(3,3,2)+23*t_(6,2)*s_(5,3)*u_(4,2,2)*v_(3,3,2)+8*t_(6,2)*s_(5,2,1)*u_(5,2,1)*v_(4,4)+9*t_(6,2)*s_(4,4)*u_(4,3,1)*v_(4,3,1)+8*t_(6,2)*s_(5,2,1)*u_(4,4)*v_(4,3,1)+14*t_(6,2)*s_(5,3)*u_(5,2,1)*v_(3,3,2)+12*t_(7,1)*s_(6,1,1)*u_(5,2,1)*v_(4,2,2)+11*t_(7,1)*s_(5,3)*u_(4,3,1)*v_(3,3,2)+11*t_(7,1)*s_(4,2,2)*u_(3,3,2)*v_(3,3,2)+12*t_(7,1)*s_(6,2)*u_(4,3,1)*v_(4,2,2)+13*t_(7,1)*s_(5,3)*u_(4,2,2)*v_(4,2,2)+15*t_(7,1)*s_(6,1,1)*u_(4,3,1)*v_(4,2,2)+13*t_(7,1)*s_(5,3)*u_(4,3,1)*v_(4,2,2)+10*t_(7,1)*s_(5,3)*u_(5,2,1)*v_(4,2,2)+10*t_(7,1)*s_(6,2)*u_(5,2,1)*v_(4,3,1)+16*t_(7,1)*s_(4,3,1)*u_(3,3,2)*v_(3,3,2)+16*t_(7,1)*s_(6,1,1)*u_(5,2,1)*v_(4,3,1)+19*t_(7,1)*s_(5,2,1)*u_(3,3,2)*v_(3,3,2)+12*t_(7,1)*s_(6,2)*u_(4,3,1)*v_(4,3,1)+19*t_(7,1)*s_(4,2,2)*u_(4,2,2)*v_(3,3,2)+11*t_(7,1)*s_(6,2)*u_(5,2,1)*v_(5,2,1)+16*t_(7,1)*s_(6,1,1)*u_(4,3,1)*v_(4,3,1)+16*t_(7,1)*s_(6,1,1)*u_(5,2,1)*v_(5,2,1)+12*t_(7,1)*s_(5,3)*u_(4,3,1)*v_(4,3,1)+10*t_(7,1)*s_(5,3)*u_(5,2,1)*v_(4,3,1)+21*t_(7,1)*s_(4,3,1)*u_(4,2,2)*v_(3,3,2)+25*t_(7,1)*s_(5,2,1)*u_(4,2,2)*v_(3,3,2)+11*t_(7,1)*s_(5,3)*u_(5,2,1)*v_(5,2,1)+25*t_(7,1)*s_(5,2,1)*u_(5,2,1)*v_(3,3,2)+26*t_(7,1)*s_(4,3,1)*u_(4,3,1)*v_(3,3,2)+26*t_(7,1)*s_(5,2,1)*u_(4,3,1)*v_(3,3,2)+32*t_(7,1)*s_(5,2,1)*u_(4,2,2)*v_(4,2,2)+30*t_(7,1)*s_(4,3,1)*u_(4,2,2)*v_(4,2,2)+34*t_(7,1)*s_(5,2,1)*u_(5,2,1)*v_(4,2,2)+37*t_(7,1)*s_(5,2,1)*u_(4,3,1)*v_(4,2,2)+36*t_(7,1)*s_(4,3,1)*u_(4,3,1)*v_(4,2,2)+42*t_(7,1)*s_(5,2,1)*u_(5,2,1)*v_(4,3,1)+41*t_(7,1)*s_(5,2,1)*u_(4,3,1)*v_(4,3,1)+t_(7,1)*s_(4,4)*u_(4,4)*v_(4,2,2)+t_(7,1)*s_(6,2)*u_(6,1,1)*v_(3,3,2)+t_(7,1)*s_(6,1,1)*u_(6,1,1)*v_(4,4)+t_(7,1)*s_(6,1,1)*u_(6,1,1)*v_(3,3,2)+2*v_(8)*t_(7,1)*s_(4,3,1)*u_(4,3,1)+2*v_(8)*t_(7,1)*s_(5,2,1)*u_(5,2,1)+2*v_(7,1)*t_(7,1)*s_(5,2,1)*u_(3,3,2)+4*v_(7,1)*t_(7,1)*s_(4,2,2)*u_(3,3,2)+5*v_(7,1)*t_(7,1)*s_(3,3,2)*u_(3,3,2)+5*v_(7,1)*t_(7,1)*s_(4,3,1)*u_(3,3,2)+5*v_(7,1)*t_(7,1)*s_(5,2,1)*u_(4,2,2)+3*v_(7,1)*t_(7,1)*s_(6,1,1)*u_(5,2,1)+2*v_(7,1)*t_(7,1)*s_(6,1,1)*u_(6,1,1)+6*v_(7,1)*t_(7,1)*s_(4,2,2)*u_(4,2,2)+6*v_(7,1)*t_(7,1)*s_(4,3,1)*u_(4,2,2)+5*v_(7,1)*t_(7,1)*s_(5,2,1)*u_(4,3,1)+7*v_(7,1)*t_(7,1)*s_(4,3,1)*u_(4,3,1)+7*v_(7,1)*t_(7,1)*s_(5,2,1)*u_(5,2,1)+v_(8)*t_(7,1)*s_(3,3,2)*u_(3,3,2)+3*t_(7,1)*s_(4,4)*u_(3,3,2)*v_(3,3,2)+t_(7,1)*s_(5,3)*u_(4,4)*v_(3,3,2)+2*t_(7,1)*s_(6,2)*u_(6,1,1)*v_(4,2,2)+t_(7,1)*s_(6,1,1)*u_(4,4)*v_(4,2,2)+t_(7,1)*s_(6,1,1)*u_(5,3)*v_(3,3,2)+4*t_(7,1)*s_(6,1,1)*u_(6,1,1)*v_(4,2,2)+t_(7,1)*s_(5,3)*u_(4,4)*v_(4,2,2)+2*t_(7,1)*s_(6,1,1)*u_(5,2,1)*v_(4,4)+2*t_(7,1)*s_(6,1,1)*u_(6,1,1)*v_(5,3)+5*t_(7,1)*s_(6,1,1)*u_(6,1,1)*v_(4,3,1)+4*t_(7,1)*s_(4,4)*u_(4,2,2)*v_(3,3,2)+3*t_(7,1)*s_(6,2)*u_(6,1,1)*v_(4,3,1)+t_(7,1)*s_(6,1,1)*u_(4,4)*v_(4,3,1)+2*t_(7,1)*s_(6,1,1)*u_(5,3)*v_(4,2,2)+4*t_(7,1)*s_(4,4)*u_(4,2,2)*v_(4,2,2)+5*t_(7,1)*s_(4,4)*u_(4,3,1)*v_(3,3,2)+t_(7,1)*s_(5,3)*u_(5,3)*v_(3,3,2)+2*t_(7,1)*s_(6,2)*u_(6,1,1)*v_(6,1,1)+2*t_(7,1)*s_(5,2,1)*u_(4,4)*v_(3,3,2)+8*t_(7,1)*s_(6,2)*u_(3,3,2)*v_(3,3,2)+6*t_(7,1)*s_(6,2)*u_(5,2,1)*v_(3,3,2)+8*t_(7,1)*s_(6,1,1)*u_(5,2,1)*v_(3,3,2)+t_(7,1)*s_(5,3)*u_(5,3)*v_(4,2,2)+9*t_(7,1)*s_(5,3)*u_(3,3,2)*v_(3,3,2)+9*t_(7,1)*s_(6,1,1)*u_(3,3,2)*v_(3,3,2)+6*t_(7,1)*s_(4,4)*u_(4,3,1)*v_(4,2,2)+10*t_(7,1)*s_(6,2)*u_(4,2,2)*v_(3,3,2)+4*t_(7,1)*s_(5,2,1)*u_(4,4)*v_(4,2,2)+10*t_(7,1)*s_(6,1,1)*u_(4,2,2)*v_(3,3,2)+9*t_(7,1)*s_(5,3)*u_(4,2,2)*v_(3,3,2)+4*t_(7,1)*s_(6,2)*u_(6,1,1)*v_(5,2,1)+3*t_(7,1)*s_(6,1,1)*u_(5,3)*v_(4,3,1)+7*t_(7,1)*s_(6,1,1)*u_(6,1,1)*v_(5,2,1)+5*t_(7,1)*s_(4,4)*u_(4,3,1)*v_(4,3,1)+12*t_(7,1)*s_(6,2)*u_(4,2,2)*v_(4,2,2)+10*t_(7,1)*s_(6,2)*u_(4,3,1)*v_(3,3,2)+4*t_(7,1)*s_(6,1,1)*u_(5,3)*v_(5,2,1)+6*t_(7,1)*s_(5,3)*u_(5,2,1)*v_(3,3,2)+4*t_(7,1)*s_(5,2,1)*u_(4,4)*v_(4,3,1)+13*t_(7,1)*s_(6,1,1)*u_(4,2,2)*v_(4,2,2)+11*t_(7,1)*s_(6,1,1)*u_(4,3,1)*v_(3,3,2)+10*t_(7,1)*s_(6,2)*u_(5,2,1)*v_(4,2,2)+5*t_(7,1)*s_(5,2,1)*u_(5,2,1)*v_(4,4)+3*t_(8)*s_(6,2)*u_(5,2,1)*v_(5,2,1)+3*t_(8)*s_(4,3,1)*u_(4,2,2)*v_(3,3,2)+4*t_(8)*s_(5,2,1)*u_(4,2,2)*v_(3,3,2)+4*t_(8)*s_(5,2,1)*u_(5,2,1)*v_(3,3,2)+3*t_(8)*s_(6,1,1)*u_(4,3,1)*v_(4,3,1)+3*t_(8)*s_(6,1,1)*u_(5,2,1)*v_(5,2,1)+3*t_(8)*s_(5,3)*u_(5,2,1)*v_(5,2,1)+4*t_(8)*s_(4,3,1)*u_(4,2,2)*v_(4,2,2)+4*t_(8)*s_(4,3,1)*u_(4,3,1)*v_(3,3,2)+5*t_(8)*s_(5,2,1)*u_(4,2,2)*v_(4,2,2)+4*t_(8)*s_(5,2,1)*u_(4,3,1)*v_(3,3,2)+5*t_(8)*s_(5,2,1)*u_(5,2,1)*v_(4,2,2)+t_(8)*s_(5,3)*u_(3,3,2)*v_(3,3,2)+6*t_(8)*s_(4,3,1)*u_(4,3,1)*v_(4,2,2)+6*t_(8)*s_(5,2,1)*u_(4,3,1)*v_(4,2,2)+7*t_(8)*s_(5,2,1)*u_(4,3,1)*v_(4,3,1)+8*t_(8)*s_(5,2,1)*u_(5,2,1)*v_(4,3,1)+t_(8)*s_(6,2)*u_(4,2,2)*v_(3,3,2)+t_(8)*s_(6,2)*u_(5,2,1)*v_(3,3,2)+t_(8)*s_(6,2)*u_(6,1,1)*v_(4,3,1)+t_(8)*s_(7,1)*u_(3,3,2)*v_(3,3,2)+t_(8)*s_(7,1)*u_(4,2,2)*v_(3,3,2)+t_(8)*s_(7,1)*u_(4,2,2)*v_(4,2,2)+t_(8)*s_(7,1)*u_(4,3,1)*v_(3,3,2)+t_(8)*s_(7,1)*u_(4,3,1)*v_(4,2,2)+t_(8)*s_(7,1)*u_(5,2,1)*v_(4,2,2)+t_(8)*s_(7,1)*u_(5,2,1)*v_(4,3,1)+t_(8)*s_(7,1)*u_(6,1,1)*v_(5,2,1)+t_(8)*s_(7,1)*u_(6,1,1)*v_(6,1,1)+t_(8)*s_(6,1,1)*u_(3,3,2)*v_(3,3,2)+t_(8)*s_(6,1,1)*u_(4,2,2)*v_(4,2,2)+t_(8)*s_(6,1,1)*u_(5,2,1)*v_(4,4)+t_(8)*s_(6,1,1)*u_(5,2,1)*v_(3,3,2)+t_(8)*s_(6,1,1)*u_(6,1,1)*v_(5,3)+t_(8)*s_(6,1,1)*u_(6,1,1)*v_(4,2,2)+t_(8)*s_(4,4)*u_(4,2,2)*v_(4,2,2)+t_(8)*s_(4,4)*u_(4,3,1)*v_(4,3,1)+t_(8)*s_(5,3)*u_(5,3)*v_(4,2,2)+2*t_(8)*s_(5,3)*u_(4,2,2)*v_(3,3,2)+2*t_(8)*s_(5,3)*u_(4,2,2)*v_(4,2,2)+2*t_(8)*s_(5,3)*u_(4,3,1)*v_(3,3,2)+t_(8)*s_(5,3)*u_(5,2,1)*v_(3,3,2)+v_(8)*t_(8)*s_(6,1,1)*u_(6,1,1)+v_(8)*t_(8)*s_(3,3,2)*u_(3,3,2)+v_(8)*t_(8)*s_(4,2,2)*u_(4,2,2)+v_(8)*t_(8)*s_(4,3,1)*u_(4,3,1)+v_(8)*t_(8)*s_(5,2,1)*u_(5,2,1)+2*t_(7,1)*s_(4,4)*u_(4,4)*v_(3,3,2)+2*t_(8)*s_(6,2)*u_(3,3,2)*v_(3,3,2)+2*t_(8)*s_(6,2)*u_(4,3,1)*v_(3,3,2)+2*t_(8)*s_(6,2)*u_(4,3,1)*v_(4,2,2)+2*t_(8)*s_(6,2)*u_(5,2,1)*v_(4,2,2)+t_(8)*s_(6,2)*u_(6,1,1)*v_(5,2,1)+t_(8)*s_(6,2)*u_(6,1,1)*v_(6,1,1)+2*t_(8)*s_(7,1)*u_(4,3,1)*v_(4,3,1)+2*t_(8)*s_(7,1)*u_(5,2,1)*v_(5,2,1)+2*t_(8)*s_(4,2,2)*u_(4,2,2)*v_(3,3,2)+2*t_(8)*s_(4,3,1)*u_(3,3,2)*v_(3,3,2)+t_(8)*s_(5,2,1)*u_(4,4)*v_(4,2,2)+t_(8)*s_(5,2,1)*u_(4,4)*v_(4,3,1)+t_(8)*s_(5,2,1)*u_(5,2,1)*v_(4,4)+t_(8)*s_(6,1,1)*u_(5,3)*v_(4,3,1)+t_(8)*s_(6,1,1)*u_(5,3)*v_(5,2,1)+2*t_(8)*s_(6,1,1)*u_(4,2,2)*v_(3,3,2)+2*t_(8)*s_(6,1,1)*u_(4,3,1)*v_(3,3,2)+2*t_(8)*s_(6,1,1)*u_(5,2,1)*v_(4,2,2)+2*t_(8)*s_(6,1,1)*u_(6,1,1)*v_(5,2,1)+t_(8)*s_(4,4)*u_(4,4)*v_(4,2,2)+t_(8)*s_(4,4)*u_(3,3,2)*v_(3,3,2)+2*t_(8)*s_(5,3)*u_(4,3,1)*v_(4,2,2)+2*t_(8)*s_(5,3)*u_(5,2,1)*v_(4,2,2)+3*t_(8)*s_(6,2)*u_(4,2,2)*v_(4,2,2)+t_(8)*s_(4,4)*u_(4,3,1)*v_(3,3,2)+2*t_(8)*s_(6,2)*u_(5,2,1)*v_(4,3,1)+2*t_(8)*s_(4,2,2)*u_(3,3,2)*v_(3,3,2)+3*t_(8)*s_(5,2,1)*u_(3,3,2)*v_(3,3,2)+3*t_(8)*s_(6,1,1)*u_(4,3,1)*v_(4,2,2)+3*t_(8)*s_(6,1,1)*u_(5,2,1)*v_(4,3,1)+t_(8)*s_(4,4)*u_(4,3,1)*v_(4,2,2)+3*t_(8)*s_(5,3)*u_(4,3,1)*v_(4,3,1)+2*t_(8)*s_(5,3)*u_(5,2,1)*v_(4,3,1)+3*t_(8)*s_(6,2)*u_(4,3,1)*v_(4,3,1)+t_(8)*s_(5,3)*u_(4,4)*v_(3,3,2)+10*t_(6,2)*u_(4,4)*v_(3,3,2)*s_(3,3,2)+8*t_(5,3)*u_(4,4)*v_(3,3,2)*s_(3,3,2)+11*t_(7,1)*u_(4,2,2)*v_(3,3,2)*s_(3,3,2)+20*t_(6,2)*u_(6,1,1)*v_(3,3,2)*s_(3,3,2)+16*t_(7,1)*u_(4,3,1)*v_(3,3,2)*s_(3,3,2)+19*t_(7,1)*u_(5,2,1)*v_(3,3,2)*s_(3,3,2)+19*t_(6,2)*u_(6,2)*v_(3,3,2)*s_(3,3,2)+17*t_(4,4)*u_(3,3,2)*v_(3,3,2)*s_(3,3,2)+17*t_(6,2)*u_(5,3)*v_(3,3,2)*s_(3,3,2)+22*t_(6,1,1)*u_(6,1,1)*v_(3,3,2)*s_(3,3,2)+27*t_(6,1,1)*u_(5,3)*v_(3,3,2)*s_(3,3,2)+20*t_(6,2)*u_(3,3,2)*v_(3,3,2)*s_(3,3,2)+21*t_(5,3)*u_(5,3)*v_(3,3,2)*s_(3,3,2)+28*t_(6,1,1)*u_(3,3,2)*v_(3,3,2)*s_(3,3,2)+31*t_(4,4)*u_(4,2,2)*v_(3,3,2)*s_(3,3,2)+31*t_(5,2,1)*u_(4,4)*v_(3,3,2)*s_(3,3,2)+30*t_(4,4)*u_(4,3,1)*v_(3,3,2)*s_(3,3,2)+35*t_(6,1,1)*u_(4,2,2)*v_(3,3,2)*s_(3,3,2)+36*t_(6,2)*u_(4,2,2)*v_(3,3,2)*s_(3,3,2)+38*t_(5,3)*u_(3,3,2)*v_(3,3,2)*s_(3,3,2)+42*t_(6,2)*u_(4,3,1)*v_(3,3,2)*s_(3,3,2)+48*t_(6,2)*u_(5,2,1)*v_(3,3,2)*s_(3,3,2)+t_(8)*u_(7,1)*v_(3,3,2)*s_(3,3,2)+51*t_(6,1,1)*u_(5,2,1)*v_(3,3,2)*s_(3,3,2)+51*t_(6,1,1)*u_(4,3,1)*v_(3,3,2)*s_(3,3,2)+48*t_(5,3)*u_(4,2,2)*v_(3,3,2)*s_(3,3,2)+63*t_(5,3)*u_(5,2,1)*v_(3,3,2)*s_(3,3,2)+62*t_(5,3)*u_(4,3,1)*v_(3,3,2)*s_(3,3,2)+89*t_(4,2,2)*u_(3,3,2)*v_(3,3,2)*s_(3,3,2)+95*t_(5,2,1)*u_(3,3,2)*v_(3,3,2)*s_(3,3,2)+113*t_(4,3,1)*u_(3,3,2)*v_(3,3,2)*s_(3,3,2)+128*t_(4,2,2)*u_(4,2,2)*v_(3,3,2)*s_(3,3,2)+127*t_(5,2,1)*u_(4,2,2)*v_(3,3,2)*s_(3,3,2)+145*t_(4,3,1)*u_(4,2,2)*v_(3,3,2)*s_(3,3,2)+147*t_(5,2,1)*u_(5,2,1)*v_(3,3,2)*s_(3,3,2)+158*t_(5,2,1)*u_(4,3,1)*v_(3,3,2)*s_(3,3,2)+180*t_(4,3,1)*u_(4,3,1)*v_(3,3,2)*s_(3,3,2)+t_(8)*u_(8)*v_(3,3,2)*s_(3,3,2)+t_(8)*u_(6,1,1)*v_(3,3,2)*s_(3,3,2)+50*t_(4,4)*u_(4,3,1)*v_(4,2,2)*s_(4,2,2)+62*t_(6,2)*u_(5,2,1)*v_(4,2,2)*s_(3,3,2)+70*t_(6,1,1)*u_(5,2,1)*v_(4,2,2)*s_(3,3,2)+56*t_(6,2)*u_(4,3,1)*v_(4,2,2)*s_(3,3,2)+67*t_(6,1,1)*u_(4,3,1)*v_(4,2,2)*s_(3,3,2)+73*t_(6,1,1)*u_(4,2,2)*v_(4,2,2)*s_(4,2,2)+72*t_(6,2)*u_(4,2,2)*v_(4,2,2)*s_(4,2,2)+78*t_(5,3)*u_(4,2,2)*v_(4,2,2)*s_(3,3,2)+80*t_(6,2)*u_(5,2,1)*v_(4,2,2)*s_(4,2,2)+80*t_(5,3)*u_(5,2,1)*v_(4,2,2)*s_(3,3,2)+76*t_(6,2)*u_(4,3,1)*v_(4,2,2)*s_(4,2,2)+93*t_(6,1,1)*u_(5,2,1)*v_(4,2,2)*s_(4,2,2)+77*t_(5,3)*u_(4,3,1)*v_(4,2,2)*s_(3,3,2)+91*t_(6,1,1)*u_(4,3,1)*v_(4,2,2)*s_(4,2,2)+91*t_(5,3)*u_(4,2,2)*v_(4,2,2)*s_(4,2,2)+101*t_(5,3)*u_(5,2,1)*v_(4,2,2)*s_(4,2,2)+106*t_(5,3)*u_(4,3,1)*v_(4,2,2)*s_(4,2,2)+152*t_(4,2,2)*u_(4,2,2)*v_(4,2,2)*s_(3,3,2)+172*t_(5,2,1)*u_(4,2,2)*v_(4,2,2)*s_(3,3,2)+196*t_(4,3,1)*u_(4,2,2)*v_(4,2,2)*s_(3,3,2)+198*t_(5,2,1)*u_(5,2,1)*v_(4,2,2)*s_(3,3,2)+210*t_(5,2,1)*u_(4,3,1)*v_(4,2,2)*s_(3,3,2)+233*t_(5,2,1)*u_(4,2,2)*v_(4,2,2)*s_(4,2,2)+232*t_(4,3,1)*u_(4,3,1)*v_(4,2,2)*s_(3,3,2)+255*t_(4,3,1)*u_(4,2,2)*v_(4,2,2)*s_(4,2,2)+267*t_(5,2,1)*u_(5,2,1)*v_(4,2,2)*s_(4,2,2)+279*t_(5,2,1)*u_(4,3,1)*v_(4,2,2)*s_(4,2,2)+306*t_(4,3,1)*u_(4,3,1)*v_(4,2,2)*s_(4,2,2)+t_(8)*u_(6,1,1)*v_(4,2,2)*s_(4,2,2)+t_(8)*u_(8)*v_(4,2,2)*s_(4,2,2)+t_(8)*u_(4,4)*v_(4,2,2)*s_(4,2,2)+2*t_(8)*u_(5,3)*v_(4,2,2)*s_(3,3,2)+2*t_(8)*u_(5,3)*v_(4,2,2)*s_(4,2,2)+2*t_(8)*u_(6,2)*v_(3,3,2)*s_(3,3,2)+2*t_(8)*u_(4,3,1)*v_(3,3,2)*s_(3,3,2)+t_(8)*u_(4,4)*v_(3,3,2)*s_(3,3,2)+2*t_(8)*u_(4,2,2)*v_(3,3,2)*s_(3,3,2)+3*t_(8)*u_(5,2,1)*v_(3,3,2)*s_(3,3,2)+3*t_(7,1)*u_(4,4)*v_(3,3,2)*s_(3,3,2)+5*t_(7,1)*u_(7,1)*v_(3,3,2)*s_(3,3,2)+t_(8)*u_(5,3)*v_(3,3,2)*s_(3,3,2)+8*t_(7,1)*u_(6,2)*v_(3,3,2)*s_(3,3,2)+9*t_(7,1)*u_(5,3)*v_(3,3,2)*s_(3,3,2)+9*t_(7,1)*u_(6,1,1)*v_(3,3,2)*s_(3,3,2)+7*t_(7,1)*u_(3,3,2)*v_(3,3,2)*s_(3,3,2)+11*t_(6,1,1)*u_(4,4)*v_(3,3,2)*s_(3,3,2)+8*t_(4,4)*u_(4,4)*v_(3,3,2)*s_(3,3,2)+2*t_(8)*u_(4,2,2)*v_(4,2,2)*s_(3,3,2)+2*t_(8)*u_(6,1,1)*v_(4,2,2)*s_(3,3,2)+3*t_(8)*u_(6,2)*v_(4,2,2)*s_(4,2,2)+3*t_(8)*u_(4,3,1)*v_(4,2,2)*s_(3,3,2)+4*t_(8)*u_(5,2,1)*v_(4,2,2)*s_(3,3,2)+4*t_(7,1)*u_(7,1)*v_(4,2,2)*s_(3,3,2)+4*t_(8)*u_(4,3,1)*v_(4,2,2)*s_(4,2,2)+5*t_(8)*u_(5,2,1)*v_(4,2,2)*s_(4,2,2)+5*t_(8)*u_(4,2,2)*v_(4,2,2)*s_(4,2,2)+4*t_(7,1)*u_(4,4)*v_(4,2,2)*s_(3,3,2)+6*t_(7,1)*u_(7,1)*v_(4,2,2)*s_(4,2,2)+2*t_(4,4)*u_(4,4)*v_(4,2,2)*s_(3,3,2)+4*t_(7,1)*u_(4,4)*v_(4,2,2)*s_(4,2,2)+10*t_(7,1)*u_(6,2)*v_(4,2,2)*s_(3,3,2)+10*t_(7,1)*u_(6,1,1)*v_(4,2,2)*s_(3,3,2)+9*t_(7,1)*u_(5,3)*v_(4,2,2)*s_(3,3,2)+12*t_(7,1)*u_(6,2)*v_(4,2,2)*s_(4,2,2)+7*t_(6,2)*u_(4,4)*v_(4,2,2)*s_(3,3,2)+13*t_(7,1)*u_(6,1,1)*v_(4,2,2)*s_(4,2,2)+t_(8)*u_(6,2)*v_(4,2,2)*s_(3,3,2)+13*t_(7,1)*u_(5,3)*v_(4,2,2)*s_(4,2,2)+15*t_(6,1,1)*u_(4,4)*v_(4,2,2)*s_(3,3,2)+13*t_(6,1,1)*u_(4,4)*v_(4,2,2)*s_(4,2,2)+9*t_(4,4)*u_(4,4)*v_(4,2,2)*s_(4,2,2)+20*t_(6,2)*u_(6,2)*v_(4,2,2)*s_(3,3,2)+19*t_(7,1)*u_(4,2,2)*v_(4,2,2)*s_(3,3,2)+12*t_(5,3)*u_(4,4)*v_(4,2,2)*s_(3,3,2)+11*t_(6,2)*u_(4,4)*v_(4,2,2)*s_(4,2,2)+9*t_(5,3)*u_(4,4)*v_(4,2,2)*s_(4,2,2)+21*t_(7,1)*u_(4,3,1)*v_(4,2,2)*s_(3,3,2)+25*t_(7,1)*u_(5,2,1)*v_(4,2,2)*s_(3,3,2)+27*t_(6,1,1)*u_(6,1,1)*v_(4,2,2)*s_(3,3,2)+25*t_(6,2)*u_(6,1,1)*v_(4,2,2)*s_(3,3,2)+25*t_(7,1)*u_(4,2,2)*v_(4,2,2)*s_(4,2,2)+29*t_(6,2)*u_(6,1,1)*v_(4,2,2)*s_(4,2,2)+26*t_(6,1,1)*u_(5,3)*v_(4,2,2)*s_(3,3,2)+23*t_(6,2)*u_(5,3)*v_(4,2,2)*s_(3,3,2)+32*t_(7,1)*u_(5,2,1)*v_(4,2,2)*s_(4,2,2)+28*t_(6,2)*u_(6,2)*v_(4,2,2)*s_(4,2,2)+30*t_(7,1)*u_(4,3,1)*v_(4,2,2)*s_(4,2,2)+32*t_(4,4)*u_(4,2,2)*v_(4,2,2)*s_(3,3,2)+37*t_(6,1,1)*u_(6,1,1)*v_(4,2,2)*s_(4,2,2)+26*t_(6,2)*u_(5,3)*v_(4,2,2)*s_(4,2,2)+20*t_(5,3)*u_(5,3)*v_(4,2,2)*s_(3,3,2)+36*t_(6,1,1)*u_(5,3)*v_(4,2,2)*s_(4,2,2)+39*t_(5,2,1)*u_(4,4)*v_(4,2,2)*s_(3,3,2)+41*t_(4,4)*u_(4,3,1)*v_(4,2,2)*s_(3,3,2)+48*t_(6,2)*u_(4,2,2)*v_(4,2,2)*s_(3,3,2)+t_(8)*u_(7,1)*v_(4,2,2)*s_(3,3,2)+33*t_(5,3)*u_(5,3)*v_(4,2,2)*s_(4,2,2)+54*t_(4,4)*u_(4,2,2)*v_(4,2,2)*s_(4,2,2)+48*t_(5,2,1)*u_(4,4)*v_(4,2,2)*s_(4,2,2)+56*t_(6,1,1)*u_(4,2,2)*v_(4,2,2)*s_(3,3,2)+t_(8)*u_(7,1)*v_(4,2,2)*s_(4,2,2)+79*t_(6,1,1)*u_(4,3,1)*v_(4,3,1)*s_(3,3,2)+49*t_(5,2,1)*u_(4,4)*v_(4,3,1)*s_(4,3,1)+48*t_(4,4)*u_(4,3,1)*v_(4,3,1)*s_(4,3,1)+86*t_(6,2)*u_(5,2,1)*v_(4,3,1)*s_(4,2,2)+81*t_(5,3)*u_(5,2,1)*v_(4,3,1)*s_(3,3,2)+104*t_(6,1,1)*u_(5,2,1)*v_(4,3,1)*s_(4,2,2)+87*t_(6,2)*u_(4,3,1)*v_(4,3,1)*s_(4,2,2)+87*t_(5,3)*u_(4,3,1)*v_(4,3,1)*s_(3,3,2)+108*t_(6,1,1)*u_(4,3,1)*v_(4,3,1)*s_(4,2,2)+90*t_(6,2)*u_(5,2,1)*v_(4,3,1)*s_(4,3,1)+90*t_(6,2)*u_(4,3,1)*v_(4,3,1)*s_(4,3,1)+119*t_(6,1,1)*u_(5,2,1)*v_(4,3,1)*s_(4,3,1)+107*t_(5,3)*u_(5,2,1)*v_(4,3,1)*s_(4,2,2)+124*t_(6,1,1)*u_(4,3,1)*v_(4,3,1)*s_(4,3,1)+113*t_(5,3)*u_(4,3,1)*v_(4,3,1)*s_(4,2,2)+103*t_(5,3)*u_(5,2,1)*v_(4,3,1)*s_(4,3,1)+106*t_(5,3)*u_(4,3,1)*v_(4,3,1)*s_(4,3,1)+228*t_(5,2,1)*u_(5,2,1)*v_(4,3,1)*s_(3,3,2)+245*t_(5,2,1)*u_(4,3,1)*v_(4,3,1)*s_(3,3,2)+272*t_(4,3,1)*u_(4,3,1)*v_(4,3,1)*s_(3,3,2)+305*t_(5,2,1)*u_(5,2,1)*v_(4,3,1)*s_(4,2,2)+327*t_(5,2,1)*u_(4,3,1)*v_(4,3,1)*s_(4,2,2)+360*t_(4,3,1)*u_(4,3,1)*v_(4,3,1)*s_(4,2,2)+349*t_(5,2,1)*u_(5,2,1)*v_(4,3,1)*s_(4,3,1)+374*t_(5,2,1)*u_(4,3,1)*v_(4,3,1)*s_(4,3,1)+t_(8)*u_(8)*v_(4,3,1)*s_(4,3,1)+t_(8)*u_(4,4)*v_(4,3,1)*s_(4,3,1)+2*t_(8)*u_(5,3)*v_(4,3,1)*s_(3,3,2)+7*t_(7,1)*u_(7,1)*v_(4,3,1)*s_(4,3,1)+5*t_(7,1)*u_(4,4)*v_(4,3,1)*s_(4,3,1)+10*t_(7,1)*u_(6,2)*v_(4,3,1)*s_(3,3,2)+11*t_(7,1)*u_(6,1,1)*v_(4,3,1)*s_(3,3,2)+3*t_(4,4)*u_(4,4)*v_(4,3,1)*s_(3,3,2)+11*t_(7,1)*u_(5,3)*v_(4,3,1)*s_(3,3,2)+12*t_(7,1)*u_(6,2)*v_(4,3,1)*s_(4,2,2)+15*t_(7,1)*u_(6,1,1)*v_(4,3,1)*s_(4,2,2)+4*t_(4,4)*u_(4,4)*v_(4,3,1)*s_(4,2,2)+13*t_(7,1)*u_(5,3)*v_(4,3,1)*s_(4,2,2)+13*t_(6,1,1)*u_(4,4)*v_(4,3,1)*s_(3,3,2)+9*t_(6,2)*u_(4,4)*v_(4,3,1)*s_(3,3,2)+12*t_(7,1)*u_(6,2)*v_(4,3,1)*s_(4,3,1)+16*t_(7,1)*u_(6,1,1)*v_(4,3,1)*s_(4,3,1)+4*t_(4,4)*u_(4,4)*v_(4,3,1)*s_(4,3,1)+11*t_(6,2)*u_(4,4)*v_(4,3,1)*s_(4,2,2)+12*t_(7,1)*u_(5,3)*v_(4,3,1)*s_(4,3,1)+8*t_(5,3)*u_(4,4)*v_(4,3,1)*s_(3,3,2)+18*t_(6,1,1)*u_(4,4)*v_(4,3,1)*s_(4,2,2)+20*t_(6,2)*u_(6,2)*v_(4,3,1)*s_(3,3,2)+25*t_(6,2)*u_(6,1,1)*v_(4,3,1)*s_(3,3,2)+26*t_(7,1)*u_(4,3,1)*v_(4,3,1)*s_(3,3,2)+26*t_(7,1)*u_(5,2,1)*v_(4,3,1)*s_(3,3,2)+27*t_(6,1,1)*u_(6,1,1)*v_(4,3,1)*s_(3,3,2)+9*t_(6,2)*u_(4,4)*v_(4,3,1)*s_(4,3,1)+17*t_(6,1,1)*u_(4,4)*v_(4,3,1)*s_(4,3,1)+10*t_(5,3)*u_(4,4)*v_(4,3,1)*s_(4,2,2)+21*t_(6,2)*u_(5,3)*v_(4,3,1)*s_(3,3,2)+24*t_(6,2)*u_(6,2)*v_(4,3,1)*s_(4,2,2)+31*t_(6,1,1)*u_(5,3)*v_(4,3,1)*s_(3,3,2)+34*t_(6,2)*u_(6,1,1)*v_(4,3,1)*s_(4,2,2)+38*t_(6,1,1)*u_(6,1,1)*v_(4,3,1)*s_(4,2,2)+37*t_(7,1)*u_(5,2,1)*v_(4,3,1)*s_(4,2,2)+36*t_(7,1)*u_(4,3,1)*v_(4,3,1)*s_(4,2,2)+9*t_(5,3)*u_(4,4)*v_(4,3,1)*s_(4,3,1)+20*t_(5,3)*u_(5,3)*v_(4,3,1)*s_(3,3,2)+25*t_(6,2)*u_(5,3)*v_(4,3,1)*s_(4,2,2)+23*t_(6,2)*u_(6,2)*v_(4,3,1)*s_(4,3,1)+33*t_(6,2)*u_(6,1,1)*v_(4,3,1)*s_(4,3,1)+40*t_(7,1)*u_(4,3,1)*v_(4,3,1)*s_(4,3,1)+39*t_(6,1,1)*u_(5,3)*v_(4,3,1)*s_(4,2,2)+41*t_(7,1)*u_(5,2,1)*v_(4,3,1)*s_(4,3,1)+44*t_(6,1,1)*u_(6,1,1)*v_(4,3,1)*s_(4,3,1)+38*t_(5,2,1)*u_(4,4)*v_(4,3,1)*s_(3,3,2)+42*t_(4,4)*u_(4,3,1)*v_(4,3,1)*s_(3,3,2)+23*t_(6,2)*u_(5,3)*v_(4,3,1)*s_(4,3,1)+36*t_(6,1,1)*u_(5,3)*v_(4,3,1)*s_(4,3,1)+24*t_(5,3)*u_(5,3)*v_(4,3,1)*s_(4,2,2)+t_(8)*u_(7,1)*v_(4,3,1)*s_(3,3,2)+50*t_(5,2,1)*u_(4,4)*v_(4,3,1)*s_(4,2,2)+t_(8)*u_(7,1)*v_(4,3,1)*s_(4,2,2)+63*t_(6,2)*u_(5,2,1)*v_(4,3,1)*s_(3,3,2)+56*t_(4,4)*u_(4,3,1)*v_(4,3,1)*s_(4,2,2)+65*t_(6,2)*u_(4,3,1)*v_(4,3,1)*s_(3,3,2)+76*t_(6,1,1)*u_(5,2,1)*v_(4,3,1)*s_(3,3,2)+23*t_(5,3)*u_(5,3)*v_(4,3,1)*s_(4,3,1)+2*t_(8)*u_(6,2)*v_(4,3,1)*s_(3,3,2)+2*t_(8)*u_(6,2)*v_(4,3,1)*s_(4,2,2)+2*t_(8)*u_(7,1)*v_(4,3,1)*s_(4,3,1)+2*t_(8)*u_(6,1,1)*v_(4,3,1)*s_(3,3,2)+2*t_(8)*u_(5,3)*v_(4,3,1)*s_(4,2,2)+t_(8)*u_(4,4)*v_(4,3,1)*s_(3,3,2)+3*t_(8)*u_(6,1,1)*v_(4,3,1)*s_(4,2,2)+t_(8)*u_(4,4)*v_(4,3,1)*s_(4,2,2)+3*t_(8)*u_(5,3)*v_(4,3,1)*s_(4,3,1)+3*t_(8)*u_(6,2)*v_(4,3,1)*s_(4,3,1)+3*t_(8)*u_(6,1,1)*v_(4,3,1)*s_(4,3,1)+4*t_(8)*u_(4,3,1)*v_(4,3,1)*s_(3,3,2)+4*t_(8)*u_(5,2,1)*v_(4,3,1)*s_(3,3,2)+5*t_(7,1)*u_(7,1)*v_(4,3,1)*s_(3,3,2)+6*t_(7,1)*u_(7,1)*v_(4,3,1)*s_(4,2,2)+6*t_(8)*u_(4,3,1)*v_(4,3,1)*s_(4,2,2)+6*t_(8)*u_(5,2,1)*v_(4,3,1)*s_(4,2,2)+5*t_(7,1)*u_(4,4)*v_(4,3,1)*s_(3,3,2)+6*t_(8)*u_(4,3,1)*v_(4,3,1)*s_(4,3,1)+7*t_(8)*u_(5,2,1)*v_(4,3,1)*s_(4,3,1)+6*t_(7,1)*u_(4,4)*v_(4,3,1)*s_(4,2,2)+42*t_(7,1)*u_(5,2,1)*v_(5,2,1)*s_(4,3,1)+19*t_(6,2)*u_(6,2)*v_(5,2,1)*s_(5,2,1)+31*t_(6,2)*u_(6,1,1)*v_(5,2,1)*s_(5,2,1)+40*t_(7,1)*u_(5,2,1)*v_(5,2,1)*s_(5,2,1)+41*t_(6,1,1)*u_(6,1,1)*v_(5,2,1)*s_(5,2,1)+19*t_(6,2)*u_(5,3)*v_(5,2,1)*s_(4,3,1)+20*t_(5,3)*u_(5,3)*v_(5,2,1)*s_(4,2,2)+19*t_(6,2)*u_(5,3)*v_(5,2,1)*s_(5,2,1)+34*t_(6,1,1)*u_(5,3)*v_(5,2,1)*s_(4,3,1)+32*t_(6,1,1)*u_(5,3)*v_(5,2,1)*s_(5,2,1)+60*t_(6,2)*u_(5,2,1)*v_(5,2,1)*s_(3,3,2)+76*t_(6,1,1)*u_(5,2,1)*v_(5,2,1)*s_(3,3,2)+19*t_(5,3)*u_(5,3)*v_(5,2,1)*s_(4,3,1)+19*t_(5,3)*u_(5,3)*v_(5,2,1)*s_(5,2,1)+38*t_(5,2,1)*u_(5,2,1)*v_(5,2,1)*s_(4,4)+t_(8)*u_(7,1)*v_(5,2,1)*s_(4,2,2)+t_(8)*u_(7,1)*v_(5,2,1)*s_(4,3,1)+71*t_(5,3)*u_(5,2,1)*v_(5,2,1)*s_(3,3,2)+80*t_(6,2)*u_(5,2,1)*v_(5,2,1)*s_(4,2,2)+101*t_(6,1,1)*u_(5,2,1)*v_(5,2,1)*s_(4,2,2)+89*t_(6,2)*u_(5,2,1)*v_(5,2,1)*s_(4,3,1)+84*t_(6,2)*u_(5,2,1)*v_(5,2,1)*s_(5,2,1)+109*t_(6,1,1)*u_(5,2,1)*v_(5,2,1)*s_(5,2,1)+117*t_(6,1,1)*u_(5,2,1)*v_(5,2,1)*s_(4,3,1)+93*t_(5,3)*u_(5,2,1)*v_(5,2,1)*s_(4,2,2)+87*t_(5,3)*u_(5,2,1)*v_(5,2,1)*s_(5,2,1)+98*t_(5,3)*u_(5,2,1)*v_(5,2,1)*s_(4,3,1)+218*t_(5,2,1)*u_(5,2,1)*v_(5,2,1)*s_(3,3,2)+291*t_(5,2,1)*u_(5,2,1)*v_(5,2,1)*s_(4,2,2)+330*t_(5,2,1)*u_(5,2,1)*v_(5,2,1)*s_(4,3,1)+t_(8)*u_(6,1,1)*v_(5,2,1)*s_(4,4)+t_(8)*u_(6,1,1)*v_(5,2,1)*s_(3,3,2)+t_(8)*u_(8)*v_(5,2,1)*s_(5,2,1)+t_(8)*u_(5,3)*v_(5,2,1)*s_(3,3,2)+2*t_(8)*u_(6,2)*v_(5,2,1)*s_(4,2,2)+2*t_(8)*u_(7,1)*v_(5,2,1)*s_(5,2,1)+t_(8)*u_(5,2,1)*v_(5,2,1)*s_(4,4)+2*t_(8)*u_(6,1,1)*v_(5,2,1)*s_(4,2,2)+2*t_(7,1)*u_(7,1)*v_(5,2,1)*s_(3,3,2)+2*t_(8)*u_(5,3)*v_(5,2,1)*s_(4,2,2)+2*t_(8)*u_(6,2)*v_(5,2,1)*s_(4,3,1)+3*t_(8)*u_(6,1,1)*v_(5,2,1)*s_(4,3,1)+2*t_(8)*u_(5,3)*v_(5,2,1)*s_(4,3,1)+3*t_(8)*u_(6,2)*v_(5,2,1)*s_(5,2,1)+4*t_(8)*u_(5,2,1)*v_(5,2,1)*s_(3,3,2)+3*t_(8)*u_(6,1,1)*v_(5,2,1)*s_(5,2,1)+3*t_(8)*u_(5,3)*v_(5,2,1)*s_(5,2,1)+5*t_(7,1)*u_(7,1)*v_(5,2,1)*s_(4,2,2)+2*t_(7,1)*u_(6,1,1)*v_(5,2,1)*s_(4,4)+5*t_(8)*u_(5,2,1)*v_(5,2,1)*s_(4,2,2)+5*t_(7,1)*u_(7,1)*v_(5,2,1)*s_(4,3,1)+6*t_(7,1)*u_(6,2)*v_(5,2,1)*s_(3,3,2)+8*t_(7,1)*u_(6,1,1)*v_(5,2,1)*s_(3,3,2)+8*t_(8)*u_(5,2,1)*v_(5,2,1)*s_(4,3,1)+7*t_(8)*u_(5,2,1)*v_(5,2,1)*s_(5,2,1)+7*t_(7,1)*u_(7,1)*v_(5,2,1)*s_(5,2,1)+3*t_(6,2)*u_(6,1,1)*v_(5,2,1)*s_(4,4)+6*t_(7,1)*u_(5,3)*v_(5,2,1)*s_(3,3,2)+5*t_(6,1,1)*u_(6,1,1)*v_(5,2,1)*s_(4,4)+10*t_(7,1)*u_(6,2)*v_(5,2,1)*s_(4,2,2)+5*t_(7,1)*u_(5,2,1)*v_(5,2,1)*s_(4,4)+12*t_(7,1)*u_(6,1,1)*v_(5,2,1)*s_(4,2,2)+t_(8)*u_(6,2)*v_(5,2,1)*s_(3,3,2)+3*t_(6,1,1)*u_(5,3)*v_(5,2,1)*s_(4,4)+10*t_(7,1)*u_(5,3)*v_(5,2,1)*s_(4,2,2)+10*t_(7,1)*u_(6,2)*v_(5,2,1)*s_(4,3,1)+16*t_(7,1)*u_(6,1,1)*v_(5,2,1)*s_(4,3,1)+11*t_(7,1)*u_(6,2)*v_(5,2,1)*s_(5,2,1)+16*t_(7,1)*u_(6,1,1)*v_(5,2,1)*s_(5,2,1)+14*t_(6,2)*u_(6,2)*v_(5,2,1)*s_(3,3,2)+20*t_(6,2)*u_(6,1,1)*v_(5,2,1)*s_(3,3,2)+10*t_(7,1)*u_(5,3)*v_(5,2,1)*s_(4,3,1)+27*t_(6,1,1)*u_(6,1,1)*v_(5,2,1)*s_(3,3,2)+11*t_(7,1)*u_(5,3)*v_(5,2,1)*s_(5,2,1)+25*t_(7,1)*u_(5,2,1)*v_(5,2,1)*s_(3,3,2)+8*t_(6,2)*u_(5,2,1)*v_(5,2,1)*s_(4,4)+14*t_(6,1,1)*u_(5,2,1)*v_(5,2,1)*s_(4,4)+14*t_(6,2)*u_(5,3)*v_(5,2,1)*s_(3,3,2)+20*t_(6,2)*u_(6,2)*v_(5,2,1)*s_(4,2,2)+21*t_(6,1,1)*u_(5,3)*v_(5,2,1)*s_(3,3,2)+28*t_(6,2)*u_(6,1,1)*v_(5,2,1)*s_(4,2,2)+35*t_(6,1,1)*u_(6,1,1)*v_(5,2,1)*s_(4,2,2)+34*t_(7,1)*u_(5,2,1)*v_(5,2,1)*s_(4,2,2)+8*t_(5,3)*u_(5,2,1)*v_(5,2,1)*s_(4,4)+14*t_(5,3)*u_(5,3)*v_(5,2,1)*s_(3,3,2)+20*t_(6,2)*u_(5,3)*v_(5,2,1)*s_(4,2,2)+19*t_(6,2)*u_(6,2)*v_(5,2,1)*s_(4,3,1)+33*t_(6,2)*u_(6,1,1)*v_(5,2,1)*s_(4,3,1)+29*t_(6,1,1)*u_(5,3)*v_(5,2,1)*s_(4,2,2)+44*t_(6,1,1)*u_(6,1,1)*v_(5,2,1)*s_(4,3,1)+t_(8)*u_(8)*v_(6,1,1)*s_(6,1,1)+t_(8)*u_(6,2)*v_(6,1,1)*s_(5,2,1)+t_(8)*u_(6,2)*v_(6,1,1)*s_(6,1,1)+2*t_(8)*u_(6,1,1)*v_(6,1,1)*s_(5,2,1)+2*t_(7,1)*u_(6,2)*v_(6,1,1)*s_(4,2,2)+4*t_(7,1)*u_(6,1,1)*v_(6,1,1)*s_(4,2,2)+4*t_(6,1,1)*u_(6,1,1)*v_(6,1,1)*s_(4,4)+t_(6,2)*u_(6,1,1)*v_(6,1,1)*s_(4,4)+3*t_(7,1)*u_(7,1)*v_(6,1,1)*s_(5,2,1)+2*t_(7,1)*u_(7,1)*v_(6,1,1)*s_(6,1,1)+2*t_(7,1)*u_(6,1,1)*v_(6,1,1)*s_(5,3)+5*t_(7,1)*u_(6,1,1)*v_(6,1,1)*s_(4,3,1)+6*t_(6,2)*u_(6,1,1)*v_(6,1,1)*s_(3,3,2)+3*t_(7,1)*u_(6,2)*v_(6,1,1)*s_(4,3,1)+6*t_(6,1,1)*u_(6,1,1)*v_(6,1,1)*s_(3,3,2)+3*t_(6,2)*u_(6,2)*v_(6,1,1)*s_(3,3,2)+2*t_(7,1)*u_(6,2)*v_(6,1,1)*s_(6,1,1)+3*t_(7,1)*u_(6,1,1)*v_(6,1,1)*s_(6,1,1)+4*t_(6,2)*u_(6,2)*v_(6,1,1)*s_(4,2,2)+4*t_(7,1)*u_(6,2)*v_(6,1,1)*s_(5,2,1)+7*t_(7,1)*u_(6,1,1)*v_(6,1,1)*s_(5,2,1)+3*t_(6,1,1)*u_(6,1,1)*v_(6,1,1)*s_(5,3)+11*t_(6,1,1)*u_(6,1,1)*v_(6,1,1)*s_(4,2,2)+3*t_(6,2)*u_(6,1,1)*v_(6,1,1)*s_(5,3)+3*t_(6,2)*u_(6,1,1)*v_(6,1,1)*s_(6,1,1)+3*t_(6,2)*u_(6,2)*v_(6,1,1)*s_(6,1,1)+10*t_(6,2)*u_(6,1,1)*v_(6,1,1)*s_(4,2,2)+10*t_(6,2)*u_(6,1,1)*v_(6,1,1)*s_(4,3,1)+18*t_(6,1,1)*u_(6,1,1)*v_(6,1,1)*s_(4,3,1)+6*t_(6,2)*u_(6,2)*v_(6,1,1)*s_(4,3,1)+t_(8)*u_(6,2)*v_(6,1,1)*s_(4,3,1)+6*t_(6,2)*u_(6,2)*v_(6,1,1)*s_(5,2,1)+12*t_(6,2)*u_(6,1,1)*v_(6,1,1)*s_(5,2,1)+15*t_(6,1,1)*u_(6,1,1)*v_(6,1,1)*s_(5,2,1)+t_(8)*u_(7,1)*v_(6,1,1)*s_(5,2,1)+t_(8)*u_(7,1)*v_(6,1,1)*s_(6,1,1)+t_(8)*u_(6,1,1)*v_(6,1,1)*s_(5,3)+t_(8)*u_(6,1,1)*v_(6,1,1)*s_(4,2,2)+t_(7,1)*u_(6,2)*v_(6,1,1)*s_(3,3,2)+t_(7,1)*u_(7,1)*v_(6,1,1)*s_(4,2,2)+t_(7,1)*u_(7,1)*v_(6,1,1)*s_(4,3,1)+t_(7,1)*u_(6,1,1)*v_(6,1,1)*s_(4,4)+t_(7,1)*u_(6,1,1)*v_(6,1,1)*s_(3,3,2)+41*t_(5,2,1)*u_(5,2,1)*v_(4,4)*s_(4,2,2)+43*t_(5,2,1)*u_(5,2,1)*v_(4,4)*s_(4,3,1)+t_(7,1)*u_(4,4)*v_(4,4)*s_(4,2,2)+t_(8)*u_(5,2,1)*v_(4,4)*s_(4,2,2)+t_(8)*u_(5,2,1)*v_(4,4)*s_(4,3,1)+t_(8)*u_(4,4)*v_(4,4)*s_(4,2,2)+2*t_(7,1)*u_(4,4)*v_(4,4)*s_(3,3,2)+t_(7,1)*u_(5,3)*v_(4,4)*s_(3,3,2)+t_(8)*u_(5,3)*v_(4,4)*s_(3,3,2)+t_(7,1)*u_(6,1,1)*v_(4,4)*s_(4,2,2)+2*t_(6,1,1)*u_(4,4)*v_(4,4)*s_(4,2,2)+t_(7,1)*u_(5,3)*v_(4,4)*s_(4,2,2)+t_(6,1,1)*u_(6,1,1)*v_(4,4)*s_(4,4)+t_(7,1)*u_(6,1,1)*v_(4,4)*s_(4,3,1)+3*t_(6,1,1)*u_(4,4)*v_(4,4)*s_(3,3,2)+t_(6,1,1)*u_(6,1,1)*v_(4,4)*s_(3,3,2)+2*t_(7,1)*u_(5,2,1)*v_(4,4)*s_(3,3,2)+2*t_(4,4)*u_(4,4)*v_(4,4)*s_(4,2,2)+t_(6,2)*u_(6,1,1)*v_(4,4)*s_(3,3,2)+2*t_(6,2)*u_(6,1,1)*v_(4,4)*s_(4,2,2)+t_(6,1,1)*u_(4,4)*v_(4,4)*s_(4,3,1)+t_(6,1,1)*u_(5,3)*v_(4,4)*s_(3,3,2)+t_(6,1,1)*u_(5,2,1)*v_(4,4)*s_(4,4)+t_(6,2)*u_(4,4)*v_(4,4)*s_(4,2,2)+t_(6,2)*u_(5,3)*v_(4,4)*s_(3,3,2)+4*t_(7,1)*u_(5,2,1)*v_(4,4)*s_(4,2,2)+3*t_(6,1,1)*u_(6,1,1)*v_(4,4)*s_(4,2,2)+4*t_(7,1)*u_(5,2,1)*v_(4,4)*s_(4,3,1)+2*t_(5,2,1)*u_(4,4)*v_(4,4)*s_(3,3,2)+2*t_(6,2)*u_(6,1,1)*v_(4,4)*s_(4,3,1)+4*t_(6,1,1)*u_(5,3)*v_(4,4)*s_(4,2,2)+5*t_(6,1,1)*u_(6,1,1)*v_(4,4)*s_(4,3,1)+2*t_(6,1,1)*u_(5,3)*v_(4,4)*s_(4,3,1)+3*t_(5,2,1)*u_(4,4)*v_(4,4)*s_(4,2,2)+5*t_(6,2)*u_(5,2,1)*v_(4,4)*s_(3,3,2)+8*t_(6,1,1)*u_(5,2,1)*v_(4,4)*s_(3,3,2)+3*t_(5,2,1)*u_(4,4)*v_(4,4)*s_(4,3,1)+5*t_(5,2,1)*u_(5,2,1)*v_(4,4)*s_(4,4)+5*t_(5,3)*u_(5,2,1)*v_(4,4)*s_(3,3,2)+8*t_(6,2)*u_(5,2,1)*v_(4,4)*s_(4,2,2)+11*t_(6,1,1)*u_(5,2,1)*v_(4,4)*s_(4,2,2)+8*t_(6,2)*u_(5,2,1)*v_(4,4)*s_(4,3,1)+8*t_(5,3)*u_(5,2,1)*v_(4,4)*s_(4,2,2)+14*t_(6,1,1)*u_(5,2,1)*v_(4,4)*s_(4,3,1)+8*t_(5,3)*u_(5,2,1)*v_(4,4)*s_(4,3,1)+32*t_(5,2,1)*u_(5,2,1)*v_(4,4)*s_(3,3,2)+t_(8)*u_(6,1,1)*v_(5,3)*s_(4,3,1)+t_(8)*u_(6,1,1)*v_(5,3)*s_(5,2,1)+t_(7,1)*u_(6,1,1)*v_(5,3)*s_(3,3,2)+2*t_(7,1)*u_(6,1,1)*v_(5,3)*s_(4,2,2)+t_(6,1,1)*u_(6,1,1)*v_(5,3)*s_(4,4)+t_(7,1)*u_(5,3)*v_(5,3)*s_(3,3,2)+t_(7,1)*u_(5,3)*v_(5,3)*s_(4,2,2)+3*t_(6,2)*u_(6,1,1)*v_(5,3)*s_(3,3,2)+3*t_(7,1)*u_(6,1,1)*v_(5,3)*s_(4,3,1)+4*t_(7,1)*u_(6,1,1)*v_(5,3)*s_(5,2,1)+6*t_(6,1,1)*u_(6,1,1)*v_(5,3)*s_(3,3,2)+3*t_(6,1,1)*u_(6,1,1)*v_(5,3)*s_(5,3)+4*t_(6,1,1)*u_(5,3)*v_(5,3)*s_(3,3,2)+4*t_(6,2)*u_(6,1,1)*v_(5,3)*s_(4,2,2)+10*t_(6,1,1)*u_(6,1,1)*v_(5,3)*s_(4,2,2)+4*t_(6,1,1)*u_(5,3)*v_(5,3)*s_(4,2,2)+t_(6,2)*u_(5,3)*v_(5,3)*s_(4,2,2)+6*t_(6,2)*u_(6,1,1)*v_(5,3)*s_(4,3,1)+10*t_(6,1,1)*u_(6,1,1)*v_(5,3)*s_(4,3,1)+6*t_(6,2)*u_(6,1,1)*v_(5,3)*s_(5,2,1)+12*t_(6,1,1)*u_(6,1,1)*v_(5,3)*s_(5,2,1)+6*t_(6,1,1)*u_(5,3)*v_(5,3)*s_(4,3,1)+6*t_(6,1,1)*u_(5,3)*v_(5,3)*s_(5,2,1)+t_(8)*u_(5,3)*v_(5,3)*s_(4,2,2)+172*u_(5,2,1)*v_(4,2,2)*s_(4,2,2)*t_(3,3,2)+196*u_(4,3,1)*v_(4,2,2)*s_(4,2,2)*t_(3,3,2)+233*u_(5,2,1)*v_(4,2,2)*s_(4,2,2)*t_(4,2,2)+255*u_(4,3,1)*v_(4,2,2)*s_(4,2,2)*t_(4,2,2)+7*u_(7,1)*v_(3,3,2)*s_(3,3,2)*t_(3,3,2)+17*u_(4,4)*v_(3,3,2)*s_(3,3,2)*t_(3,3,2)+20*u_(6,2)*v_(3,3,2)*s_(3,3,2)*t_(3,3,2)+28*u_(6,1,1)*v_(3,3,2)*s_(3,3,2)*t_(3,3,2)+38*u_(5,3)*v_(3,3,2)*s_(3,3,2)*t_(3,3,2)+89*u_(4,2,2)*v_(3,3,2)*s_(3,3,2)*t_(3,3,2)+95*u_(5,2,1)*v_(3,3,2)*s_(3,3,2)*t_(3,3,2)+113*u_(4,3,1)*v_(3,3,2)*s_(3,3,2)*t_(3,3,2)+50*u_(4,4)*v_(4,3,1)*s_(4,2,2)*t_(4,2,2)+56*u_(6,2)*v_(4,3,1)*s_(4,2,2)*t_(3,3,2)+67*u_(6,1,1)*v_(4,3,1)*s_(4,2,2)*t_(3,3,2)+62*u_(5,3)*v_(4,3,1)*s_(3,3,2)*t_(3,3,2)+56*u_(4,4)*v_(4,3,1)*s_(4,3,1)*t_(4,2,2)+65*u_(6,2)*v_(4,3,1)*s_(4,3,1)*t_(3,3,2)+79*u_(6,1,1)*v_(4,3,1)*s_(4,3,1)*t_(3,3,2)+76*u_(6,2)*v_(4,3,1)*s_(4,2,2)*t_(4,2,2)+77*u_(5,3)*v_(4,3,1)*s_(4,2,2)*t_(3,3,2)+91*u_(6,1,1)*v_(4,3,1)*s_(4,2,2)*t_(4,2,2)+48*u_(4,4)*v_(4,3,1)*s_(4,3,1)*t_(4,3,1)+87*u_(6,2)*v_(4,3,1)*s_(4,3,1)*t_(4,2,2)+87*u_(5,3)*v_(4,3,1)*s_(4,3,1)*t_(3,3,2)+108*u_(6,1,1)*v_(4,3,1)*s_(4,3,1)*t_(4,2,2)+106*u_(5,3)*v_(4,3,1)*s_(4,2,2)*t_(4,2,2)+90*u_(6,2)*v_(4,3,1)*s_(4,3,1)*t_(4,3,1)+124*u_(6,1,1)*v_(4,3,1)*s_(4,3,1)*t_(4,3,1)+113*u_(5,3)*v_(4,3,1)*s_(4,3,1)*t_(4,2,2)+158*u_(5,2,1)*v_(4,3,1)*s_(3,3,2)*t_(3,3,2)+180*u_(4,3,1)*v_(4,3,1)*s_(3,3,2)*t_(3,3,2)+106*u_(5,3)*v_(4,3,1)*s_(4,3,1)*t_(4,3,1)+210*u_(5,2,1)*v_(4,3,1)*s_(4,2,2)*t_(3,3,2)+232*u_(4,3,1)*v_(4,3,1)*s_(4,2,2)*t_(3,3,2)+245*u_(5,2,1)*v_(4,3,1)*s_(4,3,1)*t_(3,3,2)+279*u_(5,2,1)*v_(4,3,1)*s_(4,2,2)*t_(4,2,2)+272*u_(4,3,1)*v_(4,3,1)*s_(4,3,1)*t_(3,3,2)+306*u_(4,3,1)*v_(4,3,1)*s_(4,2,2)*t_(4,2,2)+327*u_(5,2,1)*v_(4,3,1)*s_(4,3,1)*t_(4,2,2)+360*u_(4,3,1)*v_(4,3,1)*s_(4,3,1)*t_(4,2,2)+374*u_(5,2,1)*v_(4,3,1)*s_(4,3,1)*t_(4,3,1)+2*u_(8)*v_(4,2,2)*s_(4,2,2)*t_(3,3,2)+2*u_(8)*v_(4,2,2)*s_(3,3,2)*t_(3,3,2)+5*u_(8)*v_(4,2,2)*s_(4,2,2)*t_(4,2,2)+11*u_(7,1)*v_(4,2,2)*s_(3,3,2)*t_(3,3,2)+19*u_(7,1)*v_(4,2,2)*s_(4,2,2)*t_(3,3,2)+25*u_(7,1)*v_(4,2,2)*s_(4,2,2)*t_(4,2,2)+31*u_(4,4)*v_(4,2,2)*s_(3,3,2)*t_(3,3,2)+32*u_(4,4)*v_(4,2,2)*s_(4,2,2)*t_(3,3,2)+35*u_(6,1,1)*v_(4,2,2)*s_(3,3,2)*t_(3,3,2)+36*u_(6,2)*v_(4,2,2)*s_(3,3,2)*t_(3,3,2)+48*u_(6,2)*v_(4,2,2)*s_(4,2,2)*t_(3,3,2)+48*u_(5,3)*v_(4,2,2)*s_(3,3,2)*t_(3,3,2)+54*u_(4,4)*v_(4,2,2)*s_(4,2,2)*t_(4,2,2)+56*u_(6,1,1)*v_(4,2,2)*s_(4,2,2)*t_(3,3,2)+73*u_(6,1,1)*v_(4,2,2)*s_(4,2,2)*t_(4,2,2)+72*u_(6,2)*v_(4,2,2)*s_(4,2,2)*t_(4,2,2)+78*u_(5,3)*v_(4,2,2)*s_(4,2,2)*t_(3,3,2)+91*u_(5,3)*v_(4,2,2)*s_(4,2,2)*t_(4,2,2)+128*u_(4,2,2)*v_(4,2,2)*s_(3,3,2)*t_(3,3,2)+127*u_(5,2,1)*v_(4,2,2)*s_(3,3,2)*t_(3,3,2)+145*u_(4,3,1)*v_(4,2,2)*s_(3,3,2)*t_(3,3,2)+152*u_(4,2,2)*v_(4,2,2)*s_(4,2,2)*t_(3,3,2)+43*u_(5,2,1)*v_(5,2,1)*s_(4,4)*t_(4,3,1)+93*u_(6,1,1)*v_(5,2,1)*s_(4,2,2)*t_(4,2,2)+71*u_(5,3)*v_(5,2,1)*s_(5,2,1)*t_(3,3,2)+80*u_(6,2)*v_(5,2,1)*s_(5,2,1)*t_(4,2,2)+101*u_(6,1,1)*v_(5,2,1)*s_(5,2,1)*t_(4,2,2)+86*u_(6,2)*v_(5,2,1)*s_(4,3,1)*t_(4,2,2)+81*u_(5,3)*v_(5,2,1)*s_(4,3,1)*t_(3,3,2)+104*u_(6,1,1)*v_(5,2,1)*s_(4,3,1)*t_(4,2,2)+101*u_(5,3)*v_(5,2,1)*s_(4,2,2)*t_(4,2,2)+89*u_(6,2)*v_(5,2,1)*s_(5,2,1)*t_(4,3,1)+84*u_(6,2)*v_(5,2,1)*s_(5,2,1)*t_(5,2,1)+109*u_(6,1,1)*v_(5,2,1)*s_(5,2,1)*t_(5,2,1)+117*u_(6,1,1)*v_(5,2,1)*s_(5,2,1)*t_(4,3,1)+93*u_(5,3)*v_(5,2,1)*s_(5,2,1)*t_(4,2,2)+90*u_(6,2)*v_(5,2,1)*s_(4,3,1)*t_(4,3,1)+119*u_(6,1,1)*v_(5,2,1)*s_(4,3,1)*t_(4,3,1)+107*u_(5,3)*v_(5,2,1)*s_(4,3,1)*t_(4,2,2)+147*u_(5,2,1)*v_(5,2,1)*s_(3,3,2)*t_(3,3,2)+87*u_(5,3)*v_(5,2,1)*s_(5,2,1)*t_(5,2,1)+98*u_(5,3)*v_(5,2,1)*s_(5,2,1)*t_(4,3,1)+103*u_(5,3)*v_(5,2,1)*s_(4,3,1)*t_(4,3,1)+198*u_(5,2,1)*v_(5,2,1)*s_(4,2,2)*t_(3,3,2)+218*u_(5,2,1)*v_(5,2,1)*s_(5,2,1)*t_(3,3,2)+228*u_(5,2,1)*v_(5,2,1)*s_(4,3,1)*t_(3,3,2)+267*u_(5,2,1)*v_(5,2,1)*s_(4,2,2)*t_(4,2,2)+291*u_(5,2,1)*v_(5,2,1)*s_(5,2,1)*t_(4,2,2)+305*u_(5,2,1)*v_(5,2,1)*s_(4,3,1)*t_(4,2,2)+330*u_(5,2,1)*v_(5,2,1)*s_(5,2,1)*t_(4,3,1)+349*u_(5,2,1)*v_(5,2,1)*s_(4,3,1)*t_(4,3,1)+2*u_(8)*v_(4,3,1)*s_(3,3,2)*t_(3,3,2)+3*u_(8)*v_(4,3,1)*s_(4,2,2)*t_(3,3,2)+4*u_(8)*v_(4,3,1)*s_(4,2,2)*t_(4,2,2)+4*u_(8)*v_(4,3,1)*s_(4,3,1)*t_(3,3,2)+6*u_(8)*v_(4,3,1)*s_(4,3,1)*t_(4,2,2)+6*u_(8)*v_(4,3,1)*s_(4,3,1)*t_(4,3,1)+16*u_(7,1)*v_(4,3,1)*s_(3,3,2)*t_(3,3,2)+21*u_(7,1)*v_(4,3,1)*s_(4,2,2)*t_(3,3,2)+26*u_(7,1)*v_(4,3,1)*s_(4,3,1)*t_(3,3,2)+30*u_(7,1)*v_(4,3,1)*s_(4,2,2)*t_(4,2,2)+30*u_(4,4)*v_(4,3,1)*s_(3,3,2)*t_(3,3,2)+36*u_(7,1)*v_(4,3,1)*s_(4,3,1)*t_(4,2,2)+42*u_(6,2)*v_(4,3,1)*s_(3,3,2)*t_(3,3,2)+41*u_(4,4)*v_(4,3,1)*s_(4,2,2)*t_(3,3,2)+40*u_(7,1)*v_(4,3,1)*s_(4,3,1)*t_(4,3,1)+51*u_(6,1,1)*v_(4,3,1)*s_(3,3,2)*t_(3,3,2)+42*u_(4,4)*v_(4,3,1)*s_(4,3,1)*t_(3,3,2)+u_(8)*v_(5,2,1)*s_(4,4)*t_(4,2,2)+u_(8)*v_(5,2,1)*s_(4,4)*t_(4,3,1)+u_(8)*v_(5,2,1)*s_(5,2,1)*t_(4,4)+3*u_(8)*v_(5,2,1)*s_(3,3,2)*t_(3,3,2)+4*u_(8)*v_(5,2,1)*s_(4,2,2)*t_(3,3,2)+4*u_(8)*v_(5,2,1)*s_(5,2,1)*t_(3,3,2)+5*u_(8)*v_(5,2,1)*s_(4,2,2)*t_(4,2,2)+4*u_(8)*v_(5,2,1)*s_(4,3,1)*t_(3,3,2)+5*u_(8)*v_(5,2,1)*s_(5,2,1)*t_(4,2,2)+6*u_(8)*v_(5,2,1)*s_(4,3,1)*t_(4,2,2)+2*u_(7,1)*v_(5,2,1)*s_(4,4)*t_(3,3,2)+u_(6,1,1)*v_(5,2,1)*s_(4,4)*t_(4,4)+7*u_(8)*v_(5,2,1)*s_(4,3,1)*t_(4,3,1)+8*u_(8)*v_(5,2,1)*s_(5,2,1)*t_(4,3,1)+7*u_(8)*v_(5,2,1)*s_(5,2,1)*t_(5,2,1)+4*u_(7,1)*v_(5,2,1)*s_(4,4)*t_(4,2,2)+4*u_(7,1)*v_(5,2,1)*s_(4,4)*t_(4,3,1)+5*u_(7,1)*v_(5,2,1)*s_(5,2,1)*t_(4,4)+5*u_(6,2)*v_(5,2,1)*s_(4,4)*t_(3,3,2)+8*u_(6,1,1)*v_(5,2,1)*s_(4,4)*t_(3,3,2)+19*u_(7,1)*v_(5,2,1)*s_(3,3,2)*t_(3,3,2)+5*u_(5,2,1)*v_(5,2,1)*s_(4,4)*t_(4,4)+5*u_(5,3)*v_(5,2,1)*s_(4,4)*t_(3,3,2)+8*u_(6,2)*v_(5,2,1)*s_(4,4)*t_(4,2,2)+25*u_(7,1)*v_(5,2,1)*s_(4,2,2)*t_(3,3,2)+11*u_(6,1,1)*v_(5,2,1)*s_(4,4)*t_(4,2,2)+25*u_(7,1)*v_(5,2,1)*s_(5,2,1)*t_(3,3,2)+26*u_(7,1)*v_(5,2,1)*s_(4,3,1)*t_(3,3,2)+8*u_(6,2)*v_(5,2,1)*s_(5,2,1)*t_(4,4)+8*u_(6,2)*v_(5,2,1)*s_(4,4)*t_(4,3,1)+32*u_(7,1)*v_(5,2,1)*s_(4,2,2)*t_(4,2,2)+14*u_(6,1,1)*v_(5,2,1)*s_(5,2,1)*t_(4,4)+8*u_(5,3)*v_(5,2,1)*s_(4,4)*t_(4,2,2)+14*u_(6,1,1)*v_(5,2,1)*s_(4,4)*t_(4,3,1)+34*u_(7,1)*v_(5,2,1)*s_(5,2,1)*t_(4,2,2)+8*u_(5,3)*v_(5,2,1)*s_(5,2,1)*t_(4,4)+37*u_(7,1)*v_(5,2,1)*s_(4,3,1)*t_(4,2,2)+8*u_(5,3)*v_(5,2,1)*s_(4,4)*t_(4,3,1)+48*u_(6,2)*v_(5,2,1)*s_(3,3,2)*t_(3,3,2)+42*u_(7,1)*v_(5,2,1)*s_(5,2,1)*t_(4,3,1)+40*u_(7,1)*v_(5,2,1)*s_(5,2,1)*t_(5,2,1)+32*u_(5,2,1)*v_(5,2,1)*s_(4,4)*t_(3,3,2)+41*u_(7,1)*v_(5,2,1)*s_(4,3,1)*t_(4,3,1)+51*u_(6,1,1)*v_(5,2,1)*s_(3,3,2)*t_(3,3,2)+62*u_(6,2)*v_(5,2,1)*s_(4,2,2)*t_(3,3,2)+63*u_(5,3)*v_(5,2,1)*s_(3,3,2)*t_(3,3,2)+70*u_(6,1,1)*v_(5,2,1)*s_(4,2,2)*t_(3,3,2)+41*u_(5,2,1)*v_(5,2,1)*s_(4,4)*t_(4,2,2)+60*u_(6,2)*v_(5,2,1)*s_(5,2,1)*t_(3,3,2)+76*u_(6,1,1)*v_(5,2,1)*s_(5,2,1)*t_(3,3,2)+63*u_(6,2)*v_(5,2,1)*s_(4,3,1)*t_(3,3,2)+76*u_(6,1,1)*v_(5,2,1)*s_(4,3,1)*t_(3,3,2)+80*u_(6,2)*v_(5,2,1)*s_(4,2,2)*t_(4,2,2)+38*u_(5,2,1)*v_(5,2,1)*s_(5,2,1)*t_(4,4)+80*u_(5,3)*v_(5,2,1)*s_(4,2,2)*t_(3,3,2)+12*u_(6,1,1)*v_(6,1,1)*s_(5,3)*t_(5,2,1)+29*u_(6,2)*v_(6,1,1)*s_(4,2,2)*t_(4,2,2)+25*u_(6,2)*v_(6,1,1)*s_(4,3,1)*t_(3,3,2)+27*u_(6,1,1)*v_(6,1,1)*s_(4,3,1)*t_(3,3,2)+28*u_(6,2)*v_(6,1,1)*s_(5,2,1)*t_(4,2,2)+37*u_(6,1,1)*v_(6,1,1)*s_(4,2,2)*t_(4,2,2)+35*u_(6,1,1)*v_(6,1,1)*s_(5,2,1)*t_(4,2,2)+34*u_(6,2)*v_(6,1,1)*s_(4,3,1)*t_(4,2,2)+38*u_(6,1,1)*v_(6,1,1)*s_(4,3,1)*t_(4,2,2)+33*u_(6,2)*v_(6,1,1)*s_(5,2,1)*t_(4,3,1)+44*u_(6,1,1)*v_(6,1,1)*s_(5,2,1)*t_(4,3,1)+33*u_(6,2)*v_(6,1,1)*s_(4,3,1)*t_(4,3,1)+31*u_(6,2)*v_(6,1,1)*s_(5,2,1)*t_(5,2,1)+41*u_(6,1,1)*v_(6,1,1)*s_(5,2,1)*t_(5,2,1)+44*u_(6,1,1)*v_(6,1,1)*s_(4,3,1)*t_(4,3,1)+u_(8)*v_(6,1,1)*s_(3,3,2)*t_(3,3,2)+u_(8)*v_(6,1,1)*s_(4,2,2)*t_(4,2,2)+u_(8)*v_(6,1,1)*s_(5,2,1)*t_(4,4)+u_(8)*v_(6,1,1)*s_(5,2,1)*t_(3,3,2)+u_(8)*v_(6,1,1)*s_(6,1,1)*t_(5,3)+u_(8)*v_(6,1,1)*s_(6,1,1)*t_(4,2,2)+u_(7,1)*v_(6,1,1)*s_(6,1,1)*t_(4,4)+u_(7,1)*v_(6,1,1)*s_(6,1,1)*t_(3,3,2)+4*u_(6,1,1)*v_(6,1,1)*s_(6,1,1)*t_(4,4)+u_(6,2)*v_(6,1,1)*s_(6,1,1)*t_(4,4)+2*u_(7,1)*v_(6,1,1)*s_(5,2,1)*t_(4,4)+2*u_(7,1)*v_(6,1,1)*s_(6,1,1)*t_(5,3)+5*u_(7,1)*v_(6,1,1)*s_(6,1,1)*t_(4,3,1)+u_(6,1,1)*v_(6,1,1)*s_(4,4)*t_(4,4)+6*u_(6,2)*v_(6,1,1)*s_(6,1,1)*t_(3,3,2)+u_(7,1)*v_(6,1,1)*s_(4,4)*t_(4,3,1)+2*u_(7,1)*v_(6,1,1)*s_(5,3)*t_(4,2,2)+u_(6,1,1)*v_(6,1,1)*s_(4,4)*t_(3,3,2)+u_(6,1,1)*v_(6,1,1)*s_(5,3)*t_(4,4)+6*u_(6,1,1)*v_(6,1,1)*s_(6,1,1)*t_(3,3,2)+3*u_(7,1)*v_(6,1,1)*s_(6,1,1)*t_(6,1,1)+u_(6,2)*v_(6,1,1)*s_(4,4)*t_(3,3,2)+2*u_(6,2)*v_(6,1,1)*s_(4,4)*t_(4,2,2)+8*u_(7,1)*v_(6,1,1)*s_(5,2,1)*t_(3,3,2)+9*u_(7,1)*v_(6,1,1)*s_(3,3,2)*t_(3,3,2)+10*u_(7,1)*v_(6,1,1)*s_(4,2,2)*t_(3,3,2)+3*u_(6,2)*v_(6,1,1)*s_(5,3)*t_(3,3,2)+3*u_(7,1)*v_(6,1,1)*s_(5,3)*t_(4,3,1)+7*u_(7,1)*v_(6,1,1)*s_(6,1,1)*t_(5,2,1)+3*u_(6,1,1)*v_(6,1,1)*s_(4,4)*t_(4,2,2)+3*u_(6,1,1)*v_(6,1,1)*s_(6,1,1)*t_(5,3)+11*u_(6,1,1)*v_(6,1,1)*s_(6,1,1)*t_(4,2,2)+3*u_(6,2)*v_(6,1,1)*s_(6,1,1)*t_(5,3)+3*u_(6,2)*v_(6,1,1)*s_(6,1,1)*t_(6,1,1)+4*u_(7,1)*v_(6,1,1)*s_(5,3)*t_(5,2,1)+3*u_(6,2)*v_(6,1,1)*s_(5,2,1)*t_(4,4)+13*u_(7,1)*v_(6,1,1)*s_(4,2,2)*t_(4,2,2)+11*u_(7,1)*v_(6,1,1)*s_(4,3,1)*t_(3,3,2)+6*u_(6,1,1)*v_(6,1,1)*s_(5,3)*t_(3,3,2)+5*u_(6,1,1)*v_(6,1,1)*s_(5,2,1)*t_(4,4)+2*u_(6,2)*v_(6,1,1)*s_(4,4)*t_(4,3,1)+10*u_(6,2)*v_(6,1,1)*s_(6,1,1)*t_(4,2,2)+12*u_(7,1)*v_(6,1,1)*s_(5,2,1)*t_(4,2,2)+5*u_(6,1,1)*v_(6,1,1)*s_(4,4)*t_(4,3,1)+3*u_(6,1,1)*v_(6,1,1)*s_(5,3)*t_(5,3)+10*u_(6,2)*v_(6,1,1)*s_(6,1,1)*t_(4,3,1)+15*u_(7,1)*v_(6,1,1)*s_(4,3,1)*t_(4,2,2)+18*u_(6,1,1)*v_(6,1,1)*s_(6,1,1)*t_(4,3,1)+4*u_(6,2)*v_(6,1,1)*s_(5,3)*t_(4,2,2)+10*u_(6,1,1)*v_(6,1,1)*s_(5,3)*t_(4,2,2)+20*u_(6,2)*v_(6,1,1)*s_(3,3,2)*t_(3,3,2)+16*u_(7,1)*v_(6,1,1)*s_(5,2,1)*t_(4,3,1)+16*u_(7,1)*v_(6,1,1)*s_(4,3,1)*t_(4,3,1)+16*u_(7,1)*v_(6,1,1)*s_(5,2,1)*t_(5,2,1)+12*u_(6,2)*v_(6,1,1)*s_(6,1,1)*t_(5,2,1)+22*u_(6,1,1)*v_(6,1,1)*s_(3,3,2)*t_(3,3,2)+15*u_(6,1,1)*v_(6,1,1)*s_(6,1,1)*t_(5,2,1)+20*u_(6,2)*v_(6,1,1)*s_(5,2,1)*t_(3,3,2)+6*u_(6,2)*v_(6,1,1)*s_(5,3)*t_(4,3,1)+10*u_(6,1,1)*v_(6,1,1)*s_(5,3)*t_(4,3,1)+27*u_(6,1,1)*v_(6,1,1)*s_(4,2,2)*t_(3,3,2)+27*u_(6,1,1)*v_(6,1,1)*s_(5,2,1)*t_(3,3,2)+25*u_(6,2)*v_(6,1,1)*s_(4,2,2)*t_(3,3,2)+6*u_(6,2)*v_(6,1,1)*s_(5,3)*t_(5,2,1)+u_(8)*v_(6,1,1)*s_(5,3)*t_(4,3,1)+u_(8)*v_(6,1,1)*s_(5,3)*t_(5,2,1)+2*u_(8)*v_(6,1,1)*s_(4,2,2)*t_(3,3,2)+2*u_(8)*v_(6,1,1)*s_(4,3,1)*t_(3,3,2)+2*u_(8)*v_(6,1,1)*s_(5,2,1)*t_(4,2,2)+2*u_(8)*v_(6,1,1)*s_(6,1,1)*t_(5,2,1)+3*u_(8)*v_(6,1,1)*s_(4,3,1)*t_(4,2,2)+3*u_(8)*v_(6,1,1)*s_(5,2,1)*t_(4,3,1)+3*u_(8)*v_(6,1,1)*s_(4,3,1)*t_(4,3,1)+3*u_(8)*v_(6,1,1)*s_(5,2,1)*t_(5,2,1)+u_(7,1)*v_(6,1,1)*s_(4,4)*t_(4,2,2)+u_(7,1)*v_(6,1,1)*s_(5,3)*t_(3,3,2)+4*u_(7,1)*v_(6,1,1)*s_(6,1,1)*t_(4,2,2)+11*u_(6,2)*v_(4,4)*s_(4,2,2)*t_(4,2,2)+4*u_(4,4)*v_(4,4)*s_(4,3,1)*t_(4,3,1)+9*u_(5,3)*v_(4,4)*s_(4,2,2)*t_(4,2,2)+11*u_(6,2)*v_(4,4)*s_(4,3,1)*t_(4,2,2)+8*u_(5,3)*v_(4,4)*s_(4,3,1)*t_(3,3,2)+18*u_(6,1,1)*v_(4,4)*s_(4,3,1)*t_(4,2,2)+9*u_(6,2)*v_(4,4)*s_(4,3,1)*t_(4,3,1)+17*u_(6,1,1)*v_(4,4)*s_(4,3,1)*t_(4,3,1)+31*u_(5,2,1)*v_(4,4)*s_(3,3,2)*t_(3,3,2)+10*u_(5,3)*v_(4,4)*s_(4,3,1)*t_(4,2,2)+9*u_(5,3)*v_(4,4)*s_(4,3,1)*t_(4,3,1)+39*u_(5,2,1)*v_(4,4)*s_(4,2,2)*t_(3,3,2)+38*u_(5,2,1)*v_(4,4)*s_(4,3,1)*t_(3,3,2)+48*u_(5,2,1)*v_(4,4)*s_(4,2,2)*t_(4,2,2)+50*u_(5,2,1)*v_(4,4)*s_(4,3,1)*t_(4,2,2)+49*u_(5,2,1)*v_(4,4)*s_(4,3,1)*t_(4,3,1)+u_(7,1)*v_(4,4)*s_(4,4)*t_(4,2,2)+u_(8)*v_(4,4)*s_(4,2,2)*t_(4,2,2)+u_(8)*v_(4,4)*s_(4,3,1)*t_(4,3,1)+23*u_(5,3)*v_(5,3)*s_(4,3,1)*t_(4,3,1)+u_(8)*v_(5,3)*s_(5,3)*t_(4,2,2)+2*u_(8)*v_(5,3)*s_(4,2,2)*t_(3,3,2)+2*u_(8)*v_(5,3)*s_(4,2,2)*t_(4,2,2)+2*u_(8)*v_(5,3)*s_(4,3,1)*t_(3,3,2)+u_(8)*v_(5,3)*s_(5,2,1)*t_(3,3,2)+u_(8)*v_(4,4)*s_(4,4)*t_(4,2,2)+2*u_(7,1)*v_(4,4)*s_(4,4)*t_(3,3,2)+u_(8)*v_(4,4)*s_(3,3,2)*t_(3,3,2)+u_(8)*v_(4,4)*s_(4,3,1)*t_(3,3,2)+3*u_(7,1)*v_(4,4)*s_(3,3,2)*t_(3,3,2)+u_(8)*v_(4,4)*s_(4,3,1)*t_(4,2,2)+2*u_(6,1,1)*v_(4,4)*s_(4,4)*t_(4,2,2)+4*u_(7,1)*v_(4,4)*s_(4,2,2)*t_(3,3,2)+3*u_(6,1,1)*v_(4,4)*s_(4,4)*t_(3,3,2)+2*u_(4,4)*v_(4,4)*s_(4,2,2)*t_(3,3,2)+4*u_(7,1)*v_(4,4)*s_(4,2,2)*t_(4,2,2)+5*u_(7,1)*v_(4,4)*s_(4,3,1)*t_(3,3,2)+2*u_(4,4)*v_(4,4)*s_(4,4)*t_(4,2,2)+u_(6,1,1)*v_(4,4)*s_(4,4)*t_(4,3,1)+u_(6,2)*v_(4,4)*s_(4,4)*t_(4,2,2)+6*u_(7,1)*v_(4,4)*s_(4,3,1)*t_(4,2,2)+11*u_(6,1,1)*v_(4,4)*s_(3,3,2)*t_(3,3,2)+5*u_(7,1)*v_(4,4)*s_(4,3,1)*t_(4,3,1)+8*u_(4,4)*v_(4,4)*s_(3,3,2)*t_(3,3,2)+7*u_(6,2)*v_(4,4)*s_(4,2,2)*t_(3,3,2)+2*u_(5,2,1)*v_(4,4)*s_(4,4)*t_(3,3,2)+10*u_(6,2)*v_(4,4)*s_(3,3,2)*t_(3,3,2)+3*u_(4,4)*v_(4,4)*s_(4,3,1)*t_(3,3,2)+8*u_(5,3)*v_(4,4)*s_(3,3,2)*t_(3,3,2)+4*u_(4,4)*v_(4,4)*s_(4,3,1)*t_(4,2,2)+3*u_(5,2,1)*v_(4,4)*s_(4,4)*t_(4,2,2)+15*u_(6,1,1)*v_(4,4)*s_(4,2,2)*t_(3,3,2)+13*u_(6,1,1)*v_(4,4)*s_(4,2,2)*t_(4,2,2)+13*u_(6,1,1)*v_(4,4)*s_(4,3,1)*t_(3,3,2)+9*u_(6,2)*v_(4,4)*s_(4,3,1)*t_(3,3,2)+9*u_(4,4)*v_(4,4)*s_(4,2,2)*t_(4,2,2)+3*u_(5,2,1)*v_(4,4)*s_(4,4)*t_(4,3,1)+12*u_(5,3)*v_(4,4)*s_(4,2,2)*t_(3,3,2)+2*u_(8)*v_(5,3)*s_(5,2,1)*t_(4,3,1)+u_(8)*v_(5,3)*s_(4,4)*t_(3,3,2)+3*u_(8)*v_(5,3)*s_(5,2,1)*t_(5,2,1)+u_(7,1)*v_(5,3)*s_(4,4)*t_(4,2,2)+u_(8)*v_(5,3)*s_(3,3,2)*t_(3,3,2)+u_(7,1)*v_(5,3)*s_(5,3)*t_(3,3,2)+u_(6,1,1)*v_(5,3)*s_(4,4)*t_(3,3,2)+u_(7,1)*v_(5,3)*s_(5,3)*t_(4,2,2)+9*u_(7,1)*v_(5,3)*s_(3,3,2)*t_(3,3,2)+u_(6,2)*v_(5,3)*s_(4,4)*t_(3,3,2)+9*u_(7,1)*v_(5,3)*s_(4,2,2)*t_(3,3,2)+6*u_(7,1)*v_(5,3)*s_(5,2,1)*t_(3,3,2)+4*u_(6,1,1)*v_(5,3)*s_(4,4)*t_(4,2,2)+11*u_(7,1)*v_(5,3)*s_(4,3,1)*t_(3,3,2)+2*u_(6,1,1)*v_(5,3)*s_(4,4)*t_(4,3,1)+13*u_(7,1)*v_(5,3)*s_(4,2,2)*t_(4,2,2)+3*u_(6,1,1)*v_(5,3)*s_(5,2,1)*t_(4,4)+4*u_(6,1,1)*v_(5,3)*s_(5,3)*t_(3,3,2)+13*u_(7,1)*v_(5,3)*s_(4,3,1)*t_(4,2,2)+10*u_(7,1)*v_(5,3)*s_(5,2,1)*t_(4,2,2)+17*u_(6,2)*v_(5,3)*s_(3,3,2)*t_(3,3,2)+4*u_(6,1,1)*v_(5,3)*s_(5,3)*t_(4,2,2)+u_(6,2)*v_(5,3)*s_(5,3)*t_(4,2,2)+12*u_(7,1)*v_(5,3)*s_(4,3,1)*t_(4,3,1)+10*u_(7,1)*v_(5,3)*s_(5,2,1)*t_(4,3,1)+27*u_(6,1,1)*v_(5,3)*s_(3,3,2)*t_(3,3,2)+11*u_(7,1)*v_(5,3)*s_(5,2,1)*t_(5,2,1)+26*u_(6,1,1)*v_(5,3)*s_(4,2,2)*t_(3,3,2)+23*u_(6,2)*v_(5,3)*s_(4,2,2)*t_(3,3,2)+6*u_(6,1,1)*v_(5,3)*s_(5,3)*t_(4,3,1)+6*u_(6,1,1)*v_(5,3)*s_(5,3)*t_(5,2,1)+21*u_(5,3)*v_(5,3)*s_(3,3,2)*t_(3,3,2)+14*u_(6,2)*v_(5,3)*s_(5,2,1)*t_(3,3,2)+21*u_(6,1,1)*v_(5,3)*s_(5,2,1)*t_(3,3,2)+21*u_(6,2)*v_(5,3)*s_(4,3,1)*t_(3,3,2)+26*u_(6,2)*v_(5,3)*s_(4,2,2)*t_(4,2,2)+20*u_(5,3)*v_(5,3)*s_(4,2,2)*t_(3,3,2)+31*u_(6,1,1)*v_(5,3)*s_(4,3,1)*t_(3,3,2)+36*u_(6,1,1)*v_(5,3)*s_(4,2,2)*t_(4,2,2)+14*u_(5,3)*v_(5,3)*s_(5,2,1)*t_(3,3,2)+20*u_(6,2)*v_(5,3)*s_(5,2,1)*t_(4,2,2)+29*u_(6,1,1)*v_(5,3)*s_(5,2,1)*t_(4,2,2)+20*u_(5,3)*v_(5,3)*s_(4,3,1)*t_(3,3,2)+25*u_(6,2)*v_(5,3)*s_(4,3,1)*t_(4,2,2)+39*u_(6,1,1)*v_(5,3)*s_(4,3,1)*t_(4,2,2)+33*u_(5,3)*v_(5,3)*s_(4,2,2)*t_(4,2,2)+19*u_(6,2)*v_(5,3)*s_(5,2,1)*t_(4,3,1)+20*u_(5,3)*v_(5,3)*s_(5,2,1)*t_(4,2,2)+23*u_(6,2)*v_(5,3)*s_(4,3,1)*t_(4,3,1)+19*u_(6,2)*v_(5,3)*s_(5,2,1)*t_(5,2,1)+34*u_(6,1,1)*v_(5,3)*s_(5,2,1)*t_(4,3,1)+32*u_(6,1,1)*v_(5,3)*s_(5,2,1)*t_(5,2,1)+36*u_(6,1,1)*v_(5,3)*s_(4,3,1)*t_(4,3,1)+24*u_(5,3)*v_(5,3)*s_(4,3,1)*t_(4,2,2)+19*u_(5,3)*v_(5,3)*s_(5,2,1)*t_(4,3,1)+19*u_(5,3)*v_(5,3)*s_(5,2,1)*t_(5,2,1)+12*u_(7,1)*v_(6,2)*s_(4,3,1)*t_(4,3,1)+11*u_(7,1)*v_(6,2)*s_(5,2,1)*t_(5,2,1)+14*u_(6,2)*v_(6,2)*s_(5,2,1)*t_(3,3,2)+6*u_(6,2)*v_(6,2)*s_(6,1,1)*t_(5,2,1)+20*u_(6,2)*v_(6,2)*s_(4,3,1)*t_(3,3,2)+28*u_(6,2)*v_(6,2)*s_(4,2,2)*t_(4,2,2)+20*u_(6,2)*v_(6,2)*s_(5,2,1)*t_(4,2,2)+24*u_(6,2)*v_(6,2)*s_(4,3,1)*t_(4,2,2)+19*u_(6,2)*v_(6,2)*s_(5,2,1)*t_(4,3,1)+23*u_(6,2)*v_(6,2)*s_(4,3,1)*t_(4,3,1)+19*u_(6,2)*v_(6,2)*s_(5,2,1)*t_(5,2,1)+u_(7,1)*v_(6,2)*s_(6,1,1)*t_(3,3,2)+2*u_(8)*v_(5,3)*s_(4,3,1)*t_(4,2,2)+2*u_(8)*v_(5,3)*s_(5,2,1)*t_(4,2,2)+u_(7,1)*v_(5,3)*s_(4,4)*t_(3,3,2)+3*u_(8)*v_(5,3)*s_(4,3,1)*t_(4,3,1)+2*u_(8)*v_(6,2)*s_(3,3,2)*t_(3,3,2)+2*u_(8)*v_(6,2)*s_(4,3,1)*t_(3,3,2)+2*u_(8)*v_(6,2)*s_(4,3,1)*t_(4,2,2)+2*u_(8)*v_(6,2)*s_(5,2,1)*t_(4,2,2)+u_(8)*v_(6,2)*s_(6,1,1)*t_(5,2,1)+u_(8)*v_(6,2)*s_(6,1,1)*t_(6,1,1)+3*u_(8)*v_(6,2)*s_(4,2,2)*t_(4,2,2)+2*u_(8)*v_(6,2)*s_(5,2,1)*t_(4,3,1)+3*u_(8)*v_(6,2)*s_(4,3,1)*t_(4,3,1)+3*u_(8)*v_(6,2)*s_(5,2,1)*t_(5,2,1)+2*u_(7,1)*v_(6,2)*s_(6,1,1)*t_(4,2,2)+3*u_(7,1)*v_(6,2)*s_(6,1,1)*t_(4,3,1)+3*u_(6,2)*v_(6,2)*s_(6,1,1)*t_(3,3,2)+2*u_(7,1)*v_(6,2)*s_(6,1,1)*t_(6,1,1)+8*u_(7,1)*v_(6,2)*s_(3,3,2)*t_(3,3,2)+6*u_(7,1)*v_(6,2)*s_(5,2,1)*t_(3,3,2)+10*u_(7,1)*v_(6,2)*s_(4,2,2)*t_(3,3,2)+4*u_(6,2)*v_(6,2)*s_(6,1,1)*t_(4,2,2)+4*u_(7,1)*v_(6,2)*s_(6,1,1)*t_(5,2,1)+12*u_(7,1)*v_(6,2)*s_(4,2,2)*t_(4,2,2)+10*u_(7,1)*v_(6,2)*s_(4,3,1)*t_(3,3,2)+3*u_(6,2)*v_(6,2)*s_(6,1,1)*t_(6,1,1)+10*u_(7,1)*v_(6,2)*s_(5,2,1)*t_(4,2,2)+u_(8)*v_(6,2)*s_(4,2,2)*t_(3,3,2)+12*u_(7,1)*v_(6,2)*s_(4,3,1)*t_(4,2,2)+u_(8)*v_(6,2)*s_(5,2,1)*t_(3,3,2)+6*u_(6,2)*v_(6,2)*s_(6,1,1)*t_(4,3,1)+10*u_(7,1)*v_(6,2)*s_(5,2,1)*t_(4,3,1)+u_(8)*v_(6,2)*s_(6,1,1)*t_(4,3,1)+19*u_(6,2)*v_(6,2)*s_(3,3,2)*t_(3,3,2)+20*u_(6,2)*v_(6,2)*s_(4,2,2)*t_(3,3,2)+2*u_(8)*v_(7,1)*s_(4,3,1)*t_(4,3,1)+2*u_(8)*v_(7,1)*s_(5,2,1)*t_(5,2,1)+2*u_(7,1)*v_(7,1)*s_(5,2,1)*t_(3,3,2)+4*u_(7,1)*v_(7,1)*s_(4,2,2)*t_(3,3,2)+5*u_(7,1)*v_(7,1)*s_(3,3,2)*t_(3,3,2)+5*u_(7,1)*v_(7,1)*s_(4,3,1)*t_(3,3,2)+5*u_(7,1)*v_(7,1)*s_(5,2,1)*t_(4,2,2)+3*u_(7,1)*v_(7,1)*s_(6,1,1)*t_(5,2,1)+2*u_(7,1)*v_(7,1)*s_(6,1,1)*t_(6,1,1)+6*u_(7,1)*v_(7,1)*s_(4,2,2)*t_(4,2,2)+6*u_(7,1)*v_(7,1)*s_(4,3,1)*t_(4,2,2)+5*u_(7,1)*v_(7,1)*s_(5,2,1)*t_(4,3,1)+7*u_(7,1)*v_(7,1)*s_(4,3,1)*t_(4,3,1)+7*u_(7,1)*v_(7,1)*s_(5,2,1)*t_(5,2,1)+u_(8)*v_(7,1)*s_(3,3,2)*t_(3,3,2)+u_(8)*v_(7,1)*s_(4,2,2)*t_(3,3,2)+u_(8)*v_(7,1)*s_(4,2,2)*t_(4,2,2)+u_(8)*v_(7,1)*s_(4,3,1)*t_(3,3,2)+u_(8)*v_(7,1)*s_(4,3,1)*t_(4,2,2)+u_(8)*v_(7,1)*s_(5,2,1)*t_(4,2,2)+u_(8)*v_(7,1)*s_(5,2,1)*t_(4,3,1)+u_(8)*v_(7,1)*s_(6,1,1)*t_(5,2,1)+u_(8)*v_(7,1)*s_(6,1,1)*t_(6,1,1)+u_(7,1)*v_(7,1)*s_(6,1,1)*t_(4,2,2)+u_(7,1)*v_(7,1)*s_(6,1,1)*t_(4,3,1)+u_(8)*v_(8)*s_(6,1,1)*t_(6,1,1)+u_(8)*v_(8)*s_(3,3,2)*t_(3,3,2)+u_(8)*v_(8)*s_(4,2,2)*t_(4,2,2)+u_(8)*v_(8)*s_(4,3,1)*t_(4,3,1)+u_(8)*v_(8)*s_(5,2,1)*t_(5,2,1)+s_(8)*t_(8)*u_(6,1,1)*v_(6,1,1)+s_(8)*t_(6,2)*u_(6,1,1)*v_(5,2,1)+s_(8)*t_(6,2)*u_(6,1,1)*v_(6,1,1)+s_(8)*t_(5,2,1)*u_(4,4)*v_(4,2,2)+s_(8)*t_(5,2,1)*u_(4,4)*v_(4,3,1)+s_(8)*t_(5,2,1)*u_(5,2,1)*v_(4,4)+s_(8)*t_(6,1,1)*u_(5,3)*v_(4,3,1)+s_(8)*t_(6,1,1)*u_(5,3)*v_(5,2,1)+s_(8)*t_(4,4)*u_(4,4)*v_(4,2,2)+s_(8)*t_(4,4)*u_(3,3,2)*v_(3,3,2)+s_(8)*t_(4,4)*u_(4,3,1)*v_(3,3,2)+s_(7,1)*t_(5,3)*u_(4,4)*v_(3,3,2)+s_(8)*t_(4,4)*u_(4,3,1)*v_(4,2,2)+s_(8)*t_(5,3)*u_(4,4)*v_(3,3,2)+s_(7,1)*t_(6,1,1)*u_(4,4)*v_(4,2,2)+s_(7,1)*t_(6,1,1)*u_(5,3)*v_(3,3,2)+s_(6,2)*t_(6,1,1)*u_(6,1,1)*v_(4,4)+s_(7,1)*t_(5,3)*u_(4,4)*v_(4,2,2)+s_(6,1,1)*t_(6,1,1)*u_(4,4)*v_(4,4)+s_(8)*t_(5,3)*u_(3,3,2)*v_(3,3,2)+s_(7,1)*t_(6,1,1)*u_(4,4)*v_(4,3,1)+s_(6,1,1)*t_(6,1,1)*u_(4,4)*v_(3,3,2)+s_(6,1,1)*t_(6,1,1)*u_(5,3)*v_(4,4)+s_(7,1)*t_(5,3)*u_(5,3)*v_(3,3,2)+s_(6,2)*t_(6,1,1)*u_(4,4)*v_(3,3,2)+s_(6,1,1)*t_(4,4)*u_(4,4)*v_(4,3,1)+s_(6,1,1)*t_(5,3)*u_(4,4)*v_(3,3,2)+s_(6,1,1)*t_(5,2,1)*u_(4,4)*v_(4,4)+s_(6,2)*t_(4,4)*u_(4,4)*v_(4,2,2)+s_(7,1)*t_(5,3)*u_(5,3)*v_(4,2,2)+s_(6,2)*t_(5,3)*u_(4,4)*v_(3,3,2)+s_(8)*t_(6,2)*u_(4,2,2)*v_(3,3,2)+s_(8)*t_(6,2)*u_(5,2,1)*v_(3,3,2)+s_(8)*t_(6,2)*u_(6,1,1)*v_(4,3,1)+s_(6,2)*t_(5,3)*u_(5,3)*v_(4,2,2)+2*s_(8)*t_(6,2)*u_(3,3,2)*v_(3,3,2)+2*s_(8)*t_(6,2)*u_(4,3,1)*v_(3,3,2)+2*s_(8)*t_(6,2)*u_(4,3,1)*v_(4,2,2)+2*s_(8)*t_(6,2)*u_(5,2,1)*v_(4,2,2)+2*s_(8)*t_(7,1)*u_(4,3,1)*v_(4,3,1)+2*s_(8)*t_(7,1)*u_(5,2,1)*v_(5,2,1)+2*s_(8)*t_(4,2,2)*u_(4,2,2)*v_(3,3,2)+2*s_(8)*t_(4,3,1)*u_(3,3,2)*v_(3,3,2)+2*s_(8)*t_(6,1,1)*u_(4,2,2)*v_(3,3,2)+2*s_(8)*t_(6,1,1)*u_(4,3,1)*v_(3,3,2)+2*s_(8)*t_(6,1,1)*u_(5,2,1)*v_(4,2,2)+2*s_(8)*t_(6,1,1)*u_(6,1,1)*v_(5,2,1)+2*s_(7,1)*t_(4,4)*u_(4,4)*v_(3,3,2)+2*s_(7,1)*t_(7,1)*u_(5,2,1)*v_(3,3,2)+2*s_(8)*t_(5,3)*u_(4,3,1)*v_(4,2,2)+2*s_(8)*t_(5,3)*u_(5,2,1)*v_(4,2,2)+3*s_(8)*t_(6,2)*u_(4,2,2)*v_(4,2,2)+2*s_(8)*t_(6,2)*u_(5,2,1)*v_(4,3,1)+2*s_(8)*t_(4,2,2)*u_(3,3,2)*v_(3,3,2)+3*s_(8)*t_(5,2,1)*u_(3,3,2)*v_(3,3,2)+3*s_(8)*t_(6,1,1)*u_(4,3,1)*v_(4,2,2)+3*s_(8)*t_(6,1,1)*u_(5,2,1)*v_(4,3,1)+3*s_(7,1)*t_(4,4)*u_(3,3,2)*v_(3,3,2)+3*s_(8)*t_(5,3)*u_(4,3,1)*v_(4,3,1)+2*s_(8)*t_(5,3)*u_(5,2,1)*v_(4,3,1)+3*s_(8)*t_(6,2)*u_(4,3,1)*v_(4,3,1)+3*s_(8)*t_(6,2)*u_(5,2,1)*v_(5,2,1)+3*s_(8)*t_(4,3,1)*u_(4,2,2)*v_(3,3,2)+4*s_(8)*t_(5,2,1)*u_(4,2,2)*v_(3,3,2)+4*s_(8)*t_(5,2,1)*u_(5,2,1)*v_(3,3,2)+3*s_(8)*t_(6,1,1)*u_(4,3,1)*v_(4,3,1)+3*s_(8)*t_(6,1,1)*u_(5,2,1)*v_(5,2,1)+2*s_(7,1)*t_(6,2)*u_(6,1,1)*v_(4,2,2)+4*s_(7,1)*t_(7,1)*u_(4,2,2)*v_(3,3,2)+4*s_(7,1)*t_(6,1,1)*u_(6,1,1)*v_(4,2,2)+2*s_(6,1,1)*t_(4,4)*u_(4,4)*v_(4,2,2)+4*s_(6,1,1)*t_(6,1,1)*u_(6,1,1)*v_(4,4)+3*s_(8)*t_(5,3)*u_(5,2,1)*v_(5,2,1)+4*s_(8)*t_(4,3,1)*u_(4,2,2)*v_(4,2,2)+4*s_(8)*t_(4,3,1)*u_(4,3,1)*v_(3,3,2)+5*s_(8)*t_(5,2,1)*u_(4,2,2)*v_(4,2,2)+4*s_(8)*t_(5,2,1)*u_(4,3,1)*v_(3,3,2)+5*s_(7,1)*t_(7,1)*u_(3,3,2)*v_(3,3,2)+5*s_(7,1)*t_(7,1)*u_(4,3,1)*v_(3,3,2)+5*s_(7,1)*t_(7,1)*u_(5,2,1)*v_(4,2,2)+3*s_(7,1)*t_(7,1)*u_(6,1,1)*v_(5,2,1)+2*s_(7,1)*t_(7,1)*u_(6,1,1)*v_(6,1,1)+2*s_(7,1)*t_(6,1,1)*u_(5,2,1)*v_(4,4)+2*s_(7,1)*t_(6,1,1)*u_(6,1,1)*v_(5,3)+5*s_(7,1)*t_(6,1,1)*u_(6,1,1)*v_(4,3,1)+5*s_(8)*t_(4,2,2)*u_(4,2,2)*v_(4,2,2)+5*s_(8)*t_(5,2,1)*u_(5,2,1)*v_(4,2,2)+6*s_(6,2)*t_(6,1,1)*u_(6,1,1)*v_(3,3,2)+4*s_(7,1)*t_(4,4)*u_(4,2,2)*v_(3,3,2)+3*s_(7,1)*t_(6,2)*u_(6,1,1)*v_(4,3,1)+6*s_(7,1)*t_(7,1)*u_(4,2,2)*v_(4,2,2)+6*s_(7,1)*t_(7,1)*u_(4,3,1)*v_(4,2,2)+2*s_(7,1)*t_(6,1,1)*u_(5,3)*v_(4,2,2)+3*s_(6,1,1)*t_(4,4)*u_(4,4)*v_(3,3,2)+6*s_(6,1,1)*t_(6,1,1)*u_(6,1,1)*v_(3,3,2)+6*s_(8)*t_(4,3,1)*u_(4,3,1)*v_(4,2,2)+6*s_(8)*t_(5,2,1)*u_(4,3,1)*v_(4,2,2)+2*s_(4,4)*t_(4,4)*u_(4,2,2)*v_(3,3,2)+3*s_(6,2)*t_(6,2)*u_(6,1,1)*v_(3,3,2)+4*s_(7,1)*t_(4,4)*u_(4,2,2)*v_(4,2,2)+5*s_(7,1)*t_(4,4)*u_(4,3,1)*v_(3,3,2)+2*s_(7,1)*t_(6,2)*u_(6,1,1)*v_(6,1,1)+5*s_(7,1)*t_(7,1)*u_(5,2,1)*v_(4,3,1)+2*s_(7,1)*t_(5,2,1)*u_(4,4)*v_(3,3,2)+3*s_(7,1)*t_(6,1,1)*u_(6,1,1)*v_(6,1,1)+6*s_(8)*t_(4,3,1)*u_(4,3,1)*v_(4,3,1)+2*s_(4,4)*t_(4,4)*u_(4,4)*v_(4,2,2)+2*s_(6,2)*t_(6,1,1)*u_(4,4)*v_(4,2,2)+8*s_(7,1)*t_(6,2)*u_(3,3,2)*v_(3,3,2)+6*s_(7,1)*t_(6,2)*u_(5,2,1)*v_(3,3,2)+8*s_(7,1)*t_(6,1,1)*u_(5,2,1)*v_(3,3,2)+7*s_(8)*t_(5,2,1)*u_(4,3,1)*v_(4,3,1)+8*s_(8)*t_(5,2,1)*u_(5,2,1)*v_(4,3,1)+7*s_(8)*t_(5,2,1)*u_(5,2,1)*v_(5,2,1)+9*s_(7,1)*t_(5,3)*u_(3,3,2)*v_(3,3,2)+9*s_(7,1)*t_(6,1,1)*u_(3,3,2)*v_(3,3,2)+6*s_(7,1)*t_(4,4)*u_(4,3,1)*v_(4,2,2)+10*s_(7,1)*t_(6,2)*u_(4,2,2)*v_(3,3,2)+4*s_(7,1)*t_(5,2,1)*u_(4,4)*v_(4,2,2)+10*s_(7,1)*t_(6,1,1)*u_(4,2,2)*v_(3,3,2)+4*s_(6,2)*t_(6,2)*u_(6,1,1)*v_(4,2,2)+3*s_(6,2)*t_(6,1,1)*u_(5,3)*v_(3,3,2)+9*s_(7,1)*t_(5,3)*u_(4,2,2)*v_(3,3,2)+4*s_(7,1)*t_(6,2)*u_(6,1,1)*v_(5,2,1)+7*s_(7,1)*t_(7,1)*u_(4,3,1)*v_(4,3,1)+7*s_(7,1)*t_(7,1)*u_(5,2,1)*v_(5,2,1)+7*s_(7,1)*t_(3,3,2)*u_(3,3,2)*v_(3,3,2)+3*s_(7,1)*t_(6,1,1)*u_(5,3)*v_(4,3,1)+7*s_(7,1)*t_(6,1,1)*u_(6,1,1)*v_(5,2,1)+11*s_(6,1,1)*t_(4,4)*u_(3,3,2)*v_(3,3,2)+3*s_(6,1,1)*t_(6,1,1)*u_(4,4)*v_(4,2,2)+3*s_(6,1,1)*t_(6,1,1)*u_(6,1,1)*v_(5,3)+11*s_(6,1,1)*t_(6,1,1)*u_(6,1,1)*v_(4,2,2)+3*s_(6,2)*t_(6,1,1)*u_(6,1,1)*v_(5,3)+3*s_(6,2)*t_(6,1,1)*u_(6,1,1)*v_(6,1,1)+5*s_(7,1)*t_(4,4)*u_(4,3,1)*v_(4,3,1)+12*s_(7,1)*t_(6,2)*u_(4,2,2)*v_(4,2,2)+10*s_(7,1)*t_(6,2)*u_(4,3,1)*v_(3,3,2)+4*s_(7,1)*t_(6,1,1)*u_(5,3)*v_(5,2,1)+8*s_(4,4)*t_(4,4)*u_(3,3,2)*v_(3,3,2)+7*s_(6,2)*t_(4,4)*u_(4,2,2)*v_(3,3,2)+3*s_(6,2)*t_(6,1,1)*u_(5,2,1)*v_(4,4)+6*s_(7,1)*t_(5,3)*u_(5,2,1)*v_(3,3,2)+4*s_(7,1)*t_(5,2,1)*u_(4,4)*v_(4,3,1)+13*s_(7,1)*t_(6,1,1)*u_(4,2,2)*v_(4,2,2)+11*s_(7,1)*t_(6,1,1)*u_(4,3,1)*v_(3,3,2)+2*s_(5,2,1)*t_(4,4)*u_(4,4)*v_(3,3,2)+6*s_(6,1,1)*t_(6,1,1)*u_(5,3)*v_(3,3,2)+5*s_(6,1,1)*t_(6,1,1)*u_(5,2,1)*v_(4,4)+10*s_(6,2)*t_(4,4)*u_(3,3,2)*v_(3,3,2)+3*s_(6,2)*t_(6,2)*u_(6,1,1)*v_(6,1,1)+2*s_(6,2)*t_(6,1,1)*u_(4,4)*v_(4,3,1)+10*s_(6,2)*t_(6,1,1)*u_(6,1,1)*v_(4,2,2)+10*s_(7,1)*t_(6,2)*u_(5,2,1)*v_(4,2,2)+5*s_(7,1)*t_(5,2,1)*u_(5,2,1)*v_(4,4)+12*s_(7,1)*t_(6,1,1)*u_(5,2,1)*v_(4,2,2)+4*s_(6,1,1)*t_(5,3)*u_(4,4)*v_(4,2,2)+5*s_(6,1,1)*t_(6,1,1)*u_(4,4)*v_(4,3,1)+3*s_(4,4)*t_(4,4)*u_(4,3,1)*v_(3,3,2)+8*s_(5,3)*t_(4,4)*u_(3,3,2)*v_(3,3,2)+11*s_(7,1)*t_(5,3)*u_(4,3,1)*v_(3,3,2)+11*s_(7,1)*t_(4,2,2)*u_(3,3,2)*v_(3,3,2)+12*s_(7,1)*t_(6,2)*u_(4,3,1)*v_(4,2,2)+2*s_(6,1,1)*t_(5,3)*u_(4,4)*v_(4,3,1)+3*s_(6,1,1)*t_(6,1,1)*u_(5,3)*v_(5,3)+10*s_(6,1,1)*t_(6,1,1)*u_(6,1,1)*v_(6,1,1)+10*s_(6,2)*t_(6,1,1)*u_(6,1,1)*v_(4,3,1)+13*s_(7,1)*t_(5,3)*u_(4,2,2)*v_(4,2,2)+15*s_(7,1)*t_(6,1,1)*u_(4,3,1)*v_(4,2,2)+3*s_(6,1,1)*t_(5,3)*u_(5,2,1)*v_(4,4)+4*s_(4,4)*t_(4,4)*u_(4,3,1)*v_(4,2,2)+3*s_(5,2,1)*t_(4,4)*u_(4,4)*v_(4,2,2)+4*s_(6,1,1)*t_(5,3)*u_(5,3)*v_(3,3,2)+18*s_(6,1,1)*t_(6,1,1)*u_(6,1,1)*v_(4,3,1)+6*s_(6,2)*t_(6,2)*u_(6,1,1)*v_(4,3,1)+5*s_(6,2)*t_(5,2,1)*u_(4,4)*v_(3,3,2)+4*s_(6,2)*t_(6,1,1)*u_(5,3)*v_(4,2,2)+15*s_(6,1,1)*t_(4,4)*u_(4,2,2)*v_(3,3,2)+10*s_(6,1,1)*t_(6,1,1)*u_(5,3)*v_(4,2,2)+20*s_(6,2)*t_(6,1,1)*u_(3,3,2)*v_(3,3,2)+13*s_(7,1)*t_(5,3)*u_(4,3,1)*v_(4,2,2)+10*s_(7,1)*t_(5,3)*u_(5,2,1)*v_(4,2,2)+10*s_(7,1)*t_(6,2)*u_(5,2,1)*v_(4,3,1)+16*s_(7,1)*t_(4,3,1)*u_(3,3,2)*v_(3,3,2)+16*s_(7,1)*t_(6,1,1)*u_(5,2,1)*v_(4,3,1)+13*s_(6,1,1)*t_(4,4)*u_(4,2,2)*v_(4,2,2)+13*s_(6,1,1)*t_(4,4)*u_(4,3,1)*v_(3,3,2)+8*s_(6,1,1)*t_(5,2,1)*u_(4,4)*v_(3,3,2)+9*s_(6,2)*t_(4,4)*u_(4,3,1)*v_(3,3,2)+19*s_(7,1)*t_(5,2,1)*u_(3,3,2)*v_(3,3,2)+9*s_(4,4)*t_(4,4)*u_(4,2,2)*v_(4,2,2)+19*s_(6,2)*t_(6,2)*u_(3,3,2)*v_(3,3,2)+17*s_(4,4)*t_(3,3,2)*u_(3,3,2)*v_(3,3,2)+20*s_(6,2)*t_(6,2)*u_(4,2,2)*v_(3,3,2)+12*s_(7,1)*t_(6,2)*u_(4,3,1)*v_(4,3,1)+19*s_(7,1)*t_(4,2,2)*u_(4,2,2)*v_(3,3,2)+3*s_(5,2,1)*t_(4,4)*u_(4,4)*v_(4,3,1)+17*s_(6,2)*t_(5,3)*u_(3,3,2)*v_(3,3,2)+11*s_(7,1)*t_(6,2)*u_(5,2,1)*v_(5,2,1)+16*s_(7,1)*t_(6,1,1)*u_(4,3,1)*v_(4,3,1)+16*s_(7,1)*t_(6,1,1)*u_(5,2,1)*v_(5,2,1)+5*s_(5,2,1)*t_(5,2,1)*u_(4,4)*v_(4,4)+4*s_(6,1,1)*t_(5,3)*u_(5,3)*v_(4,2,2)+14*s_(6,2)*t_(6,2)*u_(5,2,1)*v_(3,3,2)+6*s_(6,2)*t_(6,2)*u_(6,1,1)*v_(5,2,1)+12*s_(6,2)*t_(6,1,1)*u_(6,1,1)*v_(5,2,1)+22*s_(6,1,1)*t_(6,1,1)*u_(3,3,2)*v_(3,3,2)+15*s_(6,1,1)*t_(6,1,1)*u_(6,1,1)*v_(5,2,1)+12*s_(5,3)*t_(4,4)*u_(4,2,2)*v_(3,3,2)+5*s_(5,3)*t_(5,2,1)*u_(4,4)*v_(3,3,2)+11*s_(6,2)*t_(4,4)*u_(4,2,2)*v_(4,2,2)+20*s_(6,2)*t_(6,1,1)*u_(5,2,1)*v_(3,3,2)+4*s_(4,4)*t_(4,4)*u_(4,3,1)*v_(4,3,1)+9*s_(5,3)*t_(4,4)*u_(4,2,2)*v_(4,2,2)+11*s_(6,2)*t_(4,4)*u_(4,3,1)*v_(4,2,2)+8*s_(6,2)*t_(5,2,1)*u_(4,4)*v_(4,2,2)+6*s_(6,2)*t_(6,1,1)*u_(5,3)*v_(4,3,1)+12*s_(7,1)*t_(5,3)*u_(4,3,1)*v_(4,3,1)+10*s_(7,1)*t_(5,3)*u_(5,2,1)*v_(4,3,1)+21*s_(7,1)*t_(4,3,1)*u_(4,2,2)*v_(3,3,2)+25*s_(7,1)*t_(5,2,1)*u_(4,2,2)*v_(3,3,2)+27*s_(6,1,1)*t_(5,3)*u_(3,3,2)*v_(3,3,2)+10*s_(6,1,1)*t_(6,1,1)*u_(5,3)*v_(4,3,1)+27*s_(6,1,1)*t_(6,1,1)*u_(4,2,2)*v_(3,3,2)+27*s_(6,1,1)*t_(6,1,1)*u_(5,2,1)*v_(3,3,2)+8*s_(5,3)*t_(4,4)*u_(4,3,1)*v_(3,3,2)+25*s_(6,2)*t_(6,1,1)*u_(4,2,2)*v_(3,3,2)+11*s_(6,1,1)*t_(5,2,1)*u_(4,4)*v_(4,2,2)+6*s_(6,2)*t_(6,1,1)*u_(5,3)*v_(5,2,1)+11*s_(7,1)*t_(5,3)*u_(5,2,1)*v_(5,2,1)+25*s_(7,1)*t_(4,2,2)*u_(4,2,2)*v_(4,2,2)+25*s_(7,1)*t_(5,2,1)*u_(5,2,1)*v_(3,3,2)+12*s_(6,1,1)*t_(6,1,1)*u_(5,3)*v_(5,2,1)+18*s_(6,1,1)*t_(4,4)*u_(4,3,1)*v_(4,2,2)+20*s_(6,2)*t_(6,2)*u_(4,3,1)*v_(3,3,2)+20*s_(6,2)*t_(3,3,2)*u_(3,3,2)*v_(3,3,2)+29*s_(6,2)*t_(6,1,1)*u_(4,2,2)*v_(4,2,2)+25*s_(6,2)*t_(6,1,1)*u_(4,3,1)*v_(3,3,2)+26*s_(6,1,1)*t_(5,3)*u_(4,2,2)*v_(3,3,2)+26*s_(7,1)*t_(4,3,1)*u_(4,3,1)*v_(3,3,2)+26*s_(7,1)*t_(5,2,1)*u_(4,3,1)*v_(3,3,2)+23*s_(6,2)*t_(5,3)*u_(4,2,2)*v_(3,3,2)+8*s_(6,2)*t_(5,2,1)*u_(5,2,1)*v_(4,4)+6*s_(6,1,1)*t_(5,3)*u_(5,3)*v_(4,3,1)+27*s_(6,1,1)*t_(6,1,1)*u_(4,3,1)*v_(3,3,2)+9*s_(6,2)*t_(4,4)*u_(4,3,1)*v_(4,3,1)+8*s_(6,2)*t_(5,2,1)*u_(4,4)*v_(4,3,1)+32*s_(7,1)*t_(5,2,1)*u_(4,2,2)*v_(4,2,2)+6*s_(6,1,1)*t_(5,3)*u_(5,3)*v_(5,2,1)+14*s_(6,1,1)*t_(5,2,1)*u_(5,2,1)*v_(4,4)+21*s_(5,3)*t_(5,3)*u_(3,3,2)*v_(3,3,2)+8*s_(5,3)*t_(5,2,1)*u_(4,4)*v_(4,2,2)+14*s_(6,2)*t_(5,3)*u_(5,2,1)*v_(3,3,2)+28*s_(6,2)*t_(6,2)*u_(4,2,2)*v_(4,2,2)+17*s_(6,1,1)*t_(4,4)*u_(4,3,1)*v_(4,3,1)+28*s_(6,1,1)*t_(3,3,2)*u_(3,3,2)*v_(3,3,2)+14*s_(6,1,1)*t_(5,2,1)*u_(4,4)*v_(4,3,1)+30*s_(7,1)*t_(4,3,1)*u_(4,2,2)*v_(4,2,2)+31*s_(4,4)*t_(4,2,2)*u_(3,3,2)*v_(3,3,2)+20*s_(6,2)*t_(6,2)*u_(5,2,1)*v_(4,2,2)+31*s_(5,2,1)*t_(4,4)*u_(3,3,2)*v_(3,3,2)+21*s_(6,1,1)*t_(5,3)*u_(5,2,1)*v_(3,3,2)+32*s_(4,4)*t_(4,2,2)*u_(4,2,2)*v_(3,3,2)+10*s_(5,3)*t_(4,4)*u_(4,3,1)*v_(4,2,2)+28*s_(6,2)*t_(6,1,1)*u_(5,2,1)*v_(4,2,2)+37*s_(6,1,1)*t_(6,1,1)*u_(4,2,2)*v_(4,2,2)+21*s_(6,2)*t_(5,3)*u_(4,3,1)*v_(3,3,2)+35*s_(6,1,1)*t_(6,1,1)*u_(5,2,1)*v_(4,2,2)+30*s_(4,4)*t_(4,3,1)*u_(3,3,2)*v_(3,3,2)+24*s_(6,2)*t_(6,2)*u_(4,3,1)*v_(4,2,2)+34*s_(7,1)*t_(5,2,1)*u_(5,2,1)*v_(4,2,2)+26*s_(6,2)*t_(5,3)*u_(4,2,2)*v_(4,2,2)+20*s_(5,3)*t_(5,3)*u_(4,2,2)*v_(3,3,2)+31*s_(6,1,1)*t_(5,3)*u_(4,3,1)*v_(3,3,2)+34*s_(6,2)*t_(6,1,1)*u_(4,3,1)*v_(4,2,2)+38*s_(6,1,1)*t_(6,1,1)*u_(4,3,1)*v_(4,2,2)+8*s_(5,3)*t_(5,2,1)*u_(5,2,1)*v_(4,4)+37*s_(7,1)*t_(5,2,1)*u_(4,3,1)*v_(4,2,2)+35*s_(6,1,1)*t_(4,2,2)*u_(3,3,2)*v_(3,3,2)+8*s_(5,3)*t_(5,2,1)*u_(4,4)*v_(4,3,1)+36*s_(7,1)*t_(4,3,1)*u_(4,3,1)*v_(4,2,2)+36*s_(6,1,1)*t_(5,3)*u_(4,2,2)*v_(4,2,2)+36*s_(6,2)*t_(4,2,2)*u_(3,3,2)*v_(3,3,2)+9*s_(5,3)*t_(4,4)*u_(4,3,1)*v_(4,3,1)+14*s_(5,3)*t_(5,3)*u_(5,2,1)*v_(3,3,2)+39*s_(5,2,1)*t_(4,4)*u_(4,2,2)*v_(3,3,2)+38*s_(5,3)*t_(3,3,2)*u_(3,3,2)*v_(3,3,2)+20*s_(6,2)*t_(5,3)*u_(5,2,1)*v_(4,2,2)+19*s_(6,2)*t_(6,2)*u_(5,2,1)*v_(4,3,1)+33*s_(6,2)*t_(6,1,1)*u_(5,2,1)*v_(4,3,1)+29*s_(6,1,1)*t_(5,3)*u_(5,2,1)*v_(4,2,2)+44*s_(6,1,1)*t_(6,1,1)*u_(5,2,1)*v_(4,3,1)+20*s_(5,3)*t_(5,3)*u_(4,3,1)*v_(3,3,2)+25*s_(6,2)*t_(5,3)*u_(4,3,1)*v_(4,2,2)+42*s_(6,2)*t_(4,3,1)*u_(3,3,2)*v_(3,3,2)+48*s_(6,2)*t_(5,2,1)*u_(3,3,2)*v_(3,3,2)+42*s_(7,1)*t_(5,2,1)*u_(5,2,1)*v_(4,3,1)+41*s_(4,4)*t_(4,3,1)*u_(4,2,2)*v_(3,3,2)+23*s_(6,2)*t_(6,2)*u_(4,3,1)*v_(4,3,1)+19*s_(6,2)*t_(6,2)*u_(5,2,1)*v_(5,2,1)+48*s_(6,2)*t_(4,2,2)*u_(4,2,2)*v_(3,3,2)+33*s_(6,2)*t_(6,1,1)*u_(4,3,1)*v_(4,3,1)+31*s_(6,2)*t_(6,1,1)*u_(5,2,1)*v_(5,2,1)+40*s_(7,1)*t_(4,3,1)*u_(4,3,1)*v_(4,3,1)+40*s_(7,1)*t_(5,2,1)*u_(5,2,1)*v_(5,2,1)+32*s_(5,2,1)*t_(5,2,1)*u_(4,4)*v_(3,3,2)+39*s_(6,1,1)*t_(5,3)*u_(4,3,1)*v_(4,2,2)+41*s_(7,1)*t_(5,2,1)*u_(4,3,1)*v_(4,3,1)+51*s_(6,1,1)*t_(5,2,1)*u_(3,3,2)*v_(3,3,2)+41*s_(6,1,1)*t_(6,1,1)*u_(5,2,1)*v_(5,2,1)+51*s_(6,1,1)*t_(4,3,1)*u_(3,3,2)*v_(3,3,2)+44*s_(6,1,1)*t_(6,1,1)*u_(4,3,1)*v_(4,3,1)+48*s_(5,3)*t_(4,2,2)*u_(3,3,2)*v_(3,3,2)+38*s_(5,2,1)*t_(4,4)*u_(4,3,1)*v_(3,3,2)+33*s_(5,3)*t_(5,3)*u_(4,2,2)*v_(4,2,2)+54*s_(4,4)*t_(4,2,2)*u_(4,2,2)*v_(4,2,2)+48*s_(5,2,1)*t_(4,4)*u_(4,2,2)*v_(4,2,2)+56*s_(6,1,1)*t_(4,2,2)*u_(4,2,2)*v_(3,3,2)+42*s_(4,4)*t_(4,3,1)*u_(4,3,1)*v_(3,3,2)+19*s_(6,2)*t_(5,3)*u_(5,2,1)*v_(4,3,1)+20*s_(5,3)*t_(5,3)*u_(5,2,1)*v_(4,2,2)+50*s_(4,4)*t_(4,3,1)*u_(4,2,2)*v_(4,2,2)+23*s_(6,2)*t_(5,3)*u_(4,3,1)*v_(4,3,1)+19*s_(6,2)*t_(5,3)*u_(5,2,1)*v_(5,2,1)+34*s_(6,1,1)*t_(5,3)*u_(5,2,1)*v_(4,3,1)+62*s_(6,2)*t_(5,2,1)*u_(4,2,2)*v_(3,3,2)+32*s_(6,1,1)*t_(5,3)*u_(5,2,1)*v_(5,2,1)+36*s_(6,1,1)*t_(5,3)*u_(4,3,1)*v_(4,3,1)+24*s_(5,3)*t_(5,3)*u_(4,3,1)*v_(4,2,2)+63*s_(5,3)*t_(5,2,1)*u_(3,3,2)*v_(3,3,2)+70*s_(6,1,1)*t_(5,2,1)*u_(4,2,2)*v_(3,3,2)+56*s_(6,2)*t_(4,3,1)*u_(4,2,2)*v_(3,3,2)+41*s_(5,2,1)*t_(5,2,1)*u_(4,4)*v_(4,2,2)+67*s_(6,1,1)*t_(4,3,1)*u_(4,2,2)*v_(3,3,2)+60*s_(6,2)*t_(5,2,1)*u_(5,2,1)*v_(3,3,2)+73*s_(6,1,1)*t_(4,2,2)*u_(4,2,2)*v_(4,2,2)+62*s_(5,3)*t_(4,3,1)*u_(3,3,2)*v_(3,3,2)+78*s_(3,3,2)*t_(3,3,2)*u_(3,3,2)*v_(3,3,2)+76*s_(6,1,1)*t_(5,2,1)*u_(5,2,1)*v_(3,3,2)+50*s_(5,2,1)*t_(4,4)*u_(4,3,1)*v_(4,2,2)+72*s_(6,2)*t_(4,2,2)*u_(4,2,2)*v_(4,2,2)+78*s_(5,3)*t_(4,2,2)*u_(4,2,2)*v_(3,3,2)+63*s_(6,2)*t_(5,2,1)*u_(4,3,1)*v_(3,3,2)+56*s_(4,4)*t_(4,3,1)*u_(4,3,1)*v_(4,2,2)+19*s_(5,3)*t_(5,3)*u_(5,2,1)*v_(4,3,1)+19*s_(5,3)*t_(5,3)*u_(5,2,1)*v_(5,2,1)+65*s_(6,2)*t_(4,3,1)*u_(4,3,1)*v_(3,3,2)+76*s_(6,1,1)*t_(5,2,1)*u_(4,3,1)*v_(3,3,2)+89*s_(4,2,2)*t_(3,3,2)*u_(3,3,2)*v_(3,3,2)+80*s_(6,2)*t_(5,2,1)*u_(4,2,2)*v_(4,2,2)+38*s_(5,2,1)*t_(5,2,1)*u_(5,2,1)*v_(4,4)+23*s_(5,3)*t_(5,3)*u_(4,3,1)*v_(4,3,1)+80*s_(5,3)*t_(5,2,1)*u_(4,2,2)*v_(3,3,2)+79*s_(6,1,1)*t_(4,3,1)*u_(4,3,1)*v_(3,3,2)+76*s_(6,2)*t_(4,3,1)*u_(4,2,2)*v_(4,2,2)+43*s_(5,2,1)*t_(5,2,1)*u_(4,4)*v_(4,3,1)+93*s_(6,1,1)*t_(5,2,1)*u_(4,2,2)*v_(4,2,2)+77*s_(5,3)*t_(4,3,1)*u_(4,2,2)*v_(3,3,2)+49*s_(5,2,1)*t_(4,4)*u_(4,3,1)*v_(4,3,1)+95*s_(5,2,1)*t_(3,3,2)*u_(3,3,2)*v_(3,3,2)+91*s_(6,1,1)*t_(4,3,1)*u_(4,2,2)*v_(4,2,2)+91*s_(5,3)*t_(4,2,2)*u_(4,2,2)*v_(4,2,2)+71*s_(5,3)*t_(5,2,1)*u_(5,2,1)*v_(3,3,2)+80*s_(6,2)*t_(5,2,1)*u_(5,2,1)*v_(4,2,2)+48*s_(4,4)*t_(4,3,1)*u_(4,3,1)*v_(4,3,1)+101*s_(6,1,1)*t_(5,2,1)*u_(5,2,1)*v_(4,2,2)+86*s_(6,2)*t_(5,2,1)*u_(4,3,1)*v_(4,2,2)+81*s_(5,3)*t_(5,2,1)*u_(4,3,1)*v_(3,3,2)+113*s_(4,3,1)*t_(3,3,2)*u_(3,3,2)*v_(3,3,2)+104*s_(6,1,1)*t_(5,2,1)*u_(4,3,1)*v_(4,2,2)+87*s_(6,2)*t_(4,3,1)*u_(4,3,1)*v_(4,2,2)+101*s_(5,3)*t_(5,2,1)*u_(4,2,2)*v_(4,2,2)+87*s_(5,3)*t_(4,3,1)*u_(4,3,1)*v_(3,3,2)+108*s_(6,1,1)*t_(4,3,1)*u_(4,3,1)*v_(4,2,2)+128*s_(4,2,2)*t_(4,2,2)*u_(3,3,2)*v_(3,3,2)+106*s_(5,3)*t_(4,3,1)*u_(4,2,2)*v_(4,2,2)+127*s_(5,2,1)*t_(4,2,2)*u_(3,3,2)*v_(3,3,2)+89*s_(6,2)*t_(5,2,1)*u_(5,2,1)*v_(4,3,1)+84*s_(6,2)*t_(5,2,1)*u_(5,2,1)*v_(5,2,1)+109*s_(6,1,1)*t_(5,2,1)*u_(5,2,1)*v_(5,2,1)+117*s_(6,1,1)*t_(5,2,1)*u_(5,2,1)*v_(4,3,1)+93*s_(5,3)*t_(5,2,1)*u_(5,2,1)*v_(4,2,2)+90*s_(6,2)*t_(5,2,1)*u_(4,3,1)*v_(4,3,1)+145*s_(4,3,1)*t_(4,2,2)*u_(3,3,2)*v_(3,3,2)+90*s_(6,2)*t_(4,3,1)*u_(4,3,1)*v_(4,3,1)+119*s_(6,1,1)*t_(5,2,1)*u_(4,3,1)*v_(4,3,1)+152*s_(4,2,2)*t_(4,2,2)*u_(4,2,2)*v_(3,3,2)+107*s_(5,3)*t_(5,2,1)*u_(4,3,1)*v_(4,2,2)+147*s_(5,2,1)*t_(5,2,1)*u_(3,3,2)*v_(3,3,2)+124*s_(6,1,1)*t_(4,3,1)*u_(4,3,1)*v_(4,3,1)+113*s_(5,3)*t_(4,3,1)*u_(4,3,1)*v_(4,2,2)+158*s_(5,2,1)*t_(4,3,1)*u_(3,3,2)*v_(3,3,2)+172*s_(5,2,1)*t_(4,2,2)*u_(4,2,2)*v_(3,3,2)+87*s_(5,3)*t_(5,2,1)*u_(5,2,1)*v_(5,2,1)+98*s_(5,3)*t_(5,2,1)*u_(5,2,1)*v_(4,3,1)+180*s_(4,3,1)*t_(4,3,1)*u_(3,3,2)*v_(3,3,2)+103*s_(5,3)*t_(5,2,1)*u_(4,3,1)*v_(4,3,1)+196*s_(4,3,1)*t_(4,2,2)*u_(4,2,2)*v_(3,3,2)+198*s_(5,2,1)*t_(5,2,1)*u_(4,2,2)*v_(3,3,2)+106*s_(5,3)*t_(4,3,1)*u_(4,3,1)*v_(4,3,1)+217*s_(4,2,2)*t_(4,2,2)*u_(4,2,2)*v_(4,2,2)+210*s_(5,2,1)*t_(4,3,1)*u_(4,2,2)*v_(3,3,2)+218*s_(5,2,1)*t_(5,2,1)*u_(5,2,1)*v_(3,3,2)+233*s_(5,2,1)*t_(4,2,2)*u_(4,2,2)*v_(4,2,2)+232*s_(4,3,1)*t_(4,3,1)*u_(4,2,2)*v_(3,3,2)+228*s_(5,2,1)*t_(5,2,1)*u_(4,3,1)*v_(3,3,2)+255*s_(4,3,1)*t_(4,2,2)*u_(4,2,2)*v_(4,2,2)+267*s_(5,2,1)*t_(5,2,1)*u_(4,2,2)*v_(4,2,2)+245*s_(5,2,1)*t_(4,3,1)*u_(4,3,1)*v_(3,3,2)+279*s_(5,2,1)*t_(4,3,1)*u_(4,2,2)*v_(4,2,2)+272*s_(4,3,1)*t_(4,3,1)*u_(4,3,1)*v_(3,3,2)+291*s_(5,2,1)*t_(5,2,1)*u_(5,2,1)*v_(4,2,2)+306*s_(4,3,1)*t_(4,3,1)*u_(4,2,2)*v_(4,2,2)+305*s_(5,2,1)*t_(5,2,1)*u_(4,3,1)*v_(4,2,2)+327*s_(5,2,1)*t_(4,3,1)*u_(4,3,1)*v_(4,2,2)+312*s_(5,2,1)*t_(5,2,1)*u_(5,2,1)*v_(5,2,1)+360*s_(4,3,1)*t_(4,3,1)*u_(4,3,1)*v_(4,2,2)+330*s_(5,2,1)*t_(5,2,1)*u_(5,2,1)*v_(4,3,1)+349*s_(5,2,1)*t_(5,2,1)*u_(4,3,1)*v_(4,3,1)+374*s_(5,2,1)*t_(4,3,1)*u_(4,3,1)*v_(4,3,1)+403*s_(4,3,1)*t_(4,3,1)*u_(4,3,1)*v_(4,3,1)+2*s_(8)*t_(5,3)*u_(4,2,2)*v_(3,3,2)+2*s_(8)*t_(5,3)*u_(4,2,2)*v_(4,2,2)+2*s_(8)*t_(5,3)*u_(4,3,1)*v_(3,3,2)+s_(8)*t_(7,1)*u_(3,3,2)*v_(3,3,2)+s_(8)*t_(7,1)*u_(4,2,2)*v_(3,3,2)+s_(8)*t_(7,1)*u_(4,2,2)*v_(4,2,2)+s_(8)*t_(7,1)*u_(4,3,1)*v_(3,3,2)+s_(8)*t_(7,1)*u_(4,3,1)*v_(4,2,2)+s_(8)*t_(7,1)*u_(5,2,1)*v_(4,2,2)+s_(8)*t_(7,1)*u_(5,2,1)*v_(4,3,1)+s_(8)*t_(7,1)*u_(6,1,1)*v_(5,2,1)+s_(8)*t_(7,1)*u_(6,1,1)*v_(6,1,1)+s_(8)*t_(8)*u_(3,3,2)*v_(3,3,2)+s_(8)*t_(6,1,1)*u_(3,3,2)*v_(3,3,2)+s_(8)*t_(6,1,1)*u_(4,2,2)*v_(4,2,2)+s_(8)*t_(6,1,1)*u_(5,2,1)*v_(4,4)+s_(8)*t_(6,1,1)*u_(5,2,1)*v_(3,3,2)+s_(8)*t_(8)*u_(4,2,2)*v_(4,2,2)+s_(8)*t_(6,1,1)*u_(6,1,1)*v_(5,3)+s_(8)*t_(6,1,1)*u_(6,1,1)*v_(4,2,2)+s_(7,1)*t_(4,4)*u_(4,4)*v_(4,2,2)+s_(7,1)*t_(6,2)*u_(6,1,1)*v_(3,3,2)+s_(8)*t_(8)*u_(4,3,1)*v_(4,3,1)+s_(7,1)*t_(7,1)*u_(6,1,1)*v_(4,2,2)+s_(7,1)*t_(7,1)*u_(6,1,1)*v_(4,3,1)+s_(7,1)*t_(6,1,1)*u_(6,1,1)*v_(4,4)+s_(7,1)*t_(6,1,1)*u_(6,1,1)*v_(3,3,2)+s_(8)*t_(4,4)*u_(4,2,2)*v_(4,2,2)+s_(8)*t_(4,4)*u_(4,3,1)*v_(4,3,1)+s_(8)*t_(5,3)*u_(5,3)*v_(4,2,2)+s_(8)*t_(8)*u_(5,2,1)*v_(5,2,1)+s_(8)*t_(5,3)*u_(5,2,1)*v_(3,3,2);


==> anc/Quadrifocal_to_deg_9_SchurRings.m2 <==
-- deg 	   # reps     max_mult   dim_R
------------------------------------
-- 1 |	    1	     1	            81
-- 2 |	    3	     1	          3321
-- 3 |	    9	     3 	         91881
-- 4 |	   25	     4	       1929501
-- 5 |	   59	    13	      32801517
-- 6 |	  163	    93	     470155077
-- 7 |	  288	   301 	    5843355957
-- 8 |	  619	   608     64276915527
restart
loadPackage "SchurRings"
----------
unsym = method()
unsym(Thing) := el -> unsym(el,{})
unsym(Thing,List) := (el,pts) -> (
    R := ring el;
    if schurLevel(R) == 0 then rez = rez + el * (product for p in pts list (p#0)_(p#1))
    else (
        lFel := listForm el;
    par := if #pts > 0 then (last pts)#1 else {0};
    for trm in lFel do if trm#0>=par then unsym(trm#1,pts | {(R,trm#0)}) else break;
        )
    )
--- how about a sym function?
S = schurRing(s,3)
T = schurRing(S,t,3)
U = schurRing(T,u,3)
V = schurRing(U,v,3)
load "quad_Schur_data.m2"

apply(3..8,i-> dim value(concatenate("PF", toString(i) )) )
dim par9

-- we want to know if any of the low multiplicity modules in degree 10 can't come from the low multiplicity modules in degree 9:



--apply(3..8,i-> sub((dim value(concatenate("PF", toString(i+1) )))/(dim value(concatenate("PF", toString(i) ))),RR))


rez = 0
unsym(PF4*g1-PF5,{})
toString rez
-- found
s_(3,1,1)*t_(3,1,1)*u_(3,1,1)*v_(3,1,1) + s_(2,2,1)*t_(2,2,1)*u_(2,2,1)*v_(2,2,1)
dim oo
rez = 0
unsym(PF3*g1^2-PF5,{})
toString rez
-- this found nothing new

rez = 0
unsym(PF5*g1-PF6,{})
rez
toString rez
--
--the only mingens are:
mg6= 2*v_(2,2,2)*u_(2,2,2)*t_(2,2,2)*s_(2,2,2) + v_(2,2,2)*u_(3,3)*s_6*t_(3,3) + 2*v_(2,2,2)*u_(2,2,2)*s_(4,1,1)*t_(3,3) + 2*v_(2,2,2)*u_(2,2,2)*t_(3,3)*s_(3,3) + v_(2,2,2)*u_(2,2,2)*t_(3,2,1)*s_(3,2,1)
dim mg6

MG6=v_(2,2,2)*u_(3,3)*s_6*t_(3,3)+v_(2,2,2)*u_(2,2,2)*t_(3,2,1)*s_(3,2,1)+2*v_(2,2,2)*u_(2,2,2)*t_(2,2,2)*s_(2,2,2)+2*v_(2,2,2)*u_(2,2,2)*s_(4,1,1)*t_(3,3)+2*v_(2,2,2)*u_(2,2,2)*t_(3,3)*s_(3,3)+v_(2,2,2)*u_(3,3)*s_6*s_(3,3)+v_(2,2,2)*t_(3,3)*s_6*s_(3,3)+u_(2,2,2)*t_(3,3)*s_6*s_(3,3)+2*u_(2,2,2)*t_(2,2,2)*s_(3,3)*v_(3,3)+2*u_(2,2,2)*t_(2,2,2)*v_(4,1,1)*s_(3,3)+u_(2,2,2)*t_(2,2,2)*s_(3,2,1)*v_(3,2,1)+t_(2,2,2)*s_(3,3)*s_6*v_(3,3)+2*t_(2,2,2)*s_(2,2,2)*u_(4,1,1)*v_(3,3)+2*t_(2,2,2)*s_(2,2,2)*v_(3,3)*u_(3,3)+t_(2,2,2)*s_(2,2,2)*v_(3,2,1)*u_(3,2,1)+s_(2,2,2)*v_(3,3)*s_6*u_(3,3)+2*s_(2,2,2)*v_(2,2,2)*t_(4,1,1)*u_(3,3)+2*s_(2,2,2)*v_(2,2,2)*u_(3,3)*t_(3,3)+s_(2,2,2)*v_(2,2,2)*u_(3,2,1)*t_(3,2,1)+2*u_(2,2,2)*s_(2,2,2)*v_(4,1,1)*t_(3,3)+2*u_(2,2,2)*s_(2,2,2)*t_(3,3)*v_(3,3)+s_(2,2,2)*t_(3,3)*s_6*v_(3,3)+2*v_(2,2,2)*u_(2,2,2)*t_(4,1,1)*s_(3,3)+u_(2,2,2)*s_(2,2,2)*t_(3,2,1)*v_(3,2,1)+t_(2,2,2)*v_(3,3)*s_6*u_(3,3)+2*t_(2,2,2)*v_(2,2,2)*s_(4,1,1)*u_(3,3)+2*t_(2,2,2)*v_(2,2,2)*u_(3,3)*s_(3,3)+t_(2,2,2)*v_(2,2,2)*u_(3,2,1)*s_(3,2,1)+s_(2,2,2)*t_(3,3)*s_6*u_(3,3)+u_(2,2,2)*t_(3,3)*s_6*v_(3,3)+2*u_(2,2,2)*t_(2,2,2)*s_(4,1,1)*v_(3,3)+2*t_(2,2,2)*v_(2,2,2)*u_(4,1,1)*s_(3,3)+u_(2,2,2)*s_(3,3)*s_6*v_(3,3)+t_(2,2,2)*s_(3,3)*s_6*u_(3,3)+2*s_(2,2,2)*u_(2,2,2)*t_(4,1,1)*v_(3,3)+2*t_(2,2,2)*s_(2,2,2)*v_(4,1,1)*u_(3,3)+2*s_(2,2,2)*v_(2,2,2)*u_(4,1,1)*t_(3,3);
dim oo

rez = 0
unsym(PF6*g1-PF7,{})
toString rez
-- no negative terms means probably no new mingens
-- only new mingens are:

rez = 0
unsym(PF7*g1-PF8,{})
toString rez
-- the only new mingen seems to be
2*(s_(4,4)*t_(4,4)*u_(4,4)*v_(4,2,2)+s_(4,4)*t_(4,4)*u_(4,2,2)*v_(4,4)+s_(4,4)*t_(4,2,2)*u_(4,4)*v_(4,4)+s_(4,2,2)*t_(4,4)*u_(4,4)*v_(4,4))
dim oo

rez = 0
unsym(PF6*g1^2-PF8,{})
toString rez
-- this found no other new mingens


rez = 0
unsym(PF8*g1-par9,{})
toString rez
-- found at least this:
s_(5,4)*t_(5,4)*u_(5,4)*(v_(5,2,2)+v_(4,3,2))+s_(5,4)*t_(5,4)*v_(5,4)*(u_(5,2,2)+u_(4,3,2))+s_(5,4)*v_(5,4)*u_(5,4)*(t_(5,2,2)+t_(4,3,2))+v_(5,4)*t_(5,4)*u_(5,4)*(s_(5,2,2)+s_(4,3,2))
dim oo



rez = 0
unsym(F9Low*g1-F10Low,{})
toString rez
--found this:
s_(5,5)*t_(5,5)*u_(5,5)*v_(4,3,3)+s_(5,5)*t_(5,5)*v_(5,5)*u_(4,3,3)+s_(5,5)*v_(5,5)*u_(5,5)*t_(4,3,3)+v_(5,5)*t_(5,5)*u_(5,5)*s_(4,3,3)
dim oo
printWidth = 1000
rez = 0
unsym(F10Low*g1-F11Low,{})
toString rez
-- found at least these:
-2*v_(5,3,3)*u_(7,4)*t_(8,3)*s_(8,3)
-5*v_(5,3,3)*u_(7,4)*t_(7,4)*s_(8,3)
-14*v_(7,3,1)*u_(7,4)*s_(9,1,1)*t_(7,4)
-3*v_(7,2,2)*u_(8,3)*t_(8,3)*s_(8,3)
-v_(7,2,2)*u_(7,4)*t_(8,3)*s_(8,3)
-3*v_(7,2,2)*u_(7,4)*t_(7,4)*s_(8,3)
-v_(6,5)*u_(7,2,2)*t_(7,4)*s_(7,4)
-14*v_(6,4,1)*u_(7,4)*s_(9,1,1)*t_(7,4)
-13*v_(5,5,1)*u_(7,4)*t_(8,2,1)*s_(8,3)
-7*v_(5,5,1)*u_(7,4)*s_(9,1,1)*t_(7,4)
-10*v_(5,5,1)*u_(7,3,1)*s_(9,1,1)*t_(7,4)
-11*v_(5,5,1)*u_(7,3,1)*t_(7,4)*s_(9,2)
-27*v_(5,5,1)*u_(7,2,2)*t_(8,3)*s_(8,3)
-34*v_(5,5,1)*u_(6,5)*t_(7,2,2)*s_(8,3)
-29*v_(5,5,1)*u_(6,5)*s_(7,2,2)*t_(6,5)
-6*v_(5,5,1)*u_(6,5)*t_(8,2,1)*s_(8,3)
-16*v_(5,5,1)*u_(6,5)*t_(7,4)*s_(8,2,1)
-2*v_(5,5,1)*u_(6,5)*t_(6,5)*s_(8,2,1)
-7*v_(5,5,1)*u_(6,4,1)*s_(9,1,1)*t_(7,4)
-v_(5,5,1)*u_(6,4,1)*t_(7,4)*s_(9,2)
-35*v_(5,5,1)*u_(5,5,1)*t_(8,3)*s_(8,3)
-2*v_(5,5,1)*u_(5,5,1)*t_(8,2,1)*s_(9,2)
-40*v_(5,5,1)*u_(5,5,1)*t_(7,4)*s_(8,3)
-41*v_(5,5,1)*u_(5,5,1)*t_(7,2,2)*s_(9,2)
-43*v_(5,5,1)*u_(5,5,1)*t_(7,2,2)*s_(9,1,1)
-30*v_(5,5,1)*u_(5,5,1)*t_(6,5)*s_(8,3)
-34*v_(5,5,1)*u_(5,5,1)*t_(6,5)*s_(7,4)
-21*v_(5,5,1)*u_(5,5,1)*t_(6,5)*s_(6,5)
-19*v_(5,5,1)*u_(5,5,1)*t_(5,5,1)*s_(9,2)
-25*v_(5,5,1)*u_(5,5,1)*t_(5,5,1)*s_(9,1,1)
-16*v_(4,4,3)*u_(7,4)*t_(7,4)*s_(7,4)
-15*v_(4,4,3)*u_(5,5,1)*t_(8,3)*s_(8,3)
-42*v_(4,4,3)*u_(5,5,1)*t_(7,4)*s_(8,3)
-19*v_(4,4,3)*u_(5,5,1)*t_(6,5)*s_(6,5)
-3*v_(4,4,3)*u_(6,5)*t_(7,2,2)*s_(8,3)
-30*v_(4,4,3)*u_(6,5)*s_(7,2,2)*t_(6,5)
-8*v_(4,4,3)*u_(4,4,3)*t_(8,3)*s_(8,3)
-v_(4,4,3)*u_(4,4,3)*t_(6,5)*s_(8,3)
-4*v_(5,3,3)*u_(6,5)*t_(7,4)*s_(7,4)




==> anc/README <==
README

The file BasicFunctions.mws contains tools that will be used in each successive computation.

Many identical copies of input.mws are created by the shell script cpBig.sh.
The script sedBig.sh changes the copy of input.mws to a new value for the place in the loop, which corresponds to a different isotopic component to be computed.
The file input.mws is called via the shell script execute_maple.sh and sends the file to a different instance of maple for each place in the loop. 

The output files can be quite large (up to 32MB in the largest degree 8 cases), so we omit them here. However, we do report the fillings of the tableaux for each module in the isotypic decomposition.

The filling files give the shape of the module together with a list of fillings that produce linearly independent Young symmetrizers.

The "for_m2" files give the list of modules that occurred in the ideal of the quadrifocal variety up to the S_4 symmetry.  

The files F5_out, F6_out, etc. contain the full list of modules in each degree, not reduced by the S_4 symmetry. 

For degree 9, the isotopic components that were not fully computed are indexed by the following:
1157, 1159, 1160, 1162, 1163, 1164, 1165, 1166, 1167, 1168, 1169, 1170, 1171, 1172, 1173, 1174, 1175, 1176, 1177, 1178, 1179, 1180, 1181, 1182, 1183, 1184, 1185, 1186, 1187, 1188, 1189, 1190, 1191, 1192, 1193, 1194, 1195, 1196, 1197, 1198, 1199, 1200, 1201, 1202, 1203, 1204, 1205

quad_conversion.mws unsymmetrizes the resulting modules and converts the list of modules to a macaulay2 readable format.

Quadrifocal_to_deg_9_SchurRings.m2 performs the SchurRings computations in Macaulay2. It reads the file quad_Schur_data.m2.

==> anc/cpBig.sh <==
#!/bin/bash
for i in `seq 1 163`
do
`cp input input.6.$i`&
done


==> anc/deg5_fillings/fillings.5.1 <==
Shape:=[[5], [5], [5], [5]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]];


==> anc/deg5_fillings/fillings.5.10 <==
Shape:=[[5], [3, 2], [3, 1, 1], [2, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 2, 5, 3, 4], [1, 3, 4, 2, 5]];


==> anc/deg5_fillings/fillings.5.11 <==
Shape:=[[5], [4, 1], [3, 2], [3, 2]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 5, 4]];


==> anc/deg5_fillings/fillings.5.12 <==
Shape:=[[5], [4, 1], [3, 2], [2, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 5, 2, 3, 4], [1, 2, 3, 5, 4], [1, 3, 5, 2, 4]];


==> anc/deg5_fillings/fillings.5.13 <==
Shape:=[[5], [4, 1], [3, 2], [3, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 5, 2, 3, 4], [1, 2, 3, 5, 4], [1, 3, 5, 2, 4]];


==> anc/deg5_fillings/fillings.5.14 <==
Shape:=[[5], [4, 1], [4, 1], [3, 2]];
 FFill:= [[1, 2, 3, 4, 5], [1, 5, 2, 3, 4], [1, 3, 2, 4, 5], [1, 4, 2, 5, 3]];


==> anc/deg5_fillings/fillings.5.15 <==
Shape:=[[5], [4, 1], [4, 1], [4, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 5, 2, 3, 4], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5]];


==> anc/deg5_fillings/fillings.5.16 <==
Shape:=[[5], [4, 1], [4, 1], [3, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 5, 2, 3, 4], [1, 3, 2, 4, 5], [1, 3, 5, 2, 4]];


==> anc/deg5_fillings/fillings.5.17 <==
Shape:=[[5], [4, 1], [2, 2, 1], [2, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 5, 2, 3, 4], [1, 2, 4, 3, 5], [1, 3, 5, 2, 4]];


==> anc/deg5_fillings/fillings.5.18 <==
Shape:=[[5], [4, 1], [3, 1, 1], [2, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 5, 2, 3, 4], [1, 2, 4, 3, 5], [1, 3, 5, 2, 4]];


==> anc/deg5_fillings/fillings.5.19 <==
Shape:=[[5], [4, 1], [3, 1, 1], [3, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 2, 5, 3, 4], [1, 2, 5, 3, 4]];


==> anc/deg5_fillings/fillings.5.2 <==
Shape:=[[5], [5], [3, 2], [3, 2]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 5, 4], [1, 4, 2, 5, 3]];


==> anc/deg5_fillings/fillings.5.20 <==
Shape:=[[5], [2, 2, 1], [2, 2, 1], [2, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5], [1, 3, 4, 2, 5]];


==> anc/deg5_fillings/fillings.5.21 <==
Shape:=[[5], [3, 1, 1], [2, 2, 1], [2, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5], [1, 3, 4, 2, 5]];


==> anc/deg5_fillings/fillings.5.22 <==
Shape:=[[5], [3, 1, 1], [3, 1, 1], [3, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 4, 5, 2, 3], [1, 3, 4, 2, 5], [1, 2, 5, 3, 4]];


==> anc/deg5_fillings/fillings.5.23 <==
Shape:=[[5], [3, 2], [3, 1, 1], [3, 1, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 4, 2, 5, 3], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.24 <==
Shape:=[[5], [3, 1, 1], [3, 1, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5], [1, 4, 5, 2, 3], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.25 <==
Shape:=[[4, 1], [4, 1], [4, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 3, 5], [1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 2, 4, 5], [1, 5, 2, 3, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.26 <==
Shape:=[[4, 1], [4, 1], [3, 2], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5], [1, 3, 2, 4, 5], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 5, 2, 3, 4], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 2, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.27 <==
Shape:=[[4, 1], [4, 1], [4, 1], [3, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 4, 2, 3, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 5, 2, 3, 4], [1, 5, 2, 3, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.28 <==
Shape:=[[4, 1], [4, 1], [4, 1], [3, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5], [1, 3, 2, 4, 5], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 4, 2, 3, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.29 <==
Shape:=[[4, 1], [3, 2], [3, 2], [3, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 4, 2, 5, 3], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 2, 5, 4], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 2, 5, 4], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.3 <==
Shape:=[[5], [5], [4, 1], [4, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 5, 2, 3, 4], [1, 3, 2, 4, 5]];


==> anc/deg5_fillings/fillings.5.30 <==
Shape:=[[4, 1], [3, 2], [3, 2], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 4, 2, 5, 3], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 2, 5, 4], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 4, 2, 5, 3], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.31 <==
Shape:=[[4, 1], [3, 2], [2, 2, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 4, 2, 5, 3], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 4, 2, 5, 3], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 4, 2, 5, 3], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.32 <==
Shape:=[[4, 1], [4, 1], [3, 2], [3, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 5, 2, 3, 4], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 5, 2, 3, 4], [1, 2, 3, 5, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.33 <==
Shape:=[[4, 1], [4, 1], [3, 2], [3, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 5, 2, 3, 4], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 5, 2, 3, 4], [1, 2, 3, 5, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.34 <==
Shape:=[[4, 1], [4, 1], [4, 1], [4, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5], [1, 2, 3, 4, 5], [1, 5, 2, 3, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 5, 2, 3, 4], [1, 5, 2, 3, 4], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 2, 3, 4, 5], [1, 5, 2, 3, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.35 <==
Shape:=[[4, 1], [4, 1], [2, 2, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 5, 2, 3, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 5, 2, 3, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.36 <==
Shape:=[[4, 1], [4, 1], [3, 1, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 5, 2, 3, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 5, 2, 3, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.37 <==
Shape:=[[4, 1], [2, 2, 1], [2, 2, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 3, 5, 2, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 4, 2, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.38 <==
Shape:=[[3, 2], [3, 2], [3, 2], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 5, 4], [1, 4, 2, 5, 3], [1, 2, 3, 5, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 2, 3, 5, 4], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 2, 3, 5, 4], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.39 <==
Shape:=[[3, 2], [2, 2, 1], [2, 2, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 5, 4], [1, 3, 5, 2, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 2, 4, 3, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.4 <==
Shape:=[[5], [5], [2, 2, 1], [2, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 4, 3, 5], [1, 3, 5, 2, 4]];


==> anc/deg5_fillings/fillings.5.40 <==
Shape:=[[4, 1], [3, 2], [3, 2], [3, 1, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4], [1, 4, 2, 5, 3], [1, 2, 3, 5, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 2, 4, 5], [1, 2, 3, 5, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 3, 2, 5, 4], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 2, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.41 <==
Shape:=[[4, 1], [3, 2], [3, 1, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4], [1, 4, 2, 5, 3], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 2, 4, 5], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 3, 2, 5, 4], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.42 <==
Shape:=[[4, 1], [4, 1], [3, 1, 1], [3, 1, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4], [1, 5, 2, 3, 4], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 4, 2, 3, 5], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 5, 2, 3, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 4, 2, 3, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.43 <==
Shape:=[[4, 1], [3, 1, 1], [2, 2, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4], [1, 3, 5, 2, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 2, 5, 3, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.44 <==
Shape:=[[3, 2], [3, 2], [3, 2], [3, 2]];
 GoodFillings:= [[[1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 2, 3, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 2, 3, 5, 4], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 5, 4], [1, 2, 3, 5, 4], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 5, 4], [1, 2, 3, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.45 <==
Shape:=[[3, 2], [3, 2], [3, 2], [3, 1, 1]];
 GoodFillings:= [[[1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 2, 3, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 2, 3, 5, 4], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 5, 4], [1, 2, 3, 4, 5], [1, 4, 2, 5, 3], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 4, 2, 5, 3], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.46 <==
Shape:=[[3, 2], [3, 2], [2, 2, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 2, 3, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 4, 2, 5, 3], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 5, 3], [1, 4, 2, 5, 3], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.47 <==
Shape:=[[3, 2], [3, 2], [3, 1, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 2, 3, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 5, 4], [1, 2, 3, 5, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 4, 2, 5, 3], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.48 <==
Shape:=[[3, 2], [3, 1, 1], [2, 2, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 5, 3], [1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 2, 3, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 4, 5, 2, 3], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 4, 5, 2, 3], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 5, 4], [1, 3, 4, 2, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 5, 2, 4], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.49 <==
Shape:=[[4, 1], [3, 2], [3, 1, 1], [3, 1, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 2, 5, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 2, 3, 5, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 2, 3, 5, 4], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.5 <==
Shape:=[[5], [5], [3, 1, 1], [3, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 4, 3, 5], [1, 2, 5, 3, 4]];


==> anc/deg5_fillings/fillings.5.50 <==
Shape:=[[4, 1], [3, 1, 1], [3, 1, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 4, 5, 2, 3], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 2, 4, 3, 5], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 3, 4, 2, 5], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.51 <==
Shape:=[[2, 2, 1], [2, 2, 1], [2, 2, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 3, 4, 2, 5], [1, 2, 3, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 2, 5, 3, 4], [1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 4, 3, 5], [1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.52 <==
Shape:=[[3, 1, 1], [2, 2, 1], [2, 2, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 3, 4, 2, 5], [1, 2, 3, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 4, 5, 2, 3], [1, 2, 5, 3, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 3, 4, 2, 5], [1, 2, 4, 3, 5], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 3, 4, 2, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 2, 5, 3, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.53 <==
Shape:=[[4, 1], [3, 1, 1], [3, 1, 1], [3, 1, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 5, 2, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 2, 4, 3, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 4, 5, 2, 3], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 5, 2, 3, 4], [1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 3, 5], [1, 2, 5, 3, 4], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.54 <==
Shape:=[[3, 2], [3, 2], [3, 1, 1], [3, 1, 1]];
 GoodFillings:= [[[1, 4, 2, 5, 3], [1, 4, 2, 5, 3], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 3, 5, 4], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 4, 2, 5, 3], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 5, 4], [1, 2, 3, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 3, 2, 5, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 4, 2, 5, 3], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]], [[1, 4, 2, 5, 3], [1, 4, 2, 5, 3], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 4, 2, 5, 3], [1, 3, 2, 5, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.55 <==
Shape:=[[3, 2], [3, 1, 1], [3, 1, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 5, 3], [1, 3, 5, 2, 4], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 4, 3, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 3, 5, 2, 4], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 3, 4, 2, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 5, 4], [1, 4, 5, 2, 3], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 4, 2, 5, 3], [1, 3, 5, 2, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.56 <==
Shape:=[[3, 2], [3, 1, 1], [3, 1, 1], [3, 1, 1]];
 GoodFillings:= [[[1, 4, 2, 5, 3], [1, 3, 5, 2, 4], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 4, 3, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 3, 5, 2, 4], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 3, 4, 2, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 4, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 2, 5, 4], [1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 5, 4], [1, 2, 4, 3, 5], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]], [[1, 2, 3, 5, 4], [1, 4, 5, 2, 3], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.57 <==
Shape:=[[3, 1, 1], [3, 1, 1], [2, 2, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 5, 2, 4], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 2, 4, 3, 5], [1, 3, 5, 2, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 2, 5, 3, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 3, 5, 2, 4], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 4, 5, 2, 3], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 4, 5, 2, 3], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.58 <==
Shape:=[[3, 1, 1], [3, 1, 1], [3, 1, 1], [2, 2, 1]];
 GoodFillings:= [[[1, 3, 5, 2, 4], [1, 3, 5, 2, 4], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]], [[1, 4, 5, 2, 3], [1, 2, 3, 4, 5], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 3, 4, 2, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 2, 5, 3, 4], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 4, 5, 2, 3], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 5, 3, 4], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 5, 2, 3], [1, 3, 4, 2, 5], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 2, 4, 3, 5], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.59 <==
Shape:=[[3, 1, 1], [3, 1, 1], [3, 1, 1], [3, 1, 1]];
 GoodFillings:= [[[1, 3, 4, 2, 5], [1, 2, 4, 3, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 3, 4, 2, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 2, 5, 3, 4], [1, 2, 5, 3, 4], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 2, 4, 3, 5], [1, 2, 4, 3, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 2, 3, 4, 5], [1, 3, 4, 2, 5], [1, 2, 3, 4, 5]], [[1, 2, 4, 3, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 2, 5, 3, 4], [1, 3, 5, 2, 4], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]], [[1, 2, 3, 4, 5], [1, 4, 5, 2, 3], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 4, 5, 2, 3], [1, 3, 5, 2, 4], [1, 2, 5, 3, 4], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 2, 4, 3, 5], [1, 2, 4, 3, 5], [1, 2, 3, 4, 5]], [[1, 3, 5, 2, 4], [1, 2, 4, 3, 5], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5]], [[1, 4, 5, 2, 3], [1, 4, 5, 2, 3], [1, 2, 3, 4, 5], [1, 2, 3, 4, 5]], [[1, 4, 5, 2, 3], [1, 2, 4, 3, 5], [1, 3, 5, 2, 4], [1, 2, 3, 4, 5]]];


==> anc/deg5_fillings/fillings.5.6 <==
Shape:=[[5], [3, 2], [3, 2], [3, 2]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 3, 5, 4], [1, 4, 2, 5, 3], [1, 2, 3, 5, 4]];


==> anc/deg5_fillings/fillings.5.7 <==
Shape:=[[5], [3, 2], [3, 2], [2, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 3, 5, 4], [1, 4, 2, 5, 3], [1, 2, 4, 3, 5]];


==> anc/deg5_fillings/fillings.5.8 <==
Shape:=[[5], [3, 2], [3, 2], [3, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 2, 3, 5, 4], [1, 4, 2, 5, 3], [1, 2, 4, 3, 5]];


==> anc/deg5_fillings/fillings.5.9 <==
Shape:=[[5], [3, 2], [2, 2, 1], [2, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5], [1, 3, 2, 4, 5], [1, 2, 5, 3, 4], [1, 3, 4, 2, 5]];


==> anc/deg5_fillings/for_M2.5.17 <==
1 *s_([5])*t_([4, 1])*u_([2, 2, 1])*v_([2, 2, 1])  
1 *s_([1, 2, 3, 4, 5])*t_([1, 5, 2, 3, 4])*u_([1, 2, 4, 3, 5])*v_([1, 3, 5, 2, 4])  


==> anc/deg5_fillings/for_M2.5.18 <==
1 *s_([5])*t_([4, 1])*u_([3, 1, 1])*v_([2, 2, 1])  
1 *s_([1, 2, 3, 4, 5])*t_([1, 5, 2, 3, 4])*u_([1, 2, 4, 3, 5])*v_([1, 3, 5, 2, 4])  


==> anc/deg5_fillings/for_M2.5.19 <==
1 *s_([5])*t_([4, 1])*u_([3, 1, 1])*v_([3, 1, 1])  
1 *s_([1, 2, 3, 4, 5])*t_([1, 3, 2, 4, 5])*u_([1, 2, 5, 3, 4])*v_([1, 2, 5, 3, 4])  


==> anc/deg5_fillings/for_M2.5.23 <==
1 *s_([5])*t_([3, 2])*u_([3, 1, 1])*v_([3, 1, 1])  
4 *s_([1, 2, 3, 4, 5])*t_([1, 3, 2, 4, 5])*u_([1, 2, 5, 3, 4])*v_([1, 2, 3, 4, 5])  
3 *s_(2)*t_({1 = -1, 2 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.24 <==
1 *s_([5])*t_([3, 1, 1])*u_([3, 1, 1])*v_([2, 2, 1])  
4 *s_([1, 2, 3, 4, 5])*t_([1, 4, 5, 2, 3])*u_([1, 2, 5, 3, 4])*v_([1, 2, 3, 4, 5])  
3 *s_(2)*t_({2 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.25 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.26 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.27 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.28 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.29 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.30 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.31 <==
1 *s_([4, 1])*t_([3, 2])*u_([2, 2, 1])*v_([2, 2, 1])  
4 *s_([1, 3, 2, 4, 5])*t_([1, 4, 2, 5, 3])*u_([1, 2, 3, 4, 5])*v_([1, 2, 3, 4, 5])  
3 *s_(4)*t_({1 = -2/3, 2 = 1/2, 3 = -1/2, 4 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.32 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.33 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.34 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.35 <==
1 *s_([4, 1])*t_([4, 1])*u_([2, 2, 1])*v_([2, 2, 1])  
4 *s_([1, 3, 2, 4, 5])*t_([1, 2, 3, 4, 5])*u_([1, 2, 3, 4, 5])*v_([1, 2, 3, 4, 5])  
3 *s_(4)*t_({1 = 1/3, 3 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.36 <==
1 *s_([4, 1])*t_([4, 1])*u_([3, 1, 1])*v_([2, 2, 1])  
4 *s_([1, 4, 2, 3, 5])*t_([1, 3, 2, 4, 5])*u_([1, 3, 5, 2, 4])*v_([1, 2, 3, 4, 5])  
3 *s_(4)*t_({1 = -3, 3 = -3, 4 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.37 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.38 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.39 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.4 <==
1 *s_([5])*t_([5])*u_([2, 2, 1])*v_([2, 2, 1])  
1 *s_([1, 2, 3, 4, 5])*t_([1, 2, 3, 4, 5])*u_([1, 2, 4, 3, 5])*v_([1, 3, 5, 2, 4])  


==> anc/deg5_fillings/for_M2.5.40 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.41 <==
1 *s_([4, 1])*t_([3, 2])*u_([3, 1, 1])*v_([2, 2, 1])  
4 *s_([1, 5, 2, 3, 4])*t_([1, 4, 2, 5, 3])*u_([1, 2, 4, 3, 5])*v_([1, 2, 3, 4, 5])  
3 *s_(5)*t_({1 = 3, 2 = 3/2, 3 = -2, 5 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.42 <==
1 *s_([4, 1])*t_([4, 1])*u_([3, 1, 1])*v_([3, 1, 1])  
4 *s_([1, 5, 2, 3, 4])*t_([1, 5, 2, 3, 4])*u_([1, 3, 5, 2, 4])*v_([1, 2, 3, 4, 5])  
3 *s_(5)*t_({1 = -1, 2 = 1/3, 3 = -1, 5 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.43 <==
1 *s_([4, 1])*t_([3, 1, 1])*u_([2, 2, 1])*v_([2, 2, 1])  
4 *s_([1, 5, 2, 3, 4])*t_([1, 3, 5, 2, 4])*u_([1, 2, 4, 3, 5])*v_([1, 2, 3, 4, 5])  
3 *s_(5)*t_({1 = -2, 2 = -2, 3 = 2, 4 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.44 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.45 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.46 <==
1 *s_([3, 2])*t_([3, 2])*u_([2, 2, 1])*v_([2, 2, 1])  
4 *s_([1, 4, 2, 5, 3])*t_([1, 2, 3, 4, 5])*u_([1, 2, 5, 3, 4])*v_([1, 2, 3, 4, 5])  
3 *s_(6)*t_({1 = -4/3, 2 = -4/3, 3 = -1/3, 4 = -4/3, 6 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.47 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.48 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.49 <==
1 *s_([4, 1])*t_([3, 2])*u_([3, 1, 1])*v_([3, 1, 1])  
4 *s_([1, 2, 3, 4, 5])*t_([1, 2, 3, 4, 5])*u_([1, 2, 5, 3, 4])*v_([1, 2, 3, 4, 5])  
3 *s_(6)*t_({1 = -1/2, 2 = 2/3, 3 = -1, 4 = 1/2, 5 = -1/2, 6 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.5 <==
1 *s_([5])*t_([5])*u_([3, 1, 1])*v_([3, 1, 1])  
1 *s_([1, 2, 3, 4, 5])*t_([1, 2, 3, 4, 5])*u_([1, 2, 4, 3, 5])*v_([1, 2, 5, 3, 4])  


==> anc/deg5_fillings/for_M2.5.50 <==
1 *s_([4, 1])*t_([3, 1, 1])*u_([3, 1, 1])*v_([2, 2, 1])  
4 *s_([1, 2, 3, 4, 5])*t_([1, 2, 3, 4, 5])*u_([1, 2, 5, 3, 4])*v_([1, 2, 3, 4, 5])  
3 *s_(6)*t_({1 = 5/6, 2 = -10/3, 3 = -5, 4 = 5, 6 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.51 <==
1 *s_([2, 2, 1])*t_([2, 2, 1])*u_([2, 2, 1])*v_([2, 2, 1])  
4 *s_([1, 3, 5, 2, 4])*t_([1, 2, 3, 4, 5])*u_([1, 2, 5, 3, 4])*v_([1, 2, 3, 4, 5])  
3 *s_(6)*t_({2 = 8, 3 = -16, 6 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.52 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.53 <==
1 *s_([4, 1])*t_([3, 1, 1])*u_([3, 1, 1])*v_([3, 1, 1])  
4 *s_([1, 5, 2, 3, 4])*t_([1, 2, 5, 3, 4])*u_([1, 2, 3, 4, 5])*v_([1, 2, 3, 4, 5])  
3 *s_(7)*t_({1 = 1, 2 = -1, 3 = -1, 4 = 1, 7 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.54 <==
1 *s_([3, 2])*t_([3, 2])*u_([3, 1, 1])*v_([3, 1, 1])  
4 *s_([1, 4, 2, 5, 3])*t_([1, 4, 2, 5, 3])*u_([1, 4, 5, 2, 3])*v_([1, 2, 3, 4, 5])  
3 *s_(8)*t_({1 = -1/3, 2 = -5/2, 3 = 1/3, 4 = 13/6, 5 = -1/4, 6 = -1, 7 = -11/6, 8 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.55 <==
1 *s_([3, 2])*t_([3, 1, 1])*u_([3, 1, 1])*v_([2, 2, 1])  
4 *s_([1, 4, 2, 5, 3])*t_([1, 3, 5, 2, 4])*u_([1, 4, 5, 2, 3])*v_([1, 2, 3, 4, 5])  
3 *s_(8)*t_({1 = 2, 2 = -1, 3 = -4/3, 4 = -1/3, 5 = 1, 6 = 8/3, 8 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.56 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.57 <==
1 *s_([3, 1, 1])*t_([3, 1, 1])*u_([2, 2, 1])*v_([2, 2, 1])  
4 *s_([1, 3, 5, 2, 4])*t_([1, 3, 5, 2, 4])*u_([1, 2, 3, 4, 5])*v_([1, 2, 3, 4, 5])  
3 *s_(8)*t_({2 = 3/4, 3 = -3/4, 4 = -3/8, 6 = 3/4, 7 = -3/4, 8 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.58 <==
1 *s_(0)*t_(0)*u_(0)*v_(0)  


==> anc/deg5_fillings/for_M2.5.59 <==
1 *s_([3, 1, 1])*t_([3, 1, 1])*u_([3, 1, 1])*v_([3, 1, 1])  
4 *s_([1, 3, 4, 2, 5])*t_([1, 2, 4, 3, 5])*u_([1, 3, 4, 2, 5])*v_([1, 2, 3, 4, 5])  
3 *s_(13)*t_({1 = -9/2, 2 = -13/3, 3 = -25/6, 4 = 26/3, 5 = 1, 7 = -5/6, 13 = 1})*u_(datatype = anything)*v_(storage = rectangular)  


==> anc/deg5_fillings/for_M2.5.9 <==
1 *s_([5])*t_([3, 2])*u_([2, 2, 1])*v_([2, 2, 1])  
1 *s_([1, 2, 3, 4, 5])*t_([1, 3, 2, 4, 5])*u_([1, 2, 5, 3, 4])*v_([1, 3, 4, 2, 5])  


==> anc/deg6_fillings/fillings.6.1 <==
Shape:=[[6], [6], [6], [6]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.10 <==
Shape:=[[6], [4, 2], [3, 3], [3, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 5, 4, 6], [1, 2, 5, 3, 4, 6]];


==> anc/deg6_fillings/fillings.6.100 <==
Shape:=[[4, 2], [4, 2], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6], [1, 5, 2, 6, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 4], [1, 2, 3, 5, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5], [1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.101 <==
Shape:=[[4, 2], [3, 2, 1], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6], [1, 2, 6, 3, 5, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.102 <==
Shape:=[[5, 1], [4, 2], [3, 3], [3, 2, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6], [1, 5, 2, 6, 3, 4], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.103 <==
Shape:=[[5, 1], [4, 2], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 2, 3, 6, 4, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.104 <==
Shape:=[[5, 1], [5, 1], [4, 2], [4, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 6, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 3, 5, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.105 <==
Shape:=[[5, 1], [5, 1], [4, 2], [3, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 5, 2, 3, 4, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 3, 5, 6], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5], [1, 6, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6], [1, 6, 2, 3, 4, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.106 <==
Shape:=[[5, 1], [5, 1], [4, 1, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6], [1, 6, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.107 <==
Shape:=[[5, 1], [5, 1], [4, 1, 1], [4, 1, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6], [1, 6, 2, 3, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 3, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.108 <==
Shape:=[[4, 1, 1], [3, 3], [3, 3], [3, 2, 1]];
GoodFillings[1]:=[[1, 3, 6, 2, 4, 5], [1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 5, 2, 4, 6], [1, 2, 3, 5, 4, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6], [1, 3, 2, 5, 4, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.109 <==
Shape:=[[4, 1, 1], [3, 3], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6], [1, 2, 3, 5, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 5, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.11 <==
Shape:=[[6], [4, 2], [4, 2], [2, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6]];


==> anc/deg6_fillings/fillings.6.110 <==
Shape:=[[4, 1, 1], [3, 2, 1], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 4, 5, 2, 3, 6], [1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 6, 2, 3, 4], [1, 3, 4, 2, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.111 <==
Shape:=[[4, 1, 1], [4, 1, 1], [3, 3], [3, 3]];
GoodFillings[1]:=[[1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6], [1, 4, 6, 2, 3, 5], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 6, 2, 4, 5], [1, 4, 5, 2, 3, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6], [1, 2, 6, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.112 <==
Shape:=[[4, 1, 1], [4, 1, 1], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 6, 2, 4, 5], [1, 3, 4, 2, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6], [1, 5, 6, 2, 3, 4], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 5, 6, 2, 3, 4], [1, 5, 6, 2, 3, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.113 <==
Shape:=[[4, 2], [4, 2], [4, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 4], [1, 3, 2, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 5], [1, 5, 2, 6, 3, 4], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.114 <==
Shape:=[[4, 2], [4, 1, 1], [4, 1, 1], [3, 3]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 5], [1, 3, 4, 2, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6], [1, 4, 6, 2, 3, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 5], [1, 4, 6, 2, 3, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.115 <==
Shape:=[[5, 1], [4, 2], [4, 2], [4, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 3, 2, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 5, 4, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 5, 3, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.116 <==
Shape:=[[5, 1], [4, 1, 1], [3, 3], [3, 2, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 5, 6, 2, 3, 4], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5], [1, 2, 4, 3, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.117 <==
Shape:=[[5, 1], [4, 1, 1], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.118 <==
Shape:=[[4, 1, 1], [4, 1, 1], [4, 1, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 4, 3, 5, 6], [1, 4, 6, 2, 3, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 6, 3, 4, 5], [1, 3, 6, 2, 4, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6], [1, 4, 5, 2, 3, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5], [1, 5, 6, 2, 3, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6], [1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 5, 6, 2, 3, 4], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.119 <==
Shape:=[[4, 2], [4, 2], [4, 1, 1], [3, 3]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 5], [1, 3, 2, 6, 4, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 5], [1, 4, 2, 5, 3, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6], [1, 3, 2, 5, 4, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 5], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.12 <==
Shape:=[[6], [4, 2], [4, 2], [4, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.120 <==
Shape:=[[4, 2], [4, 1, 1], [4, 1, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5], [1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6], [1, 4, 6, 2, 3, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 5], [1, 5, 6, 2, 3, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 5], [1, 3, 5, 2, 4, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.121 <==
Shape:=[[5, 1], [4, 2], [4, 2], [4, 1, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 3, 2, 6, 4, 5], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6], [1, 5, 2, 6, 3, 4], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 5, 4, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 6, 3, 5], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.122 <==
Shape:=[[5, 1], [4, 2], [4, 1, 1], [4, 1, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 6, 3, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.123 <==
Shape:=[[5, 1], [4, 1, 1], [4, 1, 1], [4, 1, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 4, 5, 2, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.124 <==
Shape:=[[4, 1, 1], [4, 1, 1], [4, 1, 1], [3, 3]];
GoodFillings[1]:=[[1, 4, 5, 2, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 4, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 5, 2, 4, 6], [1, 4, 6, 2, 3, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.125 <==
Shape:=[[5, 1], [3, 3], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5], [1, 3, 2, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6], [1, 2, 3, 5, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 5, 3, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.126 <==
Shape:=[[5, 1], [3, 2, 1], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 4, 5, 2, 6, 3], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6], [1, 3, 5, 2, 6, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5], [1, 3, 6, 2, 5, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6], [1, 4, 6, 2, 5, 3], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.127 <==
Shape:=[[4, 2], [4, 2], [3, 3], [3, 2, 1]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4], [1, 3, 2, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 5], [1, 4, 2, 6, 3, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.128 <==
Shape:=[[4, 2], [4, 2], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4], [1, 4, 2, 5, 3, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5], [1, 3, 2, 6, 4, 5], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 6, 4, 5], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6], [1, 4, 2, 5, 3, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.129 <==
Shape:=[[5, 1], [4, 2], [4, 2], [3, 2, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6], [1, 3, 2, 6, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 6, 3, 5], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.13 <==
Shape:=[[6], [4, 2], [2, 2, 2], [2, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 4, 6]];


==> anc/deg6_fillings/fillings.6.130 <==
Shape:=[[3, 3], [3, 3], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6], [1, 3, 2, 5, 4, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6], [1, 3, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6], [1, 4, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.131 <==
Shape:=[[3, 3], [3, 2, 1], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6], [1, 4, 5, 2, 6, 3], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6], [1, 2, 6, 3, 5, 4], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6], [1, 3, 5, 2, 6, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6], [1, 2, 6, 3, 5, 4], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.132 <==
Shape:=[[4, 2], [4, 2], [4, 2], [4, 1, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4], [1, 2, 3, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6], [1, 5, 2, 6, 3, 4], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 5], [1, 2, 3, 5, 4, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 5], [1, 5, 2, 6, 3, 4], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 6, 4, 5], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.133 <==
Shape:=[[4, 2], [4, 1, 1], [3, 3], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 4], [1, 4, 6, 2, 3, 5], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 4], [1, 3, 5, 2, 4, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6], [1, 4, 5, 2, 3, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5], [1, 4, 5, 2, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6], [1, 5, 6, 2, 3, 4], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.134 <==
Shape:=[[4, 2], [4, 1, 1], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6], [1, 3, 5, 2, 4, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6], [1, 4, 6, 2, 3, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 5], [1, 3, 6, 2, 4, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5], [1, 3, 4, 2, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 5], [1, 4, 5, 2, 3, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.135 <==
Shape:=[[5, 1], [4, 2], [4, 1, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 5, 3, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6], [1, 2, 3, 5, 4, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6], [1, 5, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 6, 4, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6], [1, 5, 2, 6, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.136 <==
Shape:=[[5, 1], [5, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 6, 2, 3, 4, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6], [1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6], [1, 6, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6], [1, 5, 2, 3, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.137 <==
Shape:=[[3, 2, 1], [3, 2, 1], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 5, 3, 6, 4], [1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 6, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 6, 2, 5, 3], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 3, 4, 2, 6, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 6, 4], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 2, 4, 3, 6, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6], [1, 2, 6, 3, 5, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.138 <==
Shape:=[[5, 1], [4, 1, 1], [4, 1, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5], [1, 4, 5, 2, 3, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6], [1, 3, 6, 2, 4, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.139 <==
Shape:=[[4, 1, 1], [4, 1, 1], [3, 3], [3, 2, 1]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6], [1, 4, 6, 2, 3, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 5, 2, 3, 6], [1, 3, 6, 2, 4, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 5, 3, 4, 6], [1, 5, 6, 2, 3, 4], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 3, 5, 2, 4, 6], [1, 4, 5, 2, 3, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 4, 5, 2, 3, 6], [1, 2, 4, 3, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 3, 5, 2, 4, 6], [1, 2, 6, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.14 <==
Shape:=[[6], [4, 2], [3, 2, 1], [2, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.140 <==
Shape:=[[4, 1, 1], [4, 1, 1], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4], [1, 2, 4, 3, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 3, 4, 2, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 4, 6, 2, 3, 5], [1, 4, 6, 2, 3, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 5, 6, 2, 3, 4], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 4, 5, 2, 3, 6], [1, 4, 6, 2, 3, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 6, 3, 4, 5], [1, 4, 5, 2, 3, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.141 <==
Shape:=[[4, 2], [4, 1, 1], [4, 1, 1], [4, 1, 1]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5], [1, 3, 5, 2, 4, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6], [1, 4, 5, 2, 3, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 5], [1, 3, 4, 2, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4], [1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.142 <==
Shape:=[[4, 2], [4, 2], [4, 2], [4, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6], [1, 5, 2, 6, 3, 4], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5], [1, 2, 3, 6, 4, 5], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6], [1, 4, 2, 6, 3, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 4], [1, 4, 2, 5, 3, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.143 <==
Shape:=[[4, 2], [4, 2], [4, 1, 1], [4, 1, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6], [1, 5, 2, 6, 3, 4], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5], [1, 2, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 6, 4, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 4], [1, 3, 2, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6], [1, 3, 2, 5, 4, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.144 <==
Shape:=[[4, 2], [3, 3], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5], [1, 3, 2, 5, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6], [1, 3, 2, 5, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 4], [1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5], [1, 3, 2, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.145 <==
Shape:=[[4, 2], [4, 2], [4, 2], [3, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4], [1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5], [1, 3, 2, 5, 4, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4], [1, 2, 3, 6, 4, 5], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6], [1, 3, 2, 5, 4, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5], [1, 5, 2, 6, 3, 4], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 5, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4], [1, 3, 2, 6, 4, 5], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 5], [1, 2, 3, 5, 4, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.146 <==
Shape:=[[4, 2], [3, 2, 1], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 5, 4], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6], [1, 3, 4, 2, 6, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 5, 4], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 5], [1, 3, 5, 2, 6, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.147 <==
Shape:=[[5, 1], [4, 2], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6], [1, 2, 3, 6, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 5, 3, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.148 <==
Shape:=[[4, 1, 1], [4, 1, 1], [4, 1, 1], [4, 1, 1]];
GoodFillings[1]:=[[1, 4, 6, 2, 3, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5], [1, 3, 4, 2, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5], [1, 2, 6, 3, 4, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 5, 2, 3, 6], [1, 5, 6, 2, 3, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 5, 2, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 6, 3, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 5, 6, 2, 3, 4], [1, 2, 6, 3, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 4, 3, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 5, 6, 2, 3, 4], [1, 4, 5, 2, 3, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5], [1, 3, 4, 2, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.149 <==
Shape:=[[4, 2], [4, 2], [4, 1, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5], [1, 4, 2, 6, 3, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5], [1, 3, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6], [1, 5, 2, 6, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 6, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 5], [1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6], [1, 4, 2, 5, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4], [1, 2, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 5], [1, 5, 2, 6, 3, 4], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 6], [1, 5, 2, 6, 3, 4], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.15 <==
Shape:=[[6], [4, 2], [4, 1, 1], [3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.150 <==
Shape:=[[5, 1], [4, 1, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5], [1, 5, 6, 2, 3, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5], [1, 4, 5, 2, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6], [1, 5, 6, 2, 3, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6], [1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.151 <==
Shape:=[[4, 1, 1], [3, 3], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4], [1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6], [1, 4, 2, 5, 3, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 6, 3, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5], [1, 4, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 3, 4, 2, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 5, 3, 4, 6], [1, 2, 3, 5, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 2, 6, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 6], [1, 4, 2, 5, 3, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 4, 6, 2, 3, 5], [1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.152 <==
Shape:=[[4, 1, 1], [3, 2, 1], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6], [1, 3, 5, 2, 6, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 6, 3, 4, 5], [1, 4, 6, 2, 5, 3], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 5, 2, 4, 6], [1, 3, 4, 2, 6, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 6, 3, 4, 5], [1, 3, 4, 2, 6, 5], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 6, 3, 4, 5], [1, 3, 5, 2, 6, 4], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 6, 4], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 4, 6, 2, 3, 5], [1, 3, 6, 2, 5, 4], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 4, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 6, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.153 <==
Shape:=[[4, 2], [4, 1, 1], [4, 1, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4], [1, 5, 6, 2, 3, 4], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 5], [1, 4, 6, 2, 3, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 5], [1, 3, 4, 2, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 5], [1, 2, 5, 3, 4, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6], [1, 4, 6, 2, 3, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 5], [1, 5, 6, 2, 3, 4], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 6], [1, 5, 6, 2, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5], [1, 2, 5, 3, 4, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5], [1, 3, 6, 2, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 5], [1, 3, 6, 2, 4, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6], [1, 5, 6, 2, 3, 4], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.154 <==
Shape:=[[4, 1, 1], [4, 1, 1], [4, 1, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6], [1, 4, 6, 2, 3, 5], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 6, 2, 3, 5], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 5, 6, 2, 3, 4], [1, 3, 5, 2, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5], [1, 5, 6, 2, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 5, 6, 2, 3, 4], [1, 3, 4, 2, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 4, 5, 2, 3, 6], [1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 4, 5, 2, 3, 6], [1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 3, 4, 2, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 2, 6, 3, 4, 5], [1, 4, 6, 2, 3, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5], [1, 4, 5, 2, 3, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 4, 5, 2, 3, 6], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 4, 5, 2, 3, 6], [1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 4, 6, 2, 3, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 3, 5, 2, 4, 6], [1, 3, 4, 2, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 5, 6, 2, 3, 4], [1, 4, 5, 2, 3, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 4, 5, 2, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6], [1, 5, 6, 2, 3, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[22]:=[[1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.155 <==
Shape:=[[3, 3], [3, 2, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 6, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6], [1, 3, 4, 2, 6, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6], [1, 3, 5, 2, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 5, 4], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6], [1, 3, 4, 2, 6, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 6], [1, 3, 5, 2, 6, 4], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 6], [1, 4, 6, 2, 5, 3], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6], [1, 2, 4, 3, 5, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6], [1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 6], [1, 3, 5, 2, 6, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.156 <==
Shape:=[[5, 1], [3, 2, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6], [1, 3, 4, 2, 6, 5], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6], [1, 3, 5, 2, 4, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 5, 2, 3, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6], [1, 2, 6, 3, 5, 4], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[21]:=[[1, 6, 2, 3, 4, 5], [1, 3, 6, 2, 5, 4], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[22]:=[[1, 4, 2, 3, 5, 6], [1, 4, 6, 2, 5, 3], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[23]:=[[1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 6, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[24]:=[[1, 6, 2, 3, 4, 5], [1, 2, 6, 3, 5, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6], [1, 3, 4, 2, 6, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[26]:=[[1, 4, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[27]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[28]:=[[1, 6, 2, 3, 4, 5], [1, 3, 4, 2, 6, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.157 <==
Shape:=[[3, 2, 1], [3, 2, 1], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 6, 2, 5, 4], [1, 2, 5, 3, 4, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 3, 4, 2, 6, 5], [1, 4, 6, 2, 5, 3], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 4, 5, 2, 6, 3], [1, 2, 4, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5], [1, 2, 6, 3, 5, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 3, 5, 2, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 3, 5, 2, 6, 4], [1, 3, 5, 2, 4, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 5, 3, 6, 4], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 2, 6, 3, 5, 4], [1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6], [1, 4, 6, 2, 5, 3], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 2, 4, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5], [1, 3, 6, 2, 5, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 3, 5, 2, 6, 4], [1, 4, 5, 2, 6, 3], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6], [1, 4, 6, 2, 5, 3], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 3, 6, 2, 5, 4], [1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 2, 3, 4, 6, 5], [1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[21]:=[[1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[22]:=[[1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 6, 4], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[23]:=[[1, 3, 5, 2, 6, 4], [1, 4, 5, 2, 6, 3], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[24]:=[[1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 5, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[25]:=[[1, 2, 6, 3, 5, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[27]:=[[1, 4, 5, 2, 6, 3], [1, 4, 6, 2, 5, 3], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[28]:=[[1, 3, 4, 2, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.158 <==
Shape:=[[4, 2], [4, 2], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6], [1, 5, 2, 6, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6], [1, 4, 2, 6, 3, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 5], [1, 3, 2, 6, 4, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6], [1, 4, 2, 6, 3, 5], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 4], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 6, 4, 5], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 5], [1, 4, 2, 6, 3, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6], [1, 4, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6], [1, 4, 2, 6, 3, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 5], [1, 3, 2, 5, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6], [1, 5, 2, 6, 3, 4], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 5], [1, 2, 3, 5, 4, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 4], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 4], [1, 3, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.159 <==
Shape:=[[4, 2], [4, 1, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 4], [1, 5, 6, 2, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 5], [1, 3, 4, 2, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6], [1, 3, 5, 2, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 5], [1, 2, 4, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 5], [1, 2, 6, 3, 4, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 4], [1, 2, 6, 3, 4, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6], [1, 3, 6, 2, 4, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 5], [1, 4, 6, 2, 3, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 4], [1, 4, 6, 2, 3, 5], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4], [1, 2, 6, 3, 4, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 3, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 4], [1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.16 <==
Shape:=[[6], [5, 1], [3, 3], [3, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3]];


==> anc/deg6_fillings/fillings.6.160 <==
Shape:=[[4, 1, 1], [4, 1, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 4, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6], [1, 5, 6, 2, 3, 4], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 5, 6, 2, 3, 4], [1, 3, 6, 2, 4, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 6, 2, 4, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 3, 5, 2, 4, 6], [1, 4, 5, 2, 3, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 4, 5, 2, 3, 6], [1, 3, 6, 2, 4, 5], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 3, 4, 2, 5, 6], [1, 4, 5, 2, 3, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 5, 6, 2, 3, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 4, 5, 2, 3, 6], [1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5], [1, 4, 5, 2, 3, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 4, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 3, 4, 2, 5, 6], [1, 3, 5, 2, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 4, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[22]:=[[1, 4, 5, 2, 3, 6], [1, 4, 6, 2, 3, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[24]:=[[1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[25]:=[[1, 4, 5, 2, 3, 6], [1, 4, 5, 2, 3, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[26]:=[[1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[27]:=[[1, 2, 6, 3, 4, 5], [1, 4, 6, 2, 3, 5], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[29]:=[[1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[30]:=[[1, 4, 5, 2, 3, 6], [1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[32]:=[[1, 2, 6, 3, 4, 5], [1, 4, 5, 2, 3, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[33]:=[[1, 3, 4, 2, 5, 6], [1, 5, 6, 2, 3, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[34]:=[[1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[35]:=[[1, 2, 4, 3, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[36]:=[[1, 5, 6, 2, 3, 4], [1, 3, 5, 2, 4, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.161 <==
Shape:=[[4, 2], [3, 2, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6], [1, 3, 6, 2, 5, 4], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6], [1, 2, 6, 3, 5, 4], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 4], [1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6], [1, 2, 6, 3, 5, 4], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4], [1, 2, 5, 3, 6, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5], [1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 5], [1, 3, 5, 2, 6, 4], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6], [1, 2, 6, 3, 5, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6], [1, 3, 4, 2, 6, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 4], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 5], [1, 3, 6, 2, 5, 4], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 6, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4], [1, 2, 6, 3, 4, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 4], [1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6], [1, 4, 6, 2, 5, 3], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 5, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 6], [1, 4, 5, 2, 6, 3], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6], [1, 3, 5, 2, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 5], [1, 2, 5, 3, 6, 4], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 4], [1, 2, 5, 3, 6, 4], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 5], [1, 2, 6, 3, 5, 4], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 4], [1, 4, 5, 2, 6, 3], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 6], [1, 2, 5, 3, 6, 4], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 5], [1, 2, 5, 3, 6, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 5], [1, 2, 5, 3, 6, 4], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 5], [1, 2, 5, 3, 4, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 5], [1, 2, 4, 3, 6, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[49]:=[[1, 2, 3, 6, 4, 5], [1, 3, 4, 2, 6, 5], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.162 <==
Shape:=[[4, 1, 1], [3, 2, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 6, 2, 3, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 5, 2, 4, 6], [1, 2, 6, 3, 4, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 6, 3, 4, 5], [1, 3, 4, 2, 6, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 5, 6, 2, 3, 4], [1, 3, 6, 2, 4, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5], [1, 2, 6, 3, 4, 5], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 6, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 5, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 5, 3, 4, 6], [1, 2, 6, 3, 5, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 6, 4], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 4, 5, 2, 3, 6], [1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 4, 5, 2, 3, 6], [1, 2, 4, 3, 6, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 4, 5, 2, 3, 6], [1, 3, 5, 2, 6, 4], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[21]:=[[1, 5, 6, 2, 3, 4], [1, 2, 6, 3, 5, 4], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[22]:=[[1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[23]:=[[1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 6], [1, 3, 4, 2, 6, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[25]:=[[1, 4, 6, 2, 3, 5], [1, 3, 6, 2, 5, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[26]:=[[1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 6, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[27]:=[[1, 4, 6, 2, 3, 5], [1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[28]:=[[1, 3, 5, 2, 4, 6], [1, 2, 6, 3, 5, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[29]:=[[1, 4, 6, 2, 3, 5], [1, 3, 6, 2, 4, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[30]:=[[1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 6, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[31]:=[[1, 4, 6, 2, 3, 5], [1, 2, 6, 3, 5, 4], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 6, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[33]:=[[1, 3, 4, 2, 5, 6], [1, 3, 4, 2, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[34]:=[[1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[35]:=[[1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[36]:=[[1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 6, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[37]:=[[1, 2, 6, 3, 4, 5], [1, 4, 5, 2, 6, 3], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[38]:=[[1, 3, 5, 2, 4, 6], [1, 2, 6, 3, 5, 4], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[40]:=[[1, 4, 6, 2, 3, 5], [1, 2, 4, 3, 6, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[41]:=[[1, 2, 6, 3, 4, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[42]:=[[1, 4, 6, 2, 3, 5], [1, 2, 4, 3, 5, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[44]:=[[1, 3, 5, 2, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[45]:=[[1, 2, 6, 3, 4, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[46]:=[[1, 4, 6, 2, 3, 5], [1, 3, 5, 2, 4, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5], [1, 4, 6, 2, 5, 3], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[49]:=[[1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 6, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[50]:=[[1, 4, 6, 2, 3, 5], [1, 4, 6, 2, 5, 3], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[51]:=[[1, 3, 6, 2, 4, 5], [1, 2, 6, 3, 4, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[53]:=[[1, 3, 4, 2, 5, 6], [1, 3, 5, 2, 6, 4], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[54]:=[[1, 2, 6, 3, 4, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[55]:=[[1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 6, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[56]:=[[1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 6, 4], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.163 <==
Shape:=[[3, 2, 1], [3, 2, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 4, 3, 6, 5], [1, 3, 4, 2, 6, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 4, 6, 5], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[6]:=[[1, 4, 5, 2, 6, 3], [1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[8]:=[[1, 4, 5, 2, 6, 3], [1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[9]:=[[1, 2, 5, 3, 6, 4], [1, 3, 5, 2, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[11]:=[[1, 2, 4, 3, 6, 5], [1, 2, 6, 3, 4, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[12]:=[[1, 2, 4, 3, 6, 5], [1, 3, 6, 2, 5, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[13]:=[[1, 2, 6, 3, 5, 4], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 6, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[17]:=[[1, 3, 6, 2, 4, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[18]:=[[1, 3, 5, 2, 6, 4], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[19]:=[[1, 2, 5, 3, 6, 4], [1, 2, 6, 3, 5, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[20]:=[[1, 3, 6, 2, 4, 5], [1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[21]:=[[1, 2, 3, 4, 6, 5], [1, 3, 4, 2, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[23]:=[[1, 2, 4, 3, 6, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[24]:=[[1, 2, 5, 3, 6, 4], [1, 4, 5, 2, 6, 3], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[25]:=[[1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[26]:=[[1, 4, 5, 2, 6, 3], [1, 4, 6, 2, 5, 3], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[27]:=[[1, 3, 6, 2, 5, 4], [1, 3, 4, 2, 6, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[28]:=[[1, 3, 4, 2, 6, 5], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[29]:=[[1, 4, 5, 2, 6, 3], [1, 3, 4, 2, 5, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[30]:=[[1, 2, 4, 3, 6, 5], [1, 4, 6, 2, 5, 3], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[31]:=[[1, 3, 5, 2, 6, 4], [1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[32]:=[[1, 3, 4, 2, 6, 5], [1, 3, 5, 2, 6, 4], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[33]:=[[1, 2, 4, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[34]:=[[1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 6, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[35]:=[[1, 3, 5, 2, 6, 4], [1, 3, 5, 2, 6, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[36]:=[[1, 3, 5, 2, 6, 4], [1, 2, 5, 3, 6, 4], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[37]:=[[1, 3, 4, 2, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[39]:=[[1, 3, 4, 2, 6, 5], [1, 3, 4, 2, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[40]:=[[1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[41]:=[[1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 6, 5], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[42]:=[[1, 3, 6, 2, 4, 5], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[43]:=[[1, 3, 6, 2, 4, 5], [1, 3, 4, 2, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[44]:=[[1, 4, 5, 2, 6, 3], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[46]:=[[1, 4, 6, 2, 5, 3], [1, 3, 6, 2, 5, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[47]:=[[1, 2, 5, 3, 6, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[48]:=[[1, 3, 6, 2, 4, 5], [1, 2, 6, 3, 4, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[49]:=[[1, 2, 3, 4, 6, 5], [1, 3, 6, 2, 5, 4], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[50]:=[[1, 3, 5, 2, 6, 4], [1, 3, 4, 2, 6, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[51]:=[[1, 2, 6, 3, 5, 4], [1, 3, 4, 2, 6, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[52]:=[[1, 2, 6, 3, 5, 4], [1, 4, 5, 2, 6, 3], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[53]:=[[1, 4, 6, 2, 5, 3], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[54]:=[[1, 3, 6, 2, 4, 5], [1, 3, 5, 2, 6, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[55]:=[[1, 3, 6, 2, 5, 4], [1, 3, 4, 2, 5, 6], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[56]:=[[1, 3, 6, 2, 5, 4], [1, 3, 4, 2, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[57]:=[[1, 2, 4, 3, 6, 5], [1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[58]:=[[1, 3, 5, 2, 4, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[59]:=[[1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[60]:=[[1, 3, 6, 2, 4, 5], [1, 2, 6, 3, 4, 5], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[61]:=[[1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[62]:=[[1, 2, 4, 3, 6, 5], [1, 2, 6, 3, 5, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[63]:=[[1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[64]:=[[1, 3, 5, 2, 6, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[65]:=[[1, 3, 4, 2, 6, 5], [1, 3, 5, 2, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[66]:=[[1, 3, 5, 2, 6, 4], [1, 3, 5, 2, 6, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[67]:=[[1, 2, 4, 3, 6, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[68]:=[[1, 2, 5, 3, 4, 6], [1, 4, 6, 2, 5, 3], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[69]:=[[1, 4, 5, 2, 6, 3], [1, 4, 6, 2, 5, 3], [1, 2, 6, 3, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[70]:=[[1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[71]:=[[1, 2, 4, 3, 5, 6], [1, 4, 5, 2, 6, 3], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[72]:=[[1, 2, 4, 3, 6, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[73]:=[[1, 2, 6, 3, 5, 4], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[74]:=[[1, 3, 5, 2, 4, 6], [1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[76]:=[[1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 6, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[77]:=[[1, 4, 6, 2, 5, 3], [1, 3, 6, 2, 5, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[78]:=[[1, 3, 5, 2, 4, 6], [1, 3, 4, 2, 6, 5], [1, 3, 5, 2, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[79]:=[[1, 2, 6, 3, 5, 4], [1, 3, 6, 2, 5, 4], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[80]:=[[1, 2, 3, 4, 6, 5], [1, 2, 4, 3, 6, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[81]:=[[1, 4, 5, 2, 6, 3], [1, 4, 6, 2, 5, 3], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[83]:=[[1, 4, 6, 2, 5, 3], [1, 2, 6, 3, 5, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[84]:=[[1, 2, 3, 4, 6, 5], [1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[85]:=[[1, 2, 3, 4, 6, 5], [1, 3, 5, 2, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[86]:=[[1, 2, 5, 3, 6, 4], [1, 2, 6, 3, 5, 4], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[87]:=[[1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[88]:=[[1, 3, 5, 2, 6, 4], [1, 3, 4, 2, 6, 5], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[89]:=[[1, 3, 5, 2, 4, 6], [1, 4, 6, 2, 5, 3], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[90]:=[[1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 6, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[92]:=[[1, 4, 6, 2, 5, 3], [1, 2, 4, 3, 6, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[93]:=[[1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 4, 5], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.17 <==
Shape:=[[6], [5, 1], [4, 2], [3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6]];


==> anc/deg6_fillings/fillings.6.18 <==
Shape:=[[6], [5, 1], [4, 2], [4, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 6, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 5, 4, 6]];


==> anc/deg6_fillings/fillings.6.19 <==
Shape:=[[6], [5, 1], [4, 2], [3, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6], [1, 3, 2, 6, 4, 5], [1, 2, 6, 3, 5, 4]];


==> anc/deg6_fillings/fillings.6.2 <==
Shape:=[[6], [6], [3, 3], [3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 4, 2, 5, 3, 6]];


==> anc/deg6_fillings/fillings.6.20 <==
Shape:=[[6], [5, 1], [4, 2], [4, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 4, 6, 2, 3, 5]];


==> anc/deg6_fillings/fillings.6.21 <==
Shape:=[[6], [5, 1], [5, 1], [4, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.22 <==
Shape:=[[6], [5, 1], [5, 1], [5, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6]];


==> anc/deg6_fillings/fillings.6.23 <==
Shape:=[[6], [5, 1], [5, 1], [4, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6], [1, 5, 2, 3, 4, 6], [1, 3, 4, 2, 5, 6]];


==> anc/deg6_fillings/fillings.6.24 <==
Shape:=[[6], [5, 1], [3, 2, 1], [2, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 3, 4, 2, 6, 5], [1, 2, 4, 3, 5, 6]];


==> anc/deg6_fillings/fillings.6.25 <==
Shape:=[[6], [5, 1], [4, 1, 1], [3, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 2, 5, 3, 6, 4]];


==> anc/deg6_fillings/fillings.6.26 <==
Shape:=[[6], [5, 1], [4, 1, 1], [4, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 4, 5, 2, 3, 6]];


==> anc/deg6_fillings/fillings.6.27 <==
Shape:=[[6], [2, 2, 2], [2, 2, 2], [2, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 3, 5, 2, 4, 6]];


==> anc/deg6_fillings/fillings.6.28 <==
Shape:=[[6], [4, 1, 1], [3, 3], [2, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.29 <==
Shape:=[[6], [4, 1, 1], [3, 3], [3, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 3, 2, 5, 4, 6], [1, 3, 4, 2, 6, 5]];


==> anc/deg6_fillings/fillings.6.3 <==
Shape:=[[6], [6], [4, 2], [4, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 3, 2, 6, 4, 5]];


==> anc/deg6_fillings/fillings.6.30 <==
Shape:=[[6], [4, 1, 1], [3, 2, 1], [2, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 4, 6, 2, 5, 3], [1, 3, 5, 2, 4, 6]];


==> anc/deg6_fillings/fillings.6.31 <==
Shape:=[[6], [4, 1, 1], [4, 1, 1], [3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.32 <==
Shape:=[[6], [4, 1, 1], [4, 1, 1], [2, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.33 <==
Shape:=[[6], [4, 1, 1], [4, 1, 1], [4, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 4, 6]];


==> anc/deg6_fillings/fillings.6.34 <==
Shape:=[[4, 2], [4, 2], [3, 3], [2, 2, 2]];
 FFill:= [[1, 3, 2, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6]];


==> anc/deg6_fillings/fillings.6.35 <==
Shape:=[[5, 1], [3, 3], [3, 3], [3, 3]];
 FFill:= [[1, 6, 2, 3, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 3, 2, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.36 <==
Shape:=[[5, 1], [3, 3], [2, 2, 2], [2, 2, 2]];
 FFill:= [[1, 6, 2, 3, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6]];


==> anc/deg6_fillings/fillings.6.37 <==
Shape:=[[5, 1], [4, 2], [3, 3], [3, 3]];
 FFill:= [[1, 6, 2, 3, 4, 5], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.38 <==
Shape:=[[5, 1], [4, 2], [2, 2, 2], [2, 2, 2]];
 FFill:= [[1, 3, 2, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.39 <==
Shape:=[[5, 1], [5, 1], [3, 3], [2, 2, 2]];
 FFill:= [[1, 6, 2, 3, 4, 5], [1, 4, 2, 3, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 4, 3, 5, 6]];


==> anc/deg6_fillings/fillings.6.4 <==
Shape:=[[6], [6], [5, 1], [5, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 6, 2, 3, 4, 5]];


==> anc/deg6_fillings/fillings.6.40 <==
Shape:=[[5, 1], [5, 1], [4, 2], [2, 2, 2]];
 FFill:= [[1, 4, 2, 3, 5, 6], [1, 6, 2, 3, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 4, 3, 5, 6]];


==> anc/deg6_fillings/fillings.6.41 <==
Shape:=[[5, 1], [5, 1], [5, 1], [3, 3]];
 FFill:= [[1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 6, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6]];


==> anc/deg6_fillings/fillings.6.42 <==
Shape:=[[5, 1], [5, 1], [4, 1, 1], [2, 2, 2]];
 FFill:= [[1, 4, 2, 3, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.43 <==
Shape:=[[5, 1], [4, 1, 1], [3, 3], [2, 2, 2]];
 FFill:= [[1, 5, 2, 3, 4, 6], [1, 3, 5, 2, 4, 6], [1, 3, 2, 5, 4, 6], [1, 2, 4, 3, 5, 6]];


==> anc/deg6_fillings/fillings.6.44 <==
Shape:=[[4, 1, 1], [3, 3], [3, 3], [2, 2, 2]];
 FFill:= [[1, 5, 6, 2, 3, 4], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6]];


==> anc/deg6_fillings/fillings.6.45 <==
Shape:=[[4, 1, 1], [2, 2, 2], [2, 2, 2], [2, 2, 2]];
 FFill:= [[1, 5, 6, 2, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6]];


==> anc/deg6_fillings/fillings.6.46 <==
Shape:=[[6], [3, 3], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.47 <==
Shape:=[[6], [4, 2], [4, 2], [4, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.48 <==
Shape:=[[6], [4, 2], [4, 2], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.49 <==
Shape:=[[6], [4, 2], [4, 1, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.5 <==
Shape:=[[6], [6], [2, 2, 2], [2, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6]];


==> anc/deg6_fillings/fillings.6.50 <==
Shape:=[[6], [4, 2], [4, 1, 1], [4, 1, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.51 <==
Shape:=[[6], [5, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 4, 3, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.52 <==
Shape:=[[6], [3, 2, 1], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.53 <==
Shape:=[[6], [4, 1, 1], [4, 1, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 3, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.54 <==
Shape:=[[3, 3], [3, 3], [3, 3], [3, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.55 <==
Shape:=[[3, 3], [3, 3], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.56 <==
Shape:=[[3, 3], [3, 2, 1], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6], [1, 2, 5, 3, 6, 4], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 3, 6, 2, 5, 4], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.57 <==
Shape:=[[4, 2], [4, 1, 1], [3, 3], [3, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.58 <==
Shape:=[[4, 2], [4, 1, 1], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 5], [1, 5, 6, 2, 3, 4], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6], [1, 4, 5, 2, 3, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.59 <==
Shape:=[[5, 1], [4, 2], [3, 3], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.6 <==
Shape:=[[6], [6], [3, 2, 1], [3, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 3, 6, 2, 5, 4]];


==> anc/deg6_fillings/fillings.6.60 <==
Shape:=[[5, 1], [4, 2], [4, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.61 <==
Shape:=[[5, 1], [5, 1], [3, 3], [3, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6], [1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 6, 2, 3, 4, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.62 <==
Shape:=[[5, 1], [5, 1], [4, 2], [3, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 3, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.63 <==
Shape:=[[5, 1], [5, 1], [5, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.64 <==
Shape:=[[5, 1], [5, 1], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 3, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.65 <==
Shape:=[[5, 1], [5, 1], [4, 1, 1], [3, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6], [1, 6, 2, 3, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.66 <==
Shape:=[[5, 1], [4, 1, 1], [3, 3], [3, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.67 <==
Shape:=[[5, 1], [4, 1, 1], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.68 <==
Shape:=[[3, 2, 1], [2, 2, 2], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.69 <==
Shape:=[[6], [4, 2], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.7 <==
Shape:=[[6], [6], [4, 1, 1], [4, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 5, 6, 2, 3, 4]];


==> anc/deg6_fillings/fillings.6.70 <==
Shape:=[[4, 2], [3, 3], [3, 3], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.71 <==
Shape:=[[4, 2], [2, 2, 2], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 5], [1, 3, 4, 2, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.72 <==
Shape:=[[5, 1], [3, 3], [3, 3], [3, 2, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.73 <==
Shape:=[[5, 1], [3, 3], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 5, 3, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6], [1, 2, 3, 5, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.74 <==
Shape:=[[5, 1], [4, 2], [4, 1, 1], [3, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 5, 4, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 5, 4, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.75 <==
Shape:=[[5, 1], [4, 2], [4, 1, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 6, 3, 5], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.76 <==
Shape:=[[5, 1], [5, 1], [3, 3], [3, 2, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 6, 2, 3, 4, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.77 <==
Shape:=[[5, 1], [5, 1], [5, 1], [4, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 3, 2, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6], [1, 5, 2, 3, 4, 6], [1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 3, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.78 <==
Shape:=[[5, 1], [5, 1], [5, 1], [4, 1, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 3, 2, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.79 <==
Shape:=[[5, 1], [5, 1], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6], [1, 4, 2, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6], [1, 4, 2, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.8 <==
Shape:=[[6], [3, 3], [3, 3], [2, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6]];


==> anc/deg6_fillings/fillings.6.80 <==
Shape:=[[5, 1], [3, 2, 1], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 2, 4, 3, 6, 5], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 4, 5, 2, 6, 3], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.81 <==
Shape:=[[5, 1], [4, 1, 1], [4, 1, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 2, 6, 3, 4, 5], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 4, 5, 2, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.82 <==
Shape:=[[4, 1, 1], [3, 3], [3, 3], [3, 3]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6], [1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5], [1, 3, 2, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.83 <==
Shape:=[[4, 1, 1], [3, 3], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.84 <==
Shape:=[[4, 1, 1], [4, 1, 1], [3, 3], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5], [1, 2, 5, 3, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 6, 2, 3, 4], [1, 2, 6, 3, 4, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.85 <==
Shape:=[[6], [4, 1, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.86 <==
Shape:=[[3, 3], [3, 3], [3, 3], [3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.87 <==
Shape:=[[3, 3], [3, 3], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6], [1, 4, 2, 5, 3, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.88 <==
Shape:=[[4, 2], [4, 2], [4, 2], [3, 3]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 3, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4], [1, 2, 3, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6], [1, 2, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.89 <==
Shape:=[[4, 2], [4, 2], [4, 1, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4], [1, 3, 2, 5, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5], [1, 5, 6, 2, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 5], [1, 5, 2, 6, 3, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.9 <==
Shape:=[[6], [4, 2], [3, 3], [3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]];


==> anc/deg6_fillings/fillings.6.90 <==
Shape:=[[4, 2], [4, 1, 1], [3, 3], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.91 <==
Shape:=[[5, 1], [4, 2], [4, 2], [3, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 2, 3, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6], [1, 2, 3, 6, 4, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6], [1, 3, 2, 5, 4, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.92 <==
Shape:=[[5, 1], [5, 1], [4, 2], [4, 1, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 5, 2, 3, 4, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6], [1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.93 <==
Shape:=[[5, 1], [5, 1], [5, 1], [5, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 5, 2, 3, 4, 6], [1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5], [1, 4, 2, 3, 5, 6], [1, 4, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6], [1, 5, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.94 <==
Shape:=[[5, 1], [4, 1, 1], [4, 1, 1], [3, 3]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6], [1, 5, 6, 2, 3, 4], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 3, 6, 2, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 4, 5, 2, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6], [1, 3, 5, 2, 4, 6], [1, 4, 6, 2, 3, 5], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.95 <==
Shape:=[[2, 2, 2], [2, 2, 2], [2, 2, 2], [2, 2, 2]];
GoodFillings[1]:=[[1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6], [1, 3, 4, 2, 5, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 4, 3, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.96 <==
Shape:=[[6], [3, 2, 1], [3, 2, 1], [3, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6], [1, 3, 6, 2, 5, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4], [1, 2, 5, 3, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6], [1, 3, 4, 2, 5, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.97 <==
Shape:=[[4, 2], [3, 3], [3, 3], [3, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5], [1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4], [1, 3, 2, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5], [1, 4, 2, 5, 3, 6], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6], [1, 3, 2, 4, 5, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.98 <==
Shape:=[[4, 2], [3, 3], [3, 2, 1], [2, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6], [1, 4, 2, 5, 3, 6], [1, 2, 5, 3, 6, 4], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 5], [1, 2, 3, 5, 4, 6], [1, 2, 6, 3, 4, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6], [1, 2, 3, 5, 4, 6], [1, 3, 5, 2, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5], [1, 3, 2, 4, 5, 6], [1, 4, 6, 2, 5, 3], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/fillings.6.99 <==
Shape:=[[4, 2], [4, 2], [3, 3], [3, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5], [1, 2, 3, 6, 4, 5], [1, 3, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5], [1, 4, 2, 5, 3, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6], [1, 5, 2, 6, 3, 4], [1, 2, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5], [1, 4, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6]]:


==> anc/deg6_fillings/for_M2.6.100 <==
2 *s_([4, 2])*t_([4, 2])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.101 <==
1 *s_([4, 2])*t_([3, 2, 1])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.103 <==
3 *s_([5, 1])*t_([4, 2])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.106 <==
3 *s_([5, 1])*t_([5, 1])*u_([4, 1, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.107 <==
2 *s_([5, 1])*t_([5, 1])*u_([4, 1, 1])*v_([4, 1, 1])  


==> anc/deg6_fillings/for_M2.6.109 <==
1 *s_([4, 1, 1])*t_([3, 3])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.110 <==
1 *s_([4, 1, 1])*t_([3, 2, 1])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.111 <==
1 *s_([4, 1, 1])*t_([4, 1, 1])*u_([3, 3])*v_([3, 3])  


==> anc/deg6_fillings/for_M2.6.112 <==
2 *s_([4, 1, 1])*t_([4, 1, 1])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.114 <==
1 *s_([4, 2])*t_([4, 1, 1])*u_([4, 1, 1])*v_([3, 3])  


==> anc/deg6_fillings/for_M2.6.116 <==
1 *s_([5, 1])*t_([4, 1, 1])*u_([3, 3])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.117 <==
4 *s_([5, 1])*t_([4, 1, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.118 <==
6 *s_([4, 1, 1])*t_([4, 1, 1])*u_([4, 1, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.120 <==
3 *s_([4, 2])*t_([4, 1, 1])*u_([4, 1, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.122 <==
2 *s_([5, 1])*t_([4, 2])*u_([4, 1, 1])*v_([4, 1, 1])  


==> anc/deg6_fillings/for_M2.6.123 <==
3 *s_([5, 1])*t_([4, 1, 1])*u_([4, 1, 1])*v_([4, 1, 1])  


==> anc/deg6_fillings/for_M2.6.125 <==
2 *s_([5, 1])*t_([3, 3])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.126 <==
4 *s_([5, 1])*t_([3, 2, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.128 <==
3 *s_([4, 2])*t_([4, 2])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.13 <==
1 *s_([6])*t_([4, 2])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.130 <==
1 *s_([3, 3])*t_([3, 3])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.131 <==
3 *s_([3, 3])*t_([3, 2, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.133 <==
1 *s_([4, 2])*t_([4, 1, 1])*u_([3, 3])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.134 <==
4 *s_([4, 2])*t_([4, 1, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.135 <==
3 *s_([5, 1])*t_([4, 2])*u_([4, 1, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.136 <==
6 *s_([5, 1])*t_([5, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.137 <==
4 *s_([3, 2, 1])*t_([3, 2, 1])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.138 <==
7 *s_([5, 1])*t_([4, 1, 1])*u_([4, 1, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.139 <==
2 *s_([4, 1, 1])*t_([4, 1, 1])*u_([3, 3])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.14 <==
1 *s_([6])*t_([4, 2])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.140 <==
5 *s_([4, 1, 1])*t_([4, 1, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.141 <==
3 *s_([4, 2])*t_([4, 1, 1])*u_([4, 1, 1])*v_([4, 1, 1])  


==> anc/deg6_fillings/for_M2.6.143 <==
2 *s_([4, 2])*t_([4, 2])*u_([4, 1, 1])*v_([4, 1, 1])  


==> anc/deg6_fillings/for_M2.6.144 <==
2 *s_([4, 2])*t_([3, 3])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.146 <==
4 *s_([4, 2])*t_([3, 2, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.147 <==
6 *s_([5, 1])*t_([4, 2])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.148 <==
10 *s_([4, 1, 1])*t_([4, 1, 1])*u_([4, 1, 1])*v_([4, 1, 1])  


==> anc/deg6_fillings/for_M2.6.149 <==
3 *s_([4, 2])*t_([4, 2])*u_([4, 1, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.150 <==
10 *s_([5, 1])*t_([4, 1, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.151 <==
4 *s_([4, 1, 1])*t_([3, 3])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.152 <==
6 *s_([4, 1, 1])*t_([3, 2, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.153 <==
7 *s_([4, 2])*t_([4, 1, 1])*u_([4, 1, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.154 <==
12 *s_([4, 1, 1])*t_([4, 1, 1])*u_([4, 1, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.155 <==
3 *s_([3, 3])*t_([3, 2, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.156 <==
12 *s_([5, 1])*t_([3, 2, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.157 <==
8 *s_([3, 2, 1])*t_([3, 2, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.158 <==
6 *s_([4, 2])*t_([4, 2])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.159 <==
10 *s_([4, 2])*t_([4, 1, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.160 <==
16 *s_([4, 1, 1])*t_([4, 1, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.161 <==
12 *s_([4, 2])*t_([3, 2, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.162 <==
16 *s_([4, 1, 1])*t_([3, 2, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.163 <==
24 *s_([3, 2, 1])*t_([3, 2, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.24 <==
1 *s_([6])*t_([5, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.25 <==
1 *s_([6])*t_([5, 1])*u_([4, 1, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.26 <==
1 *s_([6])*t_([5, 1])*u_([4, 1, 1])*v_([4, 1, 1])  


==> anc/deg6_fillings/for_M2.6.30 <==
1 *s_([6])*t_([4, 1, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.31 <==
1 *s_([6])*t_([4, 1, 1])*u_([4, 1, 1])*v_([3, 3])  


==> anc/deg6_fillings/for_M2.6.32 <==
1 *s_([6])*t_([4, 1, 1])*u_([4, 1, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.36 <==
1 *s_([5, 1])*t_([3, 3])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.38 <==
1 *s_([5, 1])*t_([4, 2])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.42 <==
1 *s_([5, 1])*t_([5, 1])*u_([4, 1, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.46 <==
1 *s_([6])*t_([3, 3])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.49 <==
1 *s_([6])*t_([4, 2])*u_([4, 1, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.5 <==
1 *s_([6])*t_([6])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.50 <==
1 *s_([6])*t_([4, 2])*u_([4, 1, 1])*v_([4, 1, 1])  


==> anc/deg6_fillings/for_M2.6.51 <==
2 *s_([6])*t_([5, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.52 <==
1 *s_([6])*t_([3, 2, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.53 <==
2 *s_([6])*t_([4, 1, 1])*u_([4, 1, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.58 <==
2 *s_([4, 2])*t_([4, 1, 1])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.6 <==
1 *s_([6])*t_([6])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.64 <==
2 *s_([5, 1])*t_([5, 1])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.67 <==
2 *s_([5, 1])*t_([4, 1, 1])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.69 <==
2 *s_([6])*t_([4, 2])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.7 <==
1 *s_([6])*t_([6])*u_([4, 1, 1])*v_([4, 1, 1])  


==> anc/deg6_fillings/for_M2.6.73 <==
1 *s_([5, 1])*t_([3, 3])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.75 <==
1 *s_([5, 1])*t_([4, 2])*u_([4, 1, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.79 <==
3 *s_([5, 1])*t_([5, 1])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.8 <==
1 *s_([6])*t_([3, 3])*u_([3, 3])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.80 <==
1 *s_([5, 1])*t_([3, 2, 1])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.81 <==
3 *s_([5, 1])*t_([4, 1, 1])*u_([4, 1, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.83 <==
3 *s_([4, 1, 1])*t_([3, 3])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.84 <==
1 *s_([4, 1, 1])*t_([4, 1, 1])*u_([3, 3])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.85 <==
3 *s_([6])*t_([4, 1, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.87 <==
3 *s_([3, 3])*t_([3, 3])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.89 <==
1 *s_([4, 2])*t_([4, 2])*u_([4, 1, 1])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.94 <==
1 *s_([5, 1])*t_([4, 1, 1])*u_([4, 1, 1])*v_([3, 3])  


==> anc/deg6_fillings/for_M2.6.95 <==
3 *s_([2, 2, 2])*t_([2, 2, 2])*u_([2, 2, 2])*v_([2, 2, 2])  


==> anc/deg6_fillings/for_M2.6.96 <==
3 *s_([6])*t_([3, 2, 1])*u_([3, 2, 1])*v_([3, 2, 1])  


==> anc/deg6_fillings/for_M2.6.98 <==
1 *s_([4, 2])*t_([3, 3])*u_([3, 2, 1])*v_([2, 2, 2])  


==> anc/deg7_fillings/fillings.7.1 <==
Shape:=[[7], [7], [7], [7]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.10 <==
Shape:=[[7], [4, 3], [4, 3], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4]];


==> anc/deg7_fillings/fillings.7.100 <==
Shape:=[[6, 1], [4, 3], [4, 3], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.101 <==
Shape:=[[6, 1], [4, 3], [4, 3], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.102 <==
Shape:=[[6, 1], [5, 2], [4, 3], [4, 3]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.103 <==
Shape:=[[6, 1], [5, 2], [4, 3], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.104 <==
Shape:=[[6, 1], [5, 2], [5, 2], [3, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.105 <==
Shape:=[[6, 1], [5, 2], [5, 1, 1], [4, 3]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.106 <==
Shape:=[[6, 1], [5, 2], [5, 1, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.107 <==
Shape:=[[6, 1], [6, 1], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.108 <==
Shape:=[[6, 1], [6, 1], [5, 2], [5, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.109 <==
Shape:=[[6, 1], [6, 1], [5, 2], [4, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.11 <==
Shape:=[[7], [4, 3], [4, 3], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 6]];


==> anc/deg7_fillings/fillings.7.110 <==
Shape:=[[6, 1], [6, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.111 <==
Shape:=[[6, 1], [6, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.112 <==
Shape:=[[6, 1], [6, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 6, 2, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.113 <==
Shape:=[[6, 1], [6, 1], [5, 1, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.114 <==
Shape:=[[6, 1], [6, 1], [5, 1, 1], [5, 1, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.115 <==
Shape:=[[6, 1], [5, 1, 1], [4, 3], [4, 3]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.116 <==
Shape:=[[6, 1], [5, 1, 1], [4, 3], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.117 <==
Shape:=[[6, 1], [5, 1, 1], [5, 1, 1], [4, 3]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.118 <==
Shape:=[[6, 1], [5, 1, 1], [5, 1, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.119 <==
Shape:=[[6, 1], [5, 2], [4, 3], [3, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.12 <==
Shape:=[[7], [4, 3], [4, 3], [4, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 7, 5, 6]];


==> anc/deg7_fillings/fillings.7.120 <==
Shape:=[[6, 1], [5, 2], [5, 2], [4, 3]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.121 <==
Shape:=[[6, 1], [6, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 5, 2, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.122 <==
Shape:=[[6, 1], [5, 1, 1], [4, 3], [3, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.123 <==
Shape:=[[6, 1], [4, 3], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.124 <==
Shape:=[[6, 1], [4, 3], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.125 <==
Shape:=[[6, 1], [4, 3], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.126 <==
Shape:=[[6, 1], [5, 2], [5, 2], [5, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.127 <==
Shape:=[[6, 1], [5, 2], [5, 2], [5, 1, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.128 <==
Shape:=[[6, 1], [5, 2], [5, 1, 1], [5, 1, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.129 <==
Shape:=[[6, 1], [5, 1, 1], [5, 1, 1], [5, 1, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.13 <==
Shape:=[[7], [4, 3], [3, 2, 2], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5]];


==> anc/deg7_fillings/fillings.7.130 <==
Shape:=[[6, 1], [5, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.131 <==
Shape:=[[6, 1], [5, 2], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.132 <==
Shape:=[[6, 1], [5, 2], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 7, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.133 <==
Shape:=[[7], [4, 2, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.134 <==
Shape:=[[5, 2], [4, 3], [4, 3], [4, 3]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 2, 5, 4, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.135 <==
Shape:=[[6, 1], [4, 3], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.136 <==
Shape:=[[6, 1], [5, 1, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.137 <==
Shape:=[[6, 1], [5, 1, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.138 <==
Shape:=[[6, 1], [5, 1, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.139 <==
Shape:=[[5, 1, 1], [4, 3], [4, 3], [4, 3]];
 GoodFillings:= [[[1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.14 <==
Shape:=[[7], [4, 3], [3, 3, 1], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4]];


==> anc/deg7_fillings/fillings.7.140 <==
Shape:=[[5, 2], [5, 2], [5, 1, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.141 <==
Shape:=[[5, 2], [5, 1, 1], [4, 3], [4, 3]];
 GoodFillings:= [[[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 5, 2, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.142 <==
Shape:=[[6, 1], [5, 2], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.143 <==
Shape:=[[6, 1], [3, 2, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.144 <==
Shape:=[[6, 1], [3, 3, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.145 <==
Shape:=[[6, 1], [3, 3, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.146 <==
Shape:=[[6, 1], [3, 3, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.147 <==
Shape:=[[4, 3], [4, 3], [4, 3], [4, 3]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.148 <==
Shape:=[[4, 3], [4, 3], [4, 3], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.149 <==
Shape:=[[5, 2], [4, 3], [4, 3], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.15 <==
Shape:=[[7], [4, 3], [3, 3, 1], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 6, 2, 5, 4, 7], [1, 3, 7, 2, 5, 4, 6]];


==> anc/deg7_fillings/fillings.7.150 <==
Shape:=[[5, 2], [5, 2], [4, 3], [4, 3]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.151 <==
Shape:=[[5, 2], [5, 2], [4, 3], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.152 <==
Shape:=[[5, 2], [5, 2], [5, 2], [4, 3]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 5, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.153 <==
Shape:=[[5, 2], [5, 2], [5, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.154 <==
Shape:=[[5, 2], [5, 2], [5, 1, 1], [4, 3]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 6, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.155 <==
Shape:=[[5, 2], [5, 1, 1], [5, 1, 1], [4, 3]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.156 <==
Shape:=[[6, 1], [5, 2], [5, 2], [4, 2, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.157 <==
Shape:=[[6, 1], [5, 2], [5, 1, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.158 <==
Shape:=[[6, 1], [6, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 2, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 6, 2, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.159 <==
Shape:=[[6, 1], [5, 1, 1], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.16 <==
Shape:=[[7], [5, 2], [4, 3], [4, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 2, 6, 4, 7, 5]];


==> anc/deg7_fillings/fillings.7.160 <==
Shape:=[[6, 1], [5, 1, 1], [5, 1, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.161 <==
Shape:=[[5, 1, 1], [5, 1, 1], [4, 3], [4, 3]];
 GoodFillings:= [[[1, 3, 4, 2, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.162 <==
Shape:=[[5, 1, 1], [5, 1, 1], [5, 1, 1], [4, 3]];
 GoodFillings:= [[[1, 3, 4, 2, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.163 <==
Shape:=[[5, 1, 1], [5, 1, 1], [5, 1, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 4, 2, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.164 <==
Shape:=[[4, 3], [4, 3], [4, 3], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.165 <==
Shape:=[[5, 2], [4, 3], [4, 3], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.166 <==
Shape:=[[5, 2], [5, 2], [4, 3], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.167 <==
Shape:=[[5, 2], [5, 2], [5, 2], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.168 <==
Shape:=[[5, 2], [5, 2], [5, 2], [5, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.169 <==
Shape:=[[5, 2], [5, 1, 1], [4, 3], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.17 <==
Shape:=[[7], [5, 2], [4, 3], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.170 <==
Shape:=[[5, 2], [5, 1, 1], [5, 1, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.171 <==
Shape:=[[5, 2], [5, 1, 1], [5, 1, 1], [5, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.172 <==
Shape:=[[6, 1], [4, 3], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.173 <==
Shape:=[[6, 1], [4, 3], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.174 <==
Shape:=[[6, 1], [5, 2], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.175 <==
Shape:=[[5, 1, 1], [4, 3], [4, 3], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.176 <==
Shape:=[[5, 1, 1], [4, 3], [4, 3], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.177 <==
Shape:=[[5, 2], [5, 2], [5, 1, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 7, 3, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.178 <==
Shape:=[[5, 2], [5, 1, 1], [4, 3], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 6, 2, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.179 <==
Shape:=[[5, 2], [5, 1, 1], [5, 1, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 6, 7, 2, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 5, 6, 2, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.18 <==
Shape:=[[7], [5, 2], [4, 3], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.180 <==
Shape:=[[6, 1], [5, 2], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.181 <==
Shape:=[[6, 1], [5, 1, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.182 <==
Shape:=[[5, 1, 1], [5, 1, 1], [4, 3], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 6, 2, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.183 <==
Shape:=[[5, 2], [5, 2], [5, 1, 1], [5, 1, 1]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 6, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.184 <==
Shape:=[[6, 1], [5, 1, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.185 <==
Shape:=[[5, 1, 1], [5, 1, 1], [4, 3], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 7, 2, 4, 5, 6], [1, 6, 7, 2, 3, 4, 5], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.186 <==
Shape:=[[5, 2], [5, 2], [5, 2], [5, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.187 <==
Shape:=[[5, 1, 1], [5, 1, 1], [5, 1, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.188 <==
Shape:=[[5, 1, 1], [5, 1, 1], [5, 1, 1], [5, 1, 1]];
 GoodFillings:= [[[1, 2, 6, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 6, 7, 2, 3, 4, 5], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.189 <==
Shape:=[[4, 3], [4, 3], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 7, 6], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 2, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 4, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.19 <==
Shape:=[[7], [5, 2], [5, 2], [4, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.190 <==
Shape:=[[5, 2], [4, 3], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.191 <==
Shape:=[[5, 2], [4, 3], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.192 <==
Shape:=[[5, 2], [4, 3], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.193 <==
Shape:=[[5, 2], [5, 2], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 7, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.194 <==
Shape:=[[4, 3], [4, 3], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 5, 4, 7, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 4, 2, 5, 3, 7, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.195 <==
Shape:=[[4, 3], [4, 3], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 5, 4, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 4, 2, 5, 3, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.196 <==
Shape:=[[5, 2], [5, 1, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.197 <==
Shape:=[[5, 2], [5, 1, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.198 <==
Shape:=[[6, 1], [4, 2, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.199 <==
Shape:=[[6, 1], [4, 2, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.2 <==
Shape:=[[7], [7], [4, 3], [4, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5]];


==> anc/deg7_fillings/fillings.7.20 <==
Shape:=[[7], [5, 2], [5, 2], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.200 <==
Shape:=[[6, 1], [4, 2, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.201 <==
Shape:=[[5, 1, 1], [4, 3], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.202 <==
Shape:=[[5, 1, 1], [4, 3], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.203 <==
Shape:=[[5, 1, 1], [4, 3], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.204 <==
Shape:=[[5, 2], [5, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 5, 2, 6, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 6, 2, 7, 3, 4, 5], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.205 <==
Shape:=[[5, 2], [5, 2], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 5, 2, 6, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 6, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.206 <==
Shape:=[[5, 1, 1], [5, 1, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 7, 2, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 6, 7, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.207 <==
Shape:=[[4, 3], [4, 3], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 5, 4, 7, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.208 <==
Shape:=[[5, 2], [5, 1, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.209 <==
Shape:=[[5, 2], [4, 3], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6], [1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 7, 5], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.21 <==
Shape:=[[7], [5, 2], [5, 2], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.210 <==
Shape:=[[5, 2], [5, 2], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.211 <==
Shape:=[[6, 1], [4, 3], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.212 <==
Shape:=[[5, 1, 1], [4, 3], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 2, 6, 3, 7, 5], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 2, 5, 3, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 6, 4, 7, 5], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.213 <==
Shape:=[[5, 2], [5, 2], [5, 2], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 6, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 7, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 7, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.214 <==
Shape:=[[5, 2], [5, 1, 1], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.215 <==
Shape:=[[6, 1], [5, 2], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.216 <==
Shape:=[[5, 1, 1], [5, 1, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 3, 5, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.217 <==
Shape:=[[5, 1, 1], [5, 1, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.218 <==
Shape:=[[5, 2], [5, 2], [5, 1, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 6, 2, 7, 3, 4, 5], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 7, 3, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 6, 2, 7, 3, 4, 5], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.219 <==
Shape:=[[5, 2], [3, 3, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.22 <==
Shape:=[[7], [5, 2], [5, 2], [5, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.220 <==
Shape:=[[5, 2], [3, 3, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.221 <==
Shape:=[[6, 1], [5, 1, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.222 <==
Shape:=[[5, 1, 1], [5, 1, 1], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 3, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.223 <==
Shape:=[[5, 2], [5, 1, 1], [5, 1, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 7, 3, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 5, 7, 2, 3, 4, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.224 <==
Shape:=[[5, 1, 1], [3, 2, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 6, 2, 3, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 5, 2, 6, 7, 3], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 6, 2, 5, 7, 3], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 6, 3, 5, 7, 4], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 5, 7, 4], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.225 <==
Shape:=[[5, 1, 1], [3, 3, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 6, 2, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.226 <==
Shape:=[[5, 1, 1], [5, 1, 1], [5, 1, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 5, 7, 2, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.227 <==
Shape:=[[4, 3], [3, 2, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 7, 5], [1, 2, 6, 3, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 4, 2, 6, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 5, 2, 6, 7, 3], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 6, 2, 5, 7, 4], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.228 <==
Shape:=[[4, 3], [3, 3, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.229 <==
Shape:=[[4, 3], [3, 3, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.23 <==
Shape:=[[7], [5, 2], [3, 3, 1], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 7, 6]];


==> anc/deg7_fillings/fillings.7.230 <==
Shape:=[[4, 3], [3, 3, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.231 <==
Shape:=[[5, 2], [3, 2, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 6, 3, 5, 7, 4], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 7, 3], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.232 <==
Shape:=[[5, 2], [3, 3, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.233 <==
Shape:=[[4, 3], [4, 3], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 7, 6], [1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 4, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.234 <==
Shape:=[[5, 2], [4, 3], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.235 <==
Shape:=[[5, 2], [5, 2], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 5, 2, 7, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.236 <==
Shape:=[[5, 1, 1], [3, 3, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.237 <==
Shape:=[[5, 1, 1], [3, 3, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.238 <==
Shape:=[[4, 3], [4, 3], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 5, 2, 6, 3, 7, 4], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 4, 2, 5, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 4, 2, 5, 3, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 4, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.239 <==
Shape:=[[5, 2], [4, 3], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 5, 2, 6, 3, 7, 4], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 4, 5, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 5, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.24 <==
Shape:=[[7], [5, 2], [5, 1, 1], [4, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.240 <==
Shape:=[[5, 2], [5, 2], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 6, 2, 7, 3, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 7, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 6, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 7, 3, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 2, 6, 3, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 5, 2, 6, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 6, 2, 7, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 6, 2, 7, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.241 <==
Shape:=[[5, 2], [5, 1, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 7, 2, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.242 <==
Shape:=[[6, 1], [4, 2, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.243 <==
Shape:=[[5, 1, 1], [4, 3], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 5, 4, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.244 <==
Shape:=[[6, 1], [4, 2, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.245 <==
Shape:=[[5, 1, 1], [4, 3], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 6, 4, 7, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 5, 2, 6, 3, 7, 4], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 5, 2, 6, 3, 7, 4], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 2, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.246 <==
Shape:=[[5, 2], [5, 1, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 6, 7, 2, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.247 <==
Shape:=[[5, 1, 1], [5, 1, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.248 <==
Shape:=[[5, 1, 1], [5, 1, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 7, 2, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.249 <==
Shape:=[[3, 3, 1], [3, 2, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 6, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 5, 7, 4], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 6, 7, 5], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 6, 7, 5], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 6, 2, 4, 7, 5], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 4, 7, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 5, 7, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.25 <==
Shape:=[[7], [5, 2], [5, 1, 1], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.250 <==
Shape:=[[3, 3, 1], [3, 3, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.251 <==
Shape:=[[5, 2], [4, 2, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.252 <==
Shape:=[[3, 2, 2], [3, 2, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 7, 4], [1, 2, 5, 3, 4, 7, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 7, 3], [1, 3, 5, 2, 6, 7, 4], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 7, 6], [1, 2, 6, 3, 4, 7, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 7, 5], [1, 3, 6, 2, 5, 7, 4], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 7, 5], [1, 3, 5, 2, 6, 7, 4], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 7, 5], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 7, 5], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 7, 6], [1, 2, 5, 3, 6, 7, 4], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 7, 5], [1, 3, 6, 2, 4, 7, 5], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 7, 4], [1, 3, 4, 2, 5, 7, 6], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 7, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 7, 6], [1, 2, 5, 3, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 7, 5], [1, 3, 6, 2, 4, 7, 5], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 7, 4], [1, 2, 4, 3, 5, 7, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 7, 5], [1, 2, 4, 3, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 7, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 7, 5], [1, 4, 5, 2, 6, 7, 3], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 6, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 7, 3], [1, 2, 4, 3, 6, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 7, 4], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 7, 5], [1, 3, 6, 2, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 7, 4], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 7, 4], [1, 3, 5, 2, 4, 7, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 7, 3], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.253 <==
Shape:=[[3, 3, 1], [3, 3, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.254 <==
Shape:=[[3, 3, 1], [3, 3, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.255 <==
Shape:=[[4, 3], [4, 2, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 7, 2, 6, 3, 5], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 6, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.256 <==
Shape:=[[4, 3], [4, 2, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 7, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.257 <==
Shape:=[[4, 3], [4, 2, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 7, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.258 <==
Shape:=[[5, 2], [4, 2, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.259 <==
Shape:=[[5, 2], [4, 2, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.26 <==
Shape:=[[7], [6, 1], [4, 3], [4, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.260 <==
Shape:=[[5, 1, 1], [4, 2, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 6, 2, 7, 4, 5], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.261 <==
Shape:=[[5, 1, 1], [4, 2, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 6, 2, 7, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.262 <==
Shape:=[[5, 1, 1], [4, 2, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 5, 2, 7, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.263 <==
Shape:=[[4, 3], [4, 3], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 7, 5], [1, 4, 2, 6, 3, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 6, 4, 7, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 4, 2, 5, 3, 7, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 6, 4, 7, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 3, 2, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 4, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 2, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 4, 2, 6, 3, 7, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.264 <==
Shape:=[[5, 2], [4, 3], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 2, 6, 3, 7, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 4, 5, 7, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.265 <==
Shape:=[[5, 2], [5, 2], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 2, 6, 3, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 5, 2, 7, 3, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 5, 2, 6, 3, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 2, 7, 3, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 6, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.266 <==
Shape:=[[6, 1], [4, 2, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.267 <==
Shape:=[[5, 1, 1], [4, 3], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 4, 5, 2, 3, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 2, 6, 3, 7, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 2, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.268 <==
Shape:=[[5, 2], [5, 1, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 5, 2, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.269 <==
Shape:=[[5, 1, 1], [5, 1, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 6, 2, 3, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 7, 2, 3, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 6, 2, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 6, 2, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 3, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.27 <==
Shape:=[[7], [6, 1], [4, 3], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.270 <==
Shape:=[[4, 2, 1], [3, 3, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.271 <==
Shape:=[[4, 2, 1], [3, 3, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 5, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.272 <==
Shape:=[[4, 2, 1], [3, 2, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 4, 6, 2, 5, 7, 3], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 7, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 4, 7, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 4, 3, 6, 7, 5], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 4, 2, 6, 7, 5], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 6, 7, 4], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 6, 7, 5], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 6, 7, 4], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 4, 3, 5, 7, 6], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 4, 7, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 4, 3, 5, 7, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 6, 2, 4, 7, 5], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 3, 4, 2, 6, 7, 5], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 4, 6, 2, 5, 7, 3], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 5, 7, 4], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 5, 7, 4], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 4, 7, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 5, 7, 6], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 4, 2, 6, 7, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 4, 7, 5], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 6, 7, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 6, 7, 5], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 4, 5, 2, 6, 7, 3], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.273 <==
Shape:=[[4, 2, 1], [3, 3, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 4, 5, 2, 6, 3, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.274 <==
Shape:=[[4, 3], [4, 2, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 6, 3, 5, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 5, 2, 7, 3, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 5, 3, 6, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 5, 6, 2, 7, 3, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 4], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.275 <==
Shape:=[[5, 2], [4, 2, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.276 <==
Shape:=[[4, 3], [4, 2, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 5, 6, 2, 7, 3, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 4], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.277 <==
Shape:=[[5, 2], [4, 2, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.278 <==
Shape:=[[5, 1, 1], [4, 2, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 7, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.279 <==
Shape:=[[5, 1, 1], [4, 2, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 5, 2, 7, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.28 <==
Shape:=[[7], [6, 1], [4, 3], [4, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4]];


==> anc/deg7_fillings/fillings.7.280 <==
Shape:=[[4, 2, 1], [4, 2, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 7, 2, 6, 3, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 4, 5, 2, 7, 3, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 7, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 7, 3, 6, 4, 5], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 4, 3, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.281 <==
Shape:=[[4, 2, 1], [4, 2, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 7, 2, 6, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 5, 7, 2, 6, 3, 4], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 7, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 7, 3, 6, 4, 5], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 4, 3, 7, 5, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 3, 6, 2, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 5, 4, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 4, 6, 2, 5, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 4, 3, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.282 <==
Shape:=[[4, 2, 1], [4, 2, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 7, 2, 6, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 5, 2, 7, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 7, 3, 6, 4, 5], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 6, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 4, 3, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 7, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.283 <==
Shape:=[[4, 3], [4, 2, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 7, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 4], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 4, 3, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 4, 3, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 6, 2, 7, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 5, 2, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 7, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 7, 2, 6, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 2, 7, 3, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 4, 5, 2, 7, 3, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 7, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 5, 2, 7, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 3, 4, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 3, 4, 2, 7, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 7, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 7, 5], [1, 3, 4, 2, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 7, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 4], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.284 <==
Shape:=[[5, 2], [4, 2, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 6, 3, 7, 4, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.285 <==
Shape:=[[5, 1, 1], [4, 2, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 7, 2, 3, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.286 <==
Shape:=[[4, 2, 1], [4, 2, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 7, 2, 5, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 5, 7, 2, 6, 3, 4], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 7, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 6, 2, 7, 4, 5], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 4, 7, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 7, 3, 6, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 4, 5, 2, 6, 3, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 5, 6, 2, 7, 3, 4], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 6, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 4, 5, 2, 7, 3, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 4, 7, 2, 6, 3, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 3, 6, 2, 7, 4, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.287 <==
Shape:=[[4, 2, 1], [4, 2, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 5, 2, 7, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 4, 3, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 7, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 7, 4, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 6, 3, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 6, 3, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 4, 6, 2, 7, 3, 5], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 4, 5, 2, 7, 3, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 7, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 4, 3, 7, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 6, 3, 5, 4, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 4, 2, 7, 5, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 6, 4, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 7, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 5, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.288 <==
Shape:=[[4, 2, 1], [4, 2, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 7, 5, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 6, 3, 7, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 4, 6, 2, 7, 3, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 6, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 4, 5, 2, 6, 3, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 3, 7, 2, 6, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 4, 5, 2, 6, 3, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 5, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 6, 4, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 4, 5, 2, 6, 3, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 6, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 6, 2, 7, 4, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 6, 3, 7, 4, 5], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 3, 6, 2, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 7, 3, 6, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 4, 6, 2, 5, 3, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 5, 7, 2, 6, 3, 4], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 7, 4, 5], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 7, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 5, 4, 6], [1, 3, 5, 2, 6, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 7, 4, 5], [1, 2, 4, 3, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 3, 6, 2, 7, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 5, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 6, 2, 5, 4, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 6, 5, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 7, 5, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 6, 4, 5], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 5, 4, 7], [1, 3, 4, 2, 6, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 3, 4, 2, 7, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 4, 7, 2, 6, 3, 5], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 3, 5, 2, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 6, 5, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 7, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4], [1, 4, 7, 2, 6, 3, 5], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 6, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 4, 3, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 7, 3, 5, 4, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 6, 3, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 2, 4, 3, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 6, 5, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 6, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 7, 5, 6], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 5, 2, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 5, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 7, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 3, 6, 2, 5, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 7, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 4, 5, 2, 7, 3, 6], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 4, 5, 2, 6, 3, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 7, 5, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 7, 4, 6], [1, 2, 7, 3, 6, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 7, 2, 6, 4, 5], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 2, 7, 3, 6, 4, 5], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 5, 2, 6, 4, 7], [1, 2, 6, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 6, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 7, 5, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 5, 4, 7], [1, 4, 6, 2, 7, 3, 5], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 6, 2, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6], [1, 5, 6, 2, 7, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 7, 3, 6, 4, 5], [1, 2, 7, 3, 5, 4, 6], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 2, 7, 3, 5, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 2, 6, 3, 5, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 6, 2, 7, 3, 4], [1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 2, 6, 3, 7, 4, 5], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 7, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 6, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 5, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 5, 3, 6], [1, 3, 7, 2, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 2, 7, 3, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 5, 2, 7, 3, 6], [1, 3, 7, 2, 6, 4, 5], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 6, 5, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 6, 5, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 7, 2, 6, 3, 5], [1, 3, 6, 2, 5, 4, 7], [1, 4, 7, 2, 5, 3, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.29 <==
Shape:=[[7], [6, 1], [5, 2], [4, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.3 <==
Shape:=[[7], [7], [5, 2], [5, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.30 <==
Shape:=[[7], [6, 1], [5, 2], [5, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6]];


==> anc/deg7_fillings/fillings.7.31 <==
Shape:=[[7], [6, 1], [5, 2], [4, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.32 <==
Shape:=[[7], [6, 1], [5, 2], [5, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.33 <==
Shape:=[[7], [6, 1], [6, 1], [5, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6]];


==> anc/deg7_fillings/fillings.7.34 <==
Shape:=[[7], [6, 1], [6, 1], [6, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 6, 2, 3, 4, 5, 7]];


==> anc/deg7_fillings/fillings.7.35 <==
Shape:=[[7], [6, 1], [6, 1], [5, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7]];


==> anc/deg7_fillings/fillings.7.36 <==
Shape:=[[7], [6, 1], [3, 2, 2], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4], [1, 3, 5, 2, 4, 6, 7]];


==> anc/deg7_fillings/fillings.7.37 <==
Shape:=[[7], [6, 1], [3, 3, 1], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 7, 6]];


==> anc/deg7_fillings/fillings.7.38 <==
Shape:=[[7], [6, 1], [3, 3, 1], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 6, 5, 7]];


==> anc/deg7_fillings/fillings.7.39 <==
Shape:=[[7], [6, 1], [4, 2, 1], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 5, 7, 4]];


==> anc/deg7_fillings/fillings.7.4 <==
Shape:=[[7], [7], [6, 1], [6, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7]];


==> anc/deg7_fillings/fillings.7.40 <==
Shape:=[[7], [6, 1], [4, 2, 1], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.41 <==
Shape:=[[7], [6, 1], [5, 1, 1], [4, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 7, 3, 6, 4, 5]];


==> anc/deg7_fillings/fillings.7.42 <==
Shape:=[[7], [6, 1], [5, 1, 1], [5, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 5, 6, 2, 3, 4, 7]];


==> anc/deg7_fillings/fillings.7.43 <==
Shape:=[[7], [3, 3, 1], [3, 2, 2], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4]];


==> anc/deg7_fillings/fillings.7.44 <==
Shape:=[[7], [3, 3, 1], [3, 3, 1], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 7, 2, 5, 4, 6], [1, 3, 4, 2, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.45 <==
Shape:=[[7], [5, 1, 1], [4, 3], [4, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 5, 2, 6, 3, 7, 4]];


==> anc/deg7_fillings/fillings.7.46 <==
Shape:=[[7], [5, 1, 1], [4, 3], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 2, 6, 3, 5, 7, 4]];


==> anc/deg7_fillings/fillings.7.47 <==
Shape:=[[7], [5, 1, 1], [4, 3], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.48 <==
Shape:=[[7], [5, 1, 1], [3, 2, 2], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 6, 7, 5], [1, 3, 5, 2, 4, 7, 6]];


==> anc/deg7_fillings/fillings.7.49 <==
Shape:=[[7], [5, 1, 1], [3, 3, 1], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7]];


==> anc/deg7_fillings/fillings.7.5 <==
Shape:=[[7], [7], [3, 2, 2], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6], [1, 2, 6, 3, 4, 7, 5]];


==> anc/deg7_fillings/fillings.7.50 <==
Shape:=[[7], [5, 1, 1], [5, 1, 1], [4, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4]];


==> anc/deg7_fillings/fillings.7.51 <==
Shape:=[[7], [5, 1, 1], [5, 1, 1], [3, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6]];


==> anc/deg7_fillings/fillings.7.52 <==
Shape:=[[7], [5, 1, 1], [5, 1, 1], [5, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7]];


==> anc/deg7_fillings/fillings.7.53 <==
Shape:=[[6, 1], [6, 1], [5, 2], [3, 2, 2]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4]];


==> anc/deg7_fillings/fillings.7.54 <==
Shape:=[[6, 1], [6, 1], [6, 1], [4, 3]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6]];


==> anc/deg7_fillings/fillings.7.55 <==
Shape:=[[6, 1], [6, 1], [5, 1, 1], [3, 2, 2]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4]];


==> anc/deg7_fillings/fillings.7.56 <==
Shape:=[[6, 1], [6, 1], [5, 1, 1], [3, 3, 1]];
 FFill:= [[1, 3, 2, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7]];


==> anc/deg7_fillings/fillings.7.57 <==
Shape:=[[7], [4, 3], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.58 <==
Shape:=[[7], [4, 3], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.59 <==
Shape:=[[7], [5, 2], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.6 <==
Shape:=[[7], [7], [3, 3, 1], [3, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7]];


==> anc/deg7_fillings/fillings.7.60 <==
Shape:=[[7], [5, 2], [5, 2], [5, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.61 <==
Shape:=[[7], [5, 2], [5, 2], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.62 <==
Shape:=[[7], [5, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.63 <==
Shape:=[[7], [5, 2], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.64 <==
Shape:=[[7], [5, 2], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.65 <==
Shape:=[[7], [5, 2], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.66 <==
Shape:=[[7], [5, 2], [5, 1, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.67 <==
Shape:=[[7], [5, 2], [5, 1, 1], [5, 1, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.68 <==
Shape:=[[7], [6, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.69 <==
Shape:=[[7], [3, 2, 2], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4], [1, 3, 5, 2, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3], [1, 3, 5, 2, 6, 7, 4], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.7 <==
Shape:=[[7], [7], [4, 2, 1], [4, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 6, 3, 4, 5, 7]];


==> anc/deg7_fillings/fillings.7.70 <==
Shape:=[[7], [3, 3, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.71 <==
Shape:=[[7], [5, 1, 1], [4, 3], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 4, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.72 <==
Shape:=[[7], [5, 1, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.73 <==
Shape:=[[7], [5, 1, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 5, 7, 2, 6, 3, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.74 <==
Shape:=[[7], [5, 1, 1], [5, 1, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.75 <==
Shape:=[[6, 1], [6, 1], [4, 3], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.76 <==
Shape:=[[6, 1], [6, 1], [5, 2], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.77 <==
Shape:=[[6, 1], [6, 1], [6, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.78 <==
Shape:=[[6, 1], [6, 1], [5, 1, 1], [4, 3]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.79 <==
Shape:=[[7], [4, 2, 1], [3, 2, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 3, 6, 2, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 6, 3, 5, 7, 4], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.8 <==
Shape:=[[7], [7], [5, 1, 1], [5, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6]];


==> anc/deg7_fillings/fillings.7.80 <==
Shape:=[[7], [4, 2, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.81 <==
Shape:=[[7], [4, 2, 1], [3, 3, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6], [1, 4, 5, 2, 6, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 4, 2, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.82 <==
Shape:=[[7], [5, 1, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 7, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.83 <==
Shape:=[[6, 1], [6, 1], [4, 3], [3, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.84 <==
Shape:=[[6, 1], [6, 1], [5, 2], [4, 3]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.85 <==
Shape:=[[6, 1], [6, 1], [6, 1], [5, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.86 <==
Shape:=[[6, 1], [6, 1], [6, 1], [5, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 7, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.87 <==
Shape:=[[7], [4, 3], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 4, 2, 7, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.88 <==
Shape:=[[7], [5, 2], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.89 <==
Shape:=[[7], [5, 1, 1], [4, 2, 1], [4, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.9 <==
Shape:=[[7], [4, 3], [4, 3], [4, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 6, 4, 7, 5]];


==> anc/deg7_fillings/fillings.7.90 <==
Shape:=[[6, 1], [4, 3], [4, 3], [4, 3]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6], [1, 3, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.91 <==
Shape:=[[6, 1], [5, 2], [5, 2], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.92 <==
Shape:=[[6, 1], [5, 2], [5, 1, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.93 <==
Shape:=[[6, 1], [6, 1], [4, 3], [4, 3]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.94 <==
Shape:=[[6, 1], [6, 1], [5, 2], [5, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 6, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.95 <==
Shape:=[[6, 1], [6, 1], [6, 1], [6, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6], [1, 6, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 3, 4, 6, 7], [1, 5, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.96 <==
Shape:=[[6, 1], [6, 1], [3, 3, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 6, 2, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 2, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.97 <==
Shape:=[[6, 1], [5, 1, 1], [5, 1, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.98 <==
Shape:=[[7], [4, 2, 1], [4, 2, 1], [3, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/fillings.7.99 <==
Shape:=[[7], [4, 2, 1], [4, 2, 1], [3, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7], [1, 4, 7, 2, 6, 3, 5], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5], [1, 2, 5, 3, 7, 4, 6], [1, 2, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6], [1, 2, 5, 3, 6, 4, 7], [1, 2, 3, 4, 5, 6, 7]]];


==> anc/deg7_fillings/for_M2.7.10 <==
1 *s_([7])*t_([4, 3])*u_([4, 3])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.100 <==
1 *s_([6, 1])*t_([4, 3])*u_([4, 3])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.106 <==
2 *s_([6, 1])*t_([5, 2])*u_([5, 1, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.110 <==
5 *s_([6, 1])*t_([6, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.111 <==
3 *s_([6, 1])*t_([6, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.112 <==
5 *s_([6, 1])*t_([6, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.113 <==
3 *s_([6, 1])*t_([6, 1])*u_([5, 1, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.114 <==
2 *s_([6, 1])*t_([6, 1])*u_([5, 1, 1])*v_([5, 1, 1])  


==> anc/deg7_fillings/for_M2.7.116 <==
1 *s_([6, 1])*t_([5, 1, 1])*u_([4, 3])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.117 <==
2 *s_([6, 1])*t_([5, 1, 1])*u_([5, 1, 1])*v_([4, 3])  


==> anc/deg7_fillings/for_M2.7.118 <==
5 *s_([6, 1])*t_([5, 1, 1])*u_([5, 1, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.121 <==
4 *s_([6, 1])*t_([6, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.122 <==
1 *s_([6, 1])*t_([5, 1, 1])*u_([4, 3])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.123 <==
5 *s_([6, 1])*t_([4, 3])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.124 <==
5 *s_([6, 1])*t_([4, 3])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.125 <==
3 *s_([6, 1])*t_([4, 3])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.128 <==
2 *s_([6, 1])*t_([5, 2])*u_([5, 1, 1])*v_([5, 1, 1])  


==> anc/deg7_fillings/for_M2.7.129 <==
3 *s_([6, 1])*t_([5, 1, 1])*u_([5, 1, 1])*v_([5, 1, 1])  


==> anc/deg7_fillings/for_M2.7.13 <==
1 *s_([7])*t_([4, 3])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.130 <==
8 *s_([6, 1])*t_([5, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.131 <==
6 *s_([6, 1])*t_([5, 2])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.132 <==
4 *s_([6, 1])*t_([5, 2])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.133 <==
7 *s_([7])*t_([4, 2, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.136 <==
9 *s_([6, 1])*t_([5, 1, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.137 <==
7 *s_([6, 1])*t_([5, 1, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.138 <==
5 *s_([6, 1])*t_([5, 1, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.14 <==
1 *s_([7])*t_([4, 3])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.140 <==
3 *s_([5, 2])*t_([5, 2])*u_([5, 1, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.143 <==
6 *s_([6, 1])*t_([3, 2, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.144 <==
6 *s_([6, 1])*t_([3, 3, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.145 <==
6 *s_([6, 1])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.146 <==
6 *s_([6, 1])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.15 <==
1 *s_([7])*t_([4, 3])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.155 <==
2 *s_([5, 2])*t_([5, 1, 1])*u_([5, 1, 1])*v_([4, 3])  


==> anc/deg7_fillings/for_M2.7.157 <==
4 *s_([6, 1])*t_([5, 2])*u_([5, 1, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.158 <==
7 *s_([6, 1])*t_([6, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.159 <==
3 *s_([6, 1])*t_([5, 1, 1])*u_([4, 3])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.160 <==
7 *s_([6, 1])*t_([5, 1, 1])*u_([5, 1, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.161 <==
2 *s_([5, 1, 1])*t_([5, 1, 1])*u_([4, 3])*v_([4, 3])  


==> anc/deg7_fillings/for_M2.7.162 <==
3 *s_([5, 1, 1])*t_([5, 1, 1])*u_([5, 1, 1])*v_([4, 3])  


==> anc/deg7_fillings/for_M2.7.163 <==
11 *s_([5, 1, 1])*t_([5, 1, 1])*u_([5, 1, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.169 <==
2 *s_([5, 2])*t_([5, 1, 1])*u_([4, 3])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.170 <==
5 *s_([5, 2])*t_([5, 1, 1])*u_([5, 1, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.171 <==
3 *s_([5, 2])*t_([5, 1, 1])*u_([5, 1, 1])*v_([5, 1, 1])  


==> anc/deg7_fillings/for_M2.7.172 <==
5 *s_([6, 1])*t_([4, 3])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.173 <==
4 *s_([6, 1])*t_([4, 3])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.174 <==
8 *s_([6, 1])*t_([5, 2])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.175 <==
1 *s_([5, 1, 1])*t_([4, 3])*u_([4, 3])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.176 <==
1 *s_([5, 1, 1])*t_([4, 3])*u_([4, 3])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.177 <==
4 *s_([5, 2])*t_([5, 2])*u_([5, 1, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.178 <==
2 *s_([5, 2])*t_([5, 1, 1])*u_([4, 3])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.179 <==
9 *s_([5, 2])*t_([5, 1, 1])*u_([5, 1, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.180 <==
6 *s_([6, 1])*t_([5, 2])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.181 <==
11 *s_([6, 1])*t_([5, 1, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.182 <==
4 *s_([5, 1, 1])*t_([5, 1, 1])*u_([4, 3])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.183 <==
3 *s_([5, 2])*t_([5, 2])*u_([5, 1, 1])*v_([5, 1, 1])  


==> anc/deg7_fillings/for_M2.7.184 <==
10 *s_([6, 1])*t_([5, 1, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.185 <==
5 *s_([5, 1, 1])*t_([5, 1, 1])*u_([4, 3])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.187 <==
15 *s_([5, 1, 1])*t_([5, 1, 1])*u_([5, 1, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.188 <==
10 *s_([5, 1, 1])*t_([5, 1, 1])*u_([5, 1, 1])*v_([5, 1, 1])  


==> anc/deg7_fillings/for_M2.7.189 <==
4 *s_([4, 3])*t_([4, 3])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.190 <==
8 *s_([5, 2])*t_([4, 3])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.191 <==
6 *s_([5, 2])*t_([4, 3])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.192 <==
4 *s_([5, 2])*t_([4, 3])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.193 <==
8 *s_([5, 2])*t_([5, 2])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.194 <==
7 *s_([4, 3])*t_([4, 3])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.195 <==
3 *s_([4, 3])*t_([4, 3])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.196 <==
15 *s_([5, 2])*t_([5, 1, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.197 <==
6 *s_([5, 2])*t_([5, 1, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.198 <==
14 *s_([6, 1])*t_([4, 2, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.199 <==
12 *s_([6, 1])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.200 <==
10 *s_([6, 1])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.201 <==
14 *s_([5, 1, 1])*t_([4, 3])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.202 <==
11 *s_([5, 1, 1])*t_([4, 3])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.203 <==
6 *s_([5, 1, 1])*t_([4, 3])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.204 <==
13 *s_([5, 2])*t_([5, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.205 <==
8 *s_([5, 2])*t_([5, 2])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.206 <==
11 *s_([5, 1, 1])*t_([5, 1, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.208 <==
14 *s_([5, 2])*t_([5, 1, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.211 <==
7 *s_([6, 1])*t_([4, 3])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.212 <==
3 *s_([5, 1, 1])*t_([4, 3])*u_([4, 3])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.214 <==
4 *s_([5, 2])*t_([5, 1, 1])*u_([4, 3])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.215 <==
10 *s_([6, 1])*t_([5, 2])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.216 <==
20 *s_([5, 1, 1])*t_([5, 1, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.217 <==
15 *s_([5, 1, 1])*t_([5, 1, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.218 <==
5 *s_([5, 2])*t_([5, 2])*u_([5, 1, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.219 <==
10 *s_([5, 2])*t_([3, 3, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.220 <==
6 *s_([5, 2])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.221 <==
16 *s_([6, 1])*t_([5, 1, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.222 <==
7 *s_([5, 1, 1])*t_([5, 1, 1])*u_([4, 3])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.223 <==
12 *s_([5, 2])*t_([5, 1, 1])*u_([5, 1, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.224 <==
13 *s_([5, 1, 1])*t_([3, 2, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.225 <==
14 *s_([5, 1, 1])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.226 <==
15 *s_([5, 1, 1])*t_([5, 1, 1])*u_([5, 1, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.227 <==
16 *s_([4, 3])*t_([3, 2, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.228 <==
12 *s_([4, 3])*t_([3, 3, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.229 <==
12 *s_([4, 3])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.23 <==
1 *s_([7])*t_([5, 2])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.230 <==
6 *s_([4, 3])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.231 <==
15 *s_([5, 2])*t_([3, 2, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.232 <==
14 *s_([5, 2])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.233 <==
5 *s_([4, 3])*t_([4, 3])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.234 <==
8 *s_([5, 2])*t_([4, 3])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.235 <==
13 *s_([5, 2])*t_([5, 2])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.236 <==
19 *s_([5, 1, 1])*t_([3, 3, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.237 <==
16 *s_([5, 1, 1])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.238 <==
4 *s_([4, 3])*t_([4, 3])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.239 <==
6 *s_([5, 2])*t_([4, 3])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.240 <==
8 *s_([5, 2])*t_([5, 2])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.241 <==
18 *s_([5, 2])*t_([5, 1, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.242 <==
22 *s_([6, 1])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.243 <==
12 *s_([5, 1, 1])*t_([4, 3])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.244 <==
19 *s_([6, 1])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.245 <==
11 *s_([5, 1, 1])*t_([4, 3])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.246 <==
17 *s_([5, 2])*t_([5, 1, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.247 <==
27 *s_([5, 1, 1])*t_([5, 1, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.248 <==
21 *s_([5, 1, 1])*t_([5, 1, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.249 <==
26 *s_([3, 3, 1])*t_([3, 2, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.25 <==
1 *s_([7])*t_([5, 2])*u_([5, 1, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.250 <==
23 *s_([3, 3, 1])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.251 <==
20 *s_([5, 2])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.252 <==
33 *s_([3, 2, 2])*t_([3, 2, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.253 <==
29 *s_([3, 3, 1])*t_([3, 3, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.254 <==
21 *s_([3, 3, 1])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.255 <==
27 *s_([4, 3])*t_([4, 2, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.256 <==
18 *s_([4, 3])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.257 <==
11 *s_([4, 3])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.258 <==
28 *s_([5, 2])*t_([4, 2, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.259 <==
18 *s_([5, 2])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.260 <==
31 *s_([5, 1, 1])*t_([4, 2, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.261 <==
24 *s_([5, 1, 1])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.262 <==
28 *s_([5, 1, 1])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.263 <==
7 *s_([4, 3])*t_([4, 3])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.264 <==
10 *s_([5, 2])*t_([4, 3])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.265 <==
15 *s_([5, 2])*t_([5, 2])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.266 <==
33 *s_([6, 1])*t_([4, 2, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.267 <==
17 *s_([5, 1, 1])*t_([4, 3])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.268 <==
25 *s_([5, 2])*t_([5, 1, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.269 <==
38 *s_([5, 1, 1])*t_([5, 1, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.270 <==
42 *s_([4, 2, 1])*t_([3, 3, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.271 <==
32 *s_([4, 2, 1])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.272 <==
44 *s_([4, 2, 1])*t_([3, 2, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.273 <==
39 *s_([4, 2, 1])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.274 <==
31 *s_([4, 3])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.275 <==
39 *s_([5, 2])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.276 <==
22 *s_([4, 3])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.277 <==
31 *s_([5, 2])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.278 <==
52 *s_([5, 1, 1])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.279 <==
44 *s_([5, 1, 1])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.280 <==
64 *s_([4, 2, 1])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.281 <==
72 *s_([4, 2, 1])*t_([4, 2, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.282 <==
56 *s_([4, 2, 1])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.283 <==
36 *s_([4, 3])*t_([4, 2, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.284 <==
54 *s_([5, 2])*t_([4, 2, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.285 <==
76 *s_([5, 1, 1])*t_([4, 2, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.286 <==
112 *s_([4, 2, 1])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.287 <==
95 *s_([4, 2, 1])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.288 <==
165 *s_([4, 2, 1])*t_([4, 2, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.36 <==
1 *s_([7])*t_([6, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.37 <==
1 *s_([7])*t_([6, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.38 <==
1 *s_([7])*t_([6, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.39 <==
1 *s_([7])*t_([6, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.40 <==
1 *s_([7])*t_([6, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.41 <==
1 *s_([7])*t_([6, 1])*u_([5, 1, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.42 <==
1 *s_([7])*t_([6, 1])*u_([5, 1, 1])*v_([5, 1, 1])  


==> anc/deg7_fillings/for_M2.7.48 <==
1 *s_([7])*t_([5, 1, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.5 <==
1 *s_([7])*t_([7])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.50 <==
1 *s_([7])*t_([5, 1, 1])*u_([5, 1, 1])*v_([4, 3])  


==> anc/deg7_fillings/for_M2.7.51 <==
1 *s_([7])*t_([5, 1, 1])*u_([5, 1, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.55 <==
1 *s_([6, 1])*t_([6, 1])*u_([5, 1, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.56 <==
1 *s_([6, 1])*t_([6, 1])*u_([5, 1, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.57 <==
1 *s_([7])*t_([4, 3])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.58 <==
1 *s_([7])*t_([4, 3])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.6 <==
1 *s_([7])*t_([7])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.62 <==
2 *s_([7])*t_([5, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.63 <==
2 *s_([7])*t_([5, 2])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.64 <==
2 *s_([7])*t_([5, 2])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.65 <==
1 *s_([7])*t_([5, 2])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.66 <==
1 *s_([7])*t_([5, 2])*u_([5, 1, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.67 <==
1 *s_([7])*t_([5, 2])*u_([5, 1, 1])*v_([5, 1, 1])  


==> anc/deg7_fillings/for_M2.7.68 <==
2 *s_([7])*t_([6, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.69 <==
1 *s_([7])*t_([3, 2, 2])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.7 <==
1 *s_([7])*t_([7])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.70 <==
2 *s_([7])*t_([3, 3, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.71 <==
1 *s_([7])*t_([5, 1, 1])*u_([4, 3])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.72 <==
2 *s_([7])*t_([5, 1, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.73 <==
2 *s_([7])*t_([5, 1, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.74 <==
2 *s_([7])*t_([5, 1, 1])*u_([5, 1, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.79 <==
3 *s_([7])*t_([4, 2, 1])*u_([3, 2, 2])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.8 <==
1 *s_([7])*t_([7])*u_([5, 1, 1])*v_([5, 1, 1])  


==> anc/deg7_fillings/for_M2.7.80 <==
2 *s_([7])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.81 <==
2 *s_([7])*t_([4, 2, 1])*u_([3, 3, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.82 <==
3 *s_([7])*t_([5, 1, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg7_fillings/for_M2.7.87 <==
2 *s_([7])*t_([4, 3])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.88 <==
3 *s_([7])*t_([5, 2])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.89 <==
3 *s_([7])*t_([5, 1, 1])*u_([4, 2, 1])*v_([4, 2, 1])  


==> anc/deg7_fillings/for_M2.7.92 <==
2 *s_([6, 1])*t_([5, 2])*u_([5, 1, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.96 <==
4 *s_([6, 1])*t_([6, 1])*u_([3, 3, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.97 <==
4 *s_([6, 1])*t_([5, 1, 1])*u_([5, 1, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.98 <==
4 *s_([7])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 2, 2])  


==> anc/deg7_fillings/for_M2.7.99 <==
4 *s_([7])*t_([4, 2, 1])*u_([4, 2, 1])*v_([3, 3, 1])  


==> anc/deg8_fillings/fillings.8.1 <==
Shape:=[[8], [8], [8], [8]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.10 <==
Shape:=[[8], [8], [6, 1, 1], [6, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.100 <==
Shape:=[[8], [6, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.101 <==
Shape:=[[8], [6, 2], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.102 <==
Shape:=[[8], [6, 2], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5]]];


==> anc/deg8_fillings/fillings.8.103 <==
Shape:=[[8], [6, 2], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.104 <==
Shape:=[[8], [6, 2], [6, 1, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8]]];


==> anc/deg8_fillings/fillings.8.105 <==
Shape:=[[8], [6, 2], [6, 1, 1], [6, 1, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]]];


==> anc/deg8_fillings/fillings.8.106 <==
Shape:=[[8], [7, 1], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.107 <==
Shape:=[[8], [7, 1], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7]]];


==> anc/deg8_fillings/fillings.8.108 <==
Shape:=[[8], [4, 2, 2], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.109 <==
Shape:=[[8], [4, 3, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.11 <==
Shape:=[[8], [4, 4], [4, 4], [4, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8]];


==> anc/deg8_fillings/fillings.8.110 <==
Shape:=[[8], [5, 2, 1], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.111 <==
Shape:=[[8], [5, 2, 1], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.112 <==
Shape:=[[8], [5, 2, 1], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.113 <==
Shape:=[[8], [6, 1, 1], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7]]];


==> anc/deg8_fillings/fillings.8.114 <==
Shape:=[[8], [6, 1, 1], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6]]];


==> anc/deg8_fillings/fillings.8.115 <==
Shape:=[[8], [6, 1, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.116 <==
Shape:=[[8], [6, 1, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.117 <==
Shape:=[[8], [6, 1, 1], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.118 <==
Shape:=[[8], [6, 1, 1], [6, 1, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8]]];


==> anc/deg8_fillings/fillings.8.119 <==
Shape:=[[6, 2], [4, 4], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.12 <==
Shape:=[[8], [4, 4], [4, 4], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.120 <==
Shape:=[[6, 2], [5, 3], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.121 <==
Shape:=[[6, 2], [6, 1, 1], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.122 <==
Shape:=[[7, 1], [4, 4], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.123 <==
Shape:=[[7, 1], [5, 3], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 6, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.124 <==
Shape:=[[7, 1], [6, 2], [6, 2], [4, 4]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.125 <==
Shape:=[[7, 1], [6, 2], [6, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.126 <==
Shape:=[[7, 1], [6, 2], [6, 1, 1], [4, 4]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.127 <==
Shape:=[[7, 1], [7, 1], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.128 <==
Shape:=[[7, 1], [7, 1], [5, 3], [4, 4]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.129 <==
Shape:=[[7, 1], [7, 1], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.13 <==
Shape:=[[8], [4, 4], [3, 3, 2], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]];


==> anc/deg8_fillings/fillings.8.130 <==
Shape:=[[7, 1], [7, 1], [6, 2], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6]]];


==> anc/deg8_fillings/fillings.8.131 <==
Shape:=[[7, 1], [7, 1], [7, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.132 <==
Shape:=[[7, 1], [7, 1], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.133 <==
Shape:=[[7, 1], [7, 1], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.134 <==
Shape:=[[7, 1], [7, 1], [6, 1, 1], [5, 3]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.135 <==
Shape:=[[7, 1], [6, 1, 1], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.136 <==
Shape:=[[7, 1], [6, 1, 1], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.137 <==
Shape:=[[8], [5, 3], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.138 <==
Shape:=[[8], [5, 3], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4]]];


==> anc/deg8_fillings/fillings.8.139 <==
Shape:=[[8], [6, 2], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.14 <==
Shape:=[[8], [4, 4], [4, 3, 1], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]];


==> anc/deg8_fillings/fillings.8.140 <==
Shape:=[[8], [6, 2], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.141 <==
Shape:=[[8], [4, 2, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.142 <==
Shape:=[[8], [5, 2, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.143 <==
Shape:=[[8], [6, 1, 1], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.144 <==
Shape:=[[8], [6, 1, 1], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7]]];


==> anc/deg8_fillings/fillings.8.145 <==
Shape:=[[7, 1], [4, 4], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.146 <==
Shape:=[[7, 1], [4, 4], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.147 <==
Shape:=[[7, 1], [5, 3], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.148 <==
Shape:=[[7, 1], [5, 3], [5, 3], [4, 4]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.149 <==
Shape:=[[7, 1], [6, 2], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.15 <==
Shape:=[[8], [4, 4], [4, 3, 1], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]];


==> anc/deg8_fillings/fillings.8.150 <==
Shape:=[[7, 1], [6, 2], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.151 <==
Shape:=[[7, 1], [7, 1], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.152 <==
Shape:=[[7, 1], [7, 1], [6, 2], [5, 3]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.153 <==
Shape:=[[7, 1], [7, 1], [7, 1], [6, 2]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 7, 4, 5, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.154 <==
Shape:=[[7, 1], [7, 1], [7, 1], [6, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.155 <==
Shape:=[[7, 1], [5, 2, 1], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.156 <==
Shape:=[[7, 1], [6, 1, 1], [5, 3], [4, 4]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.157 <==
Shape:=[[8], [5, 3], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]]];


==> anc/deg8_fillings/fillings.8.158 <==
Shape:=[[8], [5, 3], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]]];


==> anc/deg8_fillings/fillings.8.159 <==
Shape:=[[8], [6, 2], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7]]];


==> anc/deg8_fillings/fillings.8.16 <==
Shape:=[[8], [5, 3], [4, 4], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]];


==> anc/deg8_fillings/fillings.8.160 <==
Shape:=[[8], [6, 2], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.161 <==
Shape:=[[8], [4, 3, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7]]];


==> anc/deg8_fillings/fillings.8.162 <==
Shape:=[[8], [5, 2, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.163 <==
Shape:=[[8], [5, 2, 1], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.164 <==
Shape:=[[8], [6, 1, 1], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.165 <==
Shape:=[[8], [6, 1, 1], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5]]];


==> anc/deg8_fillings/fillings.8.166 <==
Shape:=[[4, 4], [4, 4], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5]]];


==> anc/deg8_fillings/fillings.8.167 <==
Shape:=[[6, 2], [4, 4], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.168 <==
Shape:=[[6, 2], [6, 2], [6, 1, 1], [4, 4]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.169 <==
Shape:=[[7, 1], [6, 2], [5, 3], [4, 4]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.17 <==
Shape:=[[8], [5, 3], [4, 4], [4, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7]];


==> anc/deg8_fillings/fillings.8.170 <==
Shape:=[[7, 1], [6, 2], [5, 3], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.171 <==
Shape:=[[7, 1], [6, 2], [6, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.172 <==
Shape:=[[7, 1], [6, 2], [6, 1, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.173 <==
Shape:=[[7, 1], [7, 1], [6, 2], [6, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 7, 8, 2, 3, 4, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 3, 5, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.174 <==
Shape:=[[7, 1], [7, 1], [7, 1], [7, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 8, 2, 3, 4, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.175 <==
Shape:=[[7, 1], [7, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.176 <==
Shape:=[[7, 1], [6, 1, 1], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.177 <==
Shape:=[[7, 1], [6, 1, 1], [5, 3], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.178 <==
Shape:=[[7, 1], [6, 1, 1], [6, 1, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.179 <==
Shape:=[[6, 1, 1], [4, 4], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]]];


==> anc/deg8_fillings/fillings.8.18 <==
Shape:=[[8], [5, 3], [5, 3], [4, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8]];


==> anc/deg8_fillings/fillings.8.180 <==
Shape:=[[6, 1, 1], [6, 1, 1], [6, 1, 1], [4, 4]];
 GoodFillings:= [[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.181 <==
Shape:=[[8], [5, 3], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7]]];


==> anc/deg8_fillings/fillings.8.182 <==
Shape:=[[8], [4, 3, 1], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.183 <==
Shape:=[[8], [4, 3, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.184 <==
Shape:=[[8], [5, 2, 1], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.185 <==
Shape:=[[8], [5, 2, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.186 <==
Shape:=[[5, 3], [4, 4], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.187 <==
Shape:=[[6, 2], [6, 2], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.188 <==
Shape:=[[6, 2], [6, 1, 1], [6, 1, 1], [4, 4]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.189 <==
Shape:=[[7, 1], [5, 3], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.19 <==
Shape:=[[8], [5, 3], [5, 3], [5, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7]];


==> anc/deg8_fillings/fillings.8.190 <==
Shape:=[[7, 1], [6, 2], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.191 <==
Shape:=[[7, 1], [6, 2], [6, 1, 1], [5, 3]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5]]];


==> anc/deg8_fillings/fillings.8.192 <==
Shape:=[[7, 1], [7, 1], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.193 <==
Shape:=[[7, 1], [7, 1], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 7, 6]]];


==> anc/deg8_fillings/fillings.8.194 <==
Shape:=[[7, 1], [7, 1], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7]]];


==> anc/deg8_fillings/fillings.8.195 <==
Shape:=[[7, 1], [7, 1], [6, 2], [6, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.196 <==
Shape:=[[7, 1], [7, 1], [6, 2], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.197 <==
Shape:=[[7, 1], [7, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.198 <==
Shape:=[[7, 1], [7, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.199 <==
Shape:=[[7, 1], [7, 1], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.2 <==
Shape:=[[8], [8], [4, 4], [4, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8]];


==> anc/deg8_fillings/fillings.8.20 <==
Shape:=[[8], [5, 3], [5, 3], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]];


==> anc/deg8_fillings/fillings.8.200 <==
Shape:=[[7, 1], [7, 1], [6, 1, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]]];


==> anc/deg8_fillings/fillings.8.201 <==
Shape:=[[7, 1], [7, 1], [6, 1, 1], [6, 1, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.202 <==
Shape:=[[7, 1], [6, 1, 1], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.203 <==
Shape:=[[7, 1], [6, 1, 1], [6, 1, 1], [5, 3]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5]]];


==> anc/deg8_fillings/fillings.8.204 <==
Shape:=[[7, 1], [6, 1, 1], [6, 1, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7]]];


==> anc/deg8_fillings/fillings.8.205 <==
Shape:=[[5, 2, 1], [4, 4], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.206 <==
Shape:=[[6, 1, 1], [5, 3], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.207 <==
Shape:=[[6, 1, 1], [6, 1, 1], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.208 <==
Shape:=[[8], [4, 2, 2], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.209 <==
Shape:=[[8], [5, 2, 1], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.21 <==
Shape:=[[8], [5, 3], [3, 3, 2], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]];


==> anc/deg8_fillings/fillings.8.210 <==
Shape:=[[6, 2], [6, 2], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.211 <==
Shape:=[[6, 2], [6, 2], [5, 3], [4, 4]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 4, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.212 <==
Shape:=[[6, 2], [6, 2], [6, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.213 <==
Shape:=[[6, 2], [6, 1, 1], [6, 1, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.214 <==
Shape:=[[7, 1], [4, 4], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.215 <==
Shape:=[[7, 1], [5, 3], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.216 <==
Shape:=[[7, 1], [5, 3], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.217 <==
Shape:=[[7, 1], [6, 2], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6]]];


==> anc/deg8_fillings/fillings.8.218 <==
Shape:=[[7, 1], [6, 2], [6, 1, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.219 <==
Shape:=[[7, 1], [7, 1], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.22 <==
Shape:=[[8], [5, 3], [5, 2, 1], [4, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8]];


==> anc/deg8_fillings/fillings.8.220 <==
Shape:=[[7, 1], [7, 1], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.221 <==
Shape:=[[7, 1], [6, 1, 1], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]]];


==> anc/deg8_fillings/fillings.8.222 <==
Shape:=[[7, 1], [6, 1, 1], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.223 <==
Shape:=[[6, 1, 1], [4, 4], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]]];


==> anc/deg8_fillings/fillings.8.224 <==
Shape:=[[6, 1, 1], [6, 1, 1], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.225 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 3], [4, 4]];
 GoodFillings:= [[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 2, 5, 3, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.226 <==
Shape:=[[6, 1, 1], [6, 1, 1], [6, 1, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.227 <==
Shape:=[[8], [4, 3, 1], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.228 <==
Shape:=[[8], [5, 2, 1], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 5, 7, 2, 6, 8, 3, 4]]];


==> anc/deg8_fillings/fillings.8.229 <==
Shape:=[[4, 4], [4, 4], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.23 <==
Shape:=[[8], [6, 2], [4, 4], [4, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]];


==> anc/deg8_fillings/fillings.8.230 <==
Shape:=[[4, 4], [4, 4], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.231 <==
Shape:=[[6, 2], [4, 4], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6]]];


==> anc/deg8_fillings/fillings.8.232 <==
Shape:=[[6, 2], [6, 2], [6, 2], [4, 4]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.233 <==
Shape:=[[6, 2], [6, 2], [6, 1, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.234 <==
Shape:=[[7, 1], [4, 4], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.235 <==
Shape:=[[7, 1], [4, 4], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.236 <==
Shape:=[[7, 1], [5, 3], [5, 3], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.237 <==
Shape:=[[7, 1], [6, 2], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.238 <==
Shape:=[[7, 1], [6, 2], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5]]];


==> anc/deg8_fillings/fillings.8.239 <==
Shape:=[[7, 1], [6, 2], [6, 2], [5, 3]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.24 <==
Shape:=[[8], [6, 2], [4, 4], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]];


==> anc/deg8_fillings/fillings.8.240 <==
Shape:=[[7, 1], [6, 2], [6, 2], [6, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7]]];


==> anc/deg8_fillings/fillings.8.241 <==
Shape:=[[7, 1], [6, 2], [6, 2], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6]]];


==> anc/deg8_fillings/fillings.8.242 <==
Shape:=[[7, 1], [6, 2], [6, 2], [6, 1, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7]]];


==> anc/deg8_fillings/fillings.8.243 <==
Shape:=[[7, 1], [6, 2], [6, 1, 1], [6, 1, 1]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.244 <==
Shape:=[[7, 1], [7, 1], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6]]];


==> anc/deg8_fillings/fillings.8.245 <==
Shape:=[[7, 1], [5, 2, 1], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.246 <==
Shape:=[[7, 1], [6, 1, 1], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.247 <==
Shape:=[[7, 1], [6, 1, 1], [6, 1, 1], [6, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 8, 2, 3, 4, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.248 <==
Shape:=[[6, 1, 1], [5, 3], [5, 3], [4, 4]];
 GoodFillings:= [[[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.249 <==
Shape:=[[8], [4, 3, 1], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]]];


==> anc/deg8_fillings/fillings.8.25 <==
Shape:=[[8], [6, 2], [4, 4], [4, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7]];


==> anc/deg8_fillings/fillings.8.250 <==
Shape:=[[4, 4], [4, 4], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.251 <==
Shape:=[[5, 3], [4, 4], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.252 <==
Shape:=[[5, 3], [5, 3], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.253 <==
Shape:=[[6, 2], [5, 2, 1], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.254 <==
Shape:=[[6, 2], [6, 1, 1], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.255 <==
Shape:=[[6, 2], [6, 1, 1], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.256 <==
Shape:=[[6, 2], [6, 1, 1], [5, 3], [4, 4]];
 GoodFillings:= [[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.257 <==
Shape:=[[7, 1], [5, 3], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 7, 4, 8, 5, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.258 <==
Shape:=[[7, 1], [6, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.259 <==
Shape:=[[7, 1], [6, 2], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.26 <==
Shape:=[[8], [6, 2], [5, 3], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]];


==> anc/deg8_fillings/fillings.8.260 <==
Shape:=[[7, 1], [6, 1, 1], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.261 <==
Shape:=[[6, 1, 1], [4, 4], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5]]];


==> anc/deg8_fillings/fillings.8.262 <==
Shape:=[[6, 1, 1], [5, 3], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.263 <==
Shape:=[[6, 1, 1], [5, 2, 1], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.264 <==
Shape:=[[8], [5, 2, 1], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5]]];


==> anc/deg8_fillings/fillings.8.265 <==
Shape:=[[8], [5, 2, 1], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7]]];


==> anc/deg8_fillings/fillings.8.266 <==
Shape:=[[8], [5, 2, 1], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5]]];


==> anc/deg8_fillings/fillings.8.267 <==
Shape:=[[6, 2], [4, 4], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.268 <==
Shape:=[[7, 1], [5, 3], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.269 <==
Shape:=[[7, 1], [5, 3], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7]]];


==> anc/deg8_fillings/fillings.8.27 <==
Shape:=[[8], [6, 2], [5, 3], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]];


==> anc/deg8_fillings/fillings.8.270 <==
Shape:=[[7, 1], [6, 1, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.271 <==
Shape:=[[5, 3], [5, 3], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.272 <==
Shape:=[[5, 3], [5, 3], [5, 3], [4, 4]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.273 <==
Shape:=[[5, 3], [5, 2, 1], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.274 <==
Shape:=[[6, 2], [5, 3], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.275 <==
Shape:=[[6, 2], [5, 3], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]]];


==> anc/deg8_fillings/fillings.8.276 <==
Shape:=[[6, 2], [5, 3], [5, 3], [4, 4]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.277 <==
Shape:=[[7, 1], [4, 4], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.278 <==
Shape:=[[7, 1], [6, 2], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.279 <==
Shape:=[[7, 1], [5, 2, 1], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.28 <==
Shape:=[[8], [6, 2], [6, 2], [4, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8]];


==> anc/deg8_fillings/fillings.8.280 <==
Shape:=[[7, 1], [6, 1, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.281 <==
Shape:=[[6, 2], [6, 2], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.282 <==
Shape:=[[6, 2], [6, 2], [6, 1, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5]]];


==> anc/deg8_fillings/fillings.8.283 <==
Shape:=[[6, 2], [6, 1, 1], [5, 3], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.284 <==
Shape:=[[7, 1], [5, 3], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.285 <==
Shape:=[[7, 1], [6, 2], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8]]];


==> anc/deg8_fillings/fillings.8.286 <==
Shape:=[[7, 1], [6, 2], [6, 2], [5, 2, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.287 <==
Shape:=[[7, 1], [6, 2], [6, 1, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8]]];


==> anc/deg8_fillings/fillings.8.288 <==
Shape:=[[7, 1], [7, 1], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5]]];


==> anc/deg8_fillings/fillings.8.289 <==
Shape:=[[7, 1], [7, 1], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7]]];


==> anc/deg8_fillings/fillings.8.29 <==
Shape:=[[8], [6, 2], [6, 2], [5, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7]];


==> anc/deg8_fillings/fillings.8.290 <==
Shape:=[[7, 1], [3, 3, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.291 <==
Shape:=[[7, 1], [6, 1, 1], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5]]];


==> anc/deg8_fillings/fillings.8.292 <==
Shape:=[[7, 1], [6, 1, 1], [6, 1, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7]]];


==> anc/deg8_fillings/fillings.8.293 <==
Shape:=[[6, 1, 1], [4, 4], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.294 <==
Shape:=[[6, 1, 1], [6, 1, 1], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.295 <==
Shape:=[[6, 1, 1], [6, 1, 1], [6, 1, 1], [5, 3]];
 GoodFillings:= [[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.296 <==
Shape:=[[6, 1, 1], [6, 1, 1], [6, 1, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.297 <==
Shape:=[[5, 3], [4, 4], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5]]];


==> anc/deg8_fillings/fillings.8.298 <==
Shape:=[[6, 2], [6, 2], [6, 2], [6, 1, 1]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 3, 5, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.299 <==
Shape:=[[6, 2], [6, 1, 1], [6, 1, 1], [5, 3]];
 GoodFillings:= [[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.3 <==
Shape:=[[8], [8], [5, 3], [5, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7]];


==> anc/deg8_fillings/fillings.8.30 <==
Shape:=[[8], [6, 2], [6, 2], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]];


==> anc/deg8_fillings/fillings.8.300 <==
Shape:=[[6, 2], [6, 1, 1], [6, 1, 1], [6, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8]]];


==> anc/deg8_fillings/fillings.8.301 <==
Shape:=[[7, 1], [4, 4], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 7, 2, 5, 3, 6, 8]]];


==> anc/deg8_fillings/fillings.8.302 <==
Shape:=[[7, 1], [6, 2], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.303 <==
Shape:=[[7, 1], [6, 2], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.304 <==
Shape:=[[7, 1], [6, 2], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.305 <==
Shape:=[[7, 1], [6, 1, 1], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8]]];


==> anc/deg8_fillings/fillings.8.306 <==
Shape:=[[4, 4], [4, 4], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.307 <==
Shape:=[[6, 2], [4, 4], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.308 <==
Shape:=[[6, 2], [6, 2], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5]]];


==> anc/deg8_fillings/fillings.8.309 <==
Shape:=[[6, 2], [6, 2], [5, 3], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.31 <==
Shape:=[[8], [6, 2], [6, 2], [4, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7]];


==> anc/deg8_fillings/fillings.8.310 <==
Shape:=[[6, 2], [6, 2], [6, 2], [5, 3]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.311 <==
Shape:=[[6, 2], [6, 2], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 2, 6, 3, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.312 <==
Shape:=[[6, 2], [6, 2], [6, 1, 1], [5, 3]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.313 <==
Shape:=[[6, 2], [6, 1, 1], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 2, 6, 3, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.314 <==
Shape:=[[7, 1], [5, 3], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6]]];


==> anc/deg8_fillings/fillings.8.315 <==
Shape:=[[7, 1], [5, 3], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.316 <==
Shape:=[[7, 1], [5, 2, 1], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6]]];


==> anc/deg8_fillings/fillings.8.317 <==
Shape:=[[7, 1], [6, 1, 1], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.318 <==
Shape:=[[7, 1], [6, 1, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.319 <==
Shape:=[[5, 2, 1], [4, 4], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.32 <==
Shape:=[[8], [6, 2], [6, 2], [6, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.320 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 3], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.321 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.322 <==
Shape:=[[6, 2], [4, 4], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.323 <==
Shape:=[[6, 2], [6, 2], [6, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.324 <==
Shape:=[[6, 2], [6, 2], [6, 1, 1], [6, 1, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.325 <==
Shape:=[[6, 2], [6, 1, 1], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.326 <==
Shape:=[[6, 2], [6, 1, 1], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.327 <==
Shape:=[[6, 2], [6, 1, 1], [6, 1, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5]]];


==> anc/deg8_fillings/fillings.8.328 <==
Shape:=[[7, 1], [5, 3], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 7, 4, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.329 <==
Shape:=[[7, 1], [6, 2], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.33 <==
Shape:=[[8], [6, 2], [4, 2, 2], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]];


==> anc/deg8_fillings/fillings.8.330 <==
Shape:=[[7, 1], [5, 2, 1], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.331 <==
Shape:=[[7, 1], [6, 1, 1], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.332 <==
Shape:=[[6, 1, 1], [5, 3], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.333 <==
Shape:=[[6, 1, 1], [6, 1, 1], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]]];


==> anc/deg8_fillings/fillings.8.334 <==
Shape:=[[4, 4], [4, 4], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.335 <==
Shape:=[[5, 3], [4, 4], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.336 <==
Shape:=[[7, 1], [5, 3], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.337 <==
Shape:=[[7, 1], [4, 2, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.338 <==
Shape:=[[6, 2], [5, 3], [5, 3], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.339 <==
Shape:=[[6, 2], [6, 2], [6, 2], [6, 2]];
 GoodFillings:= [[[1, 7, 2, 8, 3, 4, 5, 6], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.34 <==
Shape:=[[8], [6, 2], [5, 2, 1], [4, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.340 <==
Shape:=[[7, 1], [6, 2], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 3, 4, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5]]];


==> anc/deg8_fillings/fillings.8.341 <==
Shape:=[[6, 1, 1], [5, 3], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4]]];


==> anc/deg8_fillings/fillings.8.342 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 6, 8, 2, 3, 4, 5, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 6, 8, 2, 3, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.343 <==
Shape:=[[6, 1, 1], [6, 1, 1], [6, 1, 1], [6, 1, 1]];
 GoodFillings:= [[[1, 6, 8, 2, 3, 4, 5, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.344 <==
Shape:=[[6, 2], [5, 3], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5]]];


==> anc/deg8_fillings/fillings.8.345 <==
Shape:=[[6, 2], [5, 3], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.346 <==
Shape:=[[6, 2], [6, 2], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.347 <==
Shape:=[[6, 2], [6, 1, 1], [6, 1, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.348 <==
Shape:=[[7, 1], [5, 3], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.349 <==
Shape:=[[7, 1], [6, 1, 1], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.35 <==
Shape:=[[8], [6, 2], [5, 2, 1], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]];


==> anc/deg8_fillings/fillings.8.350 <==
Shape:=[[6, 1, 1], [5, 3], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.351 <==
Shape:=[[4, 4], [4, 4], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.352 <==
Shape:=[[5, 3], [5, 3], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.353 <==
Shape:=[[6, 2], [5, 3], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 5, 4, 8, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.354 <==
Shape:=[[6, 2], [6, 2], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 6, 4, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.355 <==
Shape:=[[5, 2, 1], [4, 4], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.356 <==
Shape:=[[6, 1, 1], [5, 3], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 5, 4, 8, 6, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.357 <==
Shape:=[[6, 1, 1], [5, 3], [5, 3], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.358 <==
Shape:=[[6, 1, 1], [6, 1, 1], [6, 1, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4]]];


==> anc/deg8_fillings/fillings.8.359 <==
Shape:=[[6, 2], [6, 2], [6, 2], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.36 <==
Shape:=[[8], [6, 2], [6, 1, 1], [5, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6]];


==> anc/deg8_fillings/fillings.8.360 <==
Shape:=[[6, 2], [6, 2], [6, 1, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4]]];


==> anc/deg8_fillings/fillings.8.361 <==
Shape:=[[6, 2], [5, 2, 1], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.362 <==
Shape:=[[6, 2], [6, 1, 1], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 8, 4, 5]]];


==> anc/deg8_fillings/fillings.8.363 <==
Shape:=[[6, 1, 1], [4, 4], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.364 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5]]];


==> anc/deg8_fillings/fillings.8.365 <==
Shape:=[[6, 2], [6, 1, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.366 <==
Shape:=[[7, 1], [5, 3], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.367 <==
Shape:=[[7, 1], [5, 3], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.368 <==
Shape:=[[7, 1], [6, 2], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.369 <==
Shape:=[[7, 1], [4, 3, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.37 <==
Shape:=[[8], [6, 2], [6, 1, 1], [4, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6]];


==> anc/deg8_fillings/fillings.8.370 <==
Shape:=[[7, 1], [6, 1, 1], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6]]];


==> anc/deg8_fillings/fillings.8.371 <==
Shape:=[[6, 1, 1], [4, 4], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.372 <==
Shape:=[[6, 1, 1], [4, 4], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.373 <==
Shape:=[[6, 1, 1], [5, 2, 1], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.374 <==
Shape:=[[6, 2], [4, 4], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.375 <==
Shape:=[[7, 1], [5, 2, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.376 <==
Shape:=[[4, 4], [4, 4], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]]];


==> anc/deg8_fillings/fillings.8.377 <==
Shape:=[[5, 3], [5, 3], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.378 <==
Shape:=[[5, 3], [5, 3], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.379 <==
Shape:=[[6, 2], [6, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.38 <==
Shape:=[[8], [7, 1], [4, 4], [4, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8]];


==> anc/deg8_fillings/fillings.8.380 <==
Shape:=[[4, 4], [3, 3, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.381 <==
Shape:=[[6, 2], [6, 2], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.382 <==
Shape:=[[7, 1], [6, 2], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6]]];


==> anc/deg8_fillings/fillings.8.383 <==
Shape:=[[7, 1], [4, 2, 2], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 5, 2, 6, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.384 <==
Shape:=[[5, 2, 1], [4, 4], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4]]];


==> anc/deg8_fillings/fillings.8.385 <==
Shape:=[[5, 3], [5, 3], [5, 3], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.386 <==
Shape:=[[6, 2], [5, 3], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.387 <==
Shape:=[[7, 1], [6, 2], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8]]];


==> anc/deg8_fillings/fillings.8.388 <==
Shape:=[[7, 1], [6, 1, 1], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6]]];


==> anc/deg8_fillings/fillings.8.389 <==
Shape:=[[7, 1], [6, 1, 1], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.39 <==
Shape:=[[8], [7, 1], [5, 3], [4, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.390 <==
Shape:=[[5, 2, 1], [5, 2, 1], [4, 4], [4, 4]];
 GoodFillings:= [[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.391 <==
Shape:=[[6, 1, 1], [5, 3], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.392 <==
Shape:=[[6, 2], [6, 2], [6, 2], [5, 2, 1]];
 GoodFillings:= [[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.393 <==
Shape:=[[6, 2], [6, 2], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.394 <==
Shape:=[[6, 2], [6, 2], [6, 1, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.395 <==
Shape:=[[6, 2], [6, 1, 1], [6, 1, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7]]];


==> anc/deg8_fillings/fillings.8.396 <==
Shape:=[[6, 1, 1], [6, 1, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.397 <==
Shape:=[[6, 1, 1], [6, 1, 1], [6, 1, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8]]];


==> anc/deg8_fillings/fillings.8.398 <==
Shape:=[[5, 3], [4, 4], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.399 <==
Shape:=[[5, 3], [5, 3], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 7, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 6, 4, 8, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 6, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.4 <==
Shape:=[[8], [8], [6, 2], [6, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7]];


==> anc/deg8_fillings/fillings.8.40 <==
Shape:=[[8], [7, 1], [5, 3], [5, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6]];


==> anc/deg8_fillings/fillings.8.400 <==
Shape:=[[5, 3], [5, 2, 1], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.401 <==
Shape:=[[6, 2], [4, 4], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.402 <==
Shape:=[[6, 2], [5, 3], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4]]];


==> anc/deg8_fillings/fillings.8.403 <==
Shape:=[[6, 2], [6, 1, 1], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.404 <==
Shape:=[[4, 4], [4, 4], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8]]];


==> anc/deg8_fillings/fillings.8.405 <==
Shape:=[[5, 3], [4, 4], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.406 <==
Shape:=[[6, 2], [4, 4], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]]];


==> anc/deg8_fillings/fillings.8.407 <==
Shape:=[[6, 2], [6, 2], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 8, 3, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.408 <==
Shape:=[[6, 2], [5, 2, 1], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.409 <==
Shape:=[[6, 2], [6, 1, 1], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.41 <==
Shape:=[[8], [7, 1], [5, 3], [4, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6]];


==> anc/deg8_fillings/fillings.8.410 <==
Shape:=[[7, 1], [5, 3], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 6, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.411 <==
Shape:=[[7, 1], [5, 3], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6]]];


==> anc/deg8_fillings/fillings.8.412 <==
Shape:=[[7, 1], [4, 3, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.413 <==
Shape:=[[7, 1], [5, 2, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.414 <==
Shape:=[[6, 1, 1], [5, 3], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.415 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.416 <==
Shape:=[[6, 1, 1], [6, 1, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.417 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.418 <==
Shape:=[[5, 3], [4, 4], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.419 <==
Shape:=[[6, 2], [6, 1, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.42 <==
Shape:=[[8], [7, 1], [5, 3], [5, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6]];


==> anc/deg8_fillings/fillings.8.420 <==
Shape:=[[6, 1, 1], [5, 2, 1], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.421 <==
Shape:=[[6, 2], [6, 2], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.422 <==
Shape:=[[6, 2], [6, 1, 1], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.423 <==
Shape:=[[7, 1], [5, 3], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 8, 3, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6]]];


==> anc/deg8_fillings/fillings.8.424 <==
Shape:=[[7, 1], [4, 2, 2], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.425 <==
Shape:=[[7, 1], [5, 2, 1], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.426 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7]]];


==> anc/deg8_fillings/fillings.8.427 <==
Shape:=[[6, 1, 1], [4, 4], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 7, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.428 <==
Shape:=[[5, 3], [5, 3], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.429 <==
Shape:=[[6, 2], [6, 2], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.43 <==
Shape:=[[8], [7, 1], [6, 2], [5, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6]];


==> anc/deg8_fillings/fillings.8.430 <==
Shape:=[[6, 2], [3, 3, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.431 <==
Shape:=[[6, 2], [6, 1, 1], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.432 <==
Shape:=[[6, 2], [6, 1, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.433 <==
Shape:=[[6, 1, 1], [5, 3], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.434 <==
Shape:=[[6, 2], [5, 3], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.435 <==
Shape:=[[7, 1], [4, 3, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.436 <==
Shape:=[[7, 1], [5, 2, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.437 <==
Shape:=[[6, 2], [5, 3], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.438 <==
Shape:=[[6, 2], [5, 2, 1], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 5, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.439 <==
Shape:=[[6, 1, 1], [5, 3], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.44 <==
Shape:=[[8], [7, 1], [6, 2], [6, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8]];


==> anc/deg8_fillings/fillings.8.440 <==
Shape:=[[6, 1, 1], [6, 1, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.441 <==
Shape:=[[6, 2], [4, 4], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 7, 8]]];


==> anc/deg8_fillings/fillings.8.442 <==
Shape:=[[6, 2], [5, 3], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.443 <==
Shape:=[[6, 2], [5, 2, 1], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]]];


==> anc/deg8_fillings/fillings.8.444 <==
Shape:=[[7, 1], [5, 2, 1], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.445 <==
Shape:=[[6, 1, 1], [5, 3], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 7, 4, 5, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6]]];


==> anc/deg8_fillings/fillings.8.446 <==
Shape:=[[6, 1, 1], [5, 2, 1], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.447 <==
Shape:=[[5, 3], [5, 3], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.448 <==
Shape:=[[5, 3], [5, 2, 1], [4, 4], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.449 <==
Shape:=[[6, 2], [5, 3], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.45 <==
Shape:=[[8], [7, 1], [6, 2], [5, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7]];


==> anc/deg8_fillings/fillings.8.450 <==
Shape:=[[6, 2], [6, 2], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 8, 3, 4, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.451 <==
Shape:=[[6, 1, 1], [4, 4], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5]]];


==> anc/deg8_fillings/fillings.8.452 <==
Shape:=[[6, 1, 1], [3, 3, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.453 <==
Shape:=[[6, 1, 1], [5, 2, 1], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6]]];


==> anc/deg8_fillings/fillings.8.454 <==
Shape:=[[7, 1], [4, 3, 1], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5]]];


==> anc/deg8_fillings/fillings.8.455 <==
Shape:=[[4, 4], [4, 2, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.456 <==
Shape:=[[6, 2], [6, 2], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]]];


==> anc/deg8_fillings/fillings.8.457 <==
Shape:=[[5, 2, 1], [4, 4], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.458 <==
Shape:=[[6, 1, 1], [5, 3], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.459 <==
Shape:=[[4, 4], [4, 2, 2], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.46 <==
Shape:=[[8], [7, 1], [6, 2], [6, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8]];


==> anc/deg8_fillings/fillings.8.460 <==
Shape:=[[5, 3], [4, 4], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.461 <==
Shape:=[[6, 2], [6, 1, 1], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.462 <==
Shape:=[[6, 1, 1], [6, 1, 1], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.463 <==
Shape:=[[6, 2], [5, 3], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.464 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 8, 2, 3, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.465 <==
Shape:=[[4, 4], [4, 3, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.466 <==
Shape:=[[6, 2], [6, 2], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.467 <==
Shape:=[[7, 1], [5, 2, 1], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.468 <==
Shape:=[[6, 2], [5, 3], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.469 <==
Shape:=[[5, 3], [5, 3], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.47 <==
Shape:=[[8], [7, 1], [7, 1], [6, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8]];


==> anc/deg8_fillings/fillings.8.470 <==
Shape:=[[6, 1, 1], [5, 3], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.471 <==
Shape:=[[5, 3], [5, 3], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 4, 7, 6]]];


==> anc/deg8_fillings/fillings.8.472 <==
Shape:=[[5, 3], [5, 3], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 7, 3, 6, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6]]];


==> anc/deg8_fillings/fillings.8.473 <==
Shape:=[[6, 2], [6, 1, 1], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]]];


==> anc/deg8_fillings/fillings.8.474 <==
Shape:=[[6, 1, 1], [6, 1, 1], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.475 <==
Shape:=[[5, 3], [5, 2, 1], [5, 2, 1], [4, 4]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 6, 4, 7, 5, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.476 <==
Shape:=[[7, 1], [5, 2, 1], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 6, 2, 7, 8, 3, 4]]];


==> anc/deg8_fillings/fillings.8.477 <==
Shape:=[[6, 1, 1], [4, 2, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.478 <==
Shape:=[[5, 3], [5, 2, 1], [4, 4], [4, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7]]];


==> anc/deg8_fillings/fillings.8.479 <==
Shape:=[[7, 1], [4, 3, 1], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 4, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.48 <==
Shape:=[[8], [7, 1], [7, 1], [7, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 2, 3, 4, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.480 <==
Shape:=[[6, 1, 1], [5, 3], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.481 <==
Shape:=[[6, 2], [4, 2, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.482 <==
Shape:=[[5, 3], [4, 4], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 8, 2, 6, 4, 7, 5]]];


==> anc/deg8_fillings/fillings.8.483 <==
Shape:=[[5, 3], [5, 3], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.484 <==
Shape:=[[5, 2, 1], [4, 4], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.485 <==
Shape:=[[5, 3], [3, 3, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.486 <==
Shape:=[[6, 2], [5, 3], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.487 <==
Shape:=[[6, 2], [6, 2], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.488 <==
Shape:=[[6, 2], [6, 1, 1], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.489 <==
Shape:=[[6, 1, 1], [5, 3], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.49 <==
Shape:=[[8], [7, 1], [7, 1], [6, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7]];


==> anc/deg8_fillings/fillings.8.490 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7]]];


==> anc/deg8_fillings/fillings.8.491 <==
Shape:=[[5, 3], [5, 3], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.492 <==
Shape:=[[6, 2], [5, 3], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.493 <==
Shape:=[[6, 2], [4, 3, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.494 <==
Shape:=[[6, 2], [5, 2, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.495 <==
Shape:=[[7, 1], [5, 2, 1], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 6, 2, 3, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6]]];


==> anc/deg8_fillings/fillings.8.496 <==
Shape:=[[4, 4], [4, 3, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.497 <==
Shape:=[[6, 2], [6, 2], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7]]];


==> anc/deg8_fillings/fillings.8.498 <==
Shape:=[[6, 2], [6, 2], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 2, 7, 3, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 7, 2, 8, 3, 4, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.499 <==
Shape:=[[6, 2], [4, 2, 2], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.5 <==
Shape:=[[8], [8], [7, 1], [7, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8]];


==> anc/deg8_fillings/fillings.8.50 <==
Shape:=[[8], [7, 1], [3, 3, 2], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]];


==> anc/deg8_fillings/fillings.8.500 <==
Shape:=[[6, 2], [6, 1, 1], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]]];


==> anc/deg8_fillings/fillings.8.501 <==
Shape:=[[6, 2], [6, 1, 1], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 7, 2, 8, 3, 4, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7]]];


==> anc/deg8_fillings/fillings.8.502 <==
Shape:=[[7, 1], [4, 3, 1], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6]]];


==> anc/deg8_fillings/fillings.8.503 <==
Shape:=[[7, 1], [5, 2, 1], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 7, 5, 6, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 6, 2, 7, 3, 4, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 7, 2, 6, 3, 4, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7]]];


==> anc/deg8_fillings/fillings.8.504 <==
Shape:=[[5, 2, 1], [5, 2, 1], [4, 4], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.505 <==
Shape:=[[6, 1, 1], [5, 3], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.506 <==
Shape:=[[7, 1], [5, 2, 1], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 6, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 4, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]]];


==> anc/deg8_fillings/fillings.8.507 <==
Shape:=[[6, 1, 1], [5, 2, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.508 <==
Shape:=[[6, 1, 1], [6, 1, 1], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 7, 4, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.509 <==
Shape:=[[6, 1, 1], [4, 3, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.51 <==
Shape:=[[8], [7, 1], [4, 2, 2], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]];


==> anc/deg8_fillings/fillings.8.510 <==
Shape:=[[6, 1, 1], [6, 1, 1], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 5, 6, 2, 7, 3, 8, 4]]];


==> anc/deg8_fillings/fillings.8.511 <==
Shape:=[[5, 3], [4, 2, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.512 <==
Shape:=[[5, 2, 1], [4, 4], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.513 <==
Shape:=[[5, 3], [5, 3], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.514 <==
Shape:=[[4, 4], [4, 2, 2], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5]]];


==> anc/deg8_fillings/fillings.8.515 <==
Shape:=[[5, 2, 1], [4, 4], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.516 <==
Shape:=[[6, 1, 1], [4, 2, 2], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.517 <==
Shape:=[[4, 4], [4, 3, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.518 <==
Shape:=[[6, 2], [5, 3], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 5, 2, 7, 3, 8, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8]]];


==> anc/deg8_fillings/fillings.8.519 <==
Shape:=[[5, 3], [5, 3], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]]];


==> anc/deg8_fillings/fillings.8.52 <==
Shape:=[[8], [7, 1], [4, 2, 2], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]];


==> anc/deg8_fillings/fillings.8.520 <==
Shape:=[[4, 4], [4, 3, 1], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.521 <==
Shape:=[[6, 2], [5, 3], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.522 <==
Shape:=[[6, 2], [5, 3], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 7, 2, 6, 3, 4, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7]]];


==> anc/deg8_fillings/fillings.8.523 <==
Shape:=[[6, 1, 1], [5, 3], [5, 2, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8]]];


==> anc/deg8_fillings/fillings.8.524 <==
Shape:=[[6, 2], [5, 2, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.525 <==
Shape:=[[6, 1, 1], [5, 3], [5, 2, 1], [5, 2, 1]];
 GoodFillings:= [[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 7, 5, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 7, 3, 6, 4, 5, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 7, 2, 6, 3, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 7, 4, 5, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 8, 5, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 8, 5, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 7, 4, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 8, 4, 5, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7]]];


==> anc/deg8_fillings/fillings.8.526 <==
Shape:=[[6, 1, 1], [5, 3], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 5, 6, 8, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 8, 7]]];


==> anc/deg8_fillings/fillings.8.527 <==
Shape:=[[5, 3], [5, 3], [4, 3, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.528 <==
Shape:=[[5, 3], [5, 2, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.529 <==
Shape:=[[6, 1, 1], [5, 2, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.53 <==
Shape:=[[8], [7, 1], [4, 3, 1], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8]];


==> anc/deg8_fillings/fillings.8.530 <==
Shape:=[[6, 2], [4, 3, 1], [4, 2, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.531 <==
Shape:=[[5, 2, 1], [5, 2, 1], [4, 4], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.532 <==
Shape:=[[6, 1, 1], [4, 3, 1], [4, 2, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.533 <==
Shape:=[[6, 2], [5, 2, 1], [5, 2, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.534 <==
Shape:=[[6, 1, 1], [4, 2, 2], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.535 <==
Shape:=[[5, 3], [4, 3, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.536 <==
Shape:=[[3, 3, 2], [3, 3, 2], [3, 3, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[5]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[6]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[7]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[8]:=[[1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[9]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[16]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[17]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[19]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[20]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[21]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[22]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[26]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[27]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[28]:=[[1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[29]:=[[1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[30]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[32]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[33]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[34]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[35]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[36]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[37]:=[[1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[38]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[39]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[41]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[42]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[44]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[45]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[46]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[47]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[49]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[51]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[53]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[54]:=[[1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[55]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[56]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[57]:=[[1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[58]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[59]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[61]:=[[1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[62]:=[[1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[64]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[65]:=[[1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[66]:=[[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[67]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[68]:=[[1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[69]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[70]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[71]:=[[1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[73]:=[[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[74]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[75]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[76]:=[[1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[78]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[79]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[80]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[81]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[82]:=[[1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[83]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[84]:=[[1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[85]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[86]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.537 <==
Shape:=[[6, 1, 1], [5, 2, 1], [5, 2, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.538 <==
Shape:=[[5, 2, 1], [4, 4], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.539 <==
Shape:=[[6, 2], [4, 2, 2], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.54 <==
Shape:=[[8], [7, 1], [4, 3, 1], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6]];


==> anc/deg8_fillings/fillings.8.540 <==
Shape:=[[5, 3], [4, 2, 2], [4, 2, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.541 <==
Shape:=[[6, 2], [5, 2, 1], [4, 3, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.542 <==
Shape:=[[4, 4], [4, 3, 1], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.543 <==
Shape:=[[5, 3], [5, 3], [5, 2, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.544 <==
Shape:=[[5, 3], [5, 3], [5, 2, 1], [5, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.545 <==
Shape:=[[6, 2], [4, 3, 1], [4, 3, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.546 <==
Shape:=[[6, 1, 1], [5, 2, 1], [4, 3, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.547 <==
Shape:=[[4, 2, 2], [3, 3, 2], [3, 3, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.548 <==
Shape:=[[6, 2], [5, 2, 1], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.549 <==
Shape:=[[5, 2, 1], [5, 2, 1], [5, 2, 1], [4, 4]];
GoodFillings[1]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.55 <==
Shape:=[[8], [7, 1], [5, 2, 1], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]];


==> anc/deg8_fillings/fillings.8.550 <==
Shape:=[[5, 3], [5, 3], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.551 <==
Shape:=[[5, 3], [5, 2, 1], [4, 2, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.552 <==
Shape:=[[6, 1, 1], [4, 3, 1], [4, 3, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.553 <==
Shape:=[[6, 2], [4, 3, 1], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.554 <==
Shape:=[[5, 2, 1], [5, 2, 1], [4, 4], [4, 3, 1]];
GoodFillings[1]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.555 <==
Shape:=[[6, 1, 1], [5, 2, 1], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.556 <==
Shape:=[[5, 3], [4, 3, 1], [4, 2, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.557 <==
Shape:=[[5, 2, 1], [4, 4], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 5, 4, 8, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 5, 4, 6, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 7, 4, 8, 5]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 6, 3, 8, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 7, 2, 5, 3, 8, 6]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 7, 2, 5, 3, 6, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 7, 2, 6, 3, 8, 5]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 8, 2, 5, 3, 6, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 4, 5, 7, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 5, 4, 6, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 8, 3, 5, 4, 6, 7]]];


==> anc/deg8_fillings/fillings.8.558 <==
Shape:=[[5, 2, 1], [3, 3, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.559 <==
Shape:=[[6, 1, 1], [4, 3, 1], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.56 <==
Shape:=[[8], [7, 1], [5, 2, 1], [4, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7]];


==> anc/deg8_fillings/fillings.8.560 <==
Shape:=[[5, 3], [4, 2, 2], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4]]];


==> anc/deg8_fillings/fillings.8.561 <==
Shape:=[[5, 3], [5, 2, 1], [5, 2, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.562 <==
Shape:=[[6, 2], [5, 2, 1], [5, 2, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.563 <==
Shape:=[[4, 4], [4, 3, 1], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.564 <==
Shape:=[[6, 1, 1], [5, 2, 1], [5, 2, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.565 <==
Shape:=[[6, 2], [5, 2, 1], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.566 <==
Shape:=[[5, 3], [5, 2, 1], [4, 3, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.567 <==
Shape:=[[4, 3, 1], [3, 3, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.568 <==
Shape:=[[6, 1, 1], [5, 2, 1], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.569 <==
Shape:=[[6, 2], [4, 3, 1], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.57 <==
Shape:=[[8], [7, 1], [6, 1, 1], [5, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]];


==> anc/deg8_fillings/fillings.8.570 <==
Shape:=[[5, 3], [5, 2, 1], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.571 <==
Shape:=[[5, 3], [4, 3, 1], [4, 3, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.572 <==
Shape:=[[6, 1, 1], [4, 3, 1], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.573 <==
Shape:=[[4, 2, 2], [4, 2, 2], [3, 3, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 7, 2, 6, 8, 4, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 6, 2, 5, 8, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.574 <==
Shape:=[[5, 3], [4, 3, 1], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.575 <==
Shape:=[[5, 2, 1], [4, 2, 2], [3, 3, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.576 <==
Shape:=[[6, 2], [5, 2, 1], [5, 2, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.577 <==
Shape:=[[6, 2], [5, 2, 1], [5, 2, 1], [5, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.578 <==
Shape:=[[6, 1, 1], [5, 2, 1], [5, 2, 1], [5, 2, 1]];
GoodFillings[1]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.579 <==
Shape:=[[6, 1, 1], [5, 2, 1], [5, 2, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.58 <==
Shape:=[[8], [7, 1], [6, 1, 1], [6, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8]];


==> anc/deg8_fillings/fillings.8.580 <==
Shape:=[[5, 3], [5, 2, 1], [5, 2, 1], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.581 <==
Shape:=[[6, 2], [5, 2, 1], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.582 <==
Shape:=[[4, 3, 1], [4, 2, 2], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 7, 2, 5, 4, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.583 <==
Shape:=[[6, 2], [4, 3, 1], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 5, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 4, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 6, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 5, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 3, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 4, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 2, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 2, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 7, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 6, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.584 <==
Shape:=[[6, 1, 1], [5, 2, 1], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.585 <==
Shape:=[[4, 2, 2], [4, 2, 2], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 6, 2, 4, 8, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 7, 3, 6, 8, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 4, 3, 7, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 4, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 4, 2, 6, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 4, 2, 5, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 6, 2, 7, 8, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 5, 3, 4, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]]];


==> anc/deg8_fillings/fillings.8.586 <==
Shape:=[[5, 3], [5, 2, 1], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.587 <==
Shape:=[[5, 2, 1], [5, 2, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.588 <==
Shape:=[[6, 1, 1], [4, 3, 1], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 4, 5, 2, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 4, 8, 2, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 5, 7, 2, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 6, 8, 2, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 7, 8, 2, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 4, 6, 2, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 4, 7, 2, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 6, 7, 2, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.589 <==
Shape:=[[5, 3], [4, 3, 1], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.59 <==
Shape:=[[8], [3, 3, 2], [3, 3, 2], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.590 <==
Shape:=[[5, 2, 1], [4, 3, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]]];


==> anc/deg8_fillings/fillings.8.591 <==
Shape:=[[5, 2, 1], [4, 2, 2], [4, 2, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.592 <==
Shape:=[[5, 3], [5, 2, 1], [5, 2, 1], [5, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.593 <==
Shape:=[[5, 3], [5, 2, 1], [5, 2, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.594 <==
Shape:=[[4, 3, 1], [4, 3, 1], [3, 3, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.595 <==
Shape:=[[5, 3], [5, 2, 1], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.596 <==
Shape:=[[4, 3, 1], [4, 2, 2], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 8, 2, 5, 3, 7, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.597 <==
Shape:=[[5, 2, 1], [5, 2, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]]];


==> anc/deg8_fillings/fillings.8.598 <==
Shape:=[[5, 3], [4, 3, 1], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 6, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 3, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 3, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 4, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 5, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 2, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 3, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 3, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 2, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 3, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 3, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 2, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 4, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 2, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 5, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 2, 3, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 4, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 4, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.599 <==
Shape:=[[4, 2, 2], [4, 2, 2], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5]]:
GoodFillings[3]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[4]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 7, 2, 6, 8, 4, 5]]:
GoodFillings[5]:=[[1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[8]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[11]:=[[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[13]:=[[1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[14]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[15]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[16]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[17]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 7, 8, 4, 6]]:
GoodFillings[18]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[19]:=[[1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[20]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[21]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6]]:
GoodFillings[22]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[24]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 7, 8, 5, 6]]:
GoodFillings[26]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[27]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[28]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[30]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 5, 2, 7, 8, 4, 6]]:
GoodFillings[31]:=[[1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5]]:
GoodFillings[32]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[33]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[34]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6]]:
GoodFillings[35]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[36]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[37]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6]]:
GoodFillings[38]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[39]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[40]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[41]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6]]:
GoodFillings[43]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[44]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[45]:=[[1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[46]:=[[1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6]]:
GoodFillings[47]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[48]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[49]:=[[1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[50]:=[[1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 7, 8, 4, 6]]:
GoodFillings[51]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[52]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[53]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6]]:
GoodFillings[54]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[55]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[56]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[57]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[58]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[59]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 7, 8, 4, 6]]:
GoodFillings[62]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6]]:
GoodFillings[63]:=[[1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[64]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5]]:
GoodFillings[65]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[66]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 7, 8, 5, 6]]:
GoodFillings[67]:=[[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 5, 6, 2, 7, 8, 3, 4]]:
GoodFillings[68]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[70]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[71]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[72]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 7, 8, 4, 5]]:
GoodFillings[73]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[76]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[77]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[78]:=[[1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6]]:
GoodFillings[79]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[80]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[82]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[83]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[84]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 7, 8, 3, 5]]:
GoodFillings[85]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[86]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[87]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[89]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[90]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 7, 3, 6, 8, 4, 5]]:
GoodFillings[91]:=[[1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[92]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[93]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5]]:
GoodFillings[94]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[95]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6]]:
GoodFillings[96]:=[[1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5]]:
GoodFillings[97]:=[[1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 7, 8, 5, 6]]:
GoodFillings[100]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[103]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5]]:
GoodFillings[104]:=[[1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[105]:=[[1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[106]:=[[1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[108]:=[[1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[109]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[110]:=[[1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[111]:=[[1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[112]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[113]:=[[1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[114]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[115]:=[[1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[116]:=[[1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4]]:
GoodFillings[117]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 5, 2, 7, 8, 3, 6]]:
GoodFillings[118]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 7, 8, 5, 6]]:
GoodFillings[120]:=[[1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[121]:=[[1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[122]:=[[1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[124]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[125]:=[[1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[126]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5]]:
GoodFillings[127]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 7, 2, 6, 8, 4, 5]]:
GoodFillings[128]:=[[1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[129]:=[[1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[130]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[131]:=[[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[132]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[133]:=[[1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 7, 3, 6, 8, 4, 5]]:
GoodFillings[134]:=[[1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6]]:
GoodFillings[135]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6]]:
GoodFillings[137]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[138]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[139]:=[[1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[140]:=[[1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5]]:
GoodFillings[141]:=[[1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[143]:=[[1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5]]:
GoodFillings[144]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[146]:=[[1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[147]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[148]:=[[1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[149]:=[[1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[150]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[151]:=[[1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[152]:=[[1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 7, 8, 4, 6]]:
GoodFillings[153]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 6, 2, 7, 8, 3, 5]]:
GoodFillings[154]:=[[1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[157]:=[[1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[158]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6]]:
GoodFillings[159]:=[[1, 3, 4, 2, 5, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5]]:
GoodFillings[160]:=[[1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[161]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[162]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[163]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5]]:
GoodFillings[164]:=[[1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[165]:=[[1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[166]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[167]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[168]:=[[1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[169]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[170]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[171]:=[[1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[172]:=[[1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[173]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[174]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[175]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[176]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[177]:=[[1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4]]:
GoodFillings[178]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 7, 8, 4, 6]]:
GoodFillings[179]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6]]:
GoodFillings[180]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5]]:
GoodFillings[181]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[182]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[183]:=[[1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5]]:
GoodFillings[184]:=[[1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[185]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[187]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6]]:
GoodFillings[188]:=[[1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[189]:=[[1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6]]:
GoodFillings[190]:=[[1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[191]:=[[1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[192]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[193]:=[[1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[195]:=[[1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5]]:
GoodFillings[196]:=[[1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[197]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[198]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[199]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[200]:=[[1, 4, 6, 2, 5, 7, 3, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]]:
GoodFillings[201]:=[[1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[202]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5]]:
GoodFillings[203]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[204]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[205]:=[[1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[206]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[207]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[208]:=[[1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[209]:=[[1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[210]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[211]:=[[1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[213]:=[[1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[214]:=[[1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[215]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6]]:
GoodFillings[216]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5]]:
GoodFillings[217]:=[[1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[218]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[219]:=[[1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[220]:=[[1, 3, 5, 2, 4, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5]]:
GoodFillings[221]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[223]:=[[1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[224]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[225]:=[[1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[226]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[227]:=[[1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[229]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[230]:=[[1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[231]:=[[1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[232]:=[[1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5]]:
GoodFillings[233]:=[[1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[234]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[235]:=[[1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 7, 8, 4, 6]]:
GoodFillings[236]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[237]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5]]:
GoodFillings[238]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5]]:
GoodFillings[240]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[241]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[242]:=[[1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5]]:
GoodFillings[243]:=[[1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[244]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[245]:=[[1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[246]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5]]:
GoodFillings[247]:=[[1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[248]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[249]:=[[1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[250]:=[[1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[251]:=[[1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 2, 6, 3, 4, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 3, 7, 2, 5, 8, 4, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.6 <==
Shape:=[[8], [8], [3, 3, 2], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]];


==> anc/deg8_fillings/fillings.8.60 <==
Shape:=[[8], [5, 2, 1], [4, 4], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]];


==> anc/deg8_fillings/fillings.8.600 <==
Shape:=[[5, 2, 1], [4, 3, 1], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.601 <==
Shape:=[[5, 2, 1], [5, 2, 1], [5, 2, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[2]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[3]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[5]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[7]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[8]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[9]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[10]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[11]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[12]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[13]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[15]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[17]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[18]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[19]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[21]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[22]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[24]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[25]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[28]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[30]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[31]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[33]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[34]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[36]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[37]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[38]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[39]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[40]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[41]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[42]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[43]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[44]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[45]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[46]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[47]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[48]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[50]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[51]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[53]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[56]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[57]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[58]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[59]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[60]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[61]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[62]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[63]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[64]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[65]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[66]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[67]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[68]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[69]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[70]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[71]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[72]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[73]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[74]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[75]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[76]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[77]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[78]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[79]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[80]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[81]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[84]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[85]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[87]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[88]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[91]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[92]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[93]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[94]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[96]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[97]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[98]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[100]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[102]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[103]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[104]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[105]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[106]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[107]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[109]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[110]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[111]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[112]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[113]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[114]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[115]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[116]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[117]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[118]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[119]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[120]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[121]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[122]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[123]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[124]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[125]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[126]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[129]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[131]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[132]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[133]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[134]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[135]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[136]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[137]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[138]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[140]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[141]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[142]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[143]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[144]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[145]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[146]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[147]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[148]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[149]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[150]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[151]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[152]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[153]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[154]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[155]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[156]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[157]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[158]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[159]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[160]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[161]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[162]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[163]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[165]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[166]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[168]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[169]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[170]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[171]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[172]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[173]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[174]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[176]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[177]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[178]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[179]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[180]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[181]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[182]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[183]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[184]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[185]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[186]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[187]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[188]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[189]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[190]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[191]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[192]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[193]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[194]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[195]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[197]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[198]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[199]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[200]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[201]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[202]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[203]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[204]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[205]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[206]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[207]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[208]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[209]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[210]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[211]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[212]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[213]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[214]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[215]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[216]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[217]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[218]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[219]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[220]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[221]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[222]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[223]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[224]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[225]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[226]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[227]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[228]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[230]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[231]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[232]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[233]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[234]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[236]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[237]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[238]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[239]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[240]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[241]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[242]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[243]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[244]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[245]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[247]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[248]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[249]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[252]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[253]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[254]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[255]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[256]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[257]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[258]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[260]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[261]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[262]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[263]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[264]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[265]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[266]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[267]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[268]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[269]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[270]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[271]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[272]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]]:


==> anc/deg8_fillings/fillings.8.602 <==
Shape:=[[5, 2, 1], [4, 2, 2], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.603 <==
Shape:=[[4, 3, 1], [4, 3, 1], [4, 2, 2], [3, 3, 2]];
GoodFillings[1]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[2]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[3]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[5]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[6]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[8]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[9]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[11]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[12]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[13]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[14]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[15]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[17]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[18]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[19]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[21]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[22]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[24]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[25]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[26]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[27]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[30]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[31]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[32]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[34]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[36]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[37]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[38]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[39]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[40]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[42]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[43]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[44]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[46]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[47]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[48]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[49]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[51]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[52]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[53]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[54]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[55]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[56]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[57]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[58]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[60]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[61]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[62]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[63]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[65]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[66]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[67]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[68]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 5, 3, 4, 7, 6, 8]]:
GoodFillings[69]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[70]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[71]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[73]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[77]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[78]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[80]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[82]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[83]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[84]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[85]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[86]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[87]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[89]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[90]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[91]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[92]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[93]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[94]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[95]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[96]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[97]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[98]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[99]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[100]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[102]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[103]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[105]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[106]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[107]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8]]:
GoodFillings[108]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[109]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[110]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[111]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[112]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[113]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[114]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[115]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[116]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[117]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[118]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[119]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[120]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[121]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[122]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[123]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[124]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[125]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[126]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[127]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]]:
GoodFillings[128]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[129]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[130]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[131]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[132]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[133]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[134]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[135]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[136]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[137]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[138]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[139]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[140]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[141]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[142]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[143]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[144]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[145]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[146]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[147]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[148]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[149]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[151]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[152]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[153]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[154]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[155]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[156]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[157]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[158]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[159]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[160]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[161]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[163]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[164]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6]]:
GoodFillings[165]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[166]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8]]:
GoodFillings[167]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8]]:
GoodFillings[168]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[170]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 7, 2, 5, 8, 3, 6]]:
GoodFillings[171]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[172]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[173]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[174]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[176]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]]:
GoodFillings[177]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]]:
GoodFillings[178]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[179]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[180]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[181]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[182]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[183]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[184]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]]:
GoodFillings[185]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[187]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7]]:
GoodFillings[188]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[189]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[190]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[192]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[193]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8]]:
GoodFillings[194]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[195]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]]:
GoodFillings[196]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[197]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[198]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6]]:
GoodFillings[199]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[200]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 5, 2, 6, 7, 3, 8]]:
GoodFillings[201]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7]]:
GoodFillings[202]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[203]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[204]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]]:
GoodFillings[205]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[206]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[207]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[208]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6]]:
GoodFillings[209]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[210]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[211]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[212]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 6, 3, 5, 8, 4, 7]]:
GoodFillings[213]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 6, 2, 5, 7, 3, 8]]:
GoodFillings[214]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]]:
GoodFillings[215]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[216]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[217]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[218]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8]]:
GoodFillings[219]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[220]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 5, 7, 6, 8]]:
GoodFillings[221]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7]]:
GoodFillings[222]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7]]:
GoodFillings[223]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7]]:
GoodFillings[224]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7]]:
GoodFillings[225]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8]]:
GoodFillings[226]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]]:
GoodFillings[227]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]]:
GoodFillings[228]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[229]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]]:
GoodFillings[230]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7]]:
GoodFillings[231]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]]:
GoodFillings[232]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]]:
GoodFillings[233]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]]:
GoodFillings[234]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[236]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8]]:
GoodFillings[237]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]]:
GoodFillings[238]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.604 <==
Shape:=[[5, 2, 1], [5, 2, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.605 <==
Shape:=[[4, 3, 1], [4, 2, 2], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 7, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 6, 8, 3, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 7, 8, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.606 <==
Shape:=[[5, 2, 1], [5, 2, 1], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 4, 3, 7, 8, 5, 6]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 4, 5, 2, 6, 3, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 3, 5, 2, 7, 8, 4, 6]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7]]];


==> anc/deg8_fillings/fillings.8.607 <==
Shape:=[[5, 2, 1], [4, 3, 1], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 8, 4, 7]], [[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7]], [[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7]], [[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8]], [[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8]], [[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 4, 7, 6, 8]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8]], [[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 8, 6, 7]], [[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8]], [[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8]], [[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]], [[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 8, 3, 7]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8]], [[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7]], [[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 8, 5, 7]], [[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 6, 7, 5, 8]], [[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8]], [[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6]], [[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8]], [[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8]], [[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 7, 2, 4, 8, 5, 6]], [[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8]], [[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 5, 8, 4, 7]], [[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7]], [[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8]], [[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]], [[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8]]];


==> anc/deg8_fillings/fillings.8.608 <==
Shape:=[[5, 2, 1], [4, 3, 1], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.609 <==
Shape:=[[4, 3, 1], [4, 3, 1], [4, 3, 1], [3, 3, 2]];
GoodFillings[1]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[350]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.61 <==
Shape:=[[8], [6, 1, 1], [4, 4], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]];


==> anc/deg8_fillings/fillings.8.610 <==
Shape:=[[5, 2, 1], [5, 2, 1], [5, 2, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[350]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[360]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[361]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[362]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[363]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[364]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[365]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[366]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[367]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[368]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[369]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[370]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[371]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[372]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[373]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[374]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[375]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.611 <==
Shape:=[[4, 3, 1], [4, 3, 1], [4, 2, 2], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 6, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 5, 2, 6, 8, 3, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[350]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 5, 2, 7, 8, 3, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[360]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[361]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[362]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[363]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[364]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[365]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[366]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[367]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[368]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 7, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[369]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[370]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[371]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[372]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[373]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[374]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[375]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[376]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[377]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[378]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[379]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[380]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[381]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[382]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[383]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[384]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[385]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.612 <==
Shape:=[[5, 2, 1], [5, 2, 1], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[350]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[360]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[361]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[362]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[363]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[364]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[365]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[366]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[367]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[368]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[369]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[370]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[371]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[372]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[373]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[374]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[375]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[376]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[377]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[378]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[379]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[380]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[381]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[382]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[383]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[384]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[385]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[386]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[387]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[388]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[389]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[390]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[391]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[392]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[393]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[394]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[395]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[396]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[397]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[398]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[399]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[400]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[401]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[402]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[403]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[404]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[405]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[406]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.613 <==
Shape:=[[5, 2, 1], [4, 3, 1], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[350]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[360]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[361]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[362]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[363]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[364]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[365]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[366]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[367]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[368]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[369]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[370]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[371]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[372]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[373]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[374]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[375]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[376]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[377]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[378]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[379]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[380]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[381]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[382]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[383]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[384]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[385]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[386]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[387]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[388]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[389]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[390]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[391]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[392]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[393]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[394]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[395]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[396]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[397]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[398]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[399]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[400]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[401]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[402]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[403]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[404]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[405]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[406]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[407]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[408]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[409]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[410]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[411]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[412]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[413]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[414]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[415]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[416]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[417]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[418]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[419]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[420]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[421]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[422]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[423]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[424]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[425]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[426]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[427]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[428]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[429]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[430]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[431]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[432]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[433]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[434]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[435]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[436]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[437]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[438]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[439]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.614 <==
Shape:=[[5, 2, 1], [5, 2, 1], [5, 2, 1], [5, 2, 1]];
GoodFillings[1]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[350]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[360]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[361]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[362]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[363]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[364]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[365]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[366]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[367]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[368]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[369]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[370]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[371]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[372]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[373]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[374]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[375]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[376]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[377]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[378]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[379]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[380]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[381]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[382]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[383]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[384]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[385]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[386]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[387]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[388]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[389]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[390]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[391]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[392]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[393]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[394]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[395]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[396]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[397]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[398]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[399]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[400]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[401]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[402]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[403]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[404]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[405]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[406]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[407]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[408]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[409]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[410]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[411]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[412]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[413]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[414]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[415]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[416]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[417]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[418]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[419]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[420]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[421]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[422]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[423]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[424]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[425]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[426]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[427]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[428]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[429]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[430]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[431]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[432]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[433]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[434]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[435]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[436]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[437]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[438]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[439]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[440]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[441]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[442]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[443]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[444]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[445]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[446]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[447]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[448]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[449]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[450]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[451]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[452]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[453]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[454]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[455]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[456]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[457]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[458]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[459]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[460]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[461]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[462]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[463]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[464]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.615 <==
Shape:=[[4, 3, 1], [4, 3, 1], [4, 3, 1], [4, 2, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[350]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[360]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[361]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[362]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[363]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[364]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[365]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[366]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[367]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[368]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[369]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[370]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[371]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[372]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[373]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[374]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[375]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[376]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[377]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[378]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[379]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[380]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[381]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[382]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[383]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[384]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[385]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[386]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[387]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[388]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[389]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[390]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[391]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[392]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[393]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[394]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[395]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[396]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[397]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[398]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[399]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[400]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[401]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[402]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[403]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[404]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[405]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[406]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[407]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[408]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[409]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[410]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[411]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[412]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[413]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[414]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[415]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[416]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[417]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[418]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[419]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[420]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[421]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[422]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[423]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[424]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[425]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[426]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[427]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[428]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[429]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[430]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[431]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[432]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[433]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[434]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[435]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[436]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[437]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[438]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[439]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[440]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[441]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[442]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[443]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[444]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[445]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[446]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[447]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[448]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[449]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[450]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[451]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[452]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[453]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[454]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[455]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[456]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[457]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[458]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[459]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[460]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[461]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[462]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[463]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[464]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[465]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[466]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[467]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[468]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[469]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[470]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[471]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[472]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[473]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[474]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[475]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[476]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[477]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[478]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[479]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[480]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.616 <==
Shape:=[[5, 2, 1], [5, 2, 1], [5, 2, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7]]:
GoodFillings[2]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6]]:
GoodFillings[3]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6]]:
GoodFillings[5]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7]]:
GoodFillings[6]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8]]:
GoodFillings[7]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]]:
GoodFillings[8]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7]]:
GoodFillings[9]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 7, 4, 8, 6]]:
GoodFillings[10]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]]:
GoodFillings[11]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7]]:
GoodFillings[12]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5]]:
GoodFillings[13]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5]]:
GoodFillings[14]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5]]:
GoodFillings[15]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8]]:
GoodFillings[16]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6]]:
GoodFillings[17]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7]]:
GoodFillings[18]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]]:
GoodFillings[20]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8]]:
GoodFillings[21]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8]]:
GoodFillings[22]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[23]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7]]:
GoodFillings[24]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5]]:
GoodFillings[25]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7]]:
GoodFillings[26]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]]:
GoodFillings[27]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]]:
GoodFillings[28]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 4, 5, 7, 6]]:
GoodFillings[29]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[30]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4]]:
GoodFillings[31]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7]]:
GoodFillings[32]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8]]:
GoodFillings[33]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8]]:
GoodFillings[34]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6]]:
GoodFillings[35]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]]:
GoodFillings[36]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8]]:
GoodFillings[37]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7]]:
GoodFillings[38]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6]]:
GoodFillings[39]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7]]:
GoodFillings[41]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7]]:
GoodFillings[42]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]]:
GoodFillings[43]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[44]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5]]:
GoodFillings[45]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7]]:
GoodFillings[46]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 4, 5, 7, 6]]:
GoodFillings[47]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4]]:
GoodFillings[49]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]]:
GoodFillings[50]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[51]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7]]:
GoodFillings[52]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6]]:
GoodFillings[53]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[54]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8]]:
GoodFillings[55]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 7, 4, 8, 5]]:
GoodFillings[56]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4]]:
GoodFillings[57]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6]]:
GoodFillings[58]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6]]:
GoodFillings[59]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8]]:
GoodFillings[60]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7]]:
GoodFillings[61]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6]]:
GoodFillings[63]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6]]:
GoodFillings[64]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5]]:
GoodFillings[65]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5]]:
GoodFillings[66]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6]]:
GoodFillings[68]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]]:
GoodFillings[69]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8]]:
GoodFillings[70]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6]]:
GoodFillings[71]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5]]:
GoodFillings[72]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7]]:
GoodFillings[73]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8]]:
GoodFillings[74]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6]]:
GoodFillings[75]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5]]:
GoodFillings[76]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6]]:
GoodFillings[77]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5]]:
GoodFillings[78]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[79]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5]]:
GoodFillings[80]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7]]:
GoodFillings[81]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4]]:
GoodFillings[82]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7]]:
GoodFillings[83]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6]]:
GoodFillings[84]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8]]:
GoodFillings[85]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]]:
GoodFillings[86]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7]]:
GoodFillings[87]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]]:
GoodFillings[88]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6]]:
GoodFillings[89]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7]]:
GoodFillings[91]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]]:
GoodFillings[92]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6]]:
GoodFillings[93]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 4, 5, 6, 7]]:
GoodFillings[94]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6]]:
GoodFillings[96]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8]]:
GoodFillings[97]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8]]:
GoodFillings[98]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6]]:
GoodFillings[99]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5]]:
GoodFillings[100]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7]]:
GoodFillings[101]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7]]:
GoodFillings[102]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6]]:
GoodFillings[103]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]]:
GoodFillings[104]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7]]:
GoodFillings[105]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]]:
GoodFillings[106]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7]]:
GoodFillings[107]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]]:
GoodFillings[108]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]]:
GoodFillings[109]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7]]:
GoodFillings[110]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8]]:
GoodFillings[111]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]]:
GoodFillings[113]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8]]:
GoodFillings[114]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7]]:
GoodFillings[115]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6]]:
GoodFillings[117]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8]]:
GoodFillings[118]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[119]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 8, 2, 5, 3, 6, 7]]:
GoodFillings[120]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]]:
GoodFillings[121]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7]]:
GoodFillings[122]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4]]:
GoodFillings[123]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5]]:
GoodFillings[124]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7]]:
GoodFillings[125]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6]]:
GoodFillings[126]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5]]:
GoodFillings[128]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[129]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7]]:
GoodFillings[130]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8]]:
GoodFillings[131]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7]]:
GoodFillings[132]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8]]:
GoodFillings[133]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8]]:
GoodFillings[134]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 7, 4, 8, 6]]:
GoodFillings[135]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5]]:
GoodFillings[136]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7]]:
GoodFillings[137]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5]]:
GoodFillings[138]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7]]:
GoodFillings[139]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6]]:
GoodFillings[140]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]]:
GoodFillings[141]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]]:
GoodFillings[142]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7]]:
GoodFillings[143]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7]]:
GoodFillings[144]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7]]:
GoodFillings[145]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]]:
GoodFillings[146]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]]:
GoodFillings[147]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7]]:
GoodFillings[148]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5]]:
GoodFillings[150]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]]:
GoodFillings[151]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7]]:
GoodFillings[152]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7]]:
GoodFillings[153]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6]]:
GoodFillings[154]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[155]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8]]:
GoodFillings[156]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8]]:
GoodFillings[157]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8]]:
GoodFillings[158]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]]:
GoodFillings[159]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7]]:
GoodFillings[160]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6]]:
GoodFillings[161]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6]]:
GoodFillings[162]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]]:
GoodFillings[163]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7]]:
GoodFillings[164]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4]]:
GoodFillings[165]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7]]:
GoodFillings[166]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7]]:
GoodFillings[167]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7]]:
GoodFillings[168]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7]]:
GoodFillings[169]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6]]:
GoodFillings[170]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5]]:
GoodFillings[171]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7]]:
GoodFillings[172]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5]]:
GoodFillings[173]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8]]:
GoodFillings[174]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8]]:
GoodFillings[175]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5]]:
GoodFillings[176]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4]]:
GoodFillings[177]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5]]:
GoodFillings[178]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 7, 4, 8, 6]]:
GoodFillings[179]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7]]:
GoodFillings[180]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6]]:
GoodFillings[181]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 5, 2, 6, 3, 7, 8]]:
GoodFillings[182]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8]]:
GoodFillings[183]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4]]:
GoodFillings[184]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4]]:
GoodFillings[185]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6]]:
GoodFillings[186]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8]]:
GoodFillings[187]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7]]:
GoodFillings[188]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]]:
GoodFillings[189]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[190]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5]]:
GoodFillings[191]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8]]:
GoodFillings[192]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]]:
GoodFillings[193]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8]]:
GoodFillings[194]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7]]:
GoodFillings[195]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7]]:
GoodFillings[196]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[197]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8]]:
GoodFillings[198]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 5, 4, 8, 7]]:
GoodFillings[199]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]]:
GoodFillings[200]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7]]:
GoodFillings[201]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7]]:
GoodFillings[202]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6]]:
GoodFillings[203]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8]]:
GoodFillings[204]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6]]:
GoodFillings[205]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8]]:
GoodFillings[206]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6]]:
GoodFillings[207]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[208]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7]]:
GoodFillings[209]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7]]:
GoodFillings[210]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4]]:
GoodFillings[211]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6]]:
GoodFillings[212]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7]]:
GoodFillings[213]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6]]:
GoodFillings[215]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8]]:
GoodFillings[216]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6]]:
GoodFillings[217]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7]]:
GoodFillings[218]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5]]:
GoodFillings[219]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]]:
GoodFillings[220]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4]]:
GoodFillings[221]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7]]:
GoodFillings[222]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]]:
GoodFillings[223]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5]]:
GoodFillings[224]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8]]:
GoodFillings[225]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7]]:
GoodFillings[226]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8]]:
GoodFillings[227]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6]]:
GoodFillings[228]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7]]:
GoodFillings[230]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7]]:
GoodFillings[231]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 7, 3, 6, 4, 8, 5]]:
GoodFillings[232]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5]]:
GoodFillings[233]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8]]:
GoodFillings[234]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7]]:
GoodFillings[235]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8]]:
GoodFillings[236]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]]:
GoodFillings[237]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8]]:
GoodFillings[238]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8]]:
GoodFillings[239]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7]]:
GoodFillings[240]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5]]:
GoodFillings[242]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7]]:
GoodFillings[243]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8]]:
GoodFillings[244]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8]]:
GoodFillings[245]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8]]:
GoodFillings[246]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 5, 3, 7, 4, 8, 6]]:
GoodFillings[247]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7]]:
GoodFillings[248]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8]]:
GoodFillings[249]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6, 8]]:
GoodFillings[250]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8]]:
GoodFillings[251]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6]]:
GoodFillings[252]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6]]:
GoodFillings[253]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6]]:
GoodFillings[254]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[255]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8]]:
GoodFillings[256]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7]]:
GoodFillings[257]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 7, 4, 8, 5]]:
GoodFillings[258]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8]]:
GoodFillings[259]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]]:
GoodFillings[260]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7]]:
GoodFillings[261]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7]]:
GoodFillings[262]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6]]:
GoodFillings[263]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4]]:
GoodFillings[264]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5]]:
GoodFillings[265]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6]]:
GoodFillings[266]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6]]:
GoodFillings[267]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6]]:
GoodFillings[268]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6]]:
GoodFillings[269]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7]]:
GoodFillings[270]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8]]:
GoodFillings[271]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5]]:
GoodFillings[272]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8]]:
GoodFillings[273]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7]]:
GoodFillings[274]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6]]:
GoodFillings[275]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[276]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7]]:
GoodFillings[277]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7]]:
GoodFillings[278]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7]]:
GoodFillings[279]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 4, 5, 8, 7]]:
GoodFillings[280]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7]]:
GoodFillings[281]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7, 8]]:
GoodFillings[282]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5]]:
GoodFillings[283]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8]]:
GoodFillings[284]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7]]:
GoodFillings[285]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6]]:
GoodFillings[286]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6]]:
GoodFillings[287]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8]]:
GoodFillings[288]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6]]:
GoodFillings[289]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7]]:
GoodFillings[291]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6]]:
GoodFillings[292]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5]]:
GoodFillings[293]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 6, 2, 5, 3, 8, 7]]:
GoodFillings[294]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7]]:
GoodFillings[295]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5]]:
GoodFillings[296]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5]]:
GoodFillings[297]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5]]:
GoodFillings[298]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8]]:
GoodFillings[299]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8]]:
GoodFillings[300]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 4, 5, 8, 7]]:
GoodFillings[301]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]]:
GoodFillings[302]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5]]:
GoodFillings[303]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5]]:
GoodFillings[304]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[305]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6]]:
GoodFillings[306]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6]]:
GoodFillings[307]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8]]:
GoodFillings[308]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5]]:
GoodFillings[309]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5]]:
GoodFillings[310]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5]]:
GoodFillings[311]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]]:
GoodFillings[312]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7]]:
GoodFillings[313]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]]:
GoodFillings[314]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 8, 7]]:
GoodFillings[315]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6]]:
GoodFillings[316]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6]]:
GoodFillings[317]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8]]:
GoodFillings[318]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8]]:
GoodFillings[319]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5]]:
GoodFillings[320]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7]]:
GoodFillings[321]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6]]:
GoodFillings[322]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 7, 4, 8, 5]]:
GoodFillings[323]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6]]:
GoodFillings[324]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6]]:
GoodFillings[325]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8]]:
GoodFillings[326]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4]]:
GoodFillings[327]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]]:
GoodFillings[328]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5]]:
GoodFillings[329]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8]]:
GoodFillings[330]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8]]:
GoodFillings[331]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5]]:
GoodFillings[332]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8]]:
GoodFillings[333]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8]]:
GoodFillings[334]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7]]:
GoodFillings[335]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7]]:
GoodFillings[336]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 6, 5, 8, 7]]:
GoodFillings[337]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8]]:
GoodFillings[338]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5]]:
GoodFillings[339]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7]]:
GoodFillings[340]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6]]:
GoodFillings[341]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8]]:
GoodFillings[342]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7]]:
GoodFillings[344]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8]]:
GoodFillings[345]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7]]:
GoodFillings[346]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6]]:
GoodFillings[347]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7]]:
GoodFillings[348]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6]]:
GoodFillings[349]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6]]:
GoodFillings[350]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[360]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[361]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[362]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[363]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[364]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[365]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[366]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[367]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[368]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[369]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[370]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[371]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[372]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[373]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[374]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[375]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[376]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[377]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[378]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[379]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[380]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[381]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[382]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[383]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[384]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[385]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[386]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[387]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[388]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[389]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[390]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[391]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[392]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[393]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[394]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[395]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[396]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[397]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[398]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[399]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[400]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[401]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[402]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[403]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[404]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[405]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[406]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[407]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[408]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[409]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[410]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[411]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[412]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[413]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[414]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[415]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[416]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[417]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[418]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[419]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[420]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[421]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[422]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[423]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[424]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[425]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[426]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[427]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[428]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[429]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[430]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[431]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[432]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[433]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[434]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[435]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[436]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[437]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[438]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[439]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[440]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[441]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[442]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[443]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[444]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[445]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[446]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[447]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[448]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[449]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[450]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[451]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[452]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[453]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[454]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[455]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[456]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[457]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[458]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[459]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[460]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[461]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[462]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[463]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[464]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[465]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[466]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[467]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[468]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[469]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[470]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[471]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[472]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[473]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[474]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[475]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[476]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[477]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[478]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[479]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[480]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[481]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[482]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.617 <==
Shape:=[[5, 2, 1], [5, 2, 1], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[350]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[360]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[361]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[362]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[363]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[364]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[365]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[366]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[367]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[368]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[369]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[370]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[371]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[372]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[373]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[374]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[375]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[376]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[377]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[378]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[379]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[380]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[381]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[382]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[383]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[384]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[385]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[386]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[387]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[388]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[389]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[390]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[391]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[392]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[393]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[394]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[395]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[396]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[397]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[398]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[399]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[400]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[401]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[402]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[403]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[404]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[405]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[406]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[407]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[408]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[409]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[410]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[411]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[412]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[413]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[414]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[415]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[416]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[417]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[418]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[419]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[420]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[421]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[422]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[423]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[424]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[425]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[426]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[427]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[428]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[429]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[430]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[431]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[432]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[433]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[434]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[435]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[436]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[437]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[438]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[439]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[440]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[441]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[442]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[443]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[444]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[445]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[446]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[447]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[448]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[449]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[450]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[451]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[452]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[453]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[454]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[455]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[456]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[457]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[458]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[459]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[460]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[461]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[462]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[463]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[464]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[465]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[466]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[467]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[468]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[469]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[470]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[471]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[472]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[473]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[474]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[475]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[476]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[477]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[478]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[479]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[480]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[481]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[482]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[483]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[484]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[485]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[486]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[487]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[488]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[489]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[490]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[491]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[492]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[493]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[494]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[495]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[496]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[497]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[498]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[499]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[500]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[501]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[502]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[503]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[504]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[505]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[506]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[507]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[508]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[509]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[510]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[511]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[512]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[513]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[514]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[515]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 6, 2, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[516]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[517]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.618 <==
Shape:=[[5, 2, 1], [4, 3, 1], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[2]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[3]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[4]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[5]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[6]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[7]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[9]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[10]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[12]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[14]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[15]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[16]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[17]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[19]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[20]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[21]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[22]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[23]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[24]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[25]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[26]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[27]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[28]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[29]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[30]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[31]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[32]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[33]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[34]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[35]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[36]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[37]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[38]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[39]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[40]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[41]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[43]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[44]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[45]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[46]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[47]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 2, 8, 3, 7, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[350]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 4, 7, 2, 8, 3, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[360]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[361]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[362]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[363]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[364]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[365]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[366]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[367]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[368]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[369]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[370]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[371]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[372]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[373]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[374]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[375]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[376]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[377]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[378]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[379]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[380]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[381]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[382]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[383]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[384]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[385]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[386]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[387]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[388]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[389]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[390]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[391]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[392]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[393]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[394]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[395]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[396]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[397]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[398]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[399]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[400]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[401]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[402]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[403]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[404]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[405]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[406]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[407]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[408]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[409]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[410]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[411]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[412]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[413]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[414]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[415]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[416]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[417]:=[[1, 5, 8, 2, 7, 3, 4, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[418]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[419]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[420]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[421]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[422]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[423]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[424]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[425]:=[[1, 4, 8, 2, 7, 3, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[426]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[427]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[428]:=[[1, 4, 6, 2, 7, 3, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[429]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[430]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[431]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[432]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[433]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[434]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[435]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[436]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[437]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[438]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[439]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[440]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[441]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[442]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[443]:=[[1, 2, 7, 3, 6, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[444]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[445]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[446]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[447]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[448]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[449]:=[[1, 4, 5, 2, 7, 3, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[450]:=[[1, 2, 6, 3, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[451]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[452]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[453]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[454]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[455]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[456]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[457]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[458]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[459]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[460]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[461]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[462]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[463]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[464]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[465]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[466]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[467]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[468]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[469]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[470]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[471]:=[[1, 2, 4, 3, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[472]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[473]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[474]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[475]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[476]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[477]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[478]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[479]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[480]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[481]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[482]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[483]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[484]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[485]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[486]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[487]:=[[1, 3, 6, 2, 8, 4, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[488]:=[[1, 2, 5, 3, 7, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[489]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[490]:=[[1, 4, 6, 2, 8, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[491]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[492]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[493]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[494]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[495]:=[[1, 6, 8, 2, 7, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[496]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[497]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[498]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[499]:=[[1, 5, 6, 2, 7, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[500]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[501]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[502]:=[[1, 2, 3, 4, 7, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[503]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[504]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[505]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[506]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[507]:=[[1, 3, 4, 2, 7, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[508]:=[[1, 5, 7, 2, 6, 3, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[509]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[510]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[511]:=[[1, 3, 8, 2, 6, 4, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[512]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[513]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[514]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[515]:=[[1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[516]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[517]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[518]:=[[1, 2, 8, 3, 6, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[519]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[520]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[521]:=[[1, 2, 3, 4, 8, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[522]:=[[1, 3, 7, 2, 6, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[523]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[524]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[525]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[526]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[527]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[528]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[529]:=[[1, 4, 8, 2, 6, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[530]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[531]:=[[1, 2, 4, 3, 8, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[532]:=[[1, 4, 5, 2, 8, 3, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[533]:=[[1, 3, 5, 2, 7, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[534]:=[[1, 5, 6, 2, 8, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[535]:=[[1, 2, 6, 3, 7, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[536]:=[[1, 3, 4, 2, 8, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[537]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[538]:=[[1, 2, 7, 3, 8, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[539]:=[[1, 5, 7, 2, 8, 3, 4, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[540]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[541]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[542]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[543]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[544]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[545]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[546]:=[[1, 2, 5, 3, 8, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[547]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[548]:=[[1, 3, 7, 2, 8, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[549]:=[[1, 3, 5, 2, 8, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[550]:=[[1, 3, 8, 2, 7, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[551]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[552]:=[[1, 4, 7, 2, 6, 3, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[553]:=[[1, 6, 7, 2, 8, 3, 4, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[554]:=[[1, 5, 8, 2, 6, 3, 4, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.619 <==
Shape:=[[4, 3, 1], [4, 3, 1], [4, 3, 1], [4, 3, 1]];
GoodFillings[1]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7]]:
GoodFillings[2]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8]]:
GoodFillings[3]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6]]:
GoodFillings[4]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6]]:
GoodFillings[5]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6]]:
GoodFillings[6]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7]]:
GoodFillings[7]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4]]:
GoodFillings[8]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7]]:
GoodFillings[9]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 6, 5, 7, 8]]:
GoodFillings[10]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 8, 2, 4, 5, 7, 6]]:
GoodFillings[11]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6]]:
GoodFillings[12]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4]]:
GoodFillings[13]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6]]:
GoodFillings[14]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8]]:
GoodFillings[15]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[16]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 7, 5, 8, 6]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6]]:
GoodFillings[19]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8]]:
GoodFillings[20]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8]]:
GoodFillings[21]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 5, 6, 8, 7]]:
GoodFillings[22]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 6, 4, 7, 8]]:
GoodFillings[23]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5]]:
GoodFillings[24]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6]]:
GoodFillings[25]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8]]:
GoodFillings[26]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4]]:
GoodFillings[28]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7]]:
GoodFillings[29]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7]]:
GoodFillings[30]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7]]:
GoodFillings[31]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6]]:
GoodFillings[32]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6]]:
GoodFillings[33]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6]]:
GoodFillings[34]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7]]:
GoodFillings[35]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8]]:
GoodFillings[36]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7]]:
GoodFillings[37]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8]]:
GoodFillings[38]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 6, 3, 8, 5], [1, 5, 8, 2, 6, 3, 7, 4]]:
GoodFillings[39]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 5, 3, 6, 4, 8, 7]]:
GoodFillings[40]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8]]:
GoodFillings[41]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 6, 4, 8, 7]]:
GoodFillings[44]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7]]:
GoodFillings[45]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7]]:
GoodFillings[46]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[48]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[49]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[50]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[51]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[52]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[53]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[54]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[56]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[57]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[58]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[59]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[60]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[61]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[62]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[63]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[64]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[65]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[66]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[67]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[68]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[69]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[70]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[71]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[72]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[73]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[74]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[75]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[76]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[77]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[78]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[79]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[80]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[81]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[82]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[83]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[84]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[85]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[86]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[87]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[88]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[89]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[90]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[91]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[92]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[93]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[94]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[95]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[97]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[98]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[100]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[101]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[102]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 6, 3, 7, 4, 8, 5], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[103]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[104]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[105]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[106]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[107]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[108]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[109]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[110]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[111]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[112]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[113]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[114]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[115]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[116]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[117]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[118]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[119]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[120]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[121]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[122]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[123]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[124]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 7, 5, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[125]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[126]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[127]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[128]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[129]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[130]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[131]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[132]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[133]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[134]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[136]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[137]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[139]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[140]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[141]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[142]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[143]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[144]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[145]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[146]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[147]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[148]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[149]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[150]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[151]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[152]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[153]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[154]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[155]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[156]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[157]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[158]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[159]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[160]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[161]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[162]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[163]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[164]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[165]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[166]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[167]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[168]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[169]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[170]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[171]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[172]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[173]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[174]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[175]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[176]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[177]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[178]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[179]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[180]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[181]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[182]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[183]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[184]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[185]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[186]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[187]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[188]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[189]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[190]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[191]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[192]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[194]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[195]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[196]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[197]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[198]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[199]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[200]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[201]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[202]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[203]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[204]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[205]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[206]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[207]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[208]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[209]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[210]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[211]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[212]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[213]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[214]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[215]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[216]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[217]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[218]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[219]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[220]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[221]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[222]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[223]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[224]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[225]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[226]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[227]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[228]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[229]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[230]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[231]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[232]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[233]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[234]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[235]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[236]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[237]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[238]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[239]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[240]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[241]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[242]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[243]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[244]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[245]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[246]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[247]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[248]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[249]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[250]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[251]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[252]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[253]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[254]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[255]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[256]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[257]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[258]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[259]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[260]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[261]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 6, 2, 4, 5, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[262]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[263]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[264]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[265]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[266]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[267]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[268]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[269]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[270]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[271]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[272]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[273]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[274]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[275]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[276]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[277]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[278]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[279]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[280]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[281]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[282]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[283]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[284]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[285]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[286]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[287]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[288]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[289]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[290]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[291]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[292]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[293]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[294]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[295]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[296]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[297]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[298]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[299]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[300]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[301]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[302]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[303]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[304]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[305]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[306]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[307]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[308]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[309]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[310]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[311]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[312]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[313]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[314]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 5, 2, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[315]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[316]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[317]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[318]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[319]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[320]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[321]:=[[1, 2, 6, 3, 4, 5, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[322]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[323]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[324]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[325]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[326]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[327]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[328]:=[[1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[329]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[330]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[331]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[332]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[333]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[334]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[335]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[336]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[337]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[338]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[339]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[340]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[341]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[342]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[343]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[344]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[345]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[346]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[347]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[348]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[349]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[350]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[351]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[352]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[353]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[354]:=[[1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[355]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[356]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[357]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[358]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[359]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[360]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[361]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[362]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[363]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[364]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[365]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[366]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[367]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[368]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[369]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[370]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[371]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[372]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[373]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[374]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[375]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[376]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[377]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[378]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[379]:=[[1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[380]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[381]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[382]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[383]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[384]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[385]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[386]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[387]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[388]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[389]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[390]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[391]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[392]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[393]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[394]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[395]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[396]:=[[1, 3, 5, 2, 6, 4, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[397]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[398]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[399]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[400]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[401]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[402]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[403]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[404]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[405]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[406]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[407]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[408]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[409]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[410]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[411]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[412]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[413]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[414]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[415]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[416]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[417]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[418]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[419]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 7, 3, 5, 4, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[420]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[421]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[422]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[423]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[424]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[425]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[426]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[427]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[428]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[429]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[430]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[431]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[432]:=[[1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[433]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[434]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[435]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[436]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[437]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[438]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[439]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[440]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[441]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[442]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[443]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[444]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[445]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[446]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[447]:=[[1, 4, 8, 2, 6, 3, 7, 5], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[448]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[449]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[450]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[451]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[452]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[453]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 8, 2, 5, 4, 7, 6], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[454]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[455]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[456]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[457]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[458]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[459]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[460]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[461]:=[[1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[462]:=[[1, 2, 6, 3, 5, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[463]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[464]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[465]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[466]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[467]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[468]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[469]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[470]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[471]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[472]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[473]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[474]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[475]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[476]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[477]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[478]:=[[1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 5, 2, 6, 3, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[479]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[480]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[481]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[482]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[483]:=[[1, 4, 6, 2, 5, 3, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[484]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[485]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 5, 2, 7, 4, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[486]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[487]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 4, 7, 2, 5, 3, 8, 6], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[488]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[489]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[490]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[491]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[492]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[493]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[494]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[495]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[496]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[497]:=[[1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[498]:=[[1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[499]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[500]:=[[1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[501]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[502]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[503]:=[[1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[504]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[505]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[506]:=[[1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[507]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[508]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[509]:=[[1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 8, 6], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[510]:=[[1, 2, 5, 3, 4, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[511]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[512]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[513]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[514]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[515]:=[[1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 4, 2, 7, 5, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[516]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[517]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[518]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[519]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[520]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[521]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[522]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[523]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[524]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[525]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[526]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[527]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[528]:=[[1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[529]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[530]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[531]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[532]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[533]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[534]:=[[1, 3, 6, 2, 5, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 4, 6, 2, 5, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[535]:=[[1, 5, 7, 2, 6, 3, 8, 4], [1, 2, 5, 3, 6, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[536]:=[[1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[537]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[538]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[539]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[540]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 5, 2, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[541]:=[[1, 3, 8, 2, 5, 4, 7, 6], [1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[542]:=[[1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[543]:=[[1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[544]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 6, 3, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[545]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[546]:=[[1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[547]:=[[1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[548]:=[[1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[549]:=[[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[550]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[551]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[552]:=[[1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[553]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[554]:=[[1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 6, 3, 7, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[555]:=[[1, 2, 8, 3, 4, 5, 7, 6], [1, 5, 6, 2, 7, 3, 8, 4], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[556]:=[[1, 2, 3, 4, 6, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[557]:=[[1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 6, 4, 8, 5], [1, 4, 5, 2, 6, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[558]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[559]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[560]:=[[1, 2, 5, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[561]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[562]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[563]:=[[1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[564]:=[[1, 4, 8, 2, 5, 3, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[565]:=[[1, 2, 5, 3, 7, 4, 8, 6], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[566]:=[[1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 5, 3, 6, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[567]:=[[1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[568]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 2, 3, 4, 6, 5, 8, 7], [1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[569]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 7, 3, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[570]:=[[1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[571]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6], [1, 2, 7, 3, 6, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[572]:=[[1, 2, 8, 3, 6, 4, 7, 5], [1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[573]:=[[1, 4, 7, 2, 5, 3, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[574]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 6, 2, 5, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[575]:=[[1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 4, 3, 6, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[576]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[577]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 4, 7, 2, 5, 3, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[578]:=[[1, 3, 8, 2, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[579]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[580]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[581]:=[[1, 3, 8, 2, 6, 4, 7, 5], [1, 2, 6, 3, 5, 4, 8, 7], [1, 3, 4, 2, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[582]:=[[1, 3, 4, 2, 5, 6, 8, 7], [1, 3, 4, 2, 6, 5, 8, 7], [1, 2, 3, 4, 7, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[583]:=[[1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 6, 2, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[584]:=[[1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[585]:=[[1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 5, 3, 6, 4, 8, 7], [1, 3, 8, 2, 4, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[586]:=[[1, 3, 7, 2, 4, 5, 8, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[587]:=[[1, 3, 6, 2, 7, 4, 8, 5], [1, 4, 5, 2, 7, 3, 8, 6], [1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[588]:=[[1, 2, 4, 3, 7, 5, 8, 6], [1, 4, 5, 2, 7, 3, 8, 6], [1, 5, 8, 2, 6, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[589]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 4, 5, 8, 6], [1, 2, 8, 3, 5, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[590]:=[[1, 2, 8, 3, 5, 4, 7, 6], [1, 4, 7, 2, 5, 3, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[591]:=[[1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[592]:=[[1, 4, 8, 2, 5, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[593]:=[[1, 4, 7, 2, 6, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[594]:=[[1, 4, 6, 2, 7, 3, 8, 5], [1, 3, 7, 2, 5, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[595]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 3, 8, 2, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[596]:=[[1, 3, 4, 2, 6, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 8, 3, 6, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[597]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 4, 2, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[598]:=[[1, 4, 5, 2, 7, 3, 8, 6], [1, 3, 7, 2, 5, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[599]:=[[1, 3, 5, 2, 6, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[600]:=[[1, 2, 6, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 4, 8, 2, 5, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[601]:=[[1, 2, 8, 3, 5, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 4, 3, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[602]:=[[1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5], [1, 3, 5, 2, 7, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[603]:=[[1, 4, 5, 2, 6, 3, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7], [1, 3, 7, 2, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[604]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 7, 3, 5, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[605]:=[[1, 3, 7, 2, 5, 4, 8, 6], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 6, 3, 5, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[606]:=[[1, 3, 7, 2, 6, 4, 8, 5], [1, 2, 3, 4, 6, 5, 8, 7], [1, 2, 5, 3, 4, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[607]:=[[1, 4, 6, 2, 5, 3, 8, 7], [1, 2, 8, 3, 5, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8]]:
GoodFillings[608]:=[[1, 3, 5, 2, 4, 6, 8, 7], [1, 3, 6, 2, 7, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8]]:


==> anc/deg8_fillings/fillings.8.62 <==
Shape:=[[8], [6, 1, 1], [4, 4], [4, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5]];


==> anc/deg8_fillings/fillings.8.63 <==
Shape:=[[8], [6, 1, 1], [5, 3], [4, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8]];


==> anc/deg8_fillings/fillings.8.64 <==
Shape:=[[8], [6, 1, 1], [5, 3], [5, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.65 <==
Shape:=[[8], [6, 1, 1], [5, 3], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.66 <==
Shape:=[[8], [6, 1, 1], [3, 3, 2], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7]];


==> anc/deg8_fillings/fillings.8.67 <==
Shape:=[[8], [6, 1, 1], [4, 2, 2], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8]];


==> anc/deg8_fillings/fillings.8.68 <==
Shape:=[[8], [6, 1, 1], [5, 2, 1], [4, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8]];


==> anc/deg8_fillings/fillings.8.69 <==
Shape:=[[8], [6, 1, 1], [5, 2, 1], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7]];


==> anc/deg8_fillings/fillings.8.7 <==
Shape:=[[8], [8], [4, 2, 2], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4]];


==> anc/deg8_fillings/fillings.8.70 <==
Shape:=[[8], [6, 1, 1], [6, 1, 1], [5, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8]];


==> anc/deg8_fillings/fillings.8.71 <==
Shape:=[[8], [6, 1, 1], [6, 1, 1], [4, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8]];


==> anc/deg8_fillings/fillings.8.72 <==
Shape:=[[8], [6, 1, 1], [6, 1, 1], [6, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.73 <==
Shape:=[[7, 1], [4, 4], [4, 4], [4, 2, 2]];
 FFill:= [[1, 7, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5]];


==> anc/deg8_fillings/fillings.8.74 <==
Shape:=[[7, 1], [6, 2], [4, 4], [4, 4]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8]];


==> anc/deg8_fillings/fillings.8.75 <==
Shape:=[[7, 1], [6, 2], [6, 1, 1], [3, 3, 2]];
 FFill:= [[1, 7, 2, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.76 <==
Shape:=[[7, 1], [7, 1], [4, 4], [3, 3, 2]];
 FFill:= [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8]];


==> anc/deg8_fillings/fillings.8.77 <==
Shape:=[[7, 1], [7, 1], [4, 4], [4, 2, 2]];
 FFill:= [[1, 3, 2, 4, 5, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6]];


==> anc/deg8_fillings/fillings.8.78 <==
Shape:=[[7, 1], [7, 1], [5, 3], [3, 3, 2]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7, 8], [1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7]];


==> anc/deg8_fillings/fillings.8.79 <==
Shape:=[[7, 1], [7, 1], [6, 2], [4, 4]];
 FFill:= [[1, 6, 2, 3, 4, 5, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8]];


==> anc/deg8_fillings/fillings.8.8 <==
Shape:=[[8], [8], [4, 3, 1], [4, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7], [1, 5, 8, 2, 6, 3, 7, 4]];


==> anc/deg8_fillings/fillings.8.80 <==
Shape:=[[7, 1], [7, 1], [6, 2], [4, 2, 2]];
 FFill:= [[1, 5, 2, 3, 4, 6, 7, 8], [1, 7, 2, 3, 4, 5, 6, 8], [1, 7, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6]];


==> anc/deg8_fillings/fillings.8.81 <==
Shape:=[[7, 1], [7, 1], [7, 1], [5, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7]];


==> anc/deg8_fillings/fillings.8.82 <==
Shape:=[[7, 1], [7, 1], [6, 1, 1], [4, 2, 2]];
 FFill:= [[1, 8, 2, 3, 4, 5, 6, 7], [1, 4, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6]];


==> anc/deg8_fillings/fillings.8.83 <==
Shape:=[[7, 1], [7, 1], [6, 1, 1], [4, 3, 1]];
 FFill:= [[1, 8, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6]];


==> anc/deg8_fillings/fillings.8.84 <==
Shape:=[[7, 1], [6, 1, 1], [6, 1, 1], [4, 4]];
 FFill:= [[1, 8, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.85 <==
Shape:=[[7, 1], [6, 1, 1], [6, 1, 1], [3, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8]];


==> anc/deg8_fillings/fillings.8.86 <==
Shape:=[[8], [4, 4], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7]]];


==> anc/deg8_fillings/fillings.8.87 <==
Shape:=[[8], [4, 4], [4, 3, 1], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6]]];


==> anc/deg8_fillings/fillings.8.88 <==
Shape:=[[8], [5, 3], [5, 3], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6]]];


==> anc/deg8_fillings/fillings.8.89 <==
Shape:=[[8], [5, 3], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8]]];


==> anc/deg8_fillings/fillings.8.9 <==
Shape:=[[8], [8], [5, 2, 1], [5, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7]];


==> anc/deg8_fillings/fillings.8.90 <==
Shape:=[[8], [5, 3], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6]]];


==> anc/deg8_fillings/fillings.8.91 <==
Shape:=[[8], [5, 3], [4, 2, 2], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.92 <==
Shape:=[[8], [5, 3], [4, 2, 2], [4, 2, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8]]];


==> anc/deg8_fillings/fillings.8.93 <==
Shape:=[[8], [5, 3], [4, 3, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 7, 5, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7]]];


==> anc/deg8_fillings/fillings.8.94 <==
Shape:=[[8], [5, 3], [5, 2, 1], [3, 3, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8]]];


==> anc/deg8_fillings/fillings.8.95 <==
Shape:=[[8], [6, 2], [5, 3], [5, 3]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6]]];


==> anc/deg8_fillings/fillings.8.96 <==
Shape:=[[8], [6, 2], [5, 3], [4, 3, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8]]];


==> anc/deg8_fillings/fillings.8.97 <==
Shape:=[[8], [6, 2], [5, 3], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8]]];


==> anc/deg8_fillings/fillings.8.98 <==
Shape:=[[8], [6, 2], [6, 2], [6, 2]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8]]];


==> anc/deg8_fillings/fillings.8.99 <==
Shape:=[[8], [6, 2], [6, 2], [5, 2, 1]];
 GoodFillings:= [[[1, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8]], [[1, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8]]];


==> anc/deg8_fillings/for_M2.8.10 <==
1 *s_([8])*t_([8])*u_([6, 1, 1])*v_([6, 1, 1])  


==> anc/deg8_fillings/for_M2.8.100 <==
2 *s_([8])*t_([6, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.101 <==
2 *s_([8])*t_([6, 2])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.102 <==
2 *s_([8])*t_([6, 2])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.103 <==
2 *s_([8])*t_([6, 2])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.104 <==
1 *s_([8])*t_([6, 2])*u_([6, 1, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.105 <==
1 *s_([8])*t_([6, 2])*u_([6, 1, 1])*v_([6, 1, 1])  


==> anc/deg8_fillings/for_M2.8.106 <==
2 *s_([8])*t_([7, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.107 <==
2 *s_([8])*t_([7, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.108 <==
2 *s_([8])*t_([4, 2, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.109 <==
2 *s_([8])*t_([4, 3, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.110 <==
1 *s_([8])*t_([5, 2, 1])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.111 <==
1 *s_([8])*t_([5, 2, 1])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.112 <==
1 *s_([8])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.113 <==
1 *s_([8])*t_([6, 1, 1])*u_([5, 3])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.114 <==
1 *s_([8])*t_([6, 1, 1])*u_([5, 3])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.115 <==
2 *s_([8])*t_([6, 1, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.116 <==
2 *s_([8])*t_([6, 1, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.117 <==
2 *s_([8])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.118 <==
2 *s_([8])*t_([6, 1, 1])*u_([6, 1, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.12 <==
1 *s_([8])*t_([4, 4])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.122 <==
2 *s_([7, 1])*t_([4, 4])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.13 <==
1 *s_([8])*t_([4, 4])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.133 <==
2 *s_([7, 1])*t_([7, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.137 <==
2 *s_([8])*t_([5, 3])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.138 <==
2 *s_([8])*t_([5, 3])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.139 <==
3 *s_([8])*t_([6, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.14 <==
1 *s_([8])*t_([4, 4])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.140 <==
2 *s_([8])*t_([6, 2])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.141 <==
2 *s_([8])*t_([4, 2, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.142 <==
3 *s_([8])*t_([5, 2, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.143 <==
3 *s_([8])*t_([6, 1, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.144 <==
3 *s_([8])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.146 <==
3 *s_([7, 1])*t_([4, 4])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.147 <==
1 *s_([7, 1])*t_([5, 3])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.15 <==
1 *s_([8])*t_([4, 4])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.157 <==
3 *s_([8])*t_([5, 3])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.158 <==
2 *s_([8])*t_([5, 3])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.159 <==
3 *s_([8])*t_([6, 2])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.16 <==
1 *s_([8])*t_([5, 3])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.160 <==
3 *s_([8])*t_([6, 2])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.161 <==
3 *s_([8])*t_([4, 3, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.162 <==
4 *s_([8])*t_([5, 2, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.163 <==
4 *s_([8])*t_([5, 2, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.164 <==
3 *s_([8])*t_([6, 1, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.165 <==
3 *s_([8])*t_([6, 1, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.172 <==
2 *s_([7, 1])*t_([6, 2])*u_([6, 1, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.175 <==
4 *s_([7, 1])*t_([7, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.176 <==
1 *s_([7, 1])*t_([6, 1, 1])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.177 <==
1 *s_([7, 1])*t_([6, 1, 1])*u_([5, 3])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.178 <==
4 *s_([7, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.179 <==
2 *s_([6, 1, 1])*t_([4, 4])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.180 <==
4 *s_([6, 1, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.181 <==
3 *s_([8])*t_([5, 3])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.182 <==
4 *s_([8])*t_([4, 3, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.183 <==
4 *s_([8])*t_([4, 3, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.184 <==
5 *s_([8])*t_([5, 2, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.185 <==
4 *s_([8])*t_([5, 2, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.188 <==
1 *s_([6, 2])*t_([6, 1, 1])*u_([6, 1, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.189 <==
1 *s_([7, 1])*t_([5, 3])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.197 <==
5 *s_([7, 1])*t_([7, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.198 <==
5 *s_([7, 1])*t_([7, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.199 <==
5 *s_([7, 1])*t_([7, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.200 <==
3 *s_([7, 1])*t_([7, 1])*u_([6, 1, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.201 <==
2 *s_([7, 1])*t_([7, 1])*u_([6, 1, 1])*v_([6, 1, 1])  


==> anc/deg8_fillings/for_M2.8.202 <==
2 *s_([7, 1])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.203 <==
2 *s_([7, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([5, 3])  


==> anc/deg8_fillings/for_M2.8.204 <==
5 *s_([7, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.207 <==
1 *s_([6, 1, 1])*t_([6, 1, 1])*u_([4, 4])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.208 <==
5 *s_([8])*t_([4, 2, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.209 <==
5 *s_([8])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.21 <==
1 *s_([8])*t_([5, 3])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.213 <==
6 *s_([6, 2])*t_([6, 1, 1])*u_([6, 1, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.214 <==
4 *s_([7, 1])*t_([4, 4])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.218 <==
3 *s_([7, 1])*t_([6, 2])*u_([6, 1, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.219 <==
6 *s_([7, 1])*t_([7, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.220 <==
6 *s_([7, 1])*t_([7, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.221 <==
1 *s_([7, 1])*t_([6, 1, 1])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.222 <==
2 *s_([7, 1])*t_([6, 1, 1])*u_([5, 3])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.223 <==
3 *s_([6, 1, 1])*t_([4, 4])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.224 <==
1 *s_([6, 1, 1])*t_([6, 1, 1])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.225 <==
1 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 3])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.226 <==
6 *s_([6, 1, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.227 <==
6 *s_([8])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.228 <==
6 *s_([8])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.230 <==
2 *s_([4, 4])*t_([4, 4])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.233 <==
3 *s_([6, 2])*t_([6, 2])*u_([6, 1, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.234 <==
4 *s_([7, 1])*t_([4, 4])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.235 <==
5 *s_([7, 1])*t_([4, 4])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.236 <==
1 *s_([7, 1])*t_([5, 3])*u_([5, 3])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.243 <==
2 *s_([7, 1])*t_([6, 2])*u_([6, 1, 1])*v_([6, 1, 1])  


==> anc/deg8_fillings/for_M2.8.244 <==
5 *s_([7, 1])*t_([7, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.245 <==
2 *s_([7, 1])*t_([5, 2, 1])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.247 <==
3 *s_([7, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([6, 1, 1])  


==> anc/deg8_fillings/for_M2.8.249 <==
6 *s_([8])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.250 <==
2 *s_([4, 4])*t_([4, 4])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.254 <==
1 *s_([6, 2])*t_([6, 1, 1])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.255 <==
2 *s_([6, 2])*t_([6, 1, 1])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.258 <==
8 *s_([7, 1])*t_([6, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.259 <==
6 *s_([7, 1])*t_([6, 2])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.260 <==
8 *s_([7, 1])*t_([6, 1, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.261 <==
1 *s_([6, 1, 1])*t_([4, 4])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.262 <==
1 *s_([6, 1, 1])*t_([5, 3])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.263 <==
1 *s_([6, 1, 1])*t_([5, 2, 1])*u_([4, 4])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.264 <==
7 *s_([8])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.265 <==
8 *s_([8])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.266 <==
7 *s_([8])*t_([5, 2, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.267 <==
1 *s_([6, 2])*t_([4, 4])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.268 <==
1 *s_([7, 1])*t_([5, 3])*u_([5, 3])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.269 <==
9 *s_([7, 1])*t_([5, 3])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.270 <==
9 *s_([7, 1])*t_([6, 1, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.274 <==
1 *s_([6, 2])*t_([5, 3])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.277 <==
6 *s_([7, 1])*t_([4, 4])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.278 <==
10 *s_([7, 1])*t_([6, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.279 <==
4 *s_([7, 1])*t_([5, 2, 1])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.280 <==
10 *s_([7, 1])*t_([6, 1, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.282 <==
4 *s_([6, 2])*t_([6, 2])*u_([6, 1, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.283 <==
3 *s_([6, 2])*t_([6, 1, 1])*u_([5, 3])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.284 <==
9 *s_([7, 1])*t_([5, 3])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.287 <==
4 *s_([7, 1])*t_([6, 2])*u_([6, 1, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.288 <==
7 *s_([7, 1])*t_([7, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.289 <==
7 *s_([7, 1])*t_([7, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.290 <==
7 *s_([7, 1])*t_([3, 3, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.291 <==
3 *s_([7, 1])*t_([6, 1, 1])*u_([5, 3])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.292 <==
7 *s_([7, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.293 <==
11 *s_([6, 1, 1])*t_([4, 4])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.294 <==
3 *s_([6, 1, 1])*t_([6, 1, 1])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.295 <==
3 *s_([6, 1, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([5, 3])  


==> anc/deg8_fillings/for_M2.8.296 <==
11 *s_([6, 1, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.299 <==
3 *s_([6, 2])*t_([6, 1, 1])*u_([6, 1, 1])*v_([5, 3])  


==> anc/deg8_fillings/for_M2.8.300 <==
3 *s_([6, 2])*t_([6, 1, 1])*u_([6, 1, 1])*v_([6, 1, 1])  


==> anc/deg8_fillings/for_M2.8.301 <==
5 *s_([7, 1])*t_([4, 4])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.303 <==
12 *s_([7, 1])*t_([6, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.304 <==
10 *s_([7, 1])*t_([6, 2])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.305 <==
4 *s_([7, 1])*t_([6, 1, 1])*u_([5, 3])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.306 <==
8 *s_([4, 4])*t_([4, 4])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.307 <==
7 *s_([6, 2])*t_([4, 4])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.313 <==
3 *s_([6, 2])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.315 <==
6 *s_([7, 1])*t_([5, 3])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.316 <==
4 *s_([7, 1])*t_([5, 2, 1])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.317 <==
13 *s_([7, 1])*t_([6, 1, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.318 <==
11 *s_([7, 1])*t_([6, 1, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.319 <==
2 *s_([5, 2, 1])*t_([4, 4])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.320 <==
6 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 3])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.321 <==
5 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.322 <==
10 *s_([6, 2])*t_([4, 4])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.324 <==
3 *s_([6, 2])*t_([6, 2])*u_([6, 1, 1])*v_([6, 1, 1])  


==> anc/deg8_fillings/for_M2.8.325 <==
2 *s_([6, 2])*t_([6, 1, 1])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.327 <==
10 *s_([6, 2])*t_([6, 1, 1])*u_([6, 1, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.329 <==
10 *s_([7, 1])*t_([6, 2])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.33 <==
1 *s_([8])*t_([6, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.330 <==
5 *s_([7, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.331 <==
12 *s_([7, 1])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.332 <==
4 *s_([6, 1, 1])*t_([5, 3])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.333 <==
5 *s_([6, 1, 1])*t_([6, 1, 1])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.334 <==
3 *s_([4, 4])*t_([4, 4])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.335 <==
8 *s_([5, 3])*t_([4, 4])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.336 <==
11 *s_([7, 1])*t_([5, 3])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.337 <==
11 *s_([7, 1])*t_([4, 2, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.340 <==
12 *s_([7, 1])*t_([6, 2])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.341 <==
2 *s_([6, 1, 1])*t_([5, 3])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.342 <==
3 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 3])*v_([5, 3])  


==> anc/deg8_fillings/for_M2.8.343 <==
10 *s_([6, 1, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([6, 1, 1])  


==> anc/deg8_fillings/for_M2.8.347 <==
10 *s_([6, 2])*t_([6, 1, 1])*u_([6, 1, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.348 <==
13 *s_([7, 1])*t_([5, 3])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.349 <==
15 *s_([7, 1])*t_([6, 1, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.35 <==
1 *s_([8])*t_([6, 2])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.350 <==
3 *s_([6, 1, 1])*t_([5, 3])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.351 <==
4 *s_([4, 4])*t_([4, 4])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.355 <==
3 *s_([5, 2, 1])*t_([4, 4])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.357 <==
4 *s_([6, 1, 1])*t_([5, 3])*u_([5, 3])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.358 <==
18 *s_([6, 1, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.360 <==
6 *s_([6, 2])*t_([6, 2])*u_([6, 1, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.361 <==
5 *s_([6, 2])*t_([5, 2, 1])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.362 <==
4 *s_([6, 2])*t_([6, 1, 1])*u_([5, 3])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.363 <==
15 *s_([6, 1, 1])*t_([4, 4])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.364 <==
10 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 3])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.365 <==
20 *s_([6, 2])*t_([6, 1, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.366 <==
13 *s_([7, 1])*t_([5, 3])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.367 <==
10 *s_([7, 1])*t_([5, 3])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.368 <==
10 *s_([7, 1])*t_([6, 2])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.369 <==
16 *s_([7, 1])*t_([4, 3, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.37 <==
1 *s_([8])*t_([6, 2])*u_([6, 1, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.370 <==
16 *s_([7, 1])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.371 <==
13 *s_([6, 1, 1])*t_([4, 4])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.372 <==
13 *s_([6, 1, 1])*t_([4, 4])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.373 <==
8 *s_([6, 1, 1])*t_([5, 2, 1])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.374 <==
9 *s_([6, 2])*t_([4, 4])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.375 <==
19 *s_([7, 1])*t_([5, 2, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.376 <==
9 *s_([4, 4])*t_([4, 4])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.379 <==
19 *s_([6, 2])*t_([6, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.380 <==
17 *s_([4, 4])*t_([3, 3, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.381 <==
20 *s_([6, 2])*t_([6, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.382 <==
12 *s_([7, 1])*t_([6, 2])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.383 <==
19 *s_([7, 1])*t_([4, 2, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.384 <==
3 *s_([5, 2, 1])*t_([4, 4])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.386 <==
17 *s_([6, 2])*t_([5, 3])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.387 <==
11 *s_([7, 1])*t_([6, 2])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.388 <==
16 *s_([7, 1])*t_([6, 1, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.389 <==
16 *s_([7, 1])*t_([6, 1, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.390 <==
5 *s_([5, 2, 1])*t_([5, 2, 1])*u_([4, 4])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.391 <==
4 *s_([6, 1, 1])*t_([5, 3])*u_([5, 3])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.393 <==
14 *s_([6, 2])*t_([6, 2])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.394 <==
6 *s_([6, 2])*t_([6, 2])*u_([6, 1, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.395 <==
12 *s_([6, 2])*t_([6, 1, 1])*u_([6, 1, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.396 <==
22 *s_([6, 1, 1])*t_([6, 1, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.397 <==
15 *s_([6, 1, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.398 <==
12 *s_([5, 3])*t_([4, 4])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.400 <==
5 *s_([5, 3])*t_([5, 2, 1])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.401 <==
11 *s_([6, 2])*t_([4, 4])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.402 <==
1 *s_([6, 2])*t_([5, 3])*u_([5, 3])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.403 <==
20 *s_([6, 2])*t_([6, 1, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.404 <==
4 *s_([4, 4])*t_([4, 4])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.405 <==
9 *s_([5, 3])*t_([4, 4])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.406 <==
11 *s_([6, 2])*t_([4, 4])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.408 <==
8 *s_([6, 2])*t_([5, 2, 1])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.409 <==
6 *s_([6, 2])*t_([6, 1, 1])*u_([5, 3])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.410 <==
12 *s_([7, 1])*t_([5, 3])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.411 <==
10 *s_([7, 1])*t_([5, 3])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.412 <==
21 *s_([7, 1])*t_([4, 3, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.413 <==
25 *s_([7, 1])*t_([5, 2, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.414 <==
27 *s_([6, 1, 1])*t_([5, 3])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.415 <==
10 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 3])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.416 <==
27 *s_([6, 1, 1])*t_([6, 1, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.417 <==
27 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.418 <==
8 *s_([5, 3])*t_([4, 4])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.419 <==
25 *s_([6, 2])*t_([6, 1, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.420 <==
11 *s_([6, 1, 1])*t_([5, 2, 1])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.422 <==
6 *s_([6, 2])*t_([6, 1, 1])*u_([5, 3])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.423 <==
11 *s_([7, 1])*t_([5, 3])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.424 <==
25 *s_([7, 1])*t_([4, 2, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.425 <==
25 *s_([7, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.426 <==
12 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 3])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.427 <==
18 *s_([6, 1, 1])*t_([4, 4])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.429 <==
20 *s_([6, 2])*t_([6, 2])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.430 <==
20 *s_([6, 2])*t_([3, 3, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.431 <==
29 *s_([6, 2])*t_([6, 1, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.432 <==
25 *s_([6, 2])*t_([6, 1, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.433 <==
26 *s_([6, 1, 1])*t_([5, 3])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.435 <==
26 *s_([7, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.436 <==
26 *s_([7, 1])*t_([5, 2, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.437 <==
23 *s_([6, 2])*t_([5, 3])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.438 <==
8 *s_([6, 2])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.439 <==
6 *s_([6, 1, 1])*t_([5, 3])*u_([5, 3])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.440 <==
27 *s_([6, 1, 1])*t_([6, 1, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.441 <==
9 *s_([6, 2])*t_([4, 4])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.443 <==
8 *s_([6, 2])*t_([5, 2, 1])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.444 <==
32 *s_([7, 1])*t_([5, 2, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.445 <==
6 *s_([6, 1, 1])*t_([5, 3])*u_([5, 3])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.446 <==
14 *s_([6, 1, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.447 <==
21 *s_([5, 3])*t_([5, 3])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.448 <==
8 *s_([5, 3])*t_([5, 2, 1])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.449 <==
14 *s_([6, 2])*t_([5, 3])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.450 <==
28 *s_([6, 2])*t_([6, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.451 <==
17 *s_([6, 1, 1])*t_([4, 4])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.452 <==
28 *s_([6, 1, 1])*t_([3, 3, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.453 <==
14 *s_([6, 1, 1])*t_([5, 2, 1])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.454 <==
30 *s_([7, 1])*t_([4, 3, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.455 <==
31 *s_([4, 4])*t_([4, 2, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.456 <==
20 *s_([6, 2])*t_([6, 2])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.457 <==
31 *s_([5, 2, 1])*t_([4, 4])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.458 <==
21 *s_([6, 1, 1])*t_([5, 3])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.459 <==
32 *s_([4, 4])*t_([4, 2, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.460 <==
10 *s_([5, 3])*t_([4, 4])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.461 <==
28 *s_([6, 2])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.462 <==
37 *s_([6, 1, 1])*t_([6, 1, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.463 <==
21 *s_([6, 2])*t_([5, 3])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.464 <==
35 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.465 <==
30 *s_([4, 4])*t_([4, 3, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.466 <==
24 *s_([6, 2])*t_([6, 2])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.467 <==
34 *s_([7, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.468 <==
26 *s_([6, 2])*t_([5, 3])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.469 <==
20 *s_([5, 3])*t_([5, 3])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.470 <==
31 *s_([6, 1, 1])*t_([5, 3])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.473 <==
34 *s_([6, 2])*t_([6, 1, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.474 <==
38 *s_([6, 1, 1])*t_([6, 1, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.475 <==
8 *s_([5, 3])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.476 <==
37 *s_([7, 1])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.477 <==
35 *s_([6, 1, 1])*t_([4, 2, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.478 <==
8 *s_([5, 3])*t_([5, 2, 1])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.479 <==
36 *s_([7, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.480 <==
36 *s_([6, 1, 1])*t_([5, 3])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.481 <==
36 *s_([6, 2])*t_([4, 2, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.482 <==
9 *s_([5, 3])*t_([4, 4])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.483 <==
14 *s_([5, 3])*t_([5, 3])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.484 <==
39 *s_([5, 2, 1])*t_([4, 4])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.485 <==
38 *s_([5, 3])*t_([3, 3, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.486 <==
20 *s_([6, 2])*t_([5, 3])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.487 <==
19 *s_([6, 2])*t_([6, 2])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.488 <==
33 *s_([6, 2])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.489 <==
29 *s_([6, 1, 1])*t_([5, 3])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.490 <==
44 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.491 <==
20 *s_([5, 3])*t_([5, 3])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.492 <==
25 *s_([6, 2])*t_([5, 3])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.493 <==
42 *s_([6, 2])*t_([4, 3, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.494 <==
48 *s_([6, 2])*t_([5, 2, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.495 <==
42 *s_([7, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.496 <==
41 *s_([4, 4])*t_([4, 3, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.497 <==
23 *s_([6, 2])*t_([6, 2])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.498 <==
19 *s_([6, 2])*t_([6, 2])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.499 <==
48 *s_([6, 2])*t_([4, 2, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.50 <==
1 *s_([8])*t_([7, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.500 <==
33 *s_([6, 2])*t_([6, 1, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.501 <==
31 *s_([6, 2])*t_([6, 1, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.502 <==
40 *s_([7, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.503 <==
40 *s_([7, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.504 <==
32 *s_([5, 2, 1])*t_([5, 2, 1])*u_([4, 4])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.505 <==
39 *s_([6, 1, 1])*t_([5, 3])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.506 <==
41 *s_([7, 1])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.507 <==
51 *s_([6, 1, 1])*t_([5, 2, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.508 <==
41 *s_([6, 1, 1])*t_([6, 1, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.509 <==
51 *s_([6, 1, 1])*t_([4, 3, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.51 <==
1 *s_([8])*t_([7, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.510 <==
44 *s_([6, 1, 1])*t_([6, 1, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.511 <==
48 *s_([5, 3])*t_([4, 2, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.512 <==
38 *s_([5, 2, 1])*t_([4, 4])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.513 <==
33 *s_([5, 3])*t_([5, 3])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.514 <==
54 *s_([4, 4])*t_([4, 2, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.515 <==
48 *s_([5, 2, 1])*t_([4, 4])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.516 <==
56 *s_([6, 1, 1])*t_([4, 2, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.517 <==
42 *s_([4, 4])*t_([4, 3, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.518 <==
19 *s_([6, 2])*t_([5, 3])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.519 <==
20 *s_([5, 3])*t_([5, 3])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.52 <==
1 *s_([8])*t_([7, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.520 <==
50 *s_([4, 4])*t_([4, 3, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.521 <==
23 *s_([6, 2])*t_([5, 3])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.522 <==
19 *s_([6, 2])*t_([5, 3])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.523 <==
34 *s_([6, 1, 1])*t_([5, 3])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.524 <==
62 *s_([6, 2])*t_([5, 2, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.525 <==
32 *s_([6, 1, 1])*t_([5, 3])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.526 <==
36 *s_([6, 1, 1])*t_([5, 3])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.527 <==
24 *s_([5, 3])*t_([5, 3])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.528 <==
63 *s_([5, 3])*t_([5, 2, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.529 <==
70 *s_([6, 1, 1])*t_([5, 2, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.53 <==
1 *s_([8])*t_([7, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.530 <==
56 *s_([6, 2])*t_([4, 3, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.531 <==
41 *s_([5, 2, 1])*t_([5, 2, 1])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.532 <==
67 *s_([6, 1, 1])*t_([4, 3, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.533 <==
60 *s_([6, 2])*t_([5, 2, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.534 <==
73 *s_([6, 1, 1])*t_([4, 2, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.535 <==
62 *s_([5, 3])*t_([4, 3, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.536 <==
78 *s_([3, 3, 2])*t_([3, 3, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.537 <==
76 *s_([6, 1, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.538 <==
50 *s_([5, 2, 1])*t_([4, 4])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.539 <==
72 *s_([6, 2])*t_([4, 2, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.54 <==
1 *s_([8])*t_([7, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.540 <==
78 *s_([5, 3])*t_([4, 2, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.541 <==
63 *s_([6, 2])*t_([5, 2, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.542 <==
56 *s_([4, 4])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.543 <==
19 *s_([5, 3])*t_([5, 3])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.544 <==
19 *s_([5, 3])*t_([5, 3])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.545 <==
65 *s_([6, 2])*t_([4, 3, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.546 <==
76 *s_([6, 1, 1])*t_([5, 2, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.547 <==
89 *s_([4, 2, 2])*t_([3, 3, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.548 <==
80 *s_([6, 2])*t_([5, 2, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.549 <==
38 *s_([5, 2, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.55 <==
1 *s_([8])*t_([7, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.550 <==
23 *s_([5, 3])*t_([5, 3])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.551 <==
80 *s_([5, 3])*t_([5, 2, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.552 <==
79 *s_([6, 1, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.553 <==
76 *s_([6, 2])*t_([4, 3, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.554 <==
43 *s_([5, 2, 1])*t_([5, 2, 1])*u_([4, 4])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.555 <==
93 *s_([6, 1, 1])*t_([5, 2, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.556 <==
77 *s_([5, 3])*t_([4, 3, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.557 <==
49 *s_([5, 2, 1])*t_([4, 4])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.558 <==
95 *s_([5, 2, 1])*t_([3, 3, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.559 <==
91 *s_([6, 1, 1])*t_([4, 3, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.56 <==
1 *s_([8])*t_([7, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.560 <==
91 *s_([5, 3])*t_([4, 2, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.561 <==
71 *s_([5, 3])*t_([5, 2, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.562 <==
80 *s_([6, 2])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.563 <==
48 *s_([4, 4])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.564 <==
101 *s_([6, 1, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.565 <==
86 *s_([6, 2])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.566 <==
81 *s_([5, 3])*t_([5, 2, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.567 <==
113 *s_([4, 3, 1])*t_([3, 3, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.568 <==
104 *s_([6, 1, 1])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.569 <==
87 *s_([6, 2])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.57 <==
1 *s_([8])*t_([7, 1])*u_([6, 1, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.570 <==
101 *s_([5, 3])*t_([5, 2, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.571 <==
87 *s_([5, 3])*t_([4, 3, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.572 <==
108 *s_([6, 1, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.573 <==
128 *s_([4, 2, 2])*t_([4, 2, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.574 <==
106 *s_([5, 3])*t_([4, 3, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.575 <==
127 *s_([5, 2, 1])*t_([4, 2, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.576 <==
89 *s_([6, 2])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.577 <==
84 *s_([6, 2])*t_([5, 2, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.578 <==
109 *s_([6, 1, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.579 <==
117 *s_([6, 1, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.58 <==
1 *s_([8])*t_([7, 1])*u_([6, 1, 1])*v_([6, 1, 1])  


==> anc/deg8_fillings/for_M2.8.580 <==
93 *s_([5, 3])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.581 <==
90 *s_([6, 2])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.582 <==
145 *s_([4, 3, 1])*t_([4, 2, 2])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.583 <==
90 *s_([6, 2])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.584 <==
119 *s_([6, 1, 1])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.585 <==
152 *s_([4, 2, 2])*t_([4, 2, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.586 <==
107 *s_([5, 3])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.587 <==
147 *s_([5, 2, 1])*t_([5, 2, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.588 <==
124 *s_([6, 1, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.589 <==
113 *s_([5, 3])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.590 <==
158 *s_([5, 2, 1])*t_([4, 3, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.591 <==
172 *s_([5, 2, 1])*t_([4, 2, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.592 <==
87 *s_([5, 3])*t_([5, 2, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.593 <==
98 *s_([5, 3])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.594 <==
180 *s_([4, 3, 1])*t_([4, 3, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.595 <==
103 *s_([5, 3])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.596 <==
196 *s_([4, 3, 1])*t_([4, 2, 2])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.597 <==
198 *s_([5, 2, 1])*t_([5, 2, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.598 <==
106 *s_([5, 3])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.599 <==
217 *s_([4, 2, 2])*t_([4, 2, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.6 <==
1 *s_([8])*t_([8])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.600 <==
210 *s_([5, 2, 1])*t_([4, 3, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.601 <==
218 *s_([5, 2, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.602 <==
233 *s_([5, 2, 1])*t_([4, 2, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.603 <==
232 *s_([4, 3, 1])*t_([4, 3, 1])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.604 <==
228 *s_([5, 2, 1])*t_([5, 2, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.605 <==
255 *s_([4, 3, 1])*t_([4, 2, 2])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.606 <==
267 *s_([5, 2, 1])*t_([5, 2, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.607 <==
245 *s_([5, 2, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.608 <==
279 *s_([5, 2, 1])*t_([4, 3, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.609 <==
272 *s_([4, 3, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.610 <==
291 *s_([5, 2, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.611 <==
306 *s_([4, 3, 1])*t_([4, 3, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.612 <==
305 *s_([5, 2, 1])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.613 <==
327 *s_([5, 2, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.614 <==
312 *s_([5, 2, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.615 <==
360 *s_([4, 3, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.616 <==
330 *s_([5, 2, 1])*t_([5, 2, 1])*u_([5, 2, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.617 <==
349 *s_([5, 2, 1])*t_([5, 2, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.618 <==
374 *s_([5, 2, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.619 <==
403 *s_([4, 3, 1])*t_([4, 3, 1])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.66 <==
1 *s_([8])*t_([6, 1, 1])*u_([3, 3, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.67 <==
1 *s_([8])*t_([6, 1, 1])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.68 <==
1 *s_([8])*t_([6, 1, 1])*u_([5, 2, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.69 <==
1 *s_([8])*t_([6, 1, 1])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.7 <==
1 *s_([8])*t_([8])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.70 <==
1 *s_([8])*t_([6, 1, 1])*u_([6, 1, 1])*v_([5, 3])  


==> anc/deg8_fillings/for_M2.8.71 <==
1 *s_([8])*t_([6, 1, 1])*u_([6, 1, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.73 <==
1 *s_([7, 1])*t_([4, 4])*u_([4, 4])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.75 <==
1 *s_([7, 1])*t_([6, 2])*u_([6, 1, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.8 <==
1 *s_([8])*t_([8])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.82 <==
1 *s_([7, 1])*t_([7, 1])*u_([6, 1, 1])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.83 <==
1 *s_([7, 1])*t_([7, 1])*u_([6, 1, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.84 <==
1 *s_([7, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([4, 4])  


==> anc/deg8_fillings/for_M2.8.85 <==
1 *s_([7, 1])*t_([6, 1, 1])*u_([6, 1, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.86 <==
1 *s_([8])*t_([4, 4])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.87 <==
1 *s_([8])*t_([4, 4])*u_([4, 3, 1])*v_([4, 3, 1])  


==> anc/deg8_fillings/for_M2.8.88 <==
1 *s_([8])*t_([5, 3])*u_([5, 3])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.9 <==
1 *s_([8])*t_([8])*u_([5, 2, 1])*v_([5, 2, 1])  


==> anc/deg8_fillings/for_M2.8.91 <==
2 *s_([8])*t_([5, 3])*u_([4, 2, 2])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.92 <==
2 *s_([8])*t_([5, 3])*u_([4, 2, 2])*v_([4, 2, 2])  


==> anc/deg8_fillings/for_M2.8.93 <==
2 *s_([8])*t_([5, 3])*u_([4, 3, 1])*v_([3, 3, 2])  


==> anc/deg8_fillings/for_M2.8.94 <==
1 *s_([8])*t_([5, 3])*u_([5, 2, 1])*v_([3, 3, 2])  


==> anc/deg9_fillings/fillings.9.1 <==
Shape:=[[14], [14], [14], [14]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14], [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14]];


==> anc/deg9_fillings/fillings.9.10 <==
Shape:=[[9], [9], [5, 3, 1], [5, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8]];


==> anc/deg9_fillings/fillings.9.100 <==
Shape:=[[9], [7, 1, 1], [4, 3, 2], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9]];


==> anc/deg9_fillings/fillings.9.1000 <==
Shape:=[[5, 4], [5, 2, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1001 <==
Shape:=[[7, 2], [6, 2, 1], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1002 <==
Shape:=[[7, 1, 1], [6, 2, 1], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1003 <==
Shape:=[[6, 3], [6, 3], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1004 <==
Shape:=[[6, 3], [5, 3, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1005 <==
Shape:=[[6, 3], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1006 <==
Shape:=[[6, 3], [6, 2, 1], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1007 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1008 <==
Shape:=[[5, 4], [5, 4], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1009 <==
Shape:=[[6, 3], [6, 2, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.101 <==
Shape:=[[9], [7, 1, 1], [4, 4, 1], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.1010 <==
Shape:=[[6, 3], [6, 3], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1011 <==
Shape:=[[6, 3], [4, 4, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1012 <==
Shape:=[[6, 3], [5, 4], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1013 <==
Shape:=[[6, 3], [5, 4], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1014 <==
Shape:=[[6, 3], [5, 3, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1015 <==
Shape:=[[7, 2], [6, 2, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1016 <==
Shape:=[[6, 2, 1], [5, 3, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1017 <==
Shape:=[[7, 1, 1], [6, 2, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1018 <==
Shape:=[[6, 2, 1], [4, 4, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1019 <==
Shape:=[[6, 3], [5, 2, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.102 <==
Shape:=[[9], [7, 1, 1], [4, 4, 1], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8]];


==> anc/deg9_fillings/fillings.9.1020 <==
Shape:=[[7, 2], [6, 2, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1021 <==
Shape:=[[6, 2, 1], [5, 2, 2], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1022 <==
Shape:=[[7, 2], [4, 4, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1023 <==
Shape:=[[6, 2, 1], [4, 4, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1024 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1025 <==
Shape:=[[7, 2], [5, 3, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1026 <==
Shape:=[[6, 2, 1], [5, 4], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1027 <==
Shape:=[[7, 1, 1], [4, 4, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1028 <==
Shape:=[[6, 3], [5, 4], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1029 <==
Shape:=[[7, 1, 1], [5, 3, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.103 <==
Shape:=[[9], [7, 1, 1], [5, 2, 2], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9]];


==> anc/deg9_fillings/fillings.9.1030 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1031 <==
Shape:=[[7, 2], [5, 2, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1032 <==
Shape:=[[7, 2], [6, 2, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1033 <==
Shape:=[[6, 2, 1], [5, 4], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1034 <==
Shape:=[[7, 2], [5, 3, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1035 <==
Shape:=[[7, 1, 1], [5, 3, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1036 <==
Shape:=[[7, 2], [5, 3, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1037 <==
Shape:=[[5, 3, 1], [5, 2, 2], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1038 <==
Shape:=[[5, 2, 2], [5, 2, 2], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1039 <==
Shape:=[[6, 2, 1], [6, 2, 1], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.104 <==
Shape:=[[9], [7, 1, 1], [5, 2, 2], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8]];


==> anc/deg9_fillings/fillings.9.1040 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1041 <==
Shape:=[[6, 3], [6, 3], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1042 <==
Shape:=[[6, 3], [6, 3], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1043 <==
Shape:=[[6, 2, 1], [5, 4], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1044 <==
Shape:=[[7, 1, 1], [5, 2, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1045 <==
Shape:=[[5, 2, 2], [4, 4, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1046 <==
Shape:=[[7, 2], [6, 2, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1047 <==
Shape:=[[7, 1, 1], [6, 2, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1048 <==
Shape:=[[5, 4], [5, 2, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1049 <==
Shape:=[[5, 4], [5, 3, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.105 <==
Shape:=[[9], [7, 1, 1], [5, 2, 2], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8]];


==> anc/deg9_fillings/fillings.9.1050 <==
Shape:=[[5, 2, 2], [4, 4, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1051 <==
Shape:=[[7, 1, 1], [5, 3, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1052 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1053 <==
Shape:=[[5, 4], [5, 2, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1054 <==
Shape:=[[6, 3], [6, 2, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1055 <==
Shape:=[[6, 3], [6, 3], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1056 <==
Shape:=[[6, 2, 1], [6, 2, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1057 <==
Shape:=[[6, 3], [6, 2, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1058 <==
Shape:=[[6, 3], [6, 2, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1059 <==
Shape:=[[6, 3], [6, 2, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.106 <==
Shape:=[[9], [7, 1, 1], [6, 2, 1], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.1060 <==
Shape:=[[6, 3], [5, 2, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1061 <==
Shape:=[[6, 3], [5, 3, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1062 <==
Shape:=[[6, 2, 1], [5, 3, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1063 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1064 <==
Shape:=[[7, 2], [6, 2, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1065 <==
Shape:=[[6, 3], [5, 2, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1066 <==
Shape:=[[7, 2], [6, 2, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1067 <==
Shape:=[[6, 2, 1], [5, 2, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1068 <==
Shape:=[[6, 2, 1], [6, 2, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1069 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.107 <==
Shape:=[[9], [7, 1, 1], [6, 2, 1], [4, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7]];


==> anc/deg9_fillings/fillings.9.1070 <==
Shape:=[[6, 3], [6, 2, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1071 <==
Shape:=[[5, 3, 1], [5, 3, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1072 <==
Shape:=[[7, 1, 1], [6, 2, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1073 <==
Shape:=[[7, 2], [5, 2, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1074 <==
Shape:=[[7, 2], [5, 3, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1075 <==
Shape:=[[6, 2, 1], [5, 4], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1076 <==
Shape:=[[6, 2, 1], [5, 2, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1077 <==
Shape:=[[5, 3, 1], [4, 4, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1078 <==
Shape:=[[7, 1, 1], [5, 3, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1079 <==
Shape:=[[7, 1, 1], [5, 2, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.108 <==
Shape:=[[9], [7, 1, 1], [7, 1, 1], [6, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.1080 <==
Shape:=[[6, 3], [6, 2, 1], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1081 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1082 <==
Shape:=[[6, 2, 1], [5, 4], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1083 <==
Shape:=[[7, 2], [5, 3, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1084 <==
Shape:=[[5, 4], [5, 3, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1085 <==
Shape:=[[7, 2], [6, 2, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1086 <==
Shape:=[[5, 3, 1], [4, 4, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1087 <==
Shape:=[[5, 3, 1], [5, 2, 2], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1088 <==
Shape:=[[7, 1, 1], [5, 3, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1089 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.109 <==
Shape:=[[9], [7, 1, 1], [7, 1, 1], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5]];


==> anc/deg9_fillings/fillings.9.1090 <==
Shape:=[[5, 4], [4, 4, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1091 <==
Shape:=[[4, 4, 1], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1092 <==
Shape:=[[5, 2, 2], [5, 2, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1093 <==
Shape:=[[4, 4, 1], [4, 4, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1094 <==
Shape:=[[5, 4], [5, 3, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1095 <==
Shape:=[[5, 4], [5, 2, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1096 <==
Shape:=[[5, 4], [5, 3, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1097 <==
Shape:=[[5, 2, 2], [5, 2, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1098 <==
Shape:=[[6, 3], [6, 2, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1099 <==
Shape:=[[6, 3], [4, 4, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.11 <==
Shape:=[[9], [9], [6, 2, 1], [6, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7]];


==> anc/deg9_fillings/fillings.9.110 <==
Shape:=[[9], [7, 1, 1], [7, 1, 1], [7, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.1100 <==
Shape:=[[6, 2, 1], [6, 2, 1], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1101 <==
Shape:=[[6, 3], [5, 3, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1102 <==
Shape:=[[6, 2, 1], [5, 3, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1103 <==
Shape:=[[6, 3], [6, 2, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1104 <==
Shape:=[[6, 3], [6, 2, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1105 <==
Shape:=[[6, 3], [5, 3, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1106 <==
Shape:=[[6, 3], [5, 2, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1107 <==
Shape:=[[6, 2, 1], [5, 3, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1108 <==
Shape:=[[6, 2, 1], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1109 <==
Shape:=[[6, 3], [5, 3, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.111 <==
Shape:=[[7, 2], [7, 2], [7, 2], [3, 3, 3]];
 FFill:= [[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.1110 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1111 <==
Shape:=[[7, 2], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1112 <==
Shape:=[[6, 2, 1], [4, 4, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1113 <==
Shape:=[[7, 2], [5, 3, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1114 <==
Shape:=[[6, 2, 1], [5, 4], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1115 <==
Shape:=[[6, 2, 1], [5, 3, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1116 <==
Shape:=[[7, 1, 1], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1117 <==
Shape:=[[7, 2], [5, 3, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1118 <==
Shape:=[[6, 2, 1], [5, 4], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1119 <==
Shape:=[[5, 3, 1], [5, 3, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.112 <==
Shape:=[[7, 2], [7, 2], [7, 1, 1], [3, 3, 3]];
 FFill:= [[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9]];


==> anc/deg9_fillings/fillings.9.1120 <==
Shape:=[[7, 1, 1], [5, 3, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1121 <==
Shape:=[[7, 1, 1], [5, 3, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1122 <==
Shape:=[[6, 2, 1], [5, 2, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1123 <==
Shape:=[[5, 3, 1], [5, 2, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1124 <==
Shape:=[[6, 2, 1], [5, 4], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1125 <==
Shape:=[[7, 2], [5, 3, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1126 <==
Shape:=[[5, 3, 1], [5, 2, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1127 <==
Shape:=[[5, 4], [5, 3, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1128 <==
Shape:=[[5, 2, 2], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1129 <==
Shape:=[[7, 1, 1], [5, 3, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.113 <==
Shape:=[[8, 1], [7, 2], [5, 4], [3, 3, 3]];
 FFill:= [[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.1130 <==
Shape:=[[5, 4], [5, 2, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1131 <==
Shape:=[[5, 2, 2], [4, 4, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1132 <==
Shape:=[[5, 4], [5, 3, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1133 <==
Shape:=[[6, 3], [6, 2, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1134 <==
Shape:=[[5, 2, 2], [5, 2, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1135 <==
Shape:=[[6, 3], [6, 2, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1136 <==
Shape:=[[6, 3], [5, 3, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1137 <==
Shape:=[[6, 3], [5, 2, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1138 <==
Shape:=[[6, 3], [6, 2, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1139 <==
Shape:=[[6, 2, 1], [6, 2, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.114 <==
Shape:=[[8, 1], [7, 2], [6, 3], [3, 3, 3]];
 FFill:= [[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.1140 <==
Shape:=[[6, 3], [5, 3, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1141 <==
Shape:=[[6, 2, 1], [6, 2, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1142 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1143 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1144 <==
Shape:=[[5, 3, 1], [5, 3, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1145 <==
Shape:=[[6, 2, 1], [5, 2, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1146 <==
Shape:=[[6, 2, 1], [5, 3, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1147 <==
Shape:=[[5, 3, 1], [5, 3, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1148 <==
Shape:=[[6, 2, 1], [6, 2, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1149 <==
Shape:=[[5, 3, 1], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.115 <==
Shape:=[[8, 1], [7, 2], [6, 2, 1], [3, 3, 3]];
 FFill:= [[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.1150 <==
Shape:=[[6, 2, 1], [5, 2, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1151 <==
Shape:=[[5, 4], [5, 3, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1152 <==
Shape:=[[5, 4], [5, 3, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1153 <==
Shape:=[[5, 3, 1], [4, 4, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1154 <==
Shape:=[[5, 3, 1], [5, 3, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1155 <==
Shape:=[[5, 4], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1156 <==
Shape:=[[5, 3, 1], [5, 2, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1157 <==
Shape:=[[4, 3, 2], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:


==> anc/deg9_fillings/fillings.9.1158 <==
Shape:=[[5, 4], [5, 3, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1159 <==
Shape:=[[4, 4, 1], [4, 4, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.116 <==
Shape:=[[8, 1], [7, 2], [7, 1, 1], [4, 3, 2]];
 FFill:= [[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8]];


==> anc/deg9_fillings/fillings.9.1160 <==
Shape:=[[5, 2, 2], [5, 2, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[560]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[561]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[562]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[563]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[564]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[565]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[566]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[567]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1161 <==
Shape:=[[6, 2, 1], [6, 2, 1], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[560]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[561]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[562]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[563]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[564]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[565]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[566]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[567]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[568]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[569]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[570]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[571]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[572]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1162 <==
Shape:=[[5, 2, 2], [5, 2, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[560]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[561]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[562]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[563]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[564]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[565]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[566]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[567]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[568]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[569]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[570]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[571]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[572]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[573]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[574]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[575]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[576]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[577]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[578]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[579]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[580]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[581]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[582]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[583]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[584]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[585]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[586]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[587]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[588]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[589]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[590]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[591]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[592]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[593]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[594]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[595]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[596]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[597]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[598]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[599]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[600]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[601]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[602]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[603]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[604]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1163 <==
Shape:=[[6, 3], [5, 3, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[560]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[561]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[562]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[563]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[564]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[565]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[566]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[567]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[568]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[569]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[570]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[571]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[572]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[573]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[574]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[575]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[576]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[577]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[578]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[579]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[580]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[581]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[582]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[583]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[584]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[585]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[586]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[587]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[588]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[589]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[590]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[591]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[592]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[593]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[594]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[595]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[596]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[597]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[598]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[599]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[600]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[601]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[602]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[603]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[604]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[605]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[606]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[607]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[608]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[609]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[610]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:


==> anc/deg9_fillings/fillings.9.1164 <==
Shape:=[[6, 3], [5, 3, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[560]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[561]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[562]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[563]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[564]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[565]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[566]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[567]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[568]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[569]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[570]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[571]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[572]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[573]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[574]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[575]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[576]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[577]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[578]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[579]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[580]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[581]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[582]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[583]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[584]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[585]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[586]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[587]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[588]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[589]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[590]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[591]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[592]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[593]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[594]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[595]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[596]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[597]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[598]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[599]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[600]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[601]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[602]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[603]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[604]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[605]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[606]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[607]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[608]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[609]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[610]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[611]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[612]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[613]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[614]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[615]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[616]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[617]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[618]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[619]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[620]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.1165 <==
Shape:=[[6, 3], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[560]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[561]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[562]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[563]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[564]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[565]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[566]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[567]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[568]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[569]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:


==> anc/deg9_fillings/fillings.9.1166 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[560]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[561]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[562]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[563]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[564]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[565]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[566]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[567]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[568]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[569]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[570]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[571]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[572]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[573]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[574]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[575]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[576]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[577]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[578]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[579]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[580]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[581]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[582]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[583]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[584]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[585]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[586]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[587]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[588]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[589]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[590]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[591]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[592]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[593]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[594]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[595]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[596]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[597]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[598]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[599]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[600]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[601]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[602]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[603]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[604]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[605]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[606]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[607]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[608]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[609]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[610]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[611]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[612]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[613]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[614]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[615]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[616]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[617]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[618]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[619]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[620]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[621]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[622]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[623]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[624]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[625]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[626]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[627]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[628]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[629]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[630]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[631]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[632]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[633]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[634]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[635]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[636]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[637]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[638]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[639]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[640]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[641]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:


==> anc/deg9_fillings/fillings.9.1167 <==
Shape:=[[6, 3], [5, 3, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[560]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[561]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[562]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[563]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[564]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[565]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[566]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[567]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[568]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[569]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[570]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[571]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[572]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[573]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[574]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[575]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[576]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[577]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[578]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[579]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[580]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[581]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[582]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[583]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[584]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[585]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[586]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[587]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[588]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[589]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[590]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[591]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[592]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[593]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[594]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[595]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[596]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[597]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[598]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[599]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[600]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[601]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[602]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[603]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[604]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[605]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[606]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[607]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[608]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[609]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[610]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[611]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[612]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[613]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[614]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[615]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[616]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[617]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[618]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[619]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[620]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[621]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[622]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[623]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[624]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[625]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[626]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[627]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[628]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[629]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[630]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[631]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[632]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[633]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[634]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[635]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[636]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[637]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[638]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[639]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[640]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[641]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[642]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[643]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[644]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[645]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[646]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[647]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[648]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[649]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:


==> anc/deg9_fillings/fillings.9.1168 <==
Shape:=[[6, 2, 1], [6, 2, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[560]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[561]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[562]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[563]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[564]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[565]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[566]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:


==> anc/deg9_fillings/fillings.9.1169 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[536]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[537]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[538]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[539]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[540]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[541]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[542]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[543]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[544]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[545]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[546]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[547]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[548]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[549]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[550]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[551]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[552]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[553]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[554]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[555]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[556]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[557]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[558]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[559]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[560]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[561]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[562]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[563]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[564]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[565]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[566]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[567]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[568]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[569]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[570]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[571]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[572]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[573]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[574]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[575]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[576]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[577]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[578]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[579]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[580]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[581]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[582]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[583]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[584]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[585]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[586]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[587]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[588]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[589]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[590]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[591]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[592]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[593]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[594]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[595]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[596]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[597]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[598]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[599]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[600]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[601]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[602]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[603]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[604]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[605]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[606]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[607]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[608]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[609]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[610]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[611]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[612]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[613]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[614]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[615]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[616]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[617]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[618]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[619]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[620]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[621]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[622]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[623]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[624]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[625]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[626]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[627]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[628]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[629]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[630]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[631]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[632]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[633]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[634]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[635]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[636]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[637]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[638]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[639]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[640]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[641]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[642]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[643]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[644]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[645]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[646]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[647]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[648]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[649]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[650]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[651]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[652]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[653]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[654]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[655]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[656]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[657]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[658]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[659]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[660]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[661]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[662]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[663]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[664]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[665]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[666]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[667]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[668]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[669]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[670]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[671]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[672]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[673]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[674]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[675]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[676]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[677]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[678]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.117 <==
Shape:=[[8, 1], [7, 2], [7, 1, 1], [4, 4, 1]];
 FFill:= [[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.1170 <==
Shape:=[[6, 2, 1], [4, 4, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:


==> anc/deg9_fillings/fillings.9.1171 <==
Shape:=[[6, 2, 1], [5, 3, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[446]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[447]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[448]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[449]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[450]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[451]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[452]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[453]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[454]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[455]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[456]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[457]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[458]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[459]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[460]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[461]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[462]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[463]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[464]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[465]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[466]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[467]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[468]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[469]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[470]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[471]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[472]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[473]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[474]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[475]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[476]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[477]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[478]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[479]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[480]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[481]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[482]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[483]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[484]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[485]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[486]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[487]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[488]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[489]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[490]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[491]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[492]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[493]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[494]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[495]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[496]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[497]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[498]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[499]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[500]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[501]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[502]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[503]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[504]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[505]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[506]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[507]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[508]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[509]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[510]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[511]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[512]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[513]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[514]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[515]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[516]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[517]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[518]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[519]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[520]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[521]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[522]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[523]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[524]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[525]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[526]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[527]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[528]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[529]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[530]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[531]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[532]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[533]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[534]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:


==> anc/deg9_fillings/fillings.9.1172 <==
Shape:=[[6, 2, 1], [5, 3, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[422]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[423]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[424]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[425]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[426]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[427]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[428]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[429]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[430]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[431]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[432]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[433]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[434]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[435]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[436]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[437]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[438]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[439]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[440]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[441]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[442]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[443]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[444]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:


==> anc/deg9_fillings/fillings.9.1173 <==
Shape:=[[6, 2, 1], [5, 2, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:


==> anc/deg9_fillings/fillings.9.1174 <==
Shape:=[[6, 2, 1], [5, 3, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[389]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[390]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[391]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[392]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[393]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[394]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[395]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[396]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[397]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[398]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[399]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[400]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[401]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[402]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[403]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[404]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[405]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[406]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[407]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[408]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[409]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[410]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[411]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[412]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[413]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[414]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[415]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[416]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[417]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[418]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[419]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[420]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:


==> anc/deg9_fillings/fillings.9.1175 <==
Shape:=[[5, 3, 1], [5, 3, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[381]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[382]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[383]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[384]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[385]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[386]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[387]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:


==> anc/deg9_fillings/fillings.9.1176 <==
Shape:=[[5, 3, 1], [5, 2, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:


==> anc/deg9_fillings/fillings.9.1177 <==
Shape:=[[5, 2, 2], [4, 4, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:


==> anc/deg9_fillings/fillings.9.1178 <==
Shape:=[[5, 3, 1], [5, 2, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:


==> anc/deg9_fillings/fillings.9.1179 <==
Shape:=[[5, 2, 2], [5, 2, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:


==> anc/deg9_fillings/fillings.9.118 <==
Shape:=[[8, 1], [8, 1], [5, 4], [5, 2, 2]];
 FFill:= [[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6]];


==> anc/deg9_fillings/fillings.9.1180 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:


==> anc/deg9_fillings/fillings.9.1181 <==
Shape:=[[6, 2, 1], [6, 2, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:


==> anc/deg9_fillings/fillings.9.1182 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:


==> anc/deg9_fillings/fillings.9.1183 <==
Shape:=[[6, 2, 1], [5, 3, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:


==> anc/deg9_fillings/fillings.9.1184 <==
Shape:=[[6, 2, 1], [5, 2, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:


==> anc/deg9_fillings/fillings.9.1185 <==
Shape:=[[6, 2, 1], [5, 3, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:


==> anc/deg9_fillings/fillings.9.1186 <==
Shape:=[[5, 3, 1], [5, 3, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:


==> anc/deg9_fillings/fillings.9.1187 <==
Shape:=[[5, 3, 1], [5, 3, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:


==> anc/deg9_fillings/fillings.9.1188 <==
Shape:=[[5, 3, 1], [4, 4, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:


==> anc/deg9_fillings/fillings.9.1189 <==
Shape:=[[5, 3, 1], [5, 3, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:


==> anc/deg9_fillings/fillings.9.119 <==
Shape:=[[8, 1], [8, 1], [6, 3], [4, 3, 2]];
 FFill:= [[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9]];


==> anc/deg9_fillings/fillings.9.1190 <==
Shape:=[[5, 3, 1], [5, 2, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:


==> anc/deg9_fillings/fillings.9.1191 <==
Shape:=[[4, 4, 1], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:


==> anc/deg9_fillings/fillings.9.1192 <==
Shape:=[[5, 2, 2], [5, 2, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=0:
GoodFillings[232]:=0:
GoodFillings[233]:=0:
GoodFillings[234]:=0:
GoodFillings[235]:=0:
GoodFillings[236]:=0:
GoodFillings[237]:=0:
GoodFillings[238]:=0:
GoodFillings[239]:=0:
GoodFillings[240]:=0:
GoodFillings[241]:=0:
GoodFillings[242]:=0:
GoodFillings[243]:=0:
GoodFillings[244]:=0:
GoodFillings[245]:=0:
GoodFillings[246]:=0:
GoodFillings[247]:=0:
GoodFillings[248]:=0:
GoodFillings[249]:=0:
GoodFillings[250]:=0:
GoodFillings[251]:=0:
GoodFillings[252]:=0:
GoodFillings[253]:=0:
GoodFillings[254]:=0:
GoodFillings[255]:=0:
GoodFillings[256]:=0:
GoodFillings[257]:=0:
GoodFillings[258]:=0:
GoodFillings[259]:=0:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:


==> anc/deg9_fillings/fillings.9.1193 <==
Shape:=[[6, 2, 1], [5, 3, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=0:
GoodFillings[256]:=0:
GoodFillings[257]:=0:
GoodFillings[258]:=0:
GoodFillings[259]:=0:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:


==> anc/deg9_fillings/fillings.9.1194 <==
Shape:=[[6, 2, 1], [5, 3, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=0:
GoodFillings[203]:=0:
GoodFillings[204]:=0:
GoodFillings[205]:=0:
GoodFillings[206]:=0:
GoodFillings[207]:=0:
GoodFillings[208]:=0:
GoodFillings[209]:=0:
GoodFillings[210]:=0:
GoodFillings[211]:=0:
GoodFillings[212]:=0:
GoodFillings[213]:=0:
GoodFillings[214]:=0:
GoodFillings[215]:=0:
GoodFillings[216]:=0:
GoodFillings[217]:=0:
GoodFillings[218]:=0:
GoodFillings[219]:=0:
GoodFillings[220]:=0:
GoodFillings[221]:=0:
GoodFillings[222]:=0:
GoodFillings[223]:=0:
GoodFillings[224]:=0:
GoodFillings[225]:=0:
GoodFillings[226]:=0:
GoodFillings[227]:=0:
GoodFillings[228]:=0:
GoodFillings[229]:=0:
GoodFillings[230]:=0:
GoodFillings[231]:=0:
GoodFillings[232]:=0:
GoodFillings[233]:=0:
GoodFillings[234]:=0:
GoodFillings[235]:=0:
GoodFillings[236]:=0:
GoodFillings[237]:=0:
GoodFillings[238]:=0:
GoodFillings[239]:=0:
GoodFillings[240]:=0:
GoodFillings[241]:=0:
GoodFillings[242]:=0:
GoodFillings[243]:=0:
GoodFillings[244]:=0:
GoodFillings[245]:=0:
GoodFillings[246]:=0:
GoodFillings[247]:=0:
GoodFillings[248]:=0:
GoodFillings[249]:=0:
GoodFillings[250]:=0:
GoodFillings[251]:=0:
GoodFillings[252]:=0:
GoodFillings[253]:=0:
GoodFillings[254]:=0:
GoodFillings[255]:=0:
GoodFillings[256]:=0:
GoodFillings[257]:=0:
GoodFillings[258]:=0:
GoodFillings[259]:=0:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:


==> anc/deg9_fillings/fillings.9.1195 <==
Shape:=[[6, 2, 1], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=0:
GoodFillings[202]:=0:
GoodFillings[203]:=0:
GoodFillings[204]:=0:
GoodFillings[205]:=0:
GoodFillings[206]:=0:
GoodFillings[207]:=0:
GoodFillings[208]:=0:
GoodFillings[209]:=0:
GoodFillings[210]:=0:
GoodFillings[211]:=0:
GoodFillings[212]:=0:
GoodFillings[213]:=0:
GoodFillings[214]:=0:
GoodFillings[215]:=0:
GoodFillings[216]:=0:
GoodFillings[217]:=0:
GoodFillings[218]:=0:
GoodFillings[219]:=0:
GoodFillings[220]:=0:
GoodFillings[221]:=0:
GoodFillings[222]:=0:
GoodFillings[223]:=0:
GoodFillings[224]:=0:
GoodFillings[225]:=0:
GoodFillings[226]:=0:
GoodFillings[227]:=0:
GoodFillings[228]:=0:
GoodFillings[229]:=0:
GoodFillings[230]:=0:
GoodFillings[231]:=0:
GoodFillings[232]:=0:
GoodFillings[233]:=0:
GoodFillings[234]:=0:
GoodFillings[235]:=0:
GoodFillings[236]:=0:
GoodFillings[237]:=0:
GoodFillings[238]:=0:
GoodFillings[239]:=0:
GoodFillings[240]:=0:
GoodFillings[241]:=0:
GoodFillings[242]:=0:
GoodFillings[243]:=0:
GoodFillings[244]:=0:
GoodFillings[245]:=0:
GoodFillings[246]:=0:
GoodFillings[247]:=0:
GoodFillings[248]:=0:
GoodFillings[249]:=0:
GoodFillings[250]:=0:
GoodFillings[251]:=0:
GoodFillings[252]:=0:
GoodFillings[253]:=0:
GoodFillings[254]:=0:
GoodFillings[255]:=0:
GoodFillings[256]:=0:
GoodFillings[257]:=0:
GoodFillings[258]:=0:
GoodFillings[259]:=0:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:


==> anc/deg9_fillings/fillings.9.1196 <==
Shape:=[[6, 2, 1], [5, 3, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=0:
GoodFillings[226]:=0:
GoodFillings[227]:=0:
GoodFillings[228]:=0:
GoodFillings[229]:=0:
GoodFillings[230]:=0:
GoodFillings[231]:=0:
GoodFillings[232]:=0:
GoodFillings[233]:=0:
GoodFillings[234]:=0:
GoodFillings[235]:=0:
GoodFillings[236]:=0:
GoodFillings[237]:=0:
GoodFillings[238]:=0:
GoodFillings[239]:=0:
GoodFillings[240]:=0:
GoodFillings[241]:=0:
GoodFillings[242]:=0:
GoodFillings[243]:=0:
GoodFillings[244]:=0:
GoodFillings[245]:=0:
GoodFillings[246]:=0:
GoodFillings[247]:=0:
GoodFillings[248]:=0:
GoodFillings[249]:=0:
GoodFillings[250]:=0:
GoodFillings[251]:=0:
GoodFillings[252]:=0:
GoodFillings[253]:=0:
GoodFillings[254]:=0:
GoodFillings[255]:=0:
GoodFillings[256]:=0:
GoodFillings[257]:=0:
GoodFillings[258]:=0:
GoodFillings[259]:=0:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:
GoodFillings[1359]:=0:
GoodFillings[1360]:=0:
GoodFillings[1361]:=0:
GoodFillings[1362]:=0:
GoodFillings[1363]:=0:
GoodFillings[1364]:=0:
GoodFillings[1365]:=0:
GoodFillings[1366]:=0:
GoodFillings[1367]:=0:
GoodFillings[1368]:=0:
GoodFillings[1369]:=0:
GoodFillings[1370]:=0:
GoodFillings[1371]:=0:
GoodFillings[1372]:=0:
GoodFillings[1373]:=0:
GoodFillings[1374]:=0:
GoodFillings[1375]:=0:
GoodFillings[1376]:=0:
GoodFillings[1377]:=0:
GoodFillings[1378]:=0:
GoodFillings[1379]:=0:
GoodFillings[1380]:=0:
GoodFillings[1381]:=0:
GoodFillings[1382]:=0:
GoodFillings[1383]:=0:
GoodFillings[1384]:=0:
GoodFillings[1385]:=0:
GoodFillings[1386]:=0:
GoodFillings[1387]:=0:
GoodFillings[1388]:=0:
GoodFillings[1389]:=0:
GoodFillings[1390]:=0:


==> anc/deg9_fillings/fillings.9.1197 <==
Shape:=[[5, 3, 1], [5, 3, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:
GoodFillings[1359]:=0:
GoodFillings[1360]:=0:
GoodFillings[1361]:=0:
GoodFillings[1362]:=0:
GoodFillings[1363]:=0:
GoodFillings[1364]:=0:
GoodFillings[1365]:=0:
GoodFillings[1366]:=0:
GoodFillings[1367]:=0:
GoodFillings[1368]:=0:
GoodFillings[1369]:=0:
GoodFillings[1370]:=0:
GoodFillings[1371]:=0:
GoodFillings[1372]:=0:
GoodFillings[1373]:=0:
GoodFillings[1374]:=0:
GoodFillings[1375]:=0:
GoodFillings[1376]:=0:
GoodFillings[1377]:=0:
GoodFillings[1378]:=0:
GoodFillings[1379]:=0:
GoodFillings[1380]:=0:
GoodFillings[1381]:=0:
GoodFillings[1382]:=0:
GoodFillings[1383]:=0:
GoodFillings[1384]:=0:
GoodFillings[1385]:=0:
GoodFillings[1386]:=0:
GoodFillings[1387]:=0:
GoodFillings[1388]:=0:
GoodFillings[1389]:=0:
GoodFillings[1390]:=0:
GoodFillings[1391]:=0:
GoodFillings[1392]:=0:
GoodFillings[1393]:=0:
GoodFillings[1394]:=0:
GoodFillings[1395]:=0:
GoodFillings[1396]:=0:
GoodFillings[1397]:=0:
GoodFillings[1398]:=0:
GoodFillings[1399]:=0:
GoodFillings[1400]:=0:
GoodFillings[1401]:=0:
GoodFillings[1402]:=0:
GoodFillings[1403]:=0:
GoodFillings[1404]:=0:
GoodFillings[1405]:=0:
GoodFillings[1406]:=0:
GoodFillings[1407]:=0:
GoodFillings[1408]:=0:
GoodFillings[1409]:=0:
GoodFillings[1410]:=0:
GoodFillings[1411]:=0:
GoodFillings[1412]:=0:
GoodFillings[1413]:=0:
GoodFillings[1414]:=0:
GoodFillings[1415]:=0:
GoodFillings[1416]:=0:
GoodFillings[1417]:=0:
GoodFillings[1418]:=0:
GoodFillings[1419]:=0:
GoodFillings[1420]:=0:
GoodFillings[1421]:=0:
GoodFillings[1422]:=0:
GoodFillings[1423]:=0:
GoodFillings[1424]:=0:
GoodFillings[1425]:=0:
GoodFillings[1426]:=0:
GoodFillings[1427]:=0:
GoodFillings[1428]:=0:
GoodFillings[1429]:=0:
GoodFillings[1430]:=0:
GoodFillings[1431]:=0:
GoodFillings[1432]:=0:
GoodFillings[1433]:=0:
GoodFillings[1434]:=0:
GoodFillings[1435]:=0:
GoodFillings[1436]:=0:
GoodFillings[1437]:=0:
GoodFillings[1438]:=0:
GoodFillings[1439]:=0:
GoodFillings[1440]:=0:
GoodFillings[1441]:=0:
GoodFillings[1442]:=0:
GoodFillings[1443]:=0:
GoodFillings[1444]:=0:
GoodFillings[1445]:=0:
GoodFillings[1446]:=0:
GoodFillings[1447]:=0:
GoodFillings[1448]:=0:
GoodFillings[1449]:=0:
GoodFillings[1450]:=0:
GoodFillings[1451]:=0:
GoodFillings[1452]:=0:
GoodFillings[1453]:=0:
GoodFillings[1454]:=0:
GoodFillings[1455]:=0:
GoodFillings[1456]:=0:
GoodFillings[1457]:=0:
GoodFillings[1458]:=0:
GoodFillings[1459]:=0:
GoodFillings[1460]:=0:
GoodFillings[1461]:=0:
GoodFillings[1462]:=0:
GoodFillings[1463]:=0:
GoodFillings[1464]:=0:
GoodFillings[1465]:=0:
GoodFillings[1466]:=0:
GoodFillings[1467]:=0:
GoodFillings[1468]:=0:
GoodFillings[1469]:=0:
GoodFillings[1470]:=0:
GoodFillings[1471]:=0:
GoodFillings[1472]:=0:
GoodFillings[1473]:=0:
GoodFillings[1474]:=0:
GoodFillings[1475]:=0:
GoodFillings[1476]:=0:
GoodFillings[1477]:=0:
GoodFillings[1478]:=0:
GoodFillings[1479]:=0:
GoodFillings[1480]:=0:
GoodFillings[1481]:=0:
GoodFillings[1482]:=0:
GoodFillings[1483]:=0:
GoodFillings[1484]:=0:
GoodFillings[1485]:=0:
GoodFillings[1486]:=0:
GoodFillings[1487]:=0:
GoodFillings[1488]:=0:
GoodFillings[1489]:=0:
GoodFillings[1490]:=0:
GoodFillings[1491]:=0:
GoodFillings[1492]:=0:
GoodFillings[1493]:=0:
GoodFillings[1494]:=0:


==> anc/deg9_fillings/fillings.9.1198 <==
Shape:=[[5, 3, 1], [5, 3, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=0:
GoodFillings[256]:=0:
GoodFillings[257]:=0:
GoodFillings[258]:=0:
GoodFillings[259]:=0:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:
GoodFillings[1359]:=0:
GoodFillings[1360]:=0:
GoodFillings[1361]:=0:
GoodFillings[1362]:=0:
GoodFillings[1363]:=0:
GoodFillings[1364]:=0:
GoodFillings[1365]:=0:
GoodFillings[1366]:=0:
GoodFillings[1367]:=0:
GoodFillings[1368]:=0:
GoodFillings[1369]:=0:
GoodFillings[1370]:=0:
GoodFillings[1371]:=0:
GoodFillings[1372]:=0:
GoodFillings[1373]:=0:
GoodFillings[1374]:=0:
GoodFillings[1375]:=0:
GoodFillings[1376]:=0:
GoodFillings[1377]:=0:
GoodFillings[1378]:=0:
GoodFillings[1379]:=0:
GoodFillings[1380]:=0:
GoodFillings[1381]:=0:
GoodFillings[1382]:=0:
GoodFillings[1383]:=0:
GoodFillings[1384]:=0:
GoodFillings[1385]:=0:
GoodFillings[1386]:=0:
GoodFillings[1387]:=0:
GoodFillings[1388]:=0:
GoodFillings[1389]:=0:
GoodFillings[1390]:=0:
GoodFillings[1391]:=0:
GoodFillings[1392]:=0:
GoodFillings[1393]:=0:
GoodFillings[1394]:=0:
GoodFillings[1395]:=0:
GoodFillings[1396]:=0:
GoodFillings[1397]:=0:
GoodFillings[1398]:=0:
GoodFillings[1399]:=0:
GoodFillings[1400]:=0:
GoodFillings[1401]:=0:
GoodFillings[1402]:=0:
GoodFillings[1403]:=0:
GoodFillings[1404]:=0:
GoodFillings[1405]:=0:
GoodFillings[1406]:=0:
GoodFillings[1407]:=0:
GoodFillings[1408]:=0:
GoodFillings[1409]:=0:
GoodFillings[1410]:=0:
GoodFillings[1411]:=0:
GoodFillings[1412]:=0:
GoodFillings[1413]:=0:
GoodFillings[1414]:=0:
GoodFillings[1415]:=0:
GoodFillings[1416]:=0:
GoodFillings[1417]:=0:
GoodFillings[1418]:=0:
GoodFillings[1419]:=0:
GoodFillings[1420]:=0:
GoodFillings[1421]:=0:
GoodFillings[1422]:=0:
GoodFillings[1423]:=0:
GoodFillings[1424]:=0:
GoodFillings[1425]:=0:
GoodFillings[1426]:=0:
GoodFillings[1427]:=0:
GoodFillings[1428]:=0:
GoodFillings[1429]:=0:
GoodFillings[1430]:=0:
GoodFillings[1431]:=0:
GoodFillings[1432]:=0:
GoodFillings[1433]:=0:
GoodFillings[1434]:=0:
GoodFillings[1435]:=0:
GoodFillings[1436]:=0:
GoodFillings[1437]:=0:
GoodFillings[1438]:=0:
GoodFillings[1439]:=0:
GoodFillings[1440]:=0:
GoodFillings[1441]:=0:
GoodFillings[1442]:=0:
GoodFillings[1443]:=0:
GoodFillings[1444]:=0:
GoodFillings[1445]:=0:
GoodFillings[1446]:=0:
GoodFillings[1447]:=0:
GoodFillings[1448]:=0:
GoodFillings[1449]:=0:
GoodFillings[1450]:=0:
GoodFillings[1451]:=0:
GoodFillings[1452]:=0:
GoodFillings[1453]:=0:
GoodFillings[1454]:=0:
GoodFillings[1455]:=0:
GoodFillings[1456]:=0:
GoodFillings[1457]:=0:
GoodFillings[1458]:=0:
GoodFillings[1459]:=0:
GoodFillings[1460]:=0:
GoodFillings[1461]:=0:
GoodFillings[1462]:=0:
GoodFillings[1463]:=0:
GoodFillings[1464]:=0:
GoodFillings[1465]:=0:
GoodFillings[1466]:=0:
GoodFillings[1467]:=0:
GoodFillings[1468]:=0:
GoodFillings[1469]:=0:
GoodFillings[1470]:=0:
GoodFillings[1471]:=0:
GoodFillings[1472]:=0:
GoodFillings[1473]:=0:
GoodFillings[1474]:=0:
GoodFillings[1475]:=0:
GoodFillings[1476]:=0:
GoodFillings[1477]:=0:
GoodFillings[1478]:=0:
GoodFillings[1479]:=0:
GoodFillings[1480]:=0:
GoodFillings[1481]:=0:
GoodFillings[1482]:=0:
GoodFillings[1483]:=0:
GoodFillings[1484]:=0:
GoodFillings[1485]:=0:
GoodFillings[1486]:=0:
GoodFillings[1487]:=0:
GoodFillings[1488]:=0:
GoodFillings[1489]:=0:
GoodFillings[1490]:=0:
GoodFillings[1491]:=0:
GoodFillings[1492]:=0:
GoodFillings[1493]:=0:
GoodFillings[1494]:=0:


==> anc/deg9_fillings/fillings.9.1199 <==
Shape:=[[5, 3, 1], [5, 2, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[347]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[348]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[349]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[350]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[351]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[352]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[353]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[354]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[355]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[356]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[357]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[358]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[359]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[360]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[361]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[362]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[363]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[364]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[365]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[366]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[367]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[368]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[369]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[370]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[371]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[372]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[373]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[374]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[375]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[376]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[377]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[378]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:
GoodFillings[1359]:=0:
GoodFillings[1360]:=0:
GoodFillings[1361]:=0:
GoodFillings[1362]:=0:
GoodFillings[1363]:=0:
GoodFillings[1364]:=0:
GoodFillings[1365]:=0:
GoodFillings[1366]:=0:
GoodFillings[1367]:=0:
GoodFillings[1368]:=0:
GoodFillings[1369]:=0:
GoodFillings[1370]:=0:
GoodFillings[1371]:=0:
GoodFillings[1372]:=0:
GoodFillings[1373]:=0:
GoodFillings[1374]:=0:
GoodFillings[1375]:=0:
GoodFillings[1376]:=0:
GoodFillings[1377]:=0:
GoodFillings[1378]:=0:
GoodFillings[1379]:=0:
GoodFillings[1380]:=0:
GoodFillings[1381]:=0:
GoodFillings[1382]:=0:
GoodFillings[1383]:=0:
GoodFillings[1384]:=0:
GoodFillings[1385]:=0:
GoodFillings[1386]:=0:
GoodFillings[1387]:=0:
GoodFillings[1388]:=0:
GoodFillings[1389]:=0:
GoodFillings[1390]:=0:
GoodFillings[1391]:=0:
GoodFillings[1392]:=0:
GoodFillings[1393]:=0:
GoodFillings[1394]:=0:
GoodFillings[1395]:=0:
GoodFillings[1396]:=0:
GoodFillings[1397]:=0:
GoodFillings[1398]:=0:
GoodFillings[1399]:=0:
GoodFillings[1400]:=0:
GoodFillings[1401]:=0:
GoodFillings[1402]:=0:
GoodFillings[1403]:=0:
GoodFillings[1404]:=0:
GoodFillings[1405]:=0:
GoodFillings[1406]:=0:
GoodFillings[1407]:=0:
GoodFillings[1408]:=0:
GoodFillings[1409]:=0:
GoodFillings[1410]:=0:
GoodFillings[1411]:=0:
GoodFillings[1412]:=0:
GoodFillings[1413]:=0:
GoodFillings[1414]:=0:
GoodFillings[1415]:=0:
GoodFillings[1416]:=0:
GoodFillings[1417]:=0:
GoodFillings[1418]:=0:
GoodFillings[1419]:=0:
GoodFillings[1420]:=0:
GoodFillings[1421]:=0:
GoodFillings[1422]:=0:
GoodFillings[1423]:=0:
GoodFillings[1424]:=0:
GoodFillings[1425]:=0:
GoodFillings[1426]:=0:
GoodFillings[1427]:=0:
GoodFillings[1428]:=0:
GoodFillings[1429]:=0:
GoodFillings[1430]:=0:
GoodFillings[1431]:=0:
GoodFillings[1432]:=0:
GoodFillings[1433]:=0:
GoodFillings[1434]:=0:
GoodFillings[1435]:=0:
GoodFillings[1436]:=0:
GoodFillings[1437]:=0:
GoodFillings[1438]:=0:
GoodFillings[1439]:=0:
GoodFillings[1440]:=0:
GoodFillings[1441]:=0:
GoodFillings[1442]:=0:
GoodFillings[1443]:=0:
GoodFillings[1444]:=0:
GoodFillings[1445]:=0:
GoodFillings[1446]:=0:
GoodFillings[1447]:=0:
GoodFillings[1448]:=0:
GoodFillings[1449]:=0:
GoodFillings[1450]:=0:
GoodFillings[1451]:=0:
GoodFillings[1452]:=0:
GoodFillings[1453]:=0:
GoodFillings[1454]:=0:
GoodFillings[1455]:=0:
GoodFillings[1456]:=0:
GoodFillings[1457]:=0:
GoodFillings[1458]:=0:
GoodFillings[1459]:=0:
GoodFillings[1460]:=0:
GoodFillings[1461]:=0:
GoodFillings[1462]:=0:
GoodFillings[1463]:=0:
GoodFillings[1464]:=0:
GoodFillings[1465]:=0:
GoodFillings[1466]:=0:
GoodFillings[1467]:=0:
GoodFillings[1468]:=0:
GoodFillings[1469]:=0:
GoodFillings[1470]:=0:
GoodFillings[1471]:=0:
GoodFillings[1472]:=0:
GoodFillings[1473]:=0:
GoodFillings[1474]:=0:
GoodFillings[1475]:=0:
GoodFillings[1476]:=0:
GoodFillings[1477]:=0:
GoodFillings[1478]:=0:
GoodFillings[1479]:=0:
GoodFillings[1480]:=0:
GoodFillings[1481]:=0:
GoodFillings[1482]:=0:
GoodFillings[1483]:=0:
GoodFillings[1484]:=0:
GoodFillings[1485]:=0:
GoodFillings[1486]:=0:
GoodFillings[1487]:=0:
GoodFillings[1488]:=0:
GoodFillings[1489]:=0:
GoodFillings[1490]:=0:
GoodFillings[1491]:=0:
GoodFillings[1492]:=0:
GoodFillings[1493]:=0:
GoodFillings[1494]:=0:
GoodFillings[1495]:=0:
GoodFillings[1496]:=0:
GoodFillings[1497]:=0:
GoodFillings[1498]:=0:
GoodFillings[1499]:=0:
GoodFillings[1500]:=0:
GoodFillings[1501]:=0:
GoodFillings[1502]:=0:
GoodFillings[1503]:=0:
GoodFillings[1504]:=0:
GoodFillings[1505]:=0:
GoodFillings[1506]:=0:
GoodFillings[1507]:=0:
GoodFillings[1508]:=0:
GoodFillings[1509]:=0:
GoodFillings[1510]:=0:
GoodFillings[1511]:=0:
GoodFillings[1512]:=0:
GoodFillings[1513]:=0:
GoodFillings[1514]:=0:
GoodFillings[1515]:=0:
GoodFillings[1516]:=0:
GoodFillings[1517]:=0:
GoodFillings[1518]:=0:
GoodFillings[1519]:=0:
GoodFillings[1520]:=0:
GoodFillings[1521]:=0:
GoodFillings[1522]:=0:
GoodFillings[1523]:=0:
GoodFillings[1524]:=0:
GoodFillings[1525]:=0:
GoodFillings[1526]:=0:


==> anc/deg9_fillings/fillings.9.12 <==
Shape:=[[9], [9], [7, 1, 1], [7, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8]];


==> anc/deg9_fillings/fillings.9.120 <==
Shape:=[[8, 1], [8, 1], [7, 2], [5, 4]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7]];


==> anc/deg9_fillings/fillings.9.1200 <==
Shape:=[[5, 2, 2], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=0:
GoodFillings[198]:=0:
GoodFillings[199]:=0:
GoodFillings[200]:=0:
GoodFillings[201]:=0:
GoodFillings[202]:=0:
GoodFillings[203]:=0:
GoodFillings[204]:=0:
GoodFillings[205]:=0:
GoodFillings[206]:=0:
GoodFillings[207]:=0:
GoodFillings[208]:=0:
GoodFillings[209]:=0:
GoodFillings[210]:=0:
GoodFillings[211]:=0:
GoodFillings[212]:=0:
GoodFillings[213]:=0:
GoodFillings[214]:=0:
GoodFillings[215]:=0:
GoodFillings[216]:=0:
GoodFillings[217]:=0:
GoodFillings[218]:=0:
GoodFillings[219]:=0:
GoodFillings[220]:=0:
GoodFillings[221]:=0:
GoodFillings[222]:=0:
GoodFillings[223]:=0:
GoodFillings[224]:=0:
GoodFillings[225]:=0:
GoodFillings[226]:=0:
GoodFillings[227]:=0:
GoodFillings[228]:=0:
GoodFillings[229]:=0:
GoodFillings[230]:=0:
GoodFillings[231]:=0:
GoodFillings[232]:=0:
GoodFillings[233]:=0:
GoodFillings[234]:=0:
GoodFillings[235]:=0:
GoodFillings[236]:=0:
GoodFillings[237]:=0:
GoodFillings[238]:=0:
GoodFillings[239]:=0:
GoodFillings[240]:=0:
GoodFillings[241]:=0:
GoodFillings[242]:=0:
GoodFillings[243]:=0:
GoodFillings[244]:=0:
GoodFillings[245]:=0:
GoodFillings[246]:=0:
GoodFillings[247]:=0:
GoodFillings[248]:=0:
GoodFillings[249]:=0:
GoodFillings[250]:=0:
GoodFillings[251]:=0:
GoodFillings[252]:=0:
GoodFillings[253]:=0:
GoodFillings[254]:=0:
GoodFillings[255]:=0:
GoodFillings[256]:=0:
GoodFillings[257]:=0:
GoodFillings[258]:=0:
GoodFillings[259]:=0:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:
GoodFillings[1359]:=0:
GoodFillings[1360]:=0:
GoodFillings[1361]:=0:
GoodFillings[1362]:=0:
GoodFillings[1363]:=0:
GoodFillings[1364]:=0:
GoodFillings[1365]:=0:
GoodFillings[1366]:=0:
GoodFillings[1367]:=0:
GoodFillings[1368]:=0:
GoodFillings[1369]:=0:
GoodFillings[1370]:=0:
GoodFillings[1371]:=0:
GoodFillings[1372]:=0:
GoodFillings[1373]:=0:
GoodFillings[1374]:=0:
GoodFillings[1375]:=0:
GoodFillings[1376]:=0:
GoodFillings[1377]:=0:
GoodFillings[1378]:=0:
GoodFillings[1379]:=0:
GoodFillings[1380]:=0:
GoodFillings[1381]:=0:
GoodFillings[1382]:=0:
GoodFillings[1383]:=0:
GoodFillings[1384]:=0:
GoodFillings[1385]:=0:
GoodFillings[1386]:=0:
GoodFillings[1387]:=0:
GoodFillings[1388]:=0:
GoodFillings[1389]:=0:
GoodFillings[1390]:=0:
GoodFillings[1391]:=0:
GoodFillings[1392]:=0:
GoodFillings[1393]:=0:
GoodFillings[1394]:=0:
GoodFillings[1395]:=0:
GoodFillings[1396]:=0:
GoodFillings[1397]:=0:
GoodFillings[1398]:=0:
GoodFillings[1399]:=0:
GoodFillings[1400]:=0:
GoodFillings[1401]:=0:
GoodFillings[1402]:=0:
GoodFillings[1403]:=0:
GoodFillings[1404]:=0:
GoodFillings[1405]:=0:
GoodFillings[1406]:=0:
GoodFillings[1407]:=0:
GoodFillings[1408]:=0:
GoodFillings[1409]:=0:
GoodFillings[1410]:=0:
GoodFillings[1411]:=0:
GoodFillings[1412]:=0:
GoodFillings[1413]:=0:
GoodFillings[1414]:=0:
GoodFillings[1415]:=0:
GoodFillings[1416]:=0:
GoodFillings[1417]:=0:
GoodFillings[1418]:=0:
GoodFillings[1419]:=0:
GoodFillings[1420]:=0:
GoodFillings[1421]:=0:
GoodFillings[1422]:=0:
GoodFillings[1423]:=0:
GoodFillings[1424]:=0:
GoodFillings[1425]:=0:
GoodFillings[1426]:=0:
GoodFillings[1427]:=0:
GoodFillings[1428]:=0:
GoodFillings[1429]:=0:
GoodFillings[1430]:=0:
GoodFillings[1431]:=0:
GoodFillings[1432]:=0:
GoodFillings[1433]:=0:
GoodFillings[1434]:=0:
GoodFillings[1435]:=0:
GoodFillings[1436]:=0:
GoodFillings[1437]:=0:
GoodFillings[1438]:=0:
GoodFillings[1439]:=0:
GoodFillings[1440]:=0:
GoodFillings[1441]:=0:
GoodFillings[1442]:=0:
GoodFillings[1443]:=0:
GoodFillings[1444]:=0:
GoodFillings[1445]:=0:
GoodFillings[1446]:=0:
GoodFillings[1447]:=0:
GoodFillings[1448]:=0:
GoodFillings[1449]:=0:
GoodFillings[1450]:=0:
GoodFillings[1451]:=0:
GoodFillings[1452]:=0:
GoodFillings[1453]:=0:
GoodFillings[1454]:=0:
GoodFillings[1455]:=0:
GoodFillings[1456]:=0:
GoodFillings[1457]:=0:
GoodFillings[1458]:=0:
GoodFillings[1459]:=0:
GoodFillings[1460]:=0:
GoodFillings[1461]:=0:
GoodFillings[1462]:=0:
GoodFillings[1463]:=0:
GoodFillings[1464]:=0:
GoodFillings[1465]:=0:
GoodFillings[1466]:=0:
GoodFillings[1467]:=0:
GoodFillings[1468]:=0:
GoodFillings[1469]:=0:
GoodFillings[1470]:=0:
GoodFillings[1471]:=0:
GoodFillings[1472]:=0:
GoodFillings[1473]:=0:
GoodFillings[1474]:=0:
GoodFillings[1475]:=0:
GoodFillings[1476]:=0:
GoodFillings[1477]:=0:
GoodFillings[1478]:=0:
GoodFillings[1479]:=0:
GoodFillings[1480]:=0:
GoodFillings[1481]:=0:
GoodFillings[1482]:=0:
GoodFillings[1483]:=0:
GoodFillings[1484]:=0:
GoodFillings[1485]:=0:
GoodFillings[1486]:=0:
GoodFillings[1487]:=0:
GoodFillings[1488]:=0:
GoodFillings[1489]:=0:
GoodFillings[1490]:=0:
GoodFillings[1491]:=0:
GoodFillings[1492]:=0:
GoodFillings[1493]:=0:
GoodFillings[1494]:=0:
GoodFillings[1495]:=0:
GoodFillings[1496]:=0:
GoodFillings[1497]:=0:
GoodFillings[1498]:=0:
GoodFillings[1499]:=0:
GoodFillings[1500]:=0:
GoodFillings[1501]:=0:
GoodFillings[1502]:=0:
GoodFillings[1503]:=0:
GoodFillings[1504]:=0:
GoodFillings[1505]:=0:
GoodFillings[1506]:=0:
GoodFillings[1507]:=0:
GoodFillings[1508]:=0:
GoodFillings[1509]:=0:
GoodFillings[1510]:=0:
GoodFillings[1511]:=0:
GoodFillings[1512]:=0:
GoodFillings[1513]:=0:
GoodFillings[1514]:=0:
GoodFillings[1515]:=0:
GoodFillings[1516]:=0:
GoodFillings[1517]:=0:
GoodFillings[1518]:=0:
GoodFillings[1519]:=0:
GoodFillings[1520]:=0:
GoodFillings[1521]:=0:
GoodFillings[1522]:=0:
GoodFillings[1523]:=0:
GoodFillings[1524]:=0:
GoodFillings[1525]:=0:
GoodFillings[1526]:=0:
GoodFillings[1527]:=0:
GoodFillings[1528]:=0:
GoodFillings[1529]:=0:
GoodFillings[1530]:=0:
GoodFillings[1531]:=0:
GoodFillings[1532]:=0:
GoodFillings[1533]:=0:
GoodFillings[1534]:=0:
GoodFillings[1535]:=0:
GoodFillings[1536]:=0:
GoodFillings[1537]:=0:
GoodFillings[1538]:=0:
GoodFillings[1539]:=0:
GoodFillings[1540]:=0:
GoodFillings[1541]:=0:
GoodFillings[1542]:=0:
GoodFillings[1543]:=0:
GoodFillings[1544]:=0:
GoodFillings[1545]:=0:
GoodFillings[1546]:=0:
GoodFillings[1547]:=0:
GoodFillings[1548]:=0:
GoodFillings[1549]:=0:
GoodFillings[1550]:=0:
GoodFillings[1551]:=0:
GoodFillings[1552]:=0:
GoodFillings[1553]:=0:
GoodFillings[1554]:=0:
GoodFillings[1555]:=0:
GoodFillings[1556]:=0:
GoodFillings[1557]:=0:
GoodFillings[1558]:=0:
GoodFillings[1559]:=0:
GoodFillings[1560]:=0:
GoodFillings[1561]:=0:
GoodFillings[1562]:=0:
GoodFillings[1563]:=0:
GoodFillings[1564]:=0:
GoodFillings[1565]:=0:
GoodFillings[1566]:=0:
GoodFillings[1567]:=0:
GoodFillings[1568]:=0:
GoodFillings[1569]:=0:
GoodFillings[1570]:=0:
GoodFillings[1571]:=0:
GoodFillings[1572]:=0:
GoodFillings[1573]:=0:


==> anc/deg9_fillings/fillings.9.1201 <==
Shape:=[[5, 3, 1], [5, 3, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=0:
GoodFillings[209]:=0:
GoodFillings[210]:=0:
GoodFillings[211]:=0:
GoodFillings[212]:=0:
GoodFillings[213]:=0:
GoodFillings[214]:=0:
GoodFillings[215]:=0:
GoodFillings[216]:=0:
GoodFillings[217]:=0:
GoodFillings[218]:=0:
GoodFillings[219]:=0:
GoodFillings[220]:=0:
GoodFillings[221]:=0:
GoodFillings[222]:=0:
GoodFillings[223]:=0:
GoodFillings[224]:=0:
GoodFillings[225]:=0:
GoodFillings[226]:=0:
GoodFillings[227]:=0:
GoodFillings[228]:=0:
GoodFillings[229]:=0:
GoodFillings[230]:=0:
GoodFillings[231]:=0:
GoodFillings[232]:=0:
GoodFillings[233]:=0:
GoodFillings[234]:=0:
GoodFillings[235]:=0:
GoodFillings[236]:=0:
GoodFillings[237]:=0:
GoodFillings[238]:=0:
GoodFillings[239]:=0:
GoodFillings[240]:=0:
GoodFillings[241]:=0:
GoodFillings[242]:=0:
GoodFillings[243]:=0:
GoodFillings[244]:=0:
GoodFillings[245]:=0:
GoodFillings[246]:=0:
GoodFillings[247]:=0:
GoodFillings[248]:=0:
GoodFillings[249]:=0:
GoodFillings[250]:=0:
GoodFillings[251]:=0:
GoodFillings[252]:=0:
GoodFillings[253]:=0:
GoodFillings[254]:=0:
GoodFillings[255]:=0:
GoodFillings[256]:=0:
GoodFillings[257]:=0:
GoodFillings[258]:=0:
GoodFillings[259]:=0:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:
GoodFillings[1359]:=0:
GoodFillings[1360]:=0:
GoodFillings[1361]:=0:
GoodFillings[1362]:=0:
GoodFillings[1363]:=0:
GoodFillings[1364]:=0:
GoodFillings[1365]:=0:
GoodFillings[1366]:=0:
GoodFillings[1367]:=0:
GoodFillings[1368]:=0:
GoodFillings[1369]:=0:
GoodFillings[1370]:=0:
GoodFillings[1371]:=0:
GoodFillings[1372]:=0:
GoodFillings[1373]:=0:
GoodFillings[1374]:=0:
GoodFillings[1375]:=0:
GoodFillings[1376]:=0:
GoodFillings[1377]:=0:
GoodFillings[1378]:=0:
GoodFillings[1379]:=0:
GoodFillings[1380]:=0:
GoodFillings[1381]:=0:
GoodFillings[1382]:=0:
GoodFillings[1383]:=0:
GoodFillings[1384]:=0:
GoodFillings[1385]:=0:
GoodFillings[1386]:=0:
GoodFillings[1387]:=0:
GoodFillings[1388]:=0:
GoodFillings[1389]:=0:
GoodFillings[1390]:=0:
GoodFillings[1391]:=0:
GoodFillings[1392]:=0:
GoodFillings[1393]:=0:
GoodFillings[1394]:=0:
GoodFillings[1395]:=0:
GoodFillings[1396]:=0:
GoodFillings[1397]:=0:
GoodFillings[1398]:=0:
GoodFillings[1399]:=0:
GoodFillings[1400]:=0:
GoodFillings[1401]:=0:
GoodFillings[1402]:=0:
GoodFillings[1403]:=0:
GoodFillings[1404]:=0:
GoodFillings[1405]:=0:
GoodFillings[1406]:=0:
GoodFillings[1407]:=0:
GoodFillings[1408]:=0:
GoodFillings[1409]:=0:
GoodFillings[1410]:=0:
GoodFillings[1411]:=0:
GoodFillings[1412]:=0:
GoodFillings[1413]:=0:
GoodFillings[1414]:=0:
GoodFillings[1415]:=0:
GoodFillings[1416]:=0:
GoodFillings[1417]:=0:
GoodFillings[1418]:=0:
GoodFillings[1419]:=0:
GoodFillings[1420]:=0:
GoodFillings[1421]:=0:
GoodFillings[1422]:=0:
GoodFillings[1423]:=0:
GoodFillings[1424]:=0:
GoodFillings[1425]:=0:
GoodFillings[1426]:=0:
GoodFillings[1427]:=0:
GoodFillings[1428]:=0:
GoodFillings[1429]:=0:
GoodFillings[1430]:=0:
GoodFillings[1431]:=0:
GoodFillings[1432]:=0:
GoodFillings[1433]:=0:
GoodFillings[1434]:=0:
GoodFillings[1435]:=0:
GoodFillings[1436]:=0:
GoodFillings[1437]:=0:
GoodFillings[1438]:=0:
GoodFillings[1439]:=0:
GoodFillings[1440]:=0:
GoodFillings[1441]:=0:
GoodFillings[1442]:=0:
GoodFillings[1443]:=0:
GoodFillings[1444]:=0:
GoodFillings[1445]:=0:
GoodFillings[1446]:=0:
GoodFillings[1447]:=0:
GoodFillings[1448]:=0:
GoodFillings[1449]:=0:
GoodFillings[1450]:=0:
GoodFillings[1451]:=0:
GoodFillings[1452]:=0:
GoodFillings[1453]:=0:
GoodFillings[1454]:=0:
GoodFillings[1455]:=0:
GoodFillings[1456]:=0:
GoodFillings[1457]:=0:
GoodFillings[1458]:=0:
GoodFillings[1459]:=0:
GoodFillings[1460]:=0:
GoodFillings[1461]:=0:
GoodFillings[1462]:=0:
GoodFillings[1463]:=0:
GoodFillings[1464]:=0:
GoodFillings[1465]:=0:
GoodFillings[1466]:=0:
GoodFillings[1467]:=0:
GoodFillings[1468]:=0:
GoodFillings[1469]:=0:
GoodFillings[1470]:=0:
GoodFillings[1471]:=0:
GoodFillings[1472]:=0:
GoodFillings[1473]:=0:
GoodFillings[1474]:=0:
GoodFillings[1475]:=0:
GoodFillings[1476]:=0:
GoodFillings[1477]:=0:
GoodFillings[1478]:=0:
GoodFillings[1479]:=0:
GoodFillings[1480]:=0:
GoodFillings[1481]:=0:
GoodFillings[1482]:=0:
GoodFillings[1483]:=0:
GoodFillings[1484]:=0:
GoodFillings[1485]:=0:
GoodFillings[1486]:=0:
GoodFillings[1487]:=0:
GoodFillings[1488]:=0:
GoodFillings[1489]:=0:
GoodFillings[1490]:=0:
GoodFillings[1491]:=0:
GoodFillings[1492]:=0:
GoodFillings[1493]:=0:
GoodFillings[1494]:=0:
GoodFillings[1495]:=0:
GoodFillings[1496]:=0:
GoodFillings[1497]:=0:
GoodFillings[1498]:=0:
GoodFillings[1499]:=0:
GoodFillings[1500]:=0:
GoodFillings[1501]:=0:
GoodFillings[1502]:=0:
GoodFillings[1503]:=0:
GoodFillings[1504]:=0:
GoodFillings[1505]:=0:
GoodFillings[1506]:=0:
GoodFillings[1507]:=0:
GoodFillings[1508]:=0:
GoodFillings[1509]:=0:
GoodFillings[1510]:=0:
GoodFillings[1511]:=0:
GoodFillings[1512]:=0:
GoodFillings[1513]:=0:
GoodFillings[1514]:=0:
GoodFillings[1515]:=0:
GoodFillings[1516]:=0:
GoodFillings[1517]:=0:
GoodFillings[1518]:=0:
GoodFillings[1519]:=0:
GoodFillings[1520]:=0:
GoodFillings[1521]:=0:
GoodFillings[1522]:=0:
GoodFillings[1523]:=0:
GoodFillings[1524]:=0:
GoodFillings[1525]:=0:
GoodFillings[1526]:=0:
GoodFillings[1527]:=0:
GoodFillings[1528]:=0:
GoodFillings[1529]:=0:
GoodFillings[1530]:=0:
GoodFillings[1531]:=0:
GoodFillings[1532]:=0:
GoodFillings[1533]:=0:
GoodFillings[1534]:=0:
GoodFillings[1535]:=0:
GoodFillings[1536]:=0:
GoodFillings[1537]:=0:
GoodFillings[1538]:=0:
GoodFillings[1539]:=0:
GoodFillings[1540]:=0:
GoodFillings[1541]:=0:
GoodFillings[1542]:=0:
GoodFillings[1543]:=0:
GoodFillings[1544]:=0:
GoodFillings[1545]:=0:
GoodFillings[1546]:=0:
GoodFillings[1547]:=0:
GoodFillings[1548]:=0:
GoodFillings[1549]:=0:
GoodFillings[1550]:=0:
GoodFillings[1551]:=0:
GoodFillings[1552]:=0:
GoodFillings[1553]:=0:
GoodFillings[1554]:=0:
GoodFillings[1555]:=0:
GoodFillings[1556]:=0:
GoodFillings[1557]:=0:
GoodFillings[1558]:=0:
GoodFillings[1559]:=0:
GoodFillings[1560]:=0:
GoodFillings[1561]:=0:
GoodFillings[1562]:=0:
GoodFillings[1563]:=0:
GoodFillings[1564]:=0:
GoodFillings[1565]:=0:
GoodFillings[1566]:=0:
GoodFillings[1567]:=0:
GoodFillings[1568]:=0:
GoodFillings[1569]:=0:
GoodFillings[1570]:=0:
GoodFillings[1571]:=0:
GoodFillings[1572]:=0:
GoodFillings[1573]:=0:
GoodFillings[1574]:=0:
GoodFillings[1575]:=0:
GoodFillings[1576]:=0:
GoodFillings[1577]:=0:
GoodFillings[1578]:=0:
GoodFillings[1579]:=0:
GoodFillings[1580]:=0:
GoodFillings[1581]:=0:
GoodFillings[1582]:=0:
GoodFillings[1583]:=0:
GoodFillings[1584]:=0:
GoodFillings[1585]:=0:
GoodFillings[1586]:=0:
GoodFillings[1587]:=0:
GoodFillings[1588]:=0:
GoodFillings[1589]:=0:
GoodFillings[1590]:=0:
GoodFillings[1591]:=0:
GoodFillings[1592]:=0:
GoodFillings[1593]:=0:
GoodFillings[1594]:=0:
GoodFillings[1595]:=0:
GoodFillings[1596]:=0:
GoodFillings[1597]:=0:
GoodFillings[1598]:=0:
GoodFillings[1599]:=0:
GoodFillings[1600]:=0:
GoodFillings[1601]:=0:
GoodFillings[1602]:=0:
GoodFillings[1603]:=0:
GoodFillings[1604]:=0:
GoodFillings[1605]:=0:
GoodFillings[1606]:=0:
GoodFillings[1607]:=0:
GoodFillings[1608]:=0:
GoodFillings[1609]:=0:
GoodFillings[1610]:=0:
GoodFillings[1611]:=0:
GoodFillings[1612]:=0:
GoodFillings[1613]:=0:
GoodFillings[1614]:=0:
GoodFillings[1615]:=0:
GoodFillings[1616]:=0:
GoodFillings[1617]:=0:
GoodFillings[1618]:=0:
GoodFillings[1619]:=0:
GoodFillings[1620]:=0:
GoodFillings[1621]:=0:
GoodFillings[1622]:=0:
GoodFillings[1623]:=0:
GoodFillings[1624]:=0:
GoodFillings[1625]:=0:
GoodFillings[1626]:=0:
GoodFillings[1627]:=0:
GoodFillings[1628]:=0:
GoodFillings[1629]:=0:
GoodFillings[1630]:=0:
GoodFillings[1631]:=0:
GoodFillings[1632]:=0:
GoodFillings[1633]:=0:
GoodFillings[1634]:=0:
GoodFillings[1635]:=0:
GoodFillings[1636]:=0:
GoodFillings[1637]:=0:
GoodFillings[1638]:=0:
GoodFillings[1639]:=0:
GoodFillings[1640]:=0:
GoodFillings[1641]:=0:
GoodFillings[1642]:=0:
GoodFillings[1643]:=0:
GoodFillings[1644]:=0:
GoodFillings[1645]:=0:
GoodFillings[1646]:=0:
GoodFillings[1647]:=0:
GoodFillings[1648]:=0:
GoodFillings[1649]:=0:
GoodFillings[1650]:=0:
GoodFillings[1651]:=0:
GoodFillings[1652]:=0:
GoodFillings[1653]:=0:
GoodFillings[1654]:=0:
GoodFillings[1655]:=0:
GoodFillings[1656]:=0:
GoodFillings[1657]:=0:
GoodFillings[1658]:=0:
GoodFillings[1659]:=0:
GoodFillings[1660]:=0:
GoodFillings[1661]:=0:
GoodFillings[1662]:=0:
GoodFillings[1663]:=0:
GoodFillings[1664]:=0:
GoodFillings[1665]:=0:
GoodFillings[1666]:=0:
GoodFillings[1667]:=0:
GoodFillings[1668]:=0:
GoodFillings[1669]:=0:
GoodFillings[1670]:=0:
GoodFillings[1671]:=0:
GoodFillings[1672]:=0:
GoodFillings[1673]:=0:
GoodFillings[1674]:=0:
GoodFillings[1675]:=0:
GoodFillings[1676]:=0:
GoodFillings[1677]:=0:
GoodFillings[1678]:=0:
GoodFillings[1679]:=0:
GoodFillings[1680]:=0:
GoodFillings[1681]:=0:
GoodFillings[1682]:=0:
GoodFillings[1683]:=0:
GoodFillings[1684]:=0:
GoodFillings[1685]:=0:
GoodFillings[1686]:=0:
GoodFillings[1687]:=0:
GoodFillings[1688]:=0:
GoodFillings[1689]:=0:
GoodFillings[1690]:=0:
GoodFillings[1691]:=0:
GoodFillings[1692]:=0:
GoodFillings[1693]:=0:
GoodFillings[1694]:=0:
GoodFillings[1695]:=0:
GoodFillings[1696]:=0:
GoodFillings[1697]:=0:
GoodFillings[1698]:=0:
GoodFillings[1699]:=0:
GoodFillings[1700]:=0:
GoodFillings[1701]:=0:
GoodFillings[1702]:=0:
GoodFillings[1703]:=0:
GoodFillings[1704]:=0:
GoodFillings[1705]:=0:
GoodFillings[1706]:=0:
GoodFillings[1707]:=0:
GoodFillings[1708]:=0:
GoodFillings[1709]:=0:
GoodFillings[1710]:=0:
GoodFillings[1711]:=0:
GoodFillings[1712]:=0:
GoodFillings[1713]:=0:
GoodFillings[1714]:=0:
GoodFillings[1715]:=0:
GoodFillings[1716]:=0:
GoodFillings[1717]:=0:
GoodFillings[1718]:=0:
GoodFillings[1719]:=0:
GoodFillings[1720]:=0:
GoodFillings[1721]:=0:
GoodFillings[1722]:=0:
GoodFillings[1723]:=0:
GoodFillings[1724]:=0:
GoodFillings[1725]:=0:
GoodFillings[1726]:=0:
GoodFillings[1727]:=0:
GoodFillings[1728]:=0:
GoodFillings[1729]:=0:
GoodFillings[1730]:=0:
GoodFillings[1731]:=0:
GoodFillings[1732]:=0:
GoodFillings[1733]:=0:
GoodFillings[1734]:=0:
GoodFillings[1735]:=0:
GoodFillings[1736]:=0:
GoodFillings[1737]:=0:
GoodFillings[1738]:=0:
GoodFillings[1739]:=0:
GoodFillings[1740]:=0:
GoodFillings[1741]:=0:
GoodFillings[1742]:=0:
GoodFillings[1743]:=0:
GoodFillings[1744]:=0:
GoodFillings[1745]:=0:
GoodFillings[1746]:=0:
GoodFillings[1747]:=0:
GoodFillings[1748]:=0:
GoodFillings[1749]:=0:
GoodFillings[1750]:=0:
GoodFillings[1751]:=0:
GoodFillings[1752]:=0:
GoodFillings[1753]:=0:
GoodFillings[1754]:=0:
GoodFillings[1755]:=0:
GoodFillings[1756]:=0:
GoodFillings[1757]:=0:
GoodFillings[1758]:=0:
GoodFillings[1759]:=0:
GoodFillings[1760]:=0:
GoodFillings[1761]:=0:
GoodFillings[1762]:=0:
GoodFillings[1763]:=0:
GoodFillings[1764]:=0:
GoodFillings[1765]:=0:
GoodFillings[1766]:=0:
GoodFillings[1767]:=0:
GoodFillings[1768]:=0:
GoodFillings[1769]:=0:
GoodFillings[1770]:=0:
GoodFillings[1771]:=0:
GoodFillings[1772]:=0:
GoodFillings[1773]:=0:
GoodFillings[1774]:=0:
GoodFillings[1775]:=0:
GoodFillings[1776]:=0:
GoodFillings[1777]:=0:
GoodFillings[1778]:=0:
GoodFillings[1779]:=0:
GoodFillings[1780]:=0:
GoodFillings[1781]:=0:
GoodFillings[1782]:=0:
GoodFillings[1783]:=0:
GoodFillings[1784]:=0:
GoodFillings[1785]:=0:
GoodFillings[1786]:=0:
GoodFillings[1787]:=0:
GoodFillings[1788]:=0:
GoodFillings[1789]:=0:
GoodFillings[1790]:=0:
GoodFillings[1791]:=0:
GoodFillings[1792]:=0:
GoodFillings[1793]:=0:
GoodFillings[1794]:=0:
GoodFillings[1795]:=0:
GoodFillings[1796]:=0:
GoodFillings[1797]:=0:
GoodFillings[1798]:=0:
GoodFillings[1799]:=0:
GoodFillings[1800]:=0:
GoodFillings[1801]:=0:
GoodFillings[1802]:=0:
GoodFillings[1803]:=0:
GoodFillings[1804]:=0:
GoodFillings[1805]:=0:
GoodFillings[1806]:=0:
GoodFillings[1807]:=0:
GoodFillings[1808]:=0:
GoodFillings[1809]:=0:
GoodFillings[1810]:=0:
GoodFillings[1811]:=0:
GoodFillings[1812]:=0:
GoodFillings[1813]:=0:
GoodFillings[1814]:=0:
GoodFillings[1815]:=0:
GoodFillings[1816]:=0:
GoodFillings[1817]:=0:
GoodFillings[1818]:=0:
GoodFillings[1819]:=0:
GoodFillings[1820]:=0:
GoodFillings[1821]:=0:
GoodFillings[1822]:=0:
GoodFillings[1823]:=0:
GoodFillings[1824]:=0:
GoodFillings[1825]:=0:
GoodFillings[1826]:=0:
GoodFillings[1827]:=0:
GoodFillings[1828]:=0:
GoodFillings[1829]:=0:
GoodFillings[1830]:=0:
GoodFillings[1831]:=0:
GoodFillings[1832]:=0:
GoodFillings[1833]:=0:
GoodFillings[1834]:=0:
GoodFillings[1835]:=0:
GoodFillings[1836]:=0:
GoodFillings[1837]:=0:
GoodFillings[1838]:=0:
GoodFillings[1839]:=0:
GoodFillings[1840]:=0:
GoodFillings[1841]:=0:
GoodFillings[1842]:=0:
GoodFillings[1843]:=0:
GoodFillings[1844]:=0:
GoodFillings[1845]:=0:
GoodFillings[1846]:=0:
GoodFillings[1847]:=0:
GoodFillings[1848]:=0:
GoodFillings[1849]:=0:
GoodFillings[1850]:=0:
GoodFillings[1851]:=0:
GoodFillings[1852]:=0:
GoodFillings[1853]:=0:
GoodFillings[1854]:=0:
GoodFillings[1855]:=0:
GoodFillings[1856]:=0:
GoodFillings[1857]:=0:
GoodFillings[1858]:=0:
GoodFillings[1859]:=0:
GoodFillings[1860]:=0:
GoodFillings[1861]:=0:
GoodFillings[1862]:=0:
GoodFillings[1863]:=0:
GoodFillings[1864]:=0:
GoodFillings[1865]:=0:
GoodFillings[1866]:=0:
GoodFillings[1867]:=0:
GoodFillings[1868]:=0:
GoodFillings[1869]:=0:
GoodFillings[1870]:=0:
GoodFillings[1871]:=0:
GoodFillings[1872]:=0:
GoodFillings[1873]:=0:
GoodFillings[1874]:=0:
GoodFillings[1875]:=0:
GoodFillings[1876]:=0:
GoodFillings[1877]:=0:
GoodFillings[1878]:=0:
GoodFillings[1879]:=0:
GoodFillings[1880]:=0:
GoodFillings[1881]:=0:
GoodFillings[1882]:=0:
GoodFillings[1883]:=0:
GoodFillings[1884]:=0:
GoodFillings[1885]:=0:
GoodFillings[1886]:=0:
GoodFillings[1887]:=0:
GoodFillings[1888]:=0:
GoodFillings[1889]:=0:
GoodFillings[1890]:=0:
GoodFillings[1891]:=0:
GoodFillings[1892]:=0:
GoodFillings[1893]:=0:
GoodFillings[1894]:=0:
GoodFillings[1895]:=0:
GoodFillings[1896]:=0:
GoodFillings[1897]:=0:
GoodFillings[1898]:=0:
GoodFillings[1899]:=0:
GoodFillings[1900]:=0:
GoodFillings[1901]:=0:
GoodFillings[1902]:=0:
GoodFillings[1903]:=0:
GoodFillings[1904]:=0:
GoodFillings[1905]:=0:
GoodFillings[1906]:=0:
GoodFillings[1907]:=0:
GoodFillings[1908]:=0:
GoodFillings[1909]:=0:
GoodFillings[1910]:=0:
GoodFillings[1911]:=0:
GoodFillings[1912]:=0:
GoodFillings[1913]:=0:
GoodFillings[1914]:=0:
GoodFillings[1915]:=0:
GoodFillings[1916]:=0:
GoodFillings[1917]:=0:
GoodFillings[1918]:=0:
GoodFillings[1919]:=0:
GoodFillings[1920]:=0:
GoodFillings[1921]:=0:
GoodFillings[1922]:=0:
GoodFillings[1923]:=0:
GoodFillings[1924]:=0:
GoodFillings[1925]:=0:
GoodFillings[1926]:=0:
GoodFillings[1927]:=0:
GoodFillings[1928]:=0:
GoodFillings[1929]:=0:
GoodFillings[1930]:=0:
GoodFillings[1931]:=0:
GoodFillings[1932]:=0:
GoodFillings[1933]:=0:
GoodFillings[1934]:=0:
GoodFillings[1935]:=0:
GoodFillings[1936]:=0:
GoodFillings[1937]:=0:
GoodFillings[1938]:=0:
GoodFillings[1939]:=0:
GoodFillings[1940]:=0:
GoodFillings[1941]:=0:
GoodFillings[1942]:=0:
GoodFillings[1943]:=0:
GoodFillings[1944]:=0:
GoodFillings[1945]:=0:
GoodFillings[1946]:=0:
GoodFillings[1947]:=0:
GoodFillings[1948]:=0:
GoodFillings[1949]:=0:
GoodFillings[1950]:=0:
GoodFillings[1951]:=0:
GoodFillings[1952]:=0:
GoodFillings[1953]:=0:
GoodFillings[1954]:=0:
GoodFillings[1955]:=0:
GoodFillings[1956]:=0:
GoodFillings[1957]:=0:
GoodFillings[1958]:=0:
GoodFillings[1959]:=0:
GoodFillings[1960]:=0:
GoodFillings[1961]:=0:
GoodFillings[1962]:=0:
GoodFillings[1963]:=0:
GoodFillings[1964]:=0:
GoodFillings[1965]:=0:
GoodFillings[1966]:=0:
GoodFillings[1967]:=0:
GoodFillings[1968]:=0:
GoodFillings[1969]:=0:
GoodFillings[1970]:=0:
GoodFillings[1971]:=0:
GoodFillings[1972]:=0:
GoodFillings[1973]:=0:
GoodFillings[1974]:=0:
GoodFillings[1975]:=0:
GoodFillings[1976]:=0:
GoodFillings[1977]:=0:
GoodFillings[1978]:=0:
GoodFillings[1979]:=0:
GoodFillings[1980]:=0:
GoodFillings[1981]:=0:
GoodFillings[1982]:=0:
GoodFillings[1983]:=0:
GoodFillings[1984]:=0:
GoodFillings[1985]:=0:
GoodFillings[1986]:=0:
GoodFillings[1987]:=0:
GoodFillings[1988]:=0:
GoodFillings[1989]:=0:
GoodFillings[1990]:=0:
GoodFillings[1991]:=0:
GoodFillings[1992]:=0:
GoodFillings[1993]:=0:
GoodFillings[1994]:=0:
GoodFillings[1995]:=0:
GoodFillings[1996]:=0:
GoodFillings[1997]:=0:
GoodFillings[1998]:=0:
GoodFillings[1999]:=0:
GoodFillings[2000]:=0:
GoodFillings[2001]:=0:
GoodFillings[2002]:=0:
GoodFillings[2003]:=0:
GoodFillings[2004]:=0:
GoodFillings[2005]:=0:
GoodFillings[2006]:=0:
GoodFillings[2007]:=0:
GoodFillings[2008]:=0:
GoodFillings[2009]:=0:
GoodFillings[2010]:=0:
GoodFillings[2011]:=0:
GoodFillings[2012]:=0:
GoodFillings[2013]:=0:
GoodFillings[2014]:=0:
GoodFillings[2015]:=0:
GoodFillings[2016]:=0:
GoodFillings[2017]:=0:
GoodFillings[2018]:=0:
GoodFillings[2019]:=0:
GoodFillings[2020]:=0:
GoodFillings[2021]:=0:
GoodFillings[2022]:=0:
GoodFillings[2023]:=0:
GoodFillings[2024]:=0:
GoodFillings[2025]:=0:
GoodFillings[2026]:=0:
GoodFillings[2027]:=0:
GoodFillings[2028]:=0:
GoodFillings[2029]:=0:
GoodFillings[2030]:=0:
GoodFillings[2031]:=0:
GoodFillings[2032]:=0:
GoodFillings[2033]:=0:
GoodFillings[2034]:=0:
GoodFillings[2035]:=0:


==> anc/deg9_fillings/fillings.9.1202 <==
Shape:=[[5, 3, 1], [5, 3, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=0:
GoodFillings[172]:=0:
GoodFillings[173]:=0:
GoodFillings[174]:=0:
GoodFillings[175]:=0:
GoodFillings[176]:=0:
GoodFillings[177]:=0:
GoodFillings[178]:=0:
GoodFillings[179]:=0:
GoodFillings[180]:=0:
GoodFillings[181]:=0:
GoodFillings[182]:=0:
GoodFillings[183]:=0:
GoodFillings[184]:=0:
GoodFillings[185]:=0:
GoodFillings[186]:=0:
GoodFillings[187]:=0:
GoodFillings[188]:=0:
GoodFillings[189]:=0:
GoodFillings[190]:=0:
GoodFillings[191]:=0:
GoodFillings[192]:=0:
GoodFillings[193]:=0:
GoodFillings[194]:=0:
GoodFillings[195]:=0:
GoodFillings[196]:=0:
GoodFillings[197]:=0:
GoodFillings[198]:=0:
GoodFillings[199]:=0:
GoodFillings[200]:=0:
GoodFillings[201]:=0:
GoodFillings[202]:=0:
GoodFillings[203]:=0:
GoodFillings[204]:=0:
GoodFillings[205]:=0:
GoodFillings[206]:=0:
GoodFillings[207]:=0:
GoodFillings[208]:=0:
GoodFillings[209]:=0:
GoodFillings[210]:=0:
GoodFillings[211]:=0:
GoodFillings[212]:=0:
GoodFillings[213]:=0:
GoodFillings[214]:=0:
GoodFillings[215]:=0:
GoodFillings[216]:=0:
GoodFillings[217]:=0:
GoodFillings[218]:=0:
GoodFillings[219]:=0:
GoodFillings[220]:=0:
GoodFillings[221]:=0:
GoodFillings[222]:=0:
GoodFillings[223]:=0:
GoodFillings[224]:=0:
GoodFillings[225]:=0:
GoodFillings[226]:=0:
GoodFillings[227]:=0:
GoodFillings[228]:=0:
GoodFillings[229]:=0:
GoodFillings[230]:=0:
GoodFillings[231]:=0:
GoodFillings[232]:=0:
GoodFillings[233]:=0:
GoodFillings[234]:=0:
GoodFillings[235]:=0:
GoodFillings[236]:=0:
GoodFillings[237]:=0:
GoodFillings[238]:=0:
GoodFillings[239]:=0:
GoodFillings[240]:=0:
GoodFillings[241]:=0:
GoodFillings[242]:=0:
GoodFillings[243]:=0:
GoodFillings[244]:=0:
GoodFillings[245]:=0:
GoodFillings[246]:=0:
GoodFillings[247]:=0:
GoodFillings[248]:=0:
GoodFillings[249]:=0:
GoodFillings[250]:=0:
GoodFillings[251]:=0:
GoodFillings[252]:=0:
GoodFillings[253]:=0:
GoodFillings[254]:=0:
GoodFillings[255]:=0:
GoodFillings[256]:=0:
GoodFillings[257]:=0:
GoodFillings[258]:=0:
GoodFillings[259]:=0:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:
GoodFillings[1359]:=0:
GoodFillings[1360]:=0:
GoodFillings[1361]:=0:
GoodFillings[1362]:=0:
GoodFillings[1363]:=0:
GoodFillings[1364]:=0:
GoodFillings[1365]:=0:
GoodFillings[1366]:=0:
GoodFillings[1367]:=0:
GoodFillings[1368]:=0:
GoodFillings[1369]:=0:
GoodFillings[1370]:=0:
GoodFillings[1371]:=0:
GoodFillings[1372]:=0:
GoodFillings[1373]:=0:
GoodFillings[1374]:=0:
GoodFillings[1375]:=0:
GoodFillings[1376]:=0:
GoodFillings[1377]:=0:
GoodFillings[1378]:=0:
GoodFillings[1379]:=0:
GoodFillings[1380]:=0:
GoodFillings[1381]:=0:
GoodFillings[1382]:=0:
GoodFillings[1383]:=0:
GoodFillings[1384]:=0:
GoodFillings[1385]:=0:
GoodFillings[1386]:=0:
GoodFillings[1387]:=0:
GoodFillings[1388]:=0:
GoodFillings[1389]:=0:
GoodFillings[1390]:=0:
GoodFillings[1391]:=0:
GoodFillings[1392]:=0:
GoodFillings[1393]:=0:
GoodFillings[1394]:=0:
GoodFillings[1395]:=0:
GoodFillings[1396]:=0:
GoodFillings[1397]:=0:
GoodFillings[1398]:=0:
GoodFillings[1399]:=0:
GoodFillings[1400]:=0:
GoodFillings[1401]:=0:
GoodFillings[1402]:=0:
GoodFillings[1403]:=0:
GoodFillings[1404]:=0:
GoodFillings[1405]:=0:
GoodFillings[1406]:=0:
GoodFillings[1407]:=0:
GoodFillings[1408]:=0:
GoodFillings[1409]:=0:
GoodFillings[1410]:=0:
GoodFillings[1411]:=0:
GoodFillings[1412]:=0:
GoodFillings[1413]:=0:
GoodFillings[1414]:=0:
GoodFillings[1415]:=0:
GoodFillings[1416]:=0:
GoodFillings[1417]:=0:
GoodFillings[1418]:=0:
GoodFillings[1419]:=0:
GoodFillings[1420]:=0:
GoodFillings[1421]:=0:
GoodFillings[1422]:=0:
GoodFillings[1423]:=0:
GoodFillings[1424]:=0:
GoodFillings[1425]:=0:
GoodFillings[1426]:=0:
GoodFillings[1427]:=0:
GoodFillings[1428]:=0:
GoodFillings[1429]:=0:
GoodFillings[1430]:=0:
GoodFillings[1431]:=0:
GoodFillings[1432]:=0:
GoodFillings[1433]:=0:
GoodFillings[1434]:=0:
GoodFillings[1435]:=0:
GoodFillings[1436]:=0:
GoodFillings[1437]:=0:
GoodFillings[1438]:=0:
GoodFillings[1439]:=0:
GoodFillings[1440]:=0:
GoodFillings[1441]:=0:
GoodFillings[1442]:=0:
GoodFillings[1443]:=0:
GoodFillings[1444]:=0:
GoodFillings[1445]:=0:
GoodFillings[1446]:=0:
GoodFillings[1447]:=0:
GoodFillings[1448]:=0:
GoodFillings[1449]:=0:
GoodFillings[1450]:=0:
GoodFillings[1451]:=0:
GoodFillings[1452]:=0:
GoodFillings[1453]:=0:
GoodFillings[1454]:=0:
GoodFillings[1455]:=0:
GoodFillings[1456]:=0:
GoodFillings[1457]:=0:
GoodFillings[1458]:=0:
GoodFillings[1459]:=0:
GoodFillings[1460]:=0:
GoodFillings[1461]:=0:
GoodFillings[1462]:=0:
GoodFillings[1463]:=0:
GoodFillings[1464]:=0:
GoodFillings[1465]:=0:
GoodFillings[1466]:=0:
GoodFillings[1467]:=0:
GoodFillings[1468]:=0:
GoodFillings[1469]:=0:
GoodFillings[1470]:=0:
GoodFillings[1471]:=0:
GoodFillings[1472]:=0:
GoodFillings[1473]:=0:
GoodFillings[1474]:=0:
GoodFillings[1475]:=0:
GoodFillings[1476]:=0:
GoodFillings[1477]:=0:
GoodFillings[1478]:=0:
GoodFillings[1479]:=0:
GoodFillings[1480]:=0:
GoodFillings[1481]:=0:
GoodFillings[1482]:=0:
GoodFillings[1483]:=0:
GoodFillings[1484]:=0:
GoodFillings[1485]:=0:
GoodFillings[1486]:=0:
GoodFillings[1487]:=0:
GoodFillings[1488]:=0:
GoodFillings[1489]:=0:
GoodFillings[1490]:=0:
GoodFillings[1491]:=0:
GoodFillings[1492]:=0:
GoodFillings[1493]:=0:
GoodFillings[1494]:=0:
GoodFillings[1495]:=0:
GoodFillings[1496]:=0:
GoodFillings[1497]:=0:
GoodFillings[1498]:=0:
GoodFillings[1499]:=0:
GoodFillings[1500]:=0:
GoodFillings[1501]:=0:
GoodFillings[1502]:=0:
GoodFillings[1503]:=0:
GoodFillings[1504]:=0:
GoodFillings[1505]:=0:
GoodFillings[1506]:=0:
GoodFillings[1507]:=0:
GoodFillings[1508]:=0:
GoodFillings[1509]:=0:
GoodFillings[1510]:=0:
GoodFillings[1511]:=0:
GoodFillings[1512]:=0:
GoodFillings[1513]:=0:
GoodFillings[1514]:=0:
GoodFillings[1515]:=0:
GoodFillings[1516]:=0:
GoodFillings[1517]:=0:
GoodFillings[1518]:=0:
GoodFillings[1519]:=0:
GoodFillings[1520]:=0:
GoodFillings[1521]:=0:
GoodFillings[1522]:=0:
GoodFillings[1523]:=0:
GoodFillings[1524]:=0:
GoodFillings[1525]:=0:
GoodFillings[1526]:=0:
GoodFillings[1527]:=0:
GoodFillings[1528]:=0:
GoodFillings[1529]:=0:
GoodFillings[1530]:=0:
GoodFillings[1531]:=0:
GoodFillings[1532]:=0:
GoodFillings[1533]:=0:
GoodFillings[1534]:=0:
GoodFillings[1535]:=0:
GoodFillings[1536]:=0:
GoodFillings[1537]:=0:
GoodFillings[1538]:=0:
GoodFillings[1539]:=0:
GoodFillings[1540]:=0:
GoodFillings[1541]:=0:
GoodFillings[1542]:=0:
GoodFillings[1543]:=0:
GoodFillings[1544]:=0:
GoodFillings[1545]:=0:
GoodFillings[1546]:=0:
GoodFillings[1547]:=0:
GoodFillings[1548]:=0:
GoodFillings[1549]:=0:
GoodFillings[1550]:=0:
GoodFillings[1551]:=0:
GoodFillings[1552]:=0:
GoodFillings[1553]:=0:
GoodFillings[1554]:=0:
GoodFillings[1555]:=0:
GoodFillings[1556]:=0:
GoodFillings[1557]:=0:
GoodFillings[1558]:=0:
GoodFillings[1559]:=0:
GoodFillings[1560]:=0:
GoodFillings[1561]:=0:
GoodFillings[1562]:=0:
GoodFillings[1563]:=0:
GoodFillings[1564]:=0:
GoodFillings[1565]:=0:
GoodFillings[1566]:=0:
GoodFillings[1567]:=0:
GoodFillings[1568]:=0:
GoodFillings[1569]:=0:
GoodFillings[1570]:=0:
GoodFillings[1571]:=0:
GoodFillings[1572]:=0:
GoodFillings[1573]:=0:
GoodFillings[1574]:=0:
GoodFillings[1575]:=0:
GoodFillings[1576]:=0:
GoodFillings[1577]:=0:
GoodFillings[1578]:=0:
GoodFillings[1579]:=0:
GoodFillings[1580]:=0:
GoodFillings[1581]:=0:
GoodFillings[1582]:=0:
GoodFillings[1583]:=0:
GoodFillings[1584]:=0:
GoodFillings[1585]:=0:
GoodFillings[1586]:=0:
GoodFillings[1587]:=0:
GoodFillings[1588]:=0:
GoodFillings[1589]:=0:
GoodFillings[1590]:=0:
GoodFillings[1591]:=0:
GoodFillings[1592]:=0:
GoodFillings[1593]:=0:
GoodFillings[1594]:=0:
GoodFillings[1595]:=0:
GoodFillings[1596]:=0:
GoodFillings[1597]:=0:
GoodFillings[1598]:=0:
GoodFillings[1599]:=0:
GoodFillings[1600]:=0:
GoodFillings[1601]:=0:
GoodFillings[1602]:=0:
GoodFillings[1603]:=0:
GoodFillings[1604]:=0:
GoodFillings[1605]:=0:
GoodFillings[1606]:=0:
GoodFillings[1607]:=0:
GoodFillings[1608]:=0:
GoodFillings[1609]:=0:
GoodFillings[1610]:=0:
GoodFillings[1611]:=0:
GoodFillings[1612]:=0:
GoodFillings[1613]:=0:
GoodFillings[1614]:=0:
GoodFillings[1615]:=0:
GoodFillings[1616]:=0:
GoodFillings[1617]:=0:
GoodFillings[1618]:=0:
GoodFillings[1619]:=0:
GoodFillings[1620]:=0:
GoodFillings[1621]:=0:
GoodFillings[1622]:=0:
GoodFillings[1623]:=0:
GoodFillings[1624]:=0:
GoodFillings[1625]:=0:
GoodFillings[1626]:=0:
GoodFillings[1627]:=0:
GoodFillings[1628]:=0:
GoodFillings[1629]:=0:
GoodFillings[1630]:=0:
GoodFillings[1631]:=0:
GoodFillings[1632]:=0:
GoodFillings[1633]:=0:
GoodFillings[1634]:=0:
GoodFillings[1635]:=0:
GoodFillings[1636]:=0:
GoodFillings[1637]:=0:
GoodFillings[1638]:=0:
GoodFillings[1639]:=0:
GoodFillings[1640]:=0:
GoodFillings[1641]:=0:
GoodFillings[1642]:=0:
GoodFillings[1643]:=0:
GoodFillings[1644]:=0:
GoodFillings[1645]:=0:
GoodFillings[1646]:=0:
GoodFillings[1647]:=0:
GoodFillings[1648]:=0:
GoodFillings[1649]:=0:
GoodFillings[1650]:=0:
GoodFillings[1651]:=0:
GoodFillings[1652]:=0:
GoodFillings[1653]:=0:
GoodFillings[1654]:=0:
GoodFillings[1655]:=0:
GoodFillings[1656]:=0:
GoodFillings[1657]:=0:
GoodFillings[1658]:=0:
GoodFillings[1659]:=0:
GoodFillings[1660]:=0:
GoodFillings[1661]:=0:
GoodFillings[1662]:=0:
GoodFillings[1663]:=0:
GoodFillings[1664]:=0:
GoodFillings[1665]:=0:
GoodFillings[1666]:=0:
GoodFillings[1667]:=0:
GoodFillings[1668]:=0:
GoodFillings[1669]:=0:
GoodFillings[1670]:=0:
GoodFillings[1671]:=0:
GoodFillings[1672]:=0:
GoodFillings[1673]:=0:
GoodFillings[1674]:=0:
GoodFillings[1675]:=0:
GoodFillings[1676]:=0:
GoodFillings[1677]:=0:
GoodFillings[1678]:=0:
GoodFillings[1679]:=0:
GoodFillings[1680]:=0:
GoodFillings[1681]:=0:
GoodFillings[1682]:=0:
GoodFillings[1683]:=0:
GoodFillings[1684]:=0:
GoodFillings[1685]:=0:
GoodFillings[1686]:=0:
GoodFillings[1687]:=0:
GoodFillings[1688]:=0:
GoodFillings[1689]:=0:
GoodFillings[1690]:=0:
GoodFillings[1691]:=0:
GoodFillings[1692]:=0:
GoodFillings[1693]:=0:
GoodFillings[1694]:=0:
GoodFillings[1695]:=0:
GoodFillings[1696]:=0:
GoodFillings[1697]:=0:
GoodFillings[1698]:=0:
GoodFillings[1699]:=0:
GoodFillings[1700]:=0:
GoodFillings[1701]:=0:
GoodFillings[1702]:=0:
GoodFillings[1703]:=0:
GoodFillings[1704]:=0:
GoodFillings[1705]:=0:
GoodFillings[1706]:=0:
GoodFillings[1707]:=0:
GoodFillings[1708]:=0:
GoodFillings[1709]:=0:
GoodFillings[1710]:=0:
GoodFillings[1711]:=0:
GoodFillings[1712]:=0:
GoodFillings[1713]:=0:
GoodFillings[1714]:=0:
GoodFillings[1715]:=0:
GoodFillings[1716]:=0:
GoodFillings[1717]:=0:
GoodFillings[1718]:=0:
GoodFillings[1719]:=0:
GoodFillings[1720]:=0:
GoodFillings[1721]:=0:
GoodFillings[1722]:=0:
GoodFillings[1723]:=0:
GoodFillings[1724]:=0:
GoodFillings[1725]:=0:
GoodFillings[1726]:=0:
GoodFillings[1727]:=0:
GoodFillings[1728]:=0:
GoodFillings[1729]:=0:
GoodFillings[1730]:=0:
GoodFillings[1731]:=0:
GoodFillings[1732]:=0:
GoodFillings[1733]:=0:
GoodFillings[1734]:=0:
GoodFillings[1735]:=0:
GoodFillings[1736]:=0:
GoodFillings[1737]:=0:
GoodFillings[1738]:=0:
GoodFillings[1739]:=0:
GoodFillings[1740]:=0:
GoodFillings[1741]:=0:
GoodFillings[1742]:=0:
GoodFillings[1743]:=0:
GoodFillings[1744]:=0:
GoodFillings[1745]:=0:
GoodFillings[1746]:=0:
GoodFillings[1747]:=0:
GoodFillings[1748]:=0:
GoodFillings[1749]:=0:
GoodFillings[1750]:=0:
GoodFillings[1751]:=0:
GoodFillings[1752]:=0:
GoodFillings[1753]:=0:
GoodFillings[1754]:=0:
GoodFillings[1755]:=0:
GoodFillings[1756]:=0:
GoodFillings[1757]:=0:
GoodFillings[1758]:=0:
GoodFillings[1759]:=0:
GoodFillings[1760]:=0:
GoodFillings[1761]:=0:
GoodFillings[1762]:=0:
GoodFillings[1763]:=0:
GoodFillings[1764]:=0:
GoodFillings[1765]:=0:
GoodFillings[1766]:=0:
GoodFillings[1767]:=0:
GoodFillings[1768]:=0:
GoodFillings[1769]:=0:
GoodFillings[1770]:=0:
GoodFillings[1771]:=0:
GoodFillings[1772]:=0:
GoodFillings[1773]:=0:
GoodFillings[1774]:=0:
GoodFillings[1775]:=0:
GoodFillings[1776]:=0:
GoodFillings[1777]:=0:
GoodFillings[1778]:=0:
GoodFillings[1779]:=0:
GoodFillings[1780]:=0:
GoodFillings[1781]:=0:
GoodFillings[1782]:=0:
GoodFillings[1783]:=0:
GoodFillings[1784]:=0:
GoodFillings[1785]:=0:
GoodFillings[1786]:=0:
GoodFillings[1787]:=0:
GoodFillings[1788]:=0:
GoodFillings[1789]:=0:
GoodFillings[1790]:=0:
GoodFillings[1791]:=0:
GoodFillings[1792]:=0:
GoodFillings[1793]:=0:
GoodFillings[1794]:=0:
GoodFillings[1795]:=0:
GoodFillings[1796]:=0:
GoodFillings[1797]:=0:
GoodFillings[1798]:=0:
GoodFillings[1799]:=0:
GoodFillings[1800]:=0:
GoodFillings[1801]:=0:
GoodFillings[1802]:=0:
GoodFillings[1803]:=0:
GoodFillings[1804]:=0:
GoodFillings[1805]:=0:
GoodFillings[1806]:=0:
GoodFillings[1807]:=0:
GoodFillings[1808]:=0:
GoodFillings[1809]:=0:
GoodFillings[1810]:=0:
GoodFillings[1811]:=0:
GoodFillings[1812]:=0:
GoodFillings[1813]:=0:
GoodFillings[1814]:=0:
GoodFillings[1815]:=0:
GoodFillings[1816]:=0:
GoodFillings[1817]:=0:
GoodFillings[1818]:=0:
GoodFillings[1819]:=0:
GoodFillings[1820]:=0:
GoodFillings[1821]:=0:
GoodFillings[1822]:=0:
GoodFillings[1823]:=0:
GoodFillings[1824]:=0:
GoodFillings[1825]:=0:
GoodFillings[1826]:=0:
GoodFillings[1827]:=0:
GoodFillings[1828]:=0:
GoodFillings[1829]:=0:
GoodFillings[1830]:=0:
GoodFillings[1831]:=0:
GoodFillings[1832]:=0:
GoodFillings[1833]:=0:
GoodFillings[1834]:=0:
GoodFillings[1835]:=0:
GoodFillings[1836]:=0:
GoodFillings[1837]:=0:
GoodFillings[1838]:=0:
GoodFillings[1839]:=0:
GoodFillings[1840]:=0:
GoodFillings[1841]:=0:
GoodFillings[1842]:=0:
GoodFillings[1843]:=0:
GoodFillings[1844]:=0:
GoodFillings[1845]:=0:
GoodFillings[1846]:=0:
GoodFillings[1847]:=0:
GoodFillings[1848]:=0:
GoodFillings[1849]:=0:
GoodFillings[1850]:=0:
GoodFillings[1851]:=0:
GoodFillings[1852]:=0:
GoodFillings[1853]:=0:
GoodFillings[1854]:=0:
GoodFillings[1855]:=0:
GoodFillings[1856]:=0:
GoodFillings[1857]:=0:
GoodFillings[1858]:=0:
GoodFillings[1859]:=0:
GoodFillings[1860]:=0:
GoodFillings[1861]:=0:
GoodFillings[1862]:=0:
GoodFillings[1863]:=0:
GoodFillings[1864]:=0:
GoodFillings[1865]:=0:
GoodFillings[1866]:=0:
GoodFillings[1867]:=0:
GoodFillings[1868]:=0:
GoodFillings[1869]:=0:
GoodFillings[1870]:=0:
GoodFillings[1871]:=0:
GoodFillings[1872]:=0:
GoodFillings[1873]:=0:
GoodFillings[1874]:=0:
GoodFillings[1875]:=0:
GoodFillings[1876]:=0:
GoodFillings[1877]:=0:
GoodFillings[1878]:=0:
GoodFillings[1879]:=0:
GoodFillings[1880]:=0:
GoodFillings[1881]:=0:
GoodFillings[1882]:=0:
GoodFillings[1883]:=0:
GoodFillings[1884]:=0:
GoodFillings[1885]:=0:
GoodFillings[1886]:=0:
GoodFillings[1887]:=0:
GoodFillings[1888]:=0:
GoodFillings[1889]:=0:
GoodFillings[1890]:=0:
GoodFillings[1891]:=0:
GoodFillings[1892]:=0:
GoodFillings[1893]:=0:
GoodFillings[1894]:=0:
GoodFillings[1895]:=0:
GoodFillings[1896]:=0:
GoodFillings[1897]:=0:
GoodFillings[1898]:=0:
GoodFillings[1899]:=0:
GoodFillings[1900]:=0:
GoodFillings[1901]:=0:
GoodFillings[1902]:=0:
GoodFillings[1903]:=0:
GoodFillings[1904]:=0:
GoodFillings[1905]:=0:
GoodFillings[1906]:=0:
GoodFillings[1907]:=0:
GoodFillings[1908]:=0:
GoodFillings[1909]:=0:
GoodFillings[1910]:=0:
GoodFillings[1911]:=0:
GoodFillings[1912]:=0:
GoodFillings[1913]:=0:
GoodFillings[1914]:=0:
GoodFillings[1915]:=0:
GoodFillings[1916]:=0:
GoodFillings[1917]:=0:
GoodFillings[1918]:=0:
GoodFillings[1919]:=0:
GoodFillings[1920]:=0:
GoodFillings[1921]:=0:
GoodFillings[1922]:=0:
GoodFillings[1923]:=0:
GoodFillings[1924]:=0:
GoodFillings[1925]:=0:
GoodFillings[1926]:=0:
GoodFillings[1927]:=0:
GoodFillings[1928]:=0:
GoodFillings[1929]:=0:
GoodFillings[1930]:=0:
GoodFillings[1931]:=0:
GoodFillings[1932]:=0:
GoodFillings[1933]:=0:
GoodFillings[1934]:=0:
GoodFillings[1935]:=0:
GoodFillings[1936]:=0:
GoodFillings[1937]:=0:
GoodFillings[1938]:=0:
GoodFillings[1939]:=0:
GoodFillings[1940]:=0:
GoodFillings[1941]:=0:
GoodFillings[1942]:=0:
GoodFillings[1943]:=0:
GoodFillings[1944]:=0:
GoodFillings[1945]:=0:
GoodFillings[1946]:=0:
GoodFillings[1947]:=0:
GoodFillings[1948]:=0:
GoodFillings[1949]:=0:
GoodFillings[1950]:=0:
GoodFillings[1951]:=0:
GoodFillings[1952]:=0:
GoodFillings[1953]:=0:
GoodFillings[1954]:=0:
GoodFillings[1955]:=0:
GoodFillings[1956]:=0:
GoodFillings[1957]:=0:
GoodFillings[1958]:=0:
GoodFillings[1959]:=0:
GoodFillings[1960]:=0:
GoodFillings[1961]:=0:
GoodFillings[1962]:=0:
GoodFillings[1963]:=0:
GoodFillings[1964]:=0:
GoodFillings[1965]:=0:
GoodFillings[1966]:=0:
GoodFillings[1967]:=0:
GoodFillings[1968]:=0:
GoodFillings[1969]:=0:
GoodFillings[1970]:=0:
GoodFillings[1971]:=0:
GoodFillings[1972]:=0:
GoodFillings[1973]:=0:
GoodFillings[1974]:=0:
GoodFillings[1975]:=0:
GoodFillings[1976]:=0:
GoodFillings[1977]:=0:
GoodFillings[1978]:=0:
GoodFillings[1979]:=0:
GoodFillings[1980]:=0:
GoodFillings[1981]:=0:
GoodFillings[1982]:=0:
GoodFillings[1983]:=0:
GoodFillings[1984]:=0:
GoodFillings[1985]:=0:
GoodFillings[1986]:=0:
GoodFillings[1987]:=0:
GoodFillings[1988]:=0:
GoodFillings[1989]:=0:
GoodFillings[1990]:=0:
GoodFillings[1991]:=0:
GoodFillings[1992]:=0:
GoodFillings[1993]:=0:
GoodFillings[1994]:=0:
GoodFillings[1995]:=0:
GoodFillings[1996]:=0:
GoodFillings[1997]:=0:
GoodFillings[1998]:=0:
GoodFillings[1999]:=0:
GoodFillings[2000]:=0:
GoodFillings[2001]:=0:
GoodFillings[2002]:=0:
GoodFillings[2003]:=0:
GoodFillings[2004]:=0:
GoodFillings[2005]:=0:
GoodFillings[2006]:=0:
GoodFillings[2007]:=0:
GoodFillings[2008]:=0:
GoodFillings[2009]:=0:
GoodFillings[2010]:=0:
GoodFillings[2011]:=0:
GoodFillings[2012]:=0:
GoodFillings[2013]:=0:
GoodFillings[2014]:=0:
GoodFillings[2015]:=0:
GoodFillings[2016]:=0:
GoodFillings[2017]:=0:
GoodFillings[2018]:=0:
GoodFillings[2019]:=0:
GoodFillings[2020]:=0:
GoodFillings[2021]:=0:
GoodFillings[2022]:=0:
GoodFillings[2023]:=0:
GoodFillings[2024]:=0:
GoodFillings[2025]:=0:
GoodFillings[2026]:=0:
GoodFillings[2027]:=0:
GoodFillings[2028]:=0:
GoodFillings[2029]:=0:
GoodFillings[2030]:=0:
GoodFillings[2031]:=0:
GoodFillings[2032]:=0:
GoodFillings[2033]:=0:
GoodFillings[2034]:=0:
GoodFillings[2035]:=0:
GoodFillings[2036]:=0:
GoodFillings[2037]:=0:
GoodFillings[2038]:=0:
GoodFillings[2039]:=0:
GoodFillings[2040]:=0:
GoodFillings[2041]:=0:
GoodFillings[2042]:=0:
GoodFillings[2043]:=0:
GoodFillings[2044]:=0:
GoodFillings[2045]:=0:
GoodFillings[2046]:=0:
GoodFillings[2047]:=0:
GoodFillings[2048]:=0:
GoodFillings[2049]:=0:
GoodFillings[2050]:=0:
GoodFillings[2051]:=0:
GoodFillings[2052]:=0:
GoodFillings[2053]:=0:
GoodFillings[2054]:=0:
GoodFillings[2055]:=0:
GoodFillings[2056]:=0:
GoodFillings[2057]:=0:
GoodFillings[2058]:=0:
GoodFillings[2059]:=0:
GoodFillings[2060]:=0:
GoodFillings[2061]:=0:
GoodFillings[2062]:=0:
GoodFillings[2063]:=0:
GoodFillings[2064]:=0:
GoodFillings[2065]:=0:
GoodFillings[2066]:=0:
GoodFillings[2067]:=0:
GoodFillings[2068]:=0:
GoodFillings[2069]:=0:


==> anc/deg9_fillings/fillings.9.1203 <==
Shape:=[[5, 3, 1], [5, 3, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[298]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[299]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[300]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[301]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[302]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[303]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[304]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[305]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[306]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[307]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[308]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[309]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[310]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[311]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[312]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[313]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[314]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[315]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[316]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[317]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[318]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[319]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[320]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[321]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[322]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[323]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[324]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[325]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[326]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[327]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[328]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[329]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[330]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[331]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[332]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[333]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[334]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[335]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[336]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[337]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[338]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[339]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[340]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[341]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[342]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[343]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[344]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[345]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:
GoodFillings[1359]:=0:
GoodFillings[1360]:=0:
GoodFillings[1361]:=0:
GoodFillings[1362]:=0:
GoodFillings[1363]:=0:
GoodFillings[1364]:=0:
GoodFillings[1365]:=0:
GoodFillings[1366]:=0:
GoodFillings[1367]:=0:
GoodFillings[1368]:=0:
GoodFillings[1369]:=0:
GoodFillings[1370]:=0:
GoodFillings[1371]:=0:
GoodFillings[1372]:=0:
GoodFillings[1373]:=0:
GoodFillings[1374]:=0:
GoodFillings[1375]:=0:
GoodFillings[1376]:=0:
GoodFillings[1377]:=0:
GoodFillings[1378]:=0:
GoodFillings[1379]:=0:
GoodFillings[1380]:=0:
GoodFillings[1381]:=0:
GoodFillings[1382]:=0:
GoodFillings[1383]:=0:
GoodFillings[1384]:=0:
GoodFillings[1385]:=0:
GoodFillings[1386]:=0:
GoodFillings[1387]:=0:
GoodFillings[1388]:=0:
GoodFillings[1389]:=0:
GoodFillings[1390]:=0:
GoodFillings[1391]:=0:
GoodFillings[1392]:=0:
GoodFillings[1393]:=0:
GoodFillings[1394]:=0:
GoodFillings[1395]:=0:
GoodFillings[1396]:=0:
GoodFillings[1397]:=0:
GoodFillings[1398]:=0:
GoodFillings[1399]:=0:
GoodFillings[1400]:=0:
GoodFillings[1401]:=0:
GoodFillings[1402]:=0:
GoodFillings[1403]:=0:
GoodFillings[1404]:=0:
GoodFillings[1405]:=0:
GoodFillings[1406]:=0:
GoodFillings[1407]:=0:
GoodFillings[1408]:=0:
GoodFillings[1409]:=0:
GoodFillings[1410]:=0:
GoodFillings[1411]:=0:
GoodFillings[1412]:=0:
GoodFillings[1413]:=0:
GoodFillings[1414]:=0:
GoodFillings[1415]:=0:
GoodFillings[1416]:=0:
GoodFillings[1417]:=0:
GoodFillings[1418]:=0:
GoodFillings[1419]:=0:
GoodFillings[1420]:=0:
GoodFillings[1421]:=0:
GoodFillings[1422]:=0:
GoodFillings[1423]:=0:
GoodFillings[1424]:=0:
GoodFillings[1425]:=0:
GoodFillings[1426]:=0:
GoodFillings[1427]:=0:
GoodFillings[1428]:=0:
GoodFillings[1429]:=0:
GoodFillings[1430]:=0:
GoodFillings[1431]:=0:
GoodFillings[1432]:=0:
GoodFillings[1433]:=0:
GoodFillings[1434]:=0:
GoodFillings[1435]:=0:
GoodFillings[1436]:=0:
GoodFillings[1437]:=0:
GoodFillings[1438]:=0:
GoodFillings[1439]:=0:
GoodFillings[1440]:=0:
GoodFillings[1441]:=0:
GoodFillings[1442]:=0:
GoodFillings[1443]:=0:
GoodFillings[1444]:=0:
GoodFillings[1445]:=0:
GoodFillings[1446]:=0:
GoodFillings[1447]:=0:
GoodFillings[1448]:=0:
GoodFillings[1449]:=0:
GoodFillings[1450]:=0:
GoodFillings[1451]:=0:
GoodFillings[1452]:=0:
GoodFillings[1453]:=0:
GoodFillings[1454]:=0:
GoodFillings[1455]:=0:
GoodFillings[1456]:=0:
GoodFillings[1457]:=0:
GoodFillings[1458]:=0:
GoodFillings[1459]:=0:
GoodFillings[1460]:=0:
GoodFillings[1461]:=0:
GoodFillings[1462]:=0:
GoodFillings[1463]:=0:
GoodFillings[1464]:=0:
GoodFillings[1465]:=0:
GoodFillings[1466]:=0:
GoodFillings[1467]:=0:
GoodFillings[1468]:=0:
GoodFillings[1469]:=0:
GoodFillings[1470]:=0:
GoodFillings[1471]:=0:
GoodFillings[1472]:=0:
GoodFillings[1473]:=0:
GoodFillings[1474]:=0:
GoodFillings[1475]:=0:
GoodFillings[1476]:=0:
GoodFillings[1477]:=0:
GoodFillings[1478]:=0:
GoodFillings[1479]:=0:
GoodFillings[1480]:=0:
GoodFillings[1481]:=0:
GoodFillings[1482]:=0:
GoodFillings[1483]:=0:
GoodFillings[1484]:=0:
GoodFillings[1485]:=0:
GoodFillings[1486]:=0:
GoodFillings[1487]:=0:
GoodFillings[1488]:=0:
GoodFillings[1489]:=0:
GoodFillings[1490]:=0:
GoodFillings[1491]:=0:
GoodFillings[1492]:=0:
GoodFillings[1493]:=0:
GoodFillings[1494]:=0:
GoodFillings[1495]:=0:
GoodFillings[1496]:=0:
GoodFillings[1497]:=0:
GoodFillings[1498]:=0:
GoodFillings[1499]:=0:
GoodFillings[1500]:=0:
GoodFillings[1501]:=0:
GoodFillings[1502]:=0:
GoodFillings[1503]:=0:
GoodFillings[1504]:=0:
GoodFillings[1505]:=0:
GoodFillings[1506]:=0:
GoodFillings[1507]:=0:
GoodFillings[1508]:=0:
GoodFillings[1509]:=0:
GoodFillings[1510]:=0:
GoodFillings[1511]:=0:
GoodFillings[1512]:=0:
GoodFillings[1513]:=0:
GoodFillings[1514]:=0:
GoodFillings[1515]:=0:
GoodFillings[1516]:=0:
GoodFillings[1517]:=0:
GoodFillings[1518]:=0:
GoodFillings[1519]:=0:
GoodFillings[1520]:=0:
GoodFillings[1521]:=0:
GoodFillings[1522]:=0:
GoodFillings[1523]:=0:
GoodFillings[1524]:=0:
GoodFillings[1525]:=0:
GoodFillings[1526]:=0:
GoodFillings[1527]:=0:
GoodFillings[1528]:=0:
GoodFillings[1529]:=0:
GoodFillings[1530]:=0:
GoodFillings[1531]:=0:
GoodFillings[1532]:=0:
GoodFillings[1533]:=0:
GoodFillings[1534]:=0:
GoodFillings[1535]:=0:
GoodFillings[1536]:=0:
GoodFillings[1537]:=0:
GoodFillings[1538]:=0:
GoodFillings[1539]:=0:
GoodFillings[1540]:=0:
GoodFillings[1541]:=0:
GoodFillings[1542]:=0:
GoodFillings[1543]:=0:
GoodFillings[1544]:=0:
GoodFillings[1545]:=0:
GoodFillings[1546]:=0:
GoodFillings[1547]:=0:
GoodFillings[1548]:=0:
GoodFillings[1549]:=0:
GoodFillings[1550]:=0:
GoodFillings[1551]:=0:
GoodFillings[1552]:=0:
GoodFillings[1553]:=0:
GoodFillings[1554]:=0:
GoodFillings[1555]:=0:
GoodFillings[1556]:=0:
GoodFillings[1557]:=0:
GoodFillings[1558]:=0:
GoodFillings[1559]:=0:
GoodFillings[1560]:=0:
GoodFillings[1561]:=0:
GoodFillings[1562]:=0:
GoodFillings[1563]:=0:
GoodFillings[1564]:=0:
GoodFillings[1565]:=0:
GoodFillings[1566]:=0:
GoodFillings[1567]:=0:
GoodFillings[1568]:=0:
GoodFillings[1569]:=0:
GoodFillings[1570]:=0:
GoodFillings[1571]:=0:
GoodFillings[1572]:=0:
GoodFillings[1573]:=0:
GoodFillings[1574]:=0:
GoodFillings[1575]:=0:
GoodFillings[1576]:=0:
GoodFillings[1577]:=0:
GoodFillings[1578]:=0:
GoodFillings[1579]:=0:
GoodFillings[1580]:=0:
GoodFillings[1581]:=0:
GoodFillings[1582]:=0:
GoodFillings[1583]:=0:
GoodFillings[1584]:=0:
GoodFillings[1585]:=0:
GoodFillings[1586]:=0:
GoodFillings[1587]:=0:
GoodFillings[1588]:=0:
GoodFillings[1589]:=0:
GoodFillings[1590]:=0:
GoodFillings[1591]:=0:
GoodFillings[1592]:=0:
GoodFillings[1593]:=0:
GoodFillings[1594]:=0:
GoodFillings[1595]:=0:
GoodFillings[1596]:=0:
GoodFillings[1597]:=0:
GoodFillings[1598]:=0:
GoodFillings[1599]:=0:
GoodFillings[1600]:=0:
GoodFillings[1601]:=0:
GoodFillings[1602]:=0:
GoodFillings[1603]:=0:
GoodFillings[1604]:=0:
GoodFillings[1605]:=0:
GoodFillings[1606]:=0:
GoodFillings[1607]:=0:
GoodFillings[1608]:=0:
GoodFillings[1609]:=0:
GoodFillings[1610]:=0:
GoodFillings[1611]:=0:
GoodFillings[1612]:=0:
GoodFillings[1613]:=0:
GoodFillings[1614]:=0:
GoodFillings[1615]:=0:
GoodFillings[1616]:=0:
GoodFillings[1617]:=0:
GoodFillings[1618]:=0:
GoodFillings[1619]:=0:
GoodFillings[1620]:=0:
GoodFillings[1621]:=0:
GoodFillings[1622]:=0:
GoodFillings[1623]:=0:
GoodFillings[1624]:=0:
GoodFillings[1625]:=0:
GoodFillings[1626]:=0:
GoodFillings[1627]:=0:
GoodFillings[1628]:=0:
GoodFillings[1629]:=0:
GoodFillings[1630]:=0:
GoodFillings[1631]:=0:
GoodFillings[1632]:=0:
GoodFillings[1633]:=0:
GoodFillings[1634]:=0:
GoodFillings[1635]:=0:
GoodFillings[1636]:=0:
GoodFillings[1637]:=0:
GoodFillings[1638]:=0:
GoodFillings[1639]:=0:
GoodFillings[1640]:=0:
GoodFillings[1641]:=0:
GoodFillings[1642]:=0:
GoodFillings[1643]:=0:
GoodFillings[1644]:=0:
GoodFillings[1645]:=0:
GoodFillings[1646]:=0:
GoodFillings[1647]:=0:
GoodFillings[1648]:=0:
GoodFillings[1649]:=0:
GoodFillings[1650]:=0:
GoodFillings[1651]:=0:
GoodFillings[1652]:=0:
GoodFillings[1653]:=0:
GoodFillings[1654]:=0:
GoodFillings[1655]:=0:
GoodFillings[1656]:=0:
GoodFillings[1657]:=0:
GoodFillings[1658]:=0:
GoodFillings[1659]:=0:
GoodFillings[1660]:=0:
GoodFillings[1661]:=0:
GoodFillings[1662]:=0:
GoodFillings[1663]:=0:
GoodFillings[1664]:=0:
GoodFillings[1665]:=0:
GoodFillings[1666]:=0:
GoodFillings[1667]:=0:
GoodFillings[1668]:=0:
GoodFillings[1669]:=0:
GoodFillings[1670]:=0:
GoodFillings[1671]:=0:
GoodFillings[1672]:=0:
GoodFillings[1673]:=0:
GoodFillings[1674]:=0:
GoodFillings[1675]:=0:
GoodFillings[1676]:=0:
GoodFillings[1677]:=0:
GoodFillings[1678]:=0:
GoodFillings[1679]:=0:
GoodFillings[1680]:=0:
GoodFillings[1681]:=0:
GoodFillings[1682]:=0:
GoodFillings[1683]:=0:
GoodFillings[1684]:=0:
GoodFillings[1685]:=0:
GoodFillings[1686]:=0:
GoodFillings[1687]:=0:
GoodFillings[1688]:=0:
GoodFillings[1689]:=0:
GoodFillings[1690]:=0:
GoodFillings[1691]:=0:
GoodFillings[1692]:=0:
GoodFillings[1693]:=0:
GoodFillings[1694]:=0:
GoodFillings[1695]:=0:
GoodFillings[1696]:=0:
GoodFillings[1697]:=0:
GoodFillings[1698]:=0:
GoodFillings[1699]:=0:
GoodFillings[1700]:=0:
GoodFillings[1701]:=0:
GoodFillings[1702]:=0:
GoodFillings[1703]:=0:
GoodFillings[1704]:=0:
GoodFillings[1705]:=0:
GoodFillings[1706]:=0:
GoodFillings[1707]:=0:
GoodFillings[1708]:=0:
GoodFillings[1709]:=0:
GoodFillings[1710]:=0:
GoodFillings[1711]:=0:
GoodFillings[1712]:=0:
GoodFillings[1713]:=0:
GoodFillings[1714]:=0:
GoodFillings[1715]:=0:
GoodFillings[1716]:=0:
GoodFillings[1717]:=0:
GoodFillings[1718]:=0:
GoodFillings[1719]:=0:
GoodFillings[1720]:=0:
GoodFillings[1721]:=0:
GoodFillings[1722]:=0:
GoodFillings[1723]:=0:
GoodFillings[1724]:=0:
GoodFillings[1725]:=0:
GoodFillings[1726]:=0:
GoodFillings[1727]:=0:
GoodFillings[1728]:=0:
GoodFillings[1729]:=0:
GoodFillings[1730]:=0:
GoodFillings[1731]:=0:
GoodFillings[1732]:=0:
GoodFillings[1733]:=0:
GoodFillings[1734]:=0:
GoodFillings[1735]:=0:
GoodFillings[1736]:=0:
GoodFillings[1737]:=0:
GoodFillings[1738]:=0:
GoodFillings[1739]:=0:
GoodFillings[1740]:=0:
GoodFillings[1741]:=0:
GoodFillings[1742]:=0:
GoodFillings[1743]:=0:
GoodFillings[1744]:=0:
GoodFillings[1745]:=0:
GoodFillings[1746]:=0:
GoodFillings[1747]:=0:
GoodFillings[1748]:=0:
GoodFillings[1749]:=0:
GoodFillings[1750]:=0:
GoodFillings[1751]:=0:
GoodFillings[1752]:=0:
GoodFillings[1753]:=0:
GoodFillings[1754]:=0:
GoodFillings[1755]:=0:
GoodFillings[1756]:=0:
GoodFillings[1757]:=0:
GoodFillings[1758]:=0:
GoodFillings[1759]:=0:
GoodFillings[1760]:=0:
GoodFillings[1761]:=0:
GoodFillings[1762]:=0:
GoodFillings[1763]:=0:
GoodFillings[1764]:=0:
GoodFillings[1765]:=0:
GoodFillings[1766]:=0:
GoodFillings[1767]:=0:
GoodFillings[1768]:=0:
GoodFillings[1769]:=0:
GoodFillings[1770]:=0:
GoodFillings[1771]:=0:
GoodFillings[1772]:=0:
GoodFillings[1773]:=0:
GoodFillings[1774]:=0:
GoodFillings[1775]:=0:
GoodFillings[1776]:=0:
GoodFillings[1777]:=0:
GoodFillings[1778]:=0:
GoodFillings[1779]:=0:
GoodFillings[1780]:=0:
GoodFillings[1781]:=0:
GoodFillings[1782]:=0:
GoodFillings[1783]:=0:
GoodFillings[1784]:=0:
GoodFillings[1785]:=0:
GoodFillings[1786]:=0:
GoodFillings[1787]:=0:
GoodFillings[1788]:=0:
GoodFillings[1789]:=0:
GoodFillings[1790]:=0:
GoodFillings[1791]:=0:
GoodFillings[1792]:=0:
GoodFillings[1793]:=0:
GoodFillings[1794]:=0:
GoodFillings[1795]:=0:
GoodFillings[1796]:=0:
GoodFillings[1797]:=0:
GoodFillings[1798]:=0:
GoodFillings[1799]:=0:
GoodFillings[1800]:=0:
GoodFillings[1801]:=0:
GoodFillings[1802]:=0:
GoodFillings[1803]:=0:
GoodFillings[1804]:=0:
GoodFillings[1805]:=0:
GoodFillings[1806]:=0:
GoodFillings[1807]:=0:
GoodFillings[1808]:=0:
GoodFillings[1809]:=0:
GoodFillings[1810]:=0:
GoodFillings[1811]:=0:
GoodFillings[1812]:=0:
GoodFillings[1813]:=0:
GoodFillings[1814]:=0:
GoodFillings[1815]:=0:
GoodFillings[1816]:=0:
GoodFillings[1817]:=0:
GoodFillings[1818]:=0:
GoodFillings[1819]:=0:
GoodFillings[1820]:=0:
GoodFillings[1821]:=0:
GoodFillings[1822]:=0:
GoodFillings[1823]:=0:
GoodFillings[1824]:=0:
GoodFillings[1825]:=0:
GoodFillings[1826]:=0:
GoodFillings[1827]:=0:
GoodFillings[1828]:=0:
GoodFillings[1829]:=0:
GoodFillings[1830]:=0:
GoodFillings[1831]:=0:
GoodFillings[1832]:=0:
GoodFillings[1833]:=0:
GoodFillings[1834]:=0:
GoodFillings[1835]:=0:
GoodFillings[1836]:=0:
GoodFillings[1837]:=0:
GoodFillings[1838]:=0:
GoodFillings[1839]:=0:
GoodFillings[1840]:=0:
GoodFillings[1841]:=0:
GoodFillings[1842]:=0:
GoodFillings[1843]:=0:
GoodFillings[1844]:=0:
GoodFillings[1845]:=0:
GoodFillings[1846]:=0:
GoodFillings[1847]:=0:
GoodFillings[1848]:=0:
GoodFillings[1849]:=0:
GoodFillings[1850]:=0:
GoodFillings[1851]:=0:
GoodFillings[1852]:=0:
GoodFillings[1853]:=0:
GoodFillings[1854]:=0:
GoodFillings[1855]:=0:
GoodFillings[1856]:=0:
GoodFillings[1857]:=0:
GoodFillings[1858]:=0:
GoodFillings[1859]:=0:
GoodFillings[1860]:=0:
GoodFillings[1861]:=0:
GoodFillings[1862]:=0:
GoodFillings[1863]:=0:
GoodFillings[1864]:=0:
GoodFillings[1865]:=0:
GoodFillings[1866]:=0:
GoodFillings[1867]:=0:
GoodFillings[1868]:=0:
GoodFillings[1869]:=0:
GoodFillings[1870]:=0:
GoodFillings[1871]:=0:
GoodFillings[1872]:=0:
GoodFillings[1873]:=0:
GoodFillings[1874]:=0:
GoodFillings[1875]:=0:
GoodFillings[1876]:=0:
GoodFillings[1877]:=0:
GoodFillings[1878]:=0:
GoodFillings[1879]:=0:
GoodFillings[1880]:=0:
GoodFillings[1881]:=0:
GoodFillings[1882]:=0:
GoodFillings[1883]:=0:
GoodFillings[1884]:=0:
GoodFillings[1885]:=0:
GoodFillings[1886]:=0:
GoodFillings[1887]:=0:
GoodFillings[1888]:=0:
GoodFillings[1889]:=0:
GoodFillings[1890]:=0:
GoodFillings[1891]:=0:
GoodFillings[1892]:=0:
GoodFillings[1893]:=0:
GoodFillings[1894]:=0:
GoodFillings[1895]:=0:
GoodFillings[1896]:=0:
GoodFillings[1897]:=0:
GoodFillings[1898]:=0:
GoodFillings[1899]:=0:
GoodFillings[1900]:=0:
GoodFillings[1901]:=0:
GoodFillings[1902]:=0:
GoodFillings[1903]:=0:
GoodFillings[1904]:=0:
GoodFillings[1905]:=0:
GoodFillings[1906]:=0:
GoodFillings[1907]:=0:
GoodFillings[1908]:=0:
GoodFillings[1909]:=0:
GoodFillings[1910]:=0:
GoodFillings[1911]:=0:
GoodFillings[1912]:=0:
GoodFillings[1913]:=0:
GoodFillings[1914]:=0:
GoodFillings[1915]:=0:
GoodFillings[1916]:=0:
GoodFillings[1917]:=0:
GoodFillings[1918]:=0:
GoodFillings[1919]:=0:
GoodFillings[1920]:=0:
GoodFillings[1921]:=0:
GoodFillings[1922]:=0:
GoodFillings[1923]:=0:
GoodFillings[1924]:=0:
GoodFillings[1925]:=0:
GoodFillings[1926]:=0:
GoodFillings[1927]:=0:
GoodFillings[1928]:=0:
GoodFillings[1929]:=0:
GoodFillings[1930]:=0:
GoodFillings[1931]:=0:
GoodFillings[1932]:=0:
GoodFillings[1933]:=0:
GoodFillings[1934]:=0:
GoodFillings[1935]:=0:
GoodFillings[1936]:=0:
GoodFillings[1937]:=0:
GoodFillings[1938]:=0:
GoodFillings[1939]:=0:
GoodFillings[1940]:=0:
GoodFillings[1941]:=0:
GoodFillings[1942]:=0:
GoodFillings[1943]:=0:
GoodFillings[1944]:=0:
GoodFillings[1945]:=0:
GoodFillings[1946]:=0:
GoodFillings[1947]:=0:
GoodFillings[1948]:=0:
GoodFillings[1949]:=0:
GoodFillings[1950]:=0:
GoodFillings[1951]:=0:
GoodFillings[1952]:=0:
GoodFillings[1953]:=0:
GoodFillings[1954]:=0:
GoodFillings[1955]:=0:
GoodFillings[1956]:=0:
GoodFillings[1957]:=0:
GoodFillings[1958]:=0:
GoodFillings[1959]:=0:
GoodFillings[1960]:=0:
GoodFillings[1961]:=0:
GoodFillings[1962]:=0:
GoodFillings[1963]:=0:
GoodFillings[1964]:=0:
GoodFillings[1965]:=0:
GoodFillings[1966]:=0:
GoodFillings[1967]:=0:
GoodFillings[1968]:=0:
GoodFillings[1969]:=0:
GoodFillings[1970]:=0:
GoodFillings[1971]:=0:
GoodFillings[1972]:=0:
GoodFillings[1973]:=0:
GoodFillings[1974]:=0:
GoodFillings[1975]:=0:
GoodFillings[1976]:=0:
GoodFillings[1977]:=0:
GoodFillings[1978]:=0:
GoodFillings[1979]:=0:
GoodFillings[1980]:=0:
GoodFillings[1981]:=0:
GoodFillings[1982]:=0:
GoodFillings[1983]:=0:
GoodFillings[1984]:=0:
GoodFillings[1985]:=0:
GoodFillings[1986]:=0:
GoodFillings[1987]:=0:
GoodFillings[1988]:=0:
GoodFillings[1989]:=0:
GoodFillings[1990]:=0:
GoodFillings[1991]:=0:
GoodFillings[1992]:=0:
GoodFillings[1993]:=0:
GoodFillings[1994]:=0:
GoodFillings[1995]:=0:
GoodFillings[1996]:=0:
GoodFillings[1997]:=0:
GoodFillings[1998]:=0:
GoodFillings[1999]:=0:
GoodFillings[2000]:=0:
GoodFillings[2001]:=0:
GoodFillings[2002]:=0:
GoodFillings[2003]:=0:
GoodFillings[2004]:=0:
GoodFillings[2005]:=0:
GoodFillings[2006]:=0:
GoodFillings[2007]:=0:
GoodFillings[2008]:=0:
GoodFillings[2009]:=0:
GoodFillings[2010]:=0:
GoodFillings[2011]:=0:
GoodFillings[2012]:=0:
GoodFillings[2013]:=0:
GoodFillings[2014]:=0:
GoodFillings[2015]:=0:
GoodFillings[2016]:=0:
GoodFillings[2017]:=0:
GoodFillings[2018]:=0:
GoodFillings[2019]:=0:
GoodFillings[2020]:=0:
GoodFillings[2021]:=0:
GoodFillings[2022]:=0:
GoodFillings[2023]:=0:
GoodFillings[2024]:=0:
GoodFillings[2025]:=0:
GoodFillings[2026]:=0:
GoodFillings[2027]:=0:
GoodFillings[2028]:=0:
GoodFillings[2029]:=0:
GoodFillings[2030]:=0:
GoodFillings[2031]:=0:
GoodFillings[2032]:=0:
GoodFillings[2033]:=0:
GoodFillings[2034]:=0:
GoodFillings[2035]:=0:
GoodFillings[2036]:=0:
GoodFillings[2037]:=0:
GoodFillings[2038]:=0:
GoodFillings[2039]:=0:
GoodFillings[2040]:=0:
GoodFillings[2041]:=0:
GoodFillings[2042]:=0:
GoodFillings[2043]:=0:
GoodFillings[2044]:=0:
GoodFillings[2045]:=0:
GoodFillings[2046]:=0:
GoodFillings[2047]:=0:
GoodFillings[2048]:=0:
GoodFillings[2049]:=0:
GoodFillings[2050]:=0:
GoodFillings[2051]:=0:
GoodFillings[2052]:=0:
GoodFillings[2053]:=0:
GoodFillings[2054]:=0:
GoodFillings[2055]:=0:
GoodFillings[2056]:=0:
GoodFillings[2057]:=0:
GoodFillings[2058]:=0:
GoodFillings[2059]:=0:
GoodFillings[2060]:=0:
GoodFillings[2061]:=0:
GoodFillings[2062]:=0:
GoodFillings[2063]:=0:
GoodFillings[2064]:=0:
GoodFillings[2065]:=0:
GoodFillings[2066]:=0:
GoodFillings[2067]:=0:
GoodFillings[2068]:=0:
GoodFillings[2069]:=0:
GoodFillings[2070]:=0:
GoodFillings[2071]:=0:
GoodFillings[2072]:=0:
GoodFillings[2073]:=0:
GoodFillings[2074]:=0:


==> anc/deg9_fillings/fillings.9.1204 <==
Shape:=[[5, 3, 1], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[245]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[246]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[247]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[248]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[249]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[250]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[251]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[252]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[253]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[254]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[255]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[256]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[257]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[258]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[259]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[260]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[261]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[262]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[263]:=[[1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[264]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[265]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[266]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[267]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[268]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[269]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[270]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[271]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[272]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[273]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[274]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[275]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[276]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[277]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[278]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[279]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[280]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[281]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[282]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[283]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[284]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[285]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[286]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[287]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[288]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[289]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[290]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[291]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[292]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[293]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[294]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[295]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[296]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:
GoodFillings[1359]:=0:
GoodFillings[1360]:=0:
GoodFillings[1361]:=0:
GoodFillings[1362]:=0:
GoodFillings[1363]:=0:
GoodFillings[1364]:=0:
GoodFillings[1365]:=0:
GoodFillings[1366]:=0:
GoodFillings[1367]:=0:
GoodFillings[1368]:=0:
GoodFillings[1369]:=0:
GoodFillings[1370]:=0:
GoodFillings[1371]:=0:
GoodFillings[1372]:=0:
GoodFillings[1373]:=0:
GoodFillings[1374]:=0:
GoodFillings[1375]:=0:
GoodFillings[1376]:=0:
GoodFillings[1377]:=0:
GoodFillings[1378]:=0:
GoodFillings[1379]:=0:
GoodFillings[1380]:=0:
GoodFillings[1381]:=0:
GoodFillings[1382]:=0:
GoodFillings[1383]:=0:
GoodFillings[1384]:=0:
GoodFillings[1385]:=0:
GoodFillings[1386]:=0:
GoodFillings[1387]:=0:
GoodFillings[1388]:=0:
GoodFillings[1389]:=0:
GoodFillings[1390]:=0:
GoodFillings[1391]:=0:
GoodFillings[1392]:=0:
GoodFillings[1393]:=0:
GoodFillings[1394]:=0:
GoodFillings[1395]:=0:
GoodFillings[1396]:=0:
GoodFillings[1397]:=0:
GoodFillings[1398]:=0:
GoodFillings[1399]:=0:
GoodFillings[1400]:=0:
GoodFillings[1401]:=0:
GoodFillings[1402]:=0:
GoodFillings[1403]:=0:
GoodFillings[1404]:=0:
GoodFillings[1405]:=0:
GoodFillings[1406]:=0:
GoodFillings[1407]:=0:
GoodFillings[1408]:=0:
GoodFillings[1409]:=0:
GoodFillings[1410]:=0:
GoodFillings[1411]:=0:
GoodFillings[1412]:=0:
GoodFillings[1413]:=0:
GoodFillings[1414]:=0:
GoodFillings[1415]:=0:
GoodFillings[1416]:=0:
GoodFillings[1417]:=0:
GoodFillings[1418]:=0:
GoodFillings[1419]:=0:
GoodFillings[1420]:=0:
GoodFillings[1421]:=0:
GoodFillings[1422]:=0:
GoodFillings[1423]:=0:
GoodFillings[1424]:=0:
GoodFillings[1425]:=0:
GoodFillings[1426]:=0:
GoodFillings[1427]:=0:
GoodFillings[1428]:=0:
GoodFillings[1429]:=0:
GoodFillings[1430]:=0:
GoodFillings[1431]:=0:
GoodFillings[1432]:=0:
GoodFillings[1433]:=0:
GoodFillings[1434]:=0:
GoodFillings[1435]:=0:
GoodFillings[1436]:=0:
GoodFillings[1437]:=0:
GoodFillings[1438]:=0:
GoodFillings[1439]:=0:
GoodFillings[1440]:=0:
GoodFillings[1441]:=0:
GoodFillings[1442]:=0:
GoodFillings[1443]:=0:
GoodFillings[1444]:=0:
GoodFillings[1445]:=0:
GoodFillings[1446]:=0:
GoodFillings[1447]:=0:
GoodFillings[1448]:=0:
GoodFillings[1449]:=0:
GoodFillings[1450]:=0:
GoodFillings[1451]:=0:
GoodFillings[1452]:=0:
GoodFillings[1453]:=0:
GoodFillings[1454]:=0:
GoodFillings[1455]:=0:
GoodFillings[1456]:=0:
GoodFillings[1457]:=0:
GoodFillings[1458]:=0:
GoodFillings[1459]:=0:
GoodFillings[1460]:=0:
GoodFillings[1461]:=0:
GoodFillings[1462]:=0:
GoodFillings[1463]:=0:
GoodFillings[1464]:=0:
GoodFillings[1465]:=0:
GoodFillings[1466]:=0:
GoodFillings[1467]:=0:
GoodFillings[1468]:=0:
GoodFillings[1469]:=0:
GoodFillings[1470]:=0:
GoodFillings[1471]:=0:
GoodFillings[1472]:=0:
GoodFillings[1473]:=0:
GoodFillings[1474]:=0:
GoodFillings[1475]:=0:
GoodFillings[1476]:=0:
GoodFillings[1477]:=0:
GoodFillings[1478]:=0:
GoodFillings[1479]:=0:
GoodFillings[1480]:=0:
GoodFillings[1481]:=0:
GoodFillings[1482]:=0:
GoodFillings[1483]:=0:
GoodFillings[1484]:=0:
GoodFillings[1485]:=0:
GoodFillings[1486]:=0:
GoodFillings[1487]:=0:
GoodFillings[1488]:=0:
GoodFillings[1489]:=0:
GoodFillings[1490]:=0:
GoodFillings[1491]:=0:
GoodFillings[1492]:=0:
GoodFillings[1493]:=0:
GoodFillings[1494]:=0:
GoodFillings[1495]:=0:
GoodFillings[1496]:=0:
GoodFillings[1497]:=0:
GoodFillings[1498]:=0:
GoodFillings[1499]:=0:
GoodFillings[1500]:=0:
GoodFillings[1501]:=0:
GoodFillings[1502]:=0:
GoodFillings[1503]:=0:
GoodFillings[1504]:=0:
GoodFillings[1505]:=0:
GoodFillings[1506]:=0:
GoodFillings[1507]:=0:
GoodFillings[1508]:=0:
GoodFillings[1509]:=0:
GoodFillings[1510]:=0:
GoodFillings[1511]:=0:
GoodFillings[1512]:=0:
GoodFillings[1513]:=0:
GoodFillings[1514]:=0:
GoodFillings[1515]:=0:
GoodFillings[1516]:=0:
GoodFillings[1517]:=0:
GoodFillings[1518]:=0:
GoodFillings[1519]:=0:
GoodFillings[1520]:=0:
GoodFillings[1521]:=0:
GoodFillings[1522]:=0:
GoodFillings[1523]:=0:
GoodFillings[1524]:=0:
GoodFillings[1525]:=0:
GoodFillings[1526]:=0:
GoodFillings[1527]:=0:
GoodFillings[1528]:=0:
GoodFillings[1529]:=0:
GoodFillings[1530]:=0:
GoodFillings[1531]:=0:
GoodFillings[1532]:=0:
GoodFillings[1533]:=0:
GoodFillings[1534]:=0:
GoodFillings[1535]:=0:
GoodFillings[1536]:=0:
GoodFillings[1537]:=0:
GoodFillings[1538]:=0:
GoodFillings[1539]:=0:
GoodFillings[1540]:=0:
GoodFillings[1541]:=0:
GoodFillings[1542]:=0:
GoodFillings[1543]:=0:
GoodFillings[1544]:=0:
GoodFillings[1545]:=0:
GoodFillings[1546]:=0:
GoodFillings[1547]:=0:
GoodFillings[1548]:=0:
GoodFillings[1549]:=0:
GoodFillings[1550]:=0:
GoodFillings[1551]:=0:
GoodFillings[1552]:=0:
GoodFillings[1553]:=0:
GoodFillings[1554]:=0:
GoodFillings[1555]:=0:
GoodFillings[1556]:=0:
GoodFillings[1557]:=0:
GoodFillings[1558]:=0:
GoodFillings[1559]:=0:
GoodFillings[1560]:=0:
GoodFillings[1561]:=0:
GoodFillings[1562]:=0:
GoodFillings[1563]:=0:
GoodFillings[1564]:=0:
GoodFillings[1565]:=0:
GoodFillings[1566]:=0:
GoodFillings[1567]:=0:
GoodFillings[1568]:=0:
GoodFillings[1569]:=0:
GoodFillings[1570]:=0:
GoodFillings[1571]:=0:
GoodFillings[1572]:=0:
GoodFillings[1573]:=0:
GoodFillings[1574]:=0:
GoodFillings[1575]:=0:
GoodFillings[1576]:=0:
GoodFillings[1577]:=0:
GoodFillings[1578]:=0:
GoodFillings[1579]:=0:
GoodFillings[1580]:=0:
GoodFillings[1581]:=0:
GoodFillings[1582]:=0:
GoodFillings[1583]:=0:
GoodFillings[1584]:=0:
GoodFillings[1585]:=0:
GoodFillings[1586]:=0:
GoodFillings[1587]:=0:
GoodFillings[1588]:=0:
GoodFillings[1589]:=0:
GoodFillings[1590]:=0:
GoodFillings[1591]:=0:
GoodFillings[1592]:=0:
GoodFillings[1593]:=0:
GoodFillings[1594]:=0:
GoodFillings[1595]:=0:
GoodFillings[1596]:=0:
GoodFillings[1597]:=0:
GoodFillings[1598]:=0:
GoodFillings[1599]:=0:
GoodFillings[1600]:=0:
GoodFillings[1601]:=0:
GoodFillings[1602]:=0:
GoodFillings[1603]:=0:
GoodFillings[1604]:=0:
GoodFillings[1605]:=0:
GoodFillings[1606]:=0:
GoodFillings[1607]:=0:
GoodFillings[1608]:=0:
GoodFillings[1609]:=0:
GoodFillings[1610]:=0:
GoodFillings[1611]:=0:
GoodFillings[1612]:=0:
GoodFillings[1613]:=0:
GoodFillings[1614]:=0:
GoodFillings[1615]:=0:
GoodFillings[1616]:=0:
GoodFillings[1617]:=0:
GoodFillings[1618]:=0:
GoodFillings[1619]:=0:
GoodFillings[1620]:=0:
GoodFillings[1621]:=0:
GoodFillings[1622]:=0:
GoodFillings[1623]:=0:
GoodFillings[1624]:=0:
GoodFillings[1625]:=0:
GoodFillings[1626]:=0:
GoodFillings[1627]:=0:
GoodFillings[1628]:=0:
GoodFillings[1629]:=0:
GoodFillings[1630]:=0:
GoodFillings[1631]:=0:
GoodFillings[1632]:=0:
GoodFillings[1633]:=0:
GoodFillings[1634]:=0:
GoodFillings[1635]:=0:
GoodFillings[1636]:=0:
GoodFillings[1637]:=0:
GoodFillings[1638]:=0:
GoodFillings[1639]:=0:
GoodFillings[1640]:=0:
GoodFillings[1641]:=0:
GoodFillings[1642]:=0:
GoodFillings[1643]:=0:
GoodFillings[1644]:=0:
GoodFillings[1645]:=0:
GoodFillings[1646]:=0:
GoodFillings[1647]:=0:
GoodFillings[1648]:=0:
GoodFillings[1649]:=0:
GoodFillings[1650]:=0:
GoodFillings[1651]:=0:
GoodFillings[1652]:=0:
GoodFillings[1653]:=0:
GoodFillings[1654]:=0:
GoodFillings[1655]:=0:
GoodFillings[1656]:=0:
GoodFillings[1657]:=0:
GoodFillings[1658]:=0:
GoodFillings[1659]:=0:
GoodFillings[1660]:=0:
GoodFillings[1661]:=0:
GoodFillings[1662]:=0:
GoodFillings[1663]:=0:
GoodFillings[1664]:=0:
GoodFillings[1665]:=0:
GoodFillings[1666]:=0:
GoodFillings[1667]:=0:
GoodFillings[1668]:=0:
GoodFillings[1669]:=0:
GoodFillings[1670]:=0:
GoodFillings[1671]:=0:
GoodFillings[1672]:=0:
GoodFillings[1673]:=0:
GoodFillings[1674]:=0:
GoodFillings[1675]:=0:
GoodFillings[1676]:=0:
GoodFillings[1677]:=0:
GoodFillings[1678]:=0:
GoodFillings[1679]:=0:
GoodFillings[1680]:=0:
GoodFillings[1681]:=0:
GoodFillings[1682]:=0:
GoodFillings[1683]:=0:
GoodFillings[1684]:=0:
GoodFillings[1685]:=0:
GoodFillings[1686]:=0:
GoodFillings[1687]:=0:
GoodFillings[1688]:=0:
GoodFillings[1689]:=0:
GoodFillings[1690]:=0:
GoodFillings[1691]:=0:
GoodFillings[1692]:=0:
GoodFillings[1693]:=0:
GoodFillings[1694]:=0:
GoodFillings[1695]:=0:
GoodFillings[1696]:=0:
GoodFillings[1697]:=0:
GoodFillings[1698]:=0:
GoodFillings[1699]:=0:
GoodFillings[1700]:=0:
GoodFillings[1701]:=0:
GoodFillings[1702]:=0:
GoodFillings[1703]:=0:
GoodFillings[1704]:=0:
GoodFillings[1705]:=0:
GoodFillings[1706]:=0:
GoodFillings[1707]:=0:
GoodFillings[1708]:=0:
GoodFillings[1709]:=0:
GoodFillings[1710]:=0:
GoodFillings[1711]:=0:
GoodFillings[1712]:=0:
GoodFillings[1713]:=0:
GoodFillings[1714]:=0:
GoodFillings[1715]:=0:
GoodFillings[1716]:=0:
GoodFillings[1717]:=0:
GoodFillings[1718]:=0:
GoodFillings[1719]:=0:
GoodFillings[1720]:=0:
GoodFillings[1721]:=0:
GoodFillings[1722]:=0:
GoodFillings[1723]:=0:
GoodFillings[1724]:=0:
GoodFillings[1725]:=0:
GoodFillings[1726]:=0:
GoodFillings[1727]:=0:
GoodFillings[1728]:=0:
GoodFillings[1729]:=0:
GoodFillings[1730]:=0:
GoodFillings[1731]:=0:
GoodFillings[1732]:=0:
GoodFillings[1733]:=0:
GoodFillings[1734]:=0:
GoodFillings[1735]:=0:
GoodFillings[1736]:=0:
GoodFillings[1737]:=0:
GoodFillings[1738]:=0:
GoodFillings[1739]:=0:
GoodFillings[1740]:=0:
GoodFillings[1741]:=0:
GoodFillings[1742]:=0:
GoodFillings[1743]:=0:
GoodFillings[1744]:=0:
GoodFillings[1745]:=0:
GoodFillings[1746]:=0:
GoodFillings[1747]:=0:
GoodFillings[1748]:=0:
GoodFillings[1749]:=0:
GoodFillings[1750]:=0:
GoodFillings[1751]:=0:
GoodFillings[1752]:=0:
GoodFillings[1753]:=0:
GoodFillings[1754]:=0:
GoodFillings[1755]:=0:
GoodFillings[1756]:=0:
GoodFillings[1757]:=0:
GoodFillings[1758]:=0:
GoodFillings[1759]:=0:
GoodFillings[1760]:=0:
GoodFillings[1761]:=0:
GoodFillings[1762]:=0:
GoodFillings[1763]:=0:
GoodFillings[1764]:=0:
GoodFillings[1765]:=0:
GoodFillings[1766]:=0:
GoodFillings[1767]:=0:
GoodFillings[1768]:=0:
GoodFillings[1769]:=0:
GoodFillings[1770]:=0:
GoodFillings[1771]:=0:
GoodFillings[1772]:=0:
GoodFillings[1773]:=0:
GoodFillings[1774]:=0:
GoodFillings[1775]:=0:
GoodFillings[1776]:=0:
GoodFillings[1777]:=0:
GoodFillings[1778]:=0:
GoodFillings[1779]:=0:
GoodFillings[1780]:=0:
GoodFillings[1781]:=0:
GoodFillings[1782]:=0:
GoodFillings[1783]:=0:
GoodFillings[1784]:=0:
GoodFillings[1785]:=0:
GoodFillings[1786]:=0:
GoodFillings[1787]:=0:
GoodFillings[1788]:=0:
GoodFillings[1789]:=0:
GoodFillings[1790]:=0:
GoodFillings[1791]:=0:
GoodFillings[1792]:=0:
GoodFillings[1793]:=0:
GoodFillings[1794]:=0:
GoodFillings[1795]:=0:
GoodFillings[1796]:=0:
GoodFillings[1797]:=0:
GoodFillings[1798]:=0:
GoodFillings[1799]:=0:
GoodFillings[1800]:=0:
GoodFillings[1801]:=0:
GoodFillings[1802]:=0:
GoodFillings[1803]:=0:
GoodFillings[1804]:=0:
GoodFillings[1805]:=0:
GoodFillings[1806]:=0:
GoodFillings[1807]:=0:
GoodFillings[1808]:=0:
GoodFillings[1809]:=0:
GoodFillings[1810]:=0:
GoodFillings[1811]:=0:
GoodFillings[1812]:=0:
GoodFillings[1813]:=0:
GoodFillings[1814]:=0:
GoodFillings[1815]:=0:
GoodFillings[1816]:=0:
GoodFillings[1817]:=0:
GoodFillings[1818]:=0:
GoodFillings[1819]:=0:
GoodFillings[1820]:=0:
GoodFillings[1821]:=0:
GoodFillings[1822]:=0:
GoodFillings[1823]:=0:
GoodFillings[1824]:=0:
GoodFillings[1825]:=0:
GoodFillings[1826]:=0:
GoodFillings[1827]:=0:
GoodFillings[1828]:=0:
GoodFillings[1829]:=0:
GoodFillings[1830]:=0:
GoodFillings[1831]:=0:
GoodFillings[1832]:=0:
GoodFillings[1833]:=0:
GoodFillings[1834]:=0:
GoodFillings[1835]:=0:
GoodFillings[1836]:=0:
GoodFillings[1837]:=0:
GoodFillings[1838]:=0:
GoodFillings[1839]:=0:
GoodFillings[1840]:=0:
GoodFillings[1841]:=0:
GoodFillings[1842]:=0:
GoodFillings[1843]:=0:
GoodFillings[1844]:=0:
GoodFillings[1845]:=0:
GoodFillings[1846]:=0:
GoodFillings[1847]:=0:
GoodFillings[1848]:=0:
GoodFillings[1849]:=0:
GoodFillings[1850]:=0:
GoodFillings[1851]:=0:
GoodFillings[1852]:=0:
GoodFillings[1853]:=0:
GoodFillings[1854]:=0:
GoodFillings[1855]:=0:
GoodFillings[1856]:=0:
GoodFillings[1857]:=0:
GoodFillings[1858]:=0:
GoodFillings[1859]:=0:
GoodFillings[1860]:=0:
GoodFillings[1861]:=0:
GoodFillings[1862]:=0:
GoodFillings[1863]:=0:
GoodFillings[1864]:=0:
GoodFillings[1865]:=0:
GoodFillings[1866]:=0:
GoodFillings[1867]:=0:
GoodFillings[1868]:=0:
GoodFillings[1869]:=0:
GoodFillings[1870]:=0:
GoodFillings[1871]:=0:
GoodFillings[1872]:=0:
GoodFillings[1873]:=0:
GoodFillings[1874]:=0:
GoodFillings[1875]:=0:
GoodFillings[1876]:=0:
GoodFillings[1877]:=0:
GoodFillings[1878]:=0:
GoodFillings[1879]:=0:
GoodFillings[1880]:=0:
GoodFillings[1881]:=0:
GoodFillings[1882]:=0:
GoodFillings[1883]:=0:
GoodFillings[1884]:=0:
GoodFillings[1885]:=0:
GoodFillings[1886]:=0:
GoodFillings[1887]:=0:
GoodFillings[1888]:=0:
GoodFillings[1889]:=0:
GoodFillings[1890]:=0:
GoodFillings[1891]:=0:
GoodFillings[1892]:=0:
GoodFillings[1893]:=0:
GoodFillings[1894]:=0:
GoodFillings[1895]:=0:
GoodFillings[1896]:=0:
GoodFillings[1897]:=0:
GoodFillings[1898]:=0:
GoodFillings[1899]:=0:
GoodFillings[1900]:=0:
GoodFillings[1901]:=0:
GoodFillings[1902]:=0:
GoodFillings[1903]:=0:
GoodFillings[1904]:=0:
GoodFillings[1905]:=0:
GoodFillings[1906]:=0:
GoodFillings[1907]:=0:
GoodFillings[1908]:=0:
GoodFillings[1909]:=0:
GoodFillings[1910]:=0:
GoodFillings[1911]:=0:
GoodFillings[1912]:=0:
GoodFillings[1913]:=0:
GoodFillings[1914]:=0:
GoodFillings[1915]:=0:
GoodFillings[1916]:=0:
GoodFillings[1917]:=0:
GoodFillings[1918]:=0:
GoodFillings[1919]:=0:
GoodFillings[1920]:=0:
GoodFillings[1921]:=0:
GoodFillings[1922]:=0:
GoodFillings[1923]:=0:
GoodFillings[1924]:=0:
GoodFillings[1925]:=0:
GoodFillings[1926]:=0:
GoodFillings[1927]:=0:
GoodFillings[1928]:=0:
GoodFillings[1929]:=0:
GoodFillings[1930]:=0:
GoodFillings[1931]:=0:
GoodFillings[1932]:=0:
GoodFillings[1933]:=0:
GoodFillings[1934]:=0:
GoodFillings[1935]:=0:
GoodFillings[1936]:=0:
GoodFillings[1937]:=0:
GoodFillings[1938]:=0:
GoodFillings[1939]:=0:
GoodFillings[1940]:=0:
GoodFillings[1941]:=0:
GoodFillings[1942]:=0:
GoodFillings[1943]:=0:
GoodFillings[1944]:=0:
GoodFillings[1945]:=0:
GoodFillings[1946]:=0:
GoodFillings[1947]:=0:
GoodFillings[1948]:=0:
GoodFillings[1949]:=0:
GoodFillings[1950]:=0:
GoodFillings[1951]:=0:
GoodFillings[1952]:=0:
GoodFillings[1953]:=0:
GoodFillings[1954]:=0:
GoodFillings[1955]:=0:
GoodFillings[1956]:=0:
GoodFillings[1957]:=0:
GoodFillings[1958]:=0:
GoodFillings[1959]:=0:
GoodFillings[1960]:=0:
GoodFillings[1961]:=0:
GoodFillings[1962]:=0:
GoodFillings[1963]:=0:
GoodFillings[1964]:=0:
GoodFillings[1965]:=0:
GoodFillings[1966]:=0:
GoodFillings[1967]:=0:
GoodFillings[1968]:=0:
GoodFillings[1969]:=0:
GoodFillings[1970]:=0:
GoodFillings[1971]:=0:
GoodFillings[1972]:=0:
GoodFillings[1973]:=0:
GoodFillings[1974]:=0:
GoodFillings[1975]:=0:
GoodFillings[1976]:=0:
GoodFillings[1977]:=0:
GoodFillings[1978]:=0:
GoodFillings[1979]:=0:
GoodFillings[1980]:=0:
GoodFillings[1981]:=0:
GoodFillings[1982]:=0:
GoodFillings[1983]:=0:
GoodFillings[1984]:=0:
GoodFillings[1985]:=0:
GoodFillings[1986]:=0:
GoodFillings[1987]:=0:
GoodFillings[1988]:=0:
GoodFillings[1989]:=0:
GoodFillings[1990]:=0:
GoodFillings[1991]:=0:
GoodFillings[1992]:=0:
GoodFillings[1993]:=0:
GoodFillings[1994]:=0:
GoodFillings[1995]:=0:
GoodFillings[1996]:=0:
GoodFillings[1997]:=0:
GoodFillings[1998]:=0:
GoodFillings[1999]:=0:
GoodFillings[2000]:=0:
GoodFillings[2001]:=0:
GoodFillings[2002]:=0:
GoodFillings[2003]:=0:
GoodFillings[2004]:=0:
GoodFillings[2005]:=0:
GoodFillings[2006]:=0:
GoodFillings[2007]:=0:
GoodFillings[2008]:=0:
GoodFillings[2009]:=0:
GoodFillings[2010]:=0:
GoodFillings[2011]:=0:
GoodFillings[2012]:=0:
GoodFillings[2013]:=0:
GoodFillings[2014]:=0:
GoodFillings[2015]:=0:
GoodFillings[2016]:=0:
GoodFillings[2017]:=0:
GoodFillings[2018]:=0:
GoodFillings[2019]:=0:
GoodFillings[2020]:=0:
GoodFillings[2021]:=0:
GoodFillings[2022]:=0:
GoodFillings[2023]:=0:
GoodFillings[2024]:=0:
GoodFillings[2025]:=0:
GoodFillings[2026]:=0:
GoodFillings[2027]:=0:
GoodFillings[2028]:=0:
GoodFillings[2029]:=0:
GoodFillings[2030]:=0:
GoodFillings[2031]:=0:
GoodFillings[2032]:=0:
GoodFillings[2033]:=0:
GoodFillings[2034]:=0:
GoodFillings[2035]:=0:
GoodFillings[2036]:=0:
GoodFillings[2037]:=0:
GoodFillings[2038]:=0:
GoodFillings[2039]:=0:
GoodFillings[2040]:=0:
GoodFillings[2041]:=0:
GoodFillings[2042]:=0:
GoodFillings[2043]:=0:
GoodFillings[2044]:=0:
GoodFillings[2045]:=0:
GoodFillings[2046]:=0:
GoodFillings[2047]:=0:
GoodFillings[2048]:=0:
GoodFillings[2049]:=0:
GoodFillings[2050]:=0:
GoodFillings[2051]:=0:
GoodFillings[2052]:=0:
GoodFillings[2053]:=0:
GoodFillings[2054]:=0:
GoodFillings[2055]:=0:
GoodFillings[2056]:=0:
GoodFillings[2057]:=0:
GoodFillings[2058]:=0:
GoodFillings[2059]:=0:
GoodFillings[2060]:=0:
GoodFillings[2061]:=0:
GoodFillings[2062]:=0:
GoodFillings[2063]:=0:
GoodFillings[2064]:=0:
GoodFillings[2065]:=0:
GoodFillings[2066]:=0:
GoodFillings[2067]:=0:
GoodFillings[2068]:=0:
GoodFillings[2069]:=0:
GoodFillings[2070]:=0:
GoodFillings[2071]:=0:
GoodFillings[2072]:=0:
GoodFillings[2073]:=0:
GoodFillings[2074]:=0:
GoodFillings[2075]:=0:
GoodFillings[2076]:=0:
GoodFillings[2077]:=0:
GoodFillings[2078]:=0:
GoodFillings[2079]:=0:
GoodFillings[2080]:=0:
GoodFillings[2081]:=0:
GoodFillings[2082]:=0:
GoodFillings[2083]:=0:
GoodFillings[2084]:=0:
GoodFillings[2085]:=0:
GoodFillings[2086]:=0:
GoodFillings[2087]:=0:
GoodFillings[2088]:=0:
GoodFillings[2089]:=0:
GoodFillings[2090]:=0:
GoodFillings[2091]:=0:
GoodFillings[2092]:=0:
GoodFillings[2093]:=0:
GoodFillings[2094]:=0:
GoodFillings[2095]:=0:
GoodFillings[2096]:=0:
GoodFillings[2097]:=0:
GoodFillings[2098]:=0:
GoodFillings[2099]:=0:
GoodFillings[2100]:=0:
GoodFillings[2101]:=0:
GoodFillings[2102]:=0:
GoodFillings[2103]:=0:
GoodFillings[2104]:=0:
GoodFillings[2105]:=0:
GoodFillings[2106]:=0:
GoodFillings[2107]:=0:
GoodFillings[2108]:=0:
GoodFillings[2109]:=0:
GoodFillings[2110]:=0:
GoodFillings[2111]:=0:
GoodFillings[2112]:=0:
GoodFillings[2113]:=0:
GoodFillings[2114]:=0:
GoodFillings[2115]:=0:
GoodFillings[2116]:=0:
GoodFillings[2117]:=0:
GoodFillings[2118]:=0:
GoodFillings[2119]:=0:
GoodFillings[2120]:=0:
GoodFillings[2121]:=0:
GoodFillings[2122]:=0:
GoodFillings[2123]:=0:
GoodFillings[2124]:=0:
GoodFillings[2125]:=0:
GoodFillings[2126]:=0:
GoodFillings[2127]:=0:


==> anc/deg9_fillings/fillings.9.1205 <==
Shape:=[[4, 3, 2], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[149]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[150]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[151]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[152]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[153]:=[[1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[154]:=[[1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[155]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[156]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[157]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[158]:=[[1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[159]:=[[1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[160]:=[[1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[161]:=[[1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[162]:=[[1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[163]:=[[1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[164]:=[[1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[165]:=[[1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[166]:=[[1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[167]:=[[1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[168]:=[[1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[169]:=[[1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[170]:=[[1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[171]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[172]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[173]:=[[1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[174]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[175]:=[[1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[176]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[177]:=[[1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[178]:=[[1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[179]:=[[1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[180]:=[[1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[181]:=[[1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[182]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[183]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[184]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[185]:=[[1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[186]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[187]:=[[1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[188]:=[[1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[189]:=[[1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[190]:=[[1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[191]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[192]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[193]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[194]:=[[1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[195]:=[[1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[196]:=[[1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[197]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[198]:=[[1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[199]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[200]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[201]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[202]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[203]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[204]:=[[1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[205]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[206]:=[[1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[207]:=[[1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[208]:=[[1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[209]:=[[1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[210]:=[[1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[211]:=[[1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[212]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[213]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[214]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[215]:=[[1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[216]:=[[1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[217]:=[[1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[218]:=[[1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[219]:=[[1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[220]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[221]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[222]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[223]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[224]:=[[1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[225]:=[[1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[226]:=[[1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[227]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[228]:=[[1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[229]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[230]:=[[1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[231]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[232]:=[[1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[233]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[234]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[235]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[236]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[237]:=[[1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[238]:=[[1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[239]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[240]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[241]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[242]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[243]:=[[1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[244]:=0:
GoodFillings[245]:=0:
GoodFillings[246]:=0:
GoodFillings[247]:=0:
GoodFillings[248]:=0:
GoodFillings[249]:=0:
GoodFillings[250]:=0:
GoodFillings[251]:=0:
GoodFillings[252]:=0:
GoodFillings[253]:=0:
GoodFillings[254]:=0:
GoodFillings[255]:=0:
GoodFillings[256]:=0:
GoodFillings[257]:=0:
GoodFillings[258]:=0:
GoodFillings[259]:=0:
GoodFillings[260]:=0:
GoodFillings[261]:=0:
GoodFillings[262]:=0:
GoodFillings[263]:=0:
GoodFillings[264]:=0:
GoodFillings[265]:=0:
GoodFillings[266]:=0:
GoodFillings[267]:=0:
GoodFillings[268]:=0:
GoodFillings[269]:=0:
GoodFillings[270]:=0:
GoodFillings[271]:=0:
GoodFillings[272]:=0:
GoodFillings[273]:=0:
GoodFillings[274]:=0:
GoodFillings[275]:=0:
GoodFillings[276]:=0:
GoodFillings[277]:=0:
GoodFillings[278]:=0:
GoodFillings[279]:=0:
GoodFillings[280]:=0:
GoodFillings[281]:=0:
GoodFillings[282]:=0:
GoodFillings[283]:=0:
GoodFillings[284]:=0:
GoodFillings[285]:=0:
GoodFillings[286]:=0:
GoodFillings[287]:=0:
GoodFillings[288]:=0:
GoodFillings[289]:=0:
GoodFillings[290]:=0:
GoodFillings[291]:=0:
GoodFillings[292]:=0:
GoodFillings[293]:=0:
GoodFillings[294]:=0:
GoodFillings[295]:=0:
GoodFillings[296]:=0:
GoodFillings[297]:=0:
GoodFillings[298]:=0:
GoodFillings[299]:=0:
GoodFillings[300]:=0:
GoodFillings[301]:=0:
GoodFillings[302]:=0:
GoodFillings[303]:=0:
GoodFillings[304]:=0:
GoodFillings[305]:=0:
GoodFillings[306]:=0:
GoodFillings[307]:=0:
GoodFillings[308]:=0:
GoodFillings[309]:=0:
GoodFillings[310]:=0:
GoodFillings[311]:=0:
GoodFillings[312]:=0:
GoodFillings[313]:=0:
GoodFillings[314]:=0:
GoodFillings[315]:=0:
GoodFillings[316]:=0:
GoodFillings[317]:=0:
GoodFillings[318]:=0:
GoodFillings[319]:=0:
GoodFillings[320]:=0:
GoodFillings[321]:=0:
GoodFillings[322]:=0:
GoodFillings[323]:=0:
GoodFillings[324]:=0:
GoodFillings[325]:=0:
GoodFillings[326]:=0:
GoodFillings[327]:=0:
GoodFillings[328]:=0:
GoodFillings[329]:=0:
GoodFillings[330]:=0:
GoodFillings[331]:=0:
GoodFillings[332]:=0:
GoodFillings[333]:=0:
GoodFillings[334]:=0:
GoodFillings[335]:=0:
GoodFillings[336]:=0:
GoodFillings[337]:=0:
GoodFillings[338]:=0:
GoodFillings[339]:=0:
GoodFillings[340]:=0:
GoodFillings[341]:=0:
GoodFillings[342]:=0:
GoodFillings[343]:=0:
GoodFillings[344]:=0:
GoodFillings[345]:=0:
GoodFillings[346]:=0:
GoodFillings[347]:=0:
GoodFillings[348]:=0:
GoodFillings[349]:=0:
GoodFillings[350]:=0:
GoodFillings[351]:=0:
GoodFillings[352]:=0:
GoodFillings[353]:=0:
GoodFillings[354]:=0:
GoodFillings[355]:=0:
GoodFillings[356]:=0:
GoodFillings[357]:=0:
GoodFillings[358]:=0:
GoodFillings[359]:=0:
GoodFillings[360]:=0:
GoodFillings[361]:=0:
GoodFillings[362]:=0:
GoodFillings[363]:=0:
GoodFillings[364]:=0:
GoodFillings[365]:=0:
GoodFillings[366]:=0:
GoodFillings[367]:=0:
GoodFillings[368]:=0:
GoodFillings[369]:=0:
GoodFillings[370]:=0:
GoodFillings[371]:=0:
GoodFillings[372]:=0:
GoodFillings[373]:=0:
GoodFillings[374]:=0:
GoodFillings[375]:=0:
GoodFillings[376]:=0:
GoodFillings[377]:=0:
GoodFillings[378]:=0:
GoodFillings[379]:=0:
GoodFillings[380]:=0:
GoodFillings[381]:=0:
GoodFillings[382]:=0:
GoodFillings[383]:=0:
GoodFillings[384]:=0:
GoodFillings[385]:=0:
GoodFillings[386]:=0:
GoodFillings[387]:=0:
GoodFillings[388]:=0:
GoodFillings[389]:=0:
GoodFillings[390]:=0:
GoodFillings[391]:=0:
GoodFillings[392]:=0:
GoodFillings[393]:=0:
GoodFillings[394]:=0:
GoodFillings[395]:=0:
GoodFillings[396]:=0:
GoodFillings[397]:=0:
GoodFillings[398]:=0:
GoodFillings[399]:=0:
GoodFillings[400]:=0:
GoodFillings[401]:=0:
GoodFillings[402]:=0:
GoodFillings[403]:=0:
GoodFillings[404]:=0:
GoodFillings[405]:=0:
GoodFillings[406]:=0:
GoodFillings[407]:=0:
GoodFillings[408]:=0:
GoodFillings[409]:=0:
GoodFillings[410]:=0:
GoodFillings[411]:=0:
GoodFillings[412]:=0:
GoodFillings[413]:=0:
GoodFillings[414]:=0:
GoodFillings[415]:=0:
GoodFillings[416]:=0:
GoodFillings[417]:=0:
GoodFillings[418]:=0:
GoodFillings[419]:=0:
GoodFillings[420]:=0:
GoodFillings[421]:=0:
GoodFillings[422]:=0:
GoodFillings[423]:=0:
GoodFillings[424]:=0:
GoodFillings[425]:=0:
GoodFillings[426]:=0:
GoodFillings[427]:=0:
GoodFillings[428]:=0:
GoodFillings[429]:=0:
GoodFillings[430]:=0:
GoodFillings[431]:=0:
GoodFillings[432]:=0:
GoodFillings[433]:=0:
GoodFillings[434]:=0:
GoodFillings[435]:=0:
GoodFillings[436]:=0:
GoodFillings[437]:=0:
GoodFillings[438]:=0:
GoodFillings[439]:=0:
GoodFillings[440]:=0:
GoodFillings[441]:=0:
GoodFillings[442]:=0:
GoodFillings[443]:=0:
GoodFillings[444]:=0:
GoodFillings[445]:=0:
GoodFillings[446]:=0:
GoodFillings[447]:=0:
GoodFillings[448]:=0:
GoodFillings[449]:=0:
GoodFillings[450]:=0:
GoodFillings[451]:=0:
GoodFillings[452]:=0:
GoodFillings[453]:=0:
GoodFillings[454]:=0:
GoodFillings[455]:=0:
GoodFillings[456]:=0:
GoodFillings[457]:=0:
GoodFillings[458]:=0:
GoodFillings[459]:=0:
GoodFillings[460]:=0:
GoodFillings[461]:=0:
GoodFillings[462]:=0:
GoodFillings[463]:=0:
GoodFillings[464]:=0:
GoodFillings[465]:=0:
GoodFillings[466]:=0:
GoodFillings[467]:=0:
GoodFillings[468]:=0:
GoodFillings[469]:=0:
GoodFillings[470]:=0:
GoodFillings[471]:=0:
GoodFillings[472]:=0:
GoodFillings[473]:=0:
GoodFillings[474]:=0:
GoodFillings[475]:=0:
GoodFillings[476]:=0:
GoodFillings[477]:=0:
GoodFillings[478]:=0:
GoodFillings[479]:=0:
GoodFillings[480]:=0:
GoodFillings[481]:=0:
GoodFillings[482]:=0:
GoodFillings[483]:=0:
GoodFillings[484]:=0:
GoodFillings[485]:=0:
GoodFillings[486]:=0:
GoodFillings[487]:=0:
GoodFillings[488]:=0:
GoodFillings[489]:=0:
GoodFillings[490]:=0:
GoodFillings[491]:=0:
GoodFillings[492]:=0:
GoodFillings[493]:=0:
GoodFillings[494]:=0:
GoodFillings[495]:=0:
GoodFillings[496]:=0:
GoodFillings[497]:=0:
GoodFillings[498]:=0:
GoodFillings[499]:=0:
GoodFillings[500]:=0:
GoodFillings[501]:=0:
GoodFillings[502]:=0:
GoodFillings[503]:=0:
GoodFillings[504]:=0:
GoodFillings[505]:=0:
GoodFillings[506]:=0:
GoodFillings[507]:=0:
GoodFillings[508]:=0:
GoodFillings[509]:=0:
GoodFillings[510]:=0:
GoodFillings[511]:=0:
GoodFillings[512]:=0:
GoodFillings[513]:=0:
GoodFillings[514]:=0:
GoodFillings[515]:=0:
GoodFillings[516]:=0:
GoodFillings[517]:=0:
GoodFillings[518]:=0:
GoodFillings[519]:=0:
GoodFillings[520]:=0:
GoodFillings[521]:=0:
GoodFillings[522]:=0:
GoodFillings[523]:=0:
GoodFillings[524]:=0:
GoodFillings[525]:=0:
GoodFillings[526]:=0:
GoodFillings[527]:=0:
GoodFillings[528]:=0:
GoodFillings[529]:=0:
GoodFillings[530]:=0:
GoodFillings[531]:=0:
GoodFillings[532]:=0:
GoodFillings[533]:=0:
GoodFillings[534]:=0:
GoodFillings[535]:=0:
GoodFillings[536]:=0:
GoodFillings[537]:=0:
GoodFillings[538]:=0:
GoodFillings[539]:=0:
GoodFillings[540]:=0:
GoodFillings[541]:=0:
GoodFillings[542]:=0:
GoodFillings[543]:=0:
GoodFillings[544]:=0:
GoodFillings[545]:=0:
GoodFillings[546]:=0:
GoodFillings[547]:=0:
GoodFillings[548]:=0:
GoodFillings[549]:=0:
GoodFillings[550]:=0:
GoodFillings[551]:=0:
GoodFillings[552]:=0:
GoodFillings[553]:=0:
GoodFillings[554]:=0:
GoodFillings[555]:=0:
GoodFillings[556]:=0:
GoodFillings[557]:=0:
GoodFillings[558]:=0:
GoodFillings[559]:=0:
GoodFillings[560]:=0:
GoodFillings[561]:=0:
GoodFillings[562]:=0:
GoodFillings[563]:=0:
GoodFillings[564]:=0:
GoodFillings[565]:=0:
GoodFillings[566]:=0:
GoodFillings[567]:=0:
GoodFillings[568]:=0:
GoodFillings[569]:=0:
GoodFillings[570]:=0:
GoodFillings[571]:=0:
GoodFillings[572]:=0:
GoodFillings[573]:=0:
GoodFillings[574]:=0:
GoodFillings[575]:=0:
GoodFillings[576]:=0:
GoodFillings[577]:=0:
GoodFillings[578]:=0:
GoodFillings[579]:=0:
GoodFillings[580]:=0:
GoodFillings[581]:=0:
GoodFillings[582]:=0:
GoodFillings[583]:=0:
GoodFillings[584]:=0:
GoodFillings[585]:=0:
GoodFillings[586]:=0:
GoodFillings[587]:=0:
GoodFillings[588]:=0:
GoodFillings[589]:=0:
GoodFillings[590]:=0:
GoodFillings[591]:=0:
GoodFillings[592]:=0:
GoodFillings[593]:=0:
GoodFillings[594]:=0:
GoodFillings[595]:=0:
GoodFillings[596]:=0:
GoodFillings[597]:=0:
GoodFillings[598]:=0:
GoodFillings[599]:=0:
GoodFillings[600]:=0:
GoodFillings[601]:=0:
GoodFillings[602]:=0:
GoodFillings[603]:=0:
GoodFillings[604]:=0:
GoodFillings[605]:=0:
GoodFillings[606]:=0:
GoodFillings[607]:=0:
GoodFillings[608]:=0:
GoodFillings[609]:=0:
GoodFillings[610]:=0:
GoodFillings[611]:=0:
GoodFillings[612]:=0:
GoodFillings[613]:=0:
GoodFillings[614]:=0:
GoodFillings[615]:=0:
GoodFillings[616]:=0:
GoodFillings[617]:=0:
GoodFillings[618]:=0:
GoodFillings[619]:=0:
GoodFillings[620]:=0:
GoodFillings[621]:=0:
GoodFillings[622]:=0:
GoodFillings[623]:=0:
GoodFillings[624]:=0:
GoodFillings[625]:=0:
GoodFillings[626]:=0:
GoodFillings[627]:=0:
GoodFillings[628]:=0:
GoodFillings[629]:=0:
GoodFillings[630]:=0:
GoodFillings[631]:=0:
GoodFillings[632]:=0:
GoodFillings[633]:=0:
GoodFillings[634]:=0:
GoodFillings[635]:=0:
GoodFillings[636]:=0:
GoodFillings[637]:=0:
GoodFillings[638]:=0:
GoodFillings[639]:=0:
GoodFillings[640]:=0:
GoodFillings[641]:=0:
GoodFillings[642]:=0:
GoodFillings[643]:=0:
GoodFillings[644]:=0:
GoodFillings[645]:=0:
GoodFillings[646]:=0:
GoodFillings[647]:=0:
GoodFillings[648]:=0:
GoodFillings[649]:=0:
GoodFillings[650]:=0:
GoodFillings[651]:=0:
GoodFillings[652]:=0:
GoodFillings[653]:=0:
GoodFillings[654]:=0:
GoodFillings[655]:=0:
GoodFillings[656]:=0:
GoodFillings[657]:=0:
GoodFillings[658]:=0:
GoodFillings[659]:=0:
GoodFillings[660]:=0:
GoodFillings[661]:=0:
GoodFillings[662]:=0:
GoodFillings[663]:=0:
GoodFillings[664]:=0:
GoodFillings[665]:=0:
GoodFillings[666]:=0:
GoodFillings[667]:=0:
GoodFillings[668]:=0:
GoodFillings[669]:=0:
GoodFillings[670]:=0:
GoodFillings[671]:=0:
GoodFillings[672]:=0:
GoodFillings[673]:=0:
GoodFillings[674]:=0:
GoodFillings[675]:=0:
GoodFillings[676]:=0:
GoodFillings[677]:=0:
GoodFillings[678]:=0:
GoodFillings[679]:=0:
GoodFillings[680]:=0:
GoodFillings[681]:=0:
GoodFillings[682]:=0:
GoodFillings[683]:=0:
GoodFillings[684]:=0:
GoodFillings[685]:=0:
GoodFillings[686]:=0:
GoodFillings[687]:=0:
GoodFillings[688]:=0:
GoodFillings[689]:=0:
GoodFillings[690]:=0:
GoodFillings[691]:=0:
GoodFillings[692]:=0:
GoodFillings[693]:=0:
GoodFillings[694]:=0:
GoodFillings[695]:=0:
GoodFillings[696]:=0:
GoodFillings[697]:=0:
GoodFillings[698]:=0:
GoodFillings[699]:=0:
GoodFillings[700]:=0:
GoodFillings[701]:=0:
GoodFillings[702]:=0:
GoodFillings[703]:=0:
GoodFillings[704]:=0:
GoodFillings[705]:=0:
GoodFillings[706]:=0:
GoodFillings[707]:=0:
GoodFillings[708]:=0:
GoodFillings[709]:=0:
GoodFillings[710]:=0:
GoodFillings[711]:=0:
GoodFillings[712]:=0:
GoodFillings[713]:=0:
GoodFillings[714]:=0:
GoodFillings[715]:=0:
GoodFillings[716]:=0:
GoodFillings[717]:=0:
GoodFillings[718]:=0:
GoodFillings[719]:=0:
GoodFillings[720]:=0:
GoodFillings[721]:=0:
GoodFillings[722]:=0:
GoodFillings[723]:=0:
GoodFillings[724]:=0:
GoodFillings[725]:=0:
GoodFillings[726]:=0:
GoodFillings[727]:=0:
GoodFillings[728]:=0:
GoodFillings[729]:=0:
GoodFillings[730]:=0:
GoodFillings[731]:=0:
GoodFillings[732]:=0:
GoodFillings[733]:=0:
GoodFillings[734]:=0:
GoodFillings[735]:=0:
GoodFillings[736]:=0:
GoodFillings[737]:=0:
GoodFillings[738]:=0:
GoodFillings[739]:=0:
GoodFillings[740]:=0:
GoodFillings[741]:=0:
GoodFillings[742]:=0:
GoodFillings[743]:=0:
GoodFillings[744]:=0:
GoodFillings[745]:=0:
GoodFillings[746]:=0:
GoodFillings[747]:=0:
GoodFillings[748]:=0:
GoodFillings[749]:=0:
GoodFillings[750]:=0:
GoodFillings[751]:=0:
GoodFillings[752]:=0:
GoodFillings[753]:=0:
GoodFillings[754]:=0:
GoodFillings[755]:=0:
GoodFillings[756]:=0:
GoodFillings[757]:=0:
GoodFillings[758]:=0:
GoodFillings[759]:=0:
GoodFillings[760]:=0:
GoodFillings[761]:=0:
GoodFillings[762]:=0:
GoodFillings[763]:=0:
GoodFillings[764]:=0:
GoodFillings[765]:=0:
GoodFillings[766]:=0:
GoodFillings[767]:=0:
GoodFillings[768]:=0:
GoodFillings[769]:=0:
GoodFillings[770]:=0:
GoodFillings[771]:=0:
GoodFillings[772]:=0:
GoodFillings[773]:=0:
GoodFillings[774]:=0:
GoodFillings[775]:=0:
GoodFillings[776]:=0:
GoodFillings[777]:=0:
GoodFillings[778]:=0:
GoodFillings[779]:=0:
GoodFillings[780]:=0:
GoodFillings[781]:=0:
GoodFillings[782]:=0:
GoodFillings[783]:=0:
GoodFillings[784]:=0:
GoodFillings[785]:=0:
GoodFillings[786]:=0:
GoodFillings[787]:=0:
GoodFillings[788]:=0:
GoodFillings[789]:=0:
GoodFillings[790]:=0:
GoodFillings[791]:=0:
GoodFillings[792]:=0:
GoodFillings[793]:=0:
GoodFillings[794]:=0:
GoodFillings[795]:=0:
GoodFillings[796]:=0:
GoodFillings[797]:=0:
GoodFillings[798]:=0:
GoodFillings[799]:=0:
GoodFillings[800]:=0:
GoodFillings[801]:=0:
GoodFillings[802]:=0:
GoodFillings[803]:=0:
GoodFillings[804]:=0:
GoodFillings[805]:=0:
GoodFillings[806]:=0:
GoodFillings[807]:=0:
GoodFillings[808]:=0:
GoodFillings[809]:=0:
GoodFillings[810]:=0:
GoodFillings[811]:=0:
GoodFillings[812]:=0:
GoodFillings[813]:=0:
GoodFillings[814]:=0:
GoodFillings[815]:=0:
GoodFillings[816]:=0:
GoodFillings[817]:=0:
GoodFillings[818]:=0:
GoodFillings[819]:=0:
GoodFillings[820]:=0:
GoodFillings[821]:=0:
GoodFillings[822]:=0:
GoodFillings[823]:=0:
GoodFillings[824]:=0:
GoodFillings[825]:=0:
GoodFillings[826]:=0:
GoodFillings[827]:=0:
GoodFillings[828]:=0:
GoodFillings[829]:=0:
GoodFillings[830]:=0:
GoodFillings[831]:=0:
GoodFillings[832]:=0:
GoodFillings[833]:=0:
GoodFillings[834]:=0:
GoodFillings[835]:=0:
GoodFillings[836]:=0:
GoodFillings[837]:=0:
GoodFillings[838]:=0:
GoodFillings[839]:=0:
GoodFillings[840]:=0:
GoodFillings[841]:=0:
GoodFillings[842]:=0:
GoodFillings[843]:=0:
GoodFillings[844]:=0:
GoodFillings[845]:=0:
GoodFillings[846]:=0:
GoodFillings[847]:=0:
GoodFillings[848]:=0:
GoodFillings[849]:=0:
GoodFillings[850]:=0:
GoodFillings[851]:=0:
GoodFillings[852]:=0:
GoodFillings[853]:=0:
GoodFillings[854]:=0:
GoodFillings[855]:=0:
GoodFillings[856]:=0:
GoodFillings[857]:=0:
GoodFillings[858]:=0:
GoodFillings[859]:=0:
GoodFillings[860]:=0:
GoodFillings[861]:=0:
GoodFillings[862]:=0:
GoodFillings[863]:=0:
GoodFillings[864]:=0:
GoodFillings[865]:=0:
GoodFillings[866]:=0:
GoodFillings[867]:=0:
GoodFillings[868]:=0:
GoodFillings[869]:=0:
GoodFillings[870]:=0:
GoodFillings[871]:=0:
GoodFillings[872]:=0:
GoodFillings[873]:=0:
GoodFillings[874]:=0:
GoodFillings[875]:=0:
GoodFillings[876]:=0:
GoodFillings[877]:=0:
GoodFillings[878]:=0:
GoodFillings[879]:=0:
GoodFillings[880]:=0:
GoodFillings[881]:=0:
GoodFillings[882]:=0:
GoodFillings[883]:=0:
GoodFillings[884]:=0:
GoodFillings[885]:=0:
GoodFillings[886]:=0:
GoodFillings[887]:=0:
GoodFillings[888]:=0:
GoodFillings[889]:=0:
GoodFillings[890]:=0:
GoodFillings[891]:=0:
GoodFillings[892]:=0:
GoodFillings[893]:=0:
GoodFillings[894]:=0:
GoodFillings[895]:=0:
GoodFillings[896]:=0:
GoodFillings[897]:=0:
GoodFillings[898]:=0:
GoodFillings[899]:=0:
GoodFillings[900]:=0:
GoodFillings[901]:=0:
GoodFillings[902]:=0:
GoodFillings[903]:=0:
GoodFillings[904]:=0:
GoodFillings[905]:=0:
GoodFillings[906]:=0:
GoodFillings[907]:=0:
GoodFillings[908]:=0:
GoodFillings[909]:=0:
GoodFillings[910]:=0:
GoodFillings[911]:=0:
GoodFillings[912]:=0:
GoodFillings[913]:=0:
GoodFillings[914]:=0:
GoodFillings[915]:=0:
GoodFillings[916]:=0:
GoodFillings[917]:=0:
GoodFillings[918]:=0:
GoodFillings[919]:=0:
GoodFillings[920]:=0:
GoodFillings[921]:=0:
GoodFillings[922]:=0:
GoodFillings[923]:=0:
GoodFillings[924]:=0:
GoodFillings[925]:=0:
GoodFillings[926]:=0:
GoodFillings[927]:=0:
GoodFillings[928]:=0:
GoodFillings[929]:=0:
GoodFillings[930]:=0:
GoodFillings[931]:=0:
GoodFillings[932]:=0:
GoodFillings[933]:=0:
GoodFillings[934]:=0:
GoodFillings[935]:=0:
GoodFillings[936]:=0:
GoodFillings[937]:=0:
GoodFillings[938]:=0:
GoodFillings[939]:=0:
GoodFillings[940]:=0:
GoodFillings[941]:=0:
GoodFillings[942]:=0:
GoodFillings[943]:=0:
GoodFillings[944]:=0:
GoodFillings[945]:=0:
GoodFillings[946]:=0:
GoodFillings[947]:=0:
GoodFillings[948]:=0:
GoodFillings[949]:=0:
GoodFillings[950]:=0:
GoodFillings[951]:=0:
GoodFillings[952]:=0:
GoodFillings[953]:=0:
GoodFillings[954]:=0:
GoodFillings[955]:=0:
GoodFillings[956]:=0:
GoodFillings[957]:=0:
GoodFillings[958]:=0:
GoodFillings[959]:=0:
GoodFillings[960]:=0:
GoodFillings[961]:=0:
GoodFillings[962]:=0:
GoodFillings[963]:=0:
GoodFillings[964]:=0:
GoodFillings[965]:=0:
GoodFillings[966]:=0:
GoodFillings[967]:=0:
GoodFillings[968]:=0:
GoodFillings[969]:=0:
GoodFillings[970]:=0:
GoodFillings[971]:=0:
GoodFillings[972]:=0:
GoodFillings[973]:=0:
GoodFillings[974]:=0:
GoodFillings[975]:=0:
GoodFillings[976]:=0:
GoodFillings[977]:=0:
GoodFillings[978]:=0:
GoodFillings[979]:=0:
GoodFillings[980]:=0:
GoodFillings[981]:=0:
GoodFillings[982]:=0:
GoodFillings[983]:=0:
GoodFillings[984]:=0:
GoodFillings[985]:=0:
GoodFillings[986]:=0:
GoodFillings[987]:=0:
GoodFillings[988]:=0:
GoodFillings[989]:=0:
GoodFillings[990]:=0:
GoodFillings[991]:=0:
GoodFillings[992]:=0:
GoodFillings[993]:=0:
GoodFillings[994]:=0:
GoodFillings[995]:=0:
GoodFillings[996]:=0:
GoodFillings[997]:=0:
GoodFillings[998]:=0:
GoodFillings[999]:=0:
GoodFillings[1000]:=0:
GoodFillings[1001]:=0:
GoodFillings[1002]:=0:
GoodFillings[1003]:=0:
GoodFillings[1004]:=0:
GoodFillings[1005]:=0:
GoodFillings[1006]:=0:
GoodFillings[1007]:=0:
GoodFillings[1008]:=0:
GoodFillings[1009]:=0:
GoodFillings[1010]:=0:
GoodFillings[1011]:=0:
GoodFillings[1012]:=0:
GoodFillings[1013]:=0:
GoodFillings[1014]:=0:
GoodFillings[1015]:=0:
GoodFillings[1016]:=0:
GoodFillings[1017]:=0:
GoodFillings[1018]:=0:
GoodFillings[1019]:=0:
GoodFillings[1020]:=0:
GoodFillings[1021]:=0:
GoodFillings[1022]:=0:
GoodFillings[1023]:=0:
GoodFillings[1024]:=0:
GoodFillings[1025]:=0:
GoodFillings[1026]:=0:
GoodFillings[1027]:=0:
GoodFillings[1028]:=0:
GoodFillings[1029]:=0:
GoodFillings[1030]:=0:
GoodFillings[1031]:=0:
GoodFillings[1032]:=0:
GoodFillings[1033]:=0:
GoodFillings[1034]:=0:
GoodFillings[1035]:=0:
GoodFillings[1036]:=0:
GoodFillings[1037]:=0:
GoodFillings[1038]:=0:
GoodFillings[1039]:=0:
GoodFillings[1040]:=0:
GoodFillings[1041]:=0:
GoodFillings[1042]:=0:
GoodFillings[1043]:=0:
GoodFillings[1044]:=0:
GoodFillings[1045]:=0:
GoodFillings[1046]:=0:
GoodFillings[1047]:=0:
GoodFillings[1048]:=0:
GoodFillings[1049]:=0:
GoodFillings[1050]:=0:
GoodFillings[1051]:=0:
GoodFillings[1052]:=0:
GoodFillings[1053]:=0:
GoodFillings[1054]:=0:
GoodFillings[1055]:=0:
GoodFillings[1056]:=0:
GoodFillings[1057]:=0:
GoodFillings[1058]:=0:
GoodFillings[1059]:=0:
GoodFillings[1060]:=0:
GoodFillings[1061]:=0:
GoodFillings[1062]:=0:
GoodFillings[1063]:=0:
GoodFillings[1064]:=0:
GoodFillings[1065]:=0:
GoodFillings[1066]:=0:
GoodFillings[1067]:=0:
GoodFillings[1068]:=0:
GoodFillings[1069]:=0:
GoodFillings[1070]:=0:
GoodFillings[1071]:=0:
GoodFillings[1072]:=0:
GoodFillings[1073]:=0:
GoodFillings[1074]:=0:
GoodFillings[1075]:=0:
GoodFillings[1076]:=0:
GoodFillings[1077]:=0:
GoodFillings[1078]:=0:
GoodFillings[1079]:=0:
GoodFillings[1080]:=0:
GoodFillings[1081]:=0:
GoodFillings[1082]:=0:
GoodFillings[1083]:=0:
GoodFillings[1084]:=0:
GoodFillings[1085]:=0:
GoodFillings[1086]:=0:
GoodFillings[1087]:=0:
GoodFillings[1088]:=0:
GoodFillings[1089]:=0:
GoodFillings[1090]:=0:
GoodFillings[1091]:=0:
GoodFillings[1092]:=0:
GoodFillings[1093]:=0:
GoodFillings[1094]:=0:
GoodFillings[1095]:=0:
GoodFillings[1096]:=0:
GoodFillings[1097]:=0:
GoodFillings[1098]:=0:
GoodFillings[1099]:=0:
GoodFillings[1100]:=0:
GoodFillings[1101]:=0:
GoodFillings[1102]:=0:
GoodFillings[1103]:=0:
GoodFillings[1104]:=0:
GoodFillings[1105]:=0:
GoodFillings[1106]:=0:
GoodFillings[1107]:=0:
GoodFillings[1108]:=0:
GoodFillings[1109]:=0:
GoodFillings[1110]:=0:
GoodFillings[1111]:=0:
GoodFillings[1112]:=0:
GoodFillings[1113]:=0:
GoodFillings[1114]:=0:
GoodFillings[1115]:=0:
GoodFillings[1116]:=0:
GoodFillings[1117]:=0:
GoodFillings[1118]:=0:
GoodFillings[1119]:=0:
GoodFillings[1120]:=0:
GoodFillings[1121]:=0:
GoodFillings[1122]:=0:
GoodFillings[1123]:=0:
GoodFillings[1124]:=0:
GoodFillings[1125]:=0:
GoodFillings[1126]:=0:
GoodFillings[1127]:=0:
GoodFillings[1128]:=0:
GoodFillings[1129]:=0:
GoodFillings[1130]:=0:
GoodFillings[1131]:=0:
GoodFillings[1132]:=0:
GoodFillings[1133]:=0:
GoodFillings[1134]:=0:
GoodFillings[1135]:=0:
GoodFillings[1136]:=0:
GoodFillings[1137]:=0:
GoodFillings[1138]:=0:
GoodFillings[1139]:=0:
GoodFillings[1140]:=0:
GoodFillings[1141]:=0:
GoodFillings[1142]:=0:
GoodFillings[1143]:=0:
GoodFillings[1144]:=0:
GoodFillings[1145]:=0:
GoodFillings[1146]:=0:
GoodFillings[1147]:=0:
GoodFillings[1148]:=0:
GoodFillings[1149]:=0:
GoodFillings[1150]:=0:
GoodFillings[1151]:=0:
GoodFillings[1152]:=0:
GoodFillings[1153]:=0:
GoodFillings[1154]:=0:
GoodFillings[1155]:=0:
GoodFillings[1156]:=0:
GoodFillings[1157]:=0:
GoodFillings[1158]:=0:
GoodFillings[1159]:=0:
GoodFillings[1160]:=0:
GoodFillings[1161]:=0:
GoodFillings[1162]:=0:
GoodFillings[1163]:=0:
GoodFillings[1164]:=0:
GoodFillings[1165]:=0:
GoodFillings[1166]:=0:
GoodFillings[1167]:=0:
GoodFillings[1168]:=0:
GoodFillings[1169]:=0:
GoodFillings[1170]:=0:
GoodFillings[1171]:=0:
GoodFillings[1172]:=0:
GoodFillings[1173]:=0:
GoodFillings[1174]:=0:
GoodFillings[1175]:=0:
GoodFillings[1176]:=0:
GoodFillings[1177]:=0:
GoodFillings[1178]:=0:
GoodFillings[1179]:=0:
GoodFillings[1180]:=0:
GoodFillings[1181]:=0:
GoodFillings[1182]:=0:
GoodFillings[1183]:=0:
GoodFillings[1184]:=0:
GoodFillings[1185]:=0:
GoodFillings[1186]:=0:
GoodFillings[1187]:=0:
GoodFillings[1188]:=0:
GoodFillings[1189]:=0:
GoodFillings[1190]:=0:
GoodFillings[1191]:=0:
GoodFillings[1192]:=0:
GoodFillings[1193]:=0:
GoodFillings[1194]:=0:
GoodFillings[1195]:=0:
GoodFillings[1196]:=0:
GoodFillings[1197]:=0:
GoodFillings[1198]:=0:
GoodFillings[1199]:=0:
GoodFillings[1200]:=0:
GoodFillings[1201]:=0:
GoodFillings[1202]:=0:
GoodFillings[1203]:=0:
GoodFillings[1204]:=0:
GoodFillings[1205]:=0:
GoodFillings[1206]:=0:
GoodFillings[1207]:=0:
GoodFillings[1208]:=0:
GoodFillings[1209]:=0:
GoodFillings[1210]:=0:
GoodFillings[1211]:=0:
GoodFillings[1212]:=0:
GoodFillings[1213]:=0:
GoodFillings[1214]:=0:
GoodFillings[1215]:=0:
GoodFillings[1216]:=0:
GoodFillings[1217]:=0:
GoodFillings[1218]:=0:
GoodFillings[1219]:=0:
GoodFillings[1220]:=0:
GoodFillings[1221]:=0:
GoodFillings[1222]:=0:
GoodFillings[1223]:=0:
GoodFillings[1224]:=0:
GoodFillings[1225]:=0:
GoodFillings[1226]:=0:
GoodFillings[1227]:=0:
GoodFillings[1228]:=0:
GoodFillings[1229]:=0:
GoodFillings[1230]:=0:
GoodFillings[1231]:=0:
GoodFillings[1232]:=0:
GoodFillings[1233]:=0:
GoodFillings[1234]:=0:
GoodFillings[1235]:=0:
GoodFillings[1236]:=0:
GoodFillings[1237]:=0:
GoodFillings[1238]:=0:
GoodFillings[1239]:=0:
GoodFillings[1240]:=0:
GoodFillings[1241]:=0:
GoodFillings[1242]:=0:
GoodFillings[1243]:=0:
GoodFillings[1244]:=0:
GoodFillings[1245]:=0:
GoodFillings[1246]:=0:
GoodFillings[1247]:=0:
GoodFillings[1248]:=0:
GoodFillings[1249]:=0:
GoodFillings[1250]:=0:
GoodFillings[1251]:=0:
GoodFillings[1252]:=0:
GoodFillings[1253]:=0:
GoodFillings[1254]:=0:
GoodFillings[1255]:=0:
GoodFillings[1256]:=0:
GoodFillings[1257]:=0:
GoodFillings[1258]:=0:
GoodFillings[1259]:=0:
GoodFillings[1260]:=0:
GoodFillings[1261]:=0:
GoodFillings[1262]:=0:
GoodFillings[1263]:=0:
GoodFillings[1264]:=0:
GoodFillings[1265]:=0:
GoodFillings[1266]:=0:
GoodFillings[1267]:=0:
GoodFillings[1268]:=0:
GoodFillings[1269]:=0:
GoodFillings[1270]:=0:
GoodFillings[1271]:=0:
GoodFillings[1272]:=0:
GoodFillings[1273]:=0:
GoodFillings[1274]:=0:
GoodFillings[1275]:=0:
GoodFillings[1276]:=0:
GoodFillings[1277]:=0:
GoodFillings[1278]:=0:
GoodFillings[1279]:=0:
GoodFillings[1280]:=0:
GoodFillings[1281]:=0:
GoodFillings[1282]:=0:
GoodFillings[1283]:=0:
GoodFillings[1284]:=0:
GoodFillings[1285]:=0:
GoodFillings[1286]:=0:
GoodFillings[1287]:=0:
GoodFillings[1288]:=0:
GoodFillings[1289]:=0:
GoodFillings[1290]:=0:
GoodFillings[1291]:=0:
GoodFillings[1292]:=0:
GoodFillings[1293]:=0:
GoodFillings[1294]:=0:
GoodFillings[1295]:=0:
GoodFillings[1296]:=0:
GoodFillings[1297]:=0:
GoodFillings[1298]:=0:
GoodFillings[1299]:=0:
GoodFillings[1300]:=0:
GoodFillings[1301]:=0:
GoodFillings[1302]:=0:
GoodFillings[1303]:=0:
GoodFillings[1304]:=0:
GoodFillings[1305]:=0:
GoodFillings[1306]:=0:
GoodFillings[1307]:=0:
GoodFillings[1308]:=0:
GoodFillings[1309]:=0:
GoodFillings[1310]:=0:
GoodFillings[1311]:=0:
GoodFillings[1312]:=0:
GoodFillings[1313]:=0:
GoodFillings[1314]:=0:
GoodFillings[1315]:=0:
GoodFillings[1316]:=0:
GoodFillings[1317]:=0:
GoodFillings[1318]:=0:
GoodFillings[1319]:=0:
GoodFillings[1320]:=0:
GoodFillings[1321]:=0:
GoodFillings[1322]:=0:
GoodFillings[1323]:=0:
GoodFillings[1324]:=0:
GoodFillings[1325]:=0:
GoodFillings[1326]:=0:
GoodFillings[1327]:=0:
GoodFillings[1328]:=0:
GoodFillings[1329]:=0:
GoodFillings[1330]:=0:
GoodFillings[1331]:=0:
GoodFillings[1332]:=0:
GoodFillings[1333]:=0:
GoodFillings[1334]:=0:
GoodFillings[1335]:=0:
GoodFillings[1336]:=0:
GoodFillings[1337]:=0:
GoodFillings[1338]:=0:
GoodFillings[1339]:=0:
GoodFillings[1340]:=0:
GoodFillings[1341]:=0:
GoodFillings[1342]:=0:
GoodFillings[1343]:=0:
GoodFillings[1344]:=0:
GoodFillings[1345]:=0:
GoodFillings[1346]:=0:
GoodFillings[1347]:=0:
GoodFillings[1348]:=0:
GoodFillings[1349]:=0:
GoodFillings[1350]:=0:
GoodFillings[1351]:=0:
GoodFillings[1352]:=0:
GoodFillings[1353]:=0:
GoodFillings[1354]:=0:
GoodFillings[1355]:=0:
GoodFillings[1356]:=0:
GoodFillings[1357]:=0:
GoodFillings[1358]:=0:
GoodFillings[1359]:=0:
GoodFillings[1360]:=0:
GoodFillings[1361]:=0:
GoodFillings[1362]:=0:
GoodFillings[1363]:=0:
GoodFillings[1364]:=0:
GoodFillings[1365]:=0:
GoodFillings[1366]:=0:
GoodFillings[1367]:=0:
GoodFillings[1368]:=0:
GoodFillings[1369]:=0:
GoodFillings[1370]:=0:
GoodFillings[1371]:=0:
GoodFillings[1372]:=0:
GoodFillings[1373]:=0:
GoodFillings[1374]:=0:
GoodFillings[1375]:=0:
GoodFillings[1376]:=0:
GoodFillings[1377]:=0:
GoodFillings[1378]:=0:
GoodFillings[1379]:=0:
GoodFillings[1380]:=0:
GoodFillings[1381]:=0:
GoodFillings[1382]:=0:
GoodFillings[1383]:=0:
GoodFillings[1384]:=0:
GoodFillings[1385]:=0:
GoodFillings[1386]:=0:
GoodFillings[1387]:=0:
GoodFillings[1388]:=0:
GoodFillings[1389]:=0:
GoodFillings[1390]:=0:
GoodFillings[1391]:=0:
GoodFillings[1392]:=0:
GoodFillings[1393]:=0:
GoodFillings[1394]:=0:
GoodFillings[1395]:=0:
GoodFillings[1396]:=0:
GoodFillings[1397]:=0:
GoodFillings[1398]:=0:
GoodFillings[1399]:=0:
GoodFillings[1400]:=0:
GoodFillings[1401]:=0:
GoodFillings[1402]:=0:
GoodFillings[1403]:=0:
GoodFillings[1404]:=0:
GoodFillings[1405]:=0:
GoodFillings[1406]:=0:
GoodFillings[1407]:=0:
GoodFillings[1408]:=0:
GoodFillings[1409]:=0:
GoodFillings[1410]:=0:
GoodFillings[1411]:=0:
GoodFillings[1412]:=0:
GoodFillings[1413]:=0:
GoodFillings[1414]:=0:
GoodFillings[1415]:=0:
GoodFillings[1416]:=0:
GoodFillings[1417]:=0:
GoodFillings[1418]:=0:
GoodFillings[1419]:=0:
GoodFillings[1420]:=0:
GoodFillings[1421]:=0:
GoodFillings[1422]:=0:
GoodFillings[1423]:=0:
GoodFillings[1424]:=0:
GoodFillings[1425]:=0:
GoodFillings[1426]:=0:
GoodFillings[1427]:=0:
GoodFillings[1428]:=0:
GoodFillings[1429]:=0:
GoodFillings[1430]:=0:
GoodFillings[1431]:=0:
GoodFillings[1432]:=0:
GoodFillings[1433]:=0:
GoodFillings[1434]:=0:
GoodFillings[1435]:=0:
GoodFillings[1436]:=0:
GoodFillings[1437]:=0:
GoodFillings[1438]:=0:
GoodFillings[1439]:=0:
GoodFillings[1440]:=0:
GoodFillings[1441]:=0:
GoodFillings[1442]:=0:
GoodFillings[1443]:=0:
GoodFillings[1444]:=0:
GoodFillings[1445]:=0:
GoodFillings[1446]:=0:
GoodFillings[1447]:=0:
GoodFillings[1448]:=0:
GoodFillings[1449]:=0:
GoodFillings[1450]:=0:
GoodFillings[1451]:=0:
GoodFillings[1452]:=0:
GoodFillings[1453]:=0:
GoodFillings[1454]:=0:
GoodFillings[1455]:=0:
GoodFillings[1456]:=0:
GoodFillings[1457]:=0:
GoodFillings[1458]:=0:
GoodFillings[1459]:=0:
GoodFillings[1460]:=0:
GoodFillings[1461]:=0:
GoodFillings[1462]:=0:
GoodFillings[1463]:=0:
GoodFillings[1464]:=0:
GoodFillings[1465]:=0:
GoodFillings[1466]:=0:
GoodFillings[1467]:=0:
GoodFillings[1468]:=0:
GoodFillings[1469]:=0:
GoodFillings[1470]:=0:
GoodFillings[1471]:=0:
GoodFillings[1472]:=0:
GoodFillings[1473]:=0:
GoodFillings[1474]:=0:
GoodFillings[1475]:=0:
GoodFillings[1476]:=0:
GoodFillings[1477]:=0:
GoodFillings[1478]:=0:
GoodFillings[1479]:=0:
GoodFillings[1480]:=0:
GoodFillings[1481]:=0:
GoodFillings[1482]:=0:
GoodFillings[1483]:=0:
GoodFillings[1484]:=0:
GoodFillings[1485]:=0:
GoodFillings[1486]:=0:
GoodFillings[1487]:=0:
GoodFillings[1488]:=0:
GoodFillings[1489]:=0:
GoodFillings[1490]:=0:
GoodFillings[1491]:=0:
GoodFillings[1492]:=0:
GoodFillings[1493]:=0:
GoodFillings[1494]:=0:
GoodFillings[1495]:=0:
GoodFillings[1496]:=0:
GoodFillings[1497]:=0:
GoodFillings[1498]:=0:
GoodFillings[1499]:=0:
GoodFillings[1500]:=0:
GoodFillings[1501]:=0:
GoodFillings[1502]:=0:
GoodFillings[1503]:=0:
GoodFillings[1504]:=0:
GoodFillings[1505]:=0:
GoodFillings[1506]:=0:
GoodFillings[1507]:=0:
GoodFillings[1508]:=0:
GoodFillings[1509]:=0:
GoodFillings[1510]:=0:
GoodFillings[1511]:=0:
GoodFillings[1512]:=0:
GoodFillings[1513]:=0:
GoodFillings[1514]:=0:
GoodFillings[1515]:=0:
GoodFillings[1516]:=0:
GoodFillings[1517]:=0:
GoodFillings[1518]:=0:
GoodFillings[1519]:=0:
GoodFillings[1520]:=0:
GoodFillings[1521]:=0:
GoodFillings[1522]:=0:
GoodFillings[1523]:=0:
GoodFillings[1524]:=0:
GoodFillings[1525]:=0:
GoodFillings[1526]:=0:
GoodFillings[1527]:=0:
GoodFillings[1528]:=0:
GoodFillings[1529]:=0:
GoodFillings[1530]:=0:
GoodFillings[1531]:=0:
GoodFillings[1532]:=0:
GoodFillings[1533]:=0:
GoodFillings[1534]:=0:
GoodFillings[1535]:=0:
GoodFillings[1536]:=0:
GoodFillings[1537]:=0:
GoodFillings[1538]:=0:
GoodFillings[1539]:=0:
GoodFillings[1540]:=0:
GoodFillings[1541]:=0:
GoodFillings[1542]:=0:
GoodFillings[1543]:=0:
GoodFillings[1544]:=0:
GoodFillings[1545]:=0:
GoodFillings[1546]:=0:
GoodFillings[1547]:=0:
GoodFillings[1548]:=0:
GoodFillings[1549]:=0:
GoodFillings[1550]:=0:
GoodFillings[1551]:=0:
GoodFillings[1552]:=0:
GoodFillings[1553]:=0:
GoodFillings[1554]:=0:
GoodFillings[1555]:=0:
GoodFillings[1556]:=0:
GoodFillings[1557]:=0:
GoodFillings[1558]:=0:
GoodFillings[1559]:=0:
GoodFillings[1560]:=0:
GoodFillings[1561]:=0:
GoodFillings[1562]:=0:
GoodFillings[1563]:=0:
GoodFillings[1564]:=0:
GoodFillings[1565]:=0:
GoodFillings[1566]:=0:
GoodFillings[1567]:=0:
GoodFillings[1568]:=0:
GoodFillings[1569]:=0:
GoodFillings[1570]:=0:
GoodFillings[1571]:=0:
GoodFillings[1572]:=0:
GoodFillings[1573]:=0:
GoodFillings[1574]:=0:
GoodFillings[1575]:=0:
GoodFillings[1576]:=0:
GoodFillings[1577]:=0:
GoodFillings[1578]:=0:
GoodFillings[1579]:=0:
GoodFillings[1580]:=0:
GoodFillings[1581]:=0:
GoodFillings[1582]:=0:
GoodFillings[1583]:=0:
GoodFillings[1584]:=0:
GoodFillings[1585]:=0:
GoodFillings[1586]:=0:
GoodFillings[1587]:=0:
GoodFillings[1588]:=0:
GoodFillings[1589]:=0:
GoodFillings[1590]:=0:
GoodFillings[1591]:=0:
GoodFillings[1592]:=0:
GoodFillings[1593]:=0:
GoodFillings[1594]:=0:
GoodFillings[1595]:=0:
GoodFillings[1596]:=0:
GoodFillings[1597]:=0:
GoodFillings[1598]:=0:
GoodFillings[1599]:=0:
GoodFillings[1600]:=0:
GoodFillings[1601]:=0:
GoodFillings[1602]:=0:
GoodFillings[1603]:=0:
GoodFillings[1604]:=0:
GoodFillings[1605]:=0:
GoodFillings[1606]:=0:
GoodFillings[1607]:=0:
GoodFillings[1608]:=0:
GoodFillings[1609]:=0:
GoodFillings[1610]:=0:
GoodFillings[1611]:=0:
GoodFillings[1612]:=0:
GoodFillings[1613]:=0:
GoodFillings[1614]:=0:
GoodFillings[1615]:=0:
GoodFillings[1616]:=0:
GoodFillings[1617]:=0:
GoodFillings[1618]:=0:
GoodFillings[1619]:=0:
GoodFillings[1620]:=0:
GoodFillings[1621]:=0:
GoodFillings[1622]:=0:
GoodFillings[1623]:=0:
GoodFillings[1624]:=0:
GoodFillings[1625]:=0:
GoodFillings[1626]:=0:
GoodFillings[1627]:=0:
GoodFillings[1628]:=0:
GoodFillings[1629]:=0:
GoodFillings[1630]:=0:
GoodFillings[1631]:=0:
GoodFillings[1632]:=0:
GoodFillings[1633]:=0:
GoodFillings[1634]:=0:
GoodFillings[1635]:=0:
GoodFillings[1636]:=0:
GoodFillings[1637]:=0:
GoodFillings[1638]:=0:
GoodFillings[1639]:=0:
GoodFillings[1640]:=0:
GoodFillings[1641]:=0:
GoodFillings[1642]:=0:
GoodFillings[1643]:=0:
GoodFillings[1644]:=0:
GoodFillings[1645]:=0:
GoodFillings[1646]:=0:
GoodFillings[1647]:=0:
GoodFillings[1648]:=0:
GoodFillings[1649]:=0:
GoodFillings[1650]:=0:
GoodFillings[1651]:=0:
GoodFillings[1652]:=0:
GoodFillings[1653]:=0:
GoodFillings[1654]:=0:
GoodFillings[1655]:=0:
GoodFillings[1656]:=0:
GoodFillings[1657]:=0:
GoodFillings[1658]:=0:
GoodFillings[1659]:=0:
GoodFillings[1660]:=0:
GoodFillings[1661]:=0:
GoodFillings[1662]:=0:
GoodFillings[1663]:=0:
GoodFillings[1664]:=0:
GoodFillings[1665]:=0:
GoodFillings[1666]:=0:
GoodFillings[1667]:=0:
GoodFillings[1668]:=0:
GoodFillings[1669]:=0:
GoodFillings[1670]:=0:
GoodFillings[1671]:=0:
GoodFillings[1672]:=0:
GoodFillings[1673]:=0:
GoodFillings[1674]:=0:
GoodFillings[1675]:=0:
GoodFillings[1676]:=0:
GoodFillings[1677]:=0:
GoodFillings[1678]:=0:
GoodFillings[1679]:=0:
GoodFillings[1680]:=0:
GoodFillings[1681]:=0:
GoodFillings[1682]:=0:
GoodFillings[1683]:=0:
GoodFillings[1684]:=0:
GoodFillings[1685]:=0:
GoodFillings[1686]:=0:
GoodFillings[1687]:=0:
GoodFillings[1688]:=0:
GoodFillings[1689]:=0:
GoodFillings[1690]:=0:
GoodFillings[1691]:=0:
GoodFillings[1692]:=0:
GoodFillings[1693]:=0:
GoodFillings[1694]:=0:
GoodFillings[1695]:=0:
GoodFillings[1696]:=0:
GoodFillings[1697]:=0:
GoodFillings[1698]:=0:
GoodFillings[1699]:=0:
GoodFillings[1700]:=0:
GoodFillings[1701]:=0:
GoodFillings[1702]:=0:
GoodFillings[1703]:=0:
GoodFillings[1704]:=0:
GoodFillings[1705]:=0:
GoodFillings[1706]:=0:
GoodFillings[1707]:=0:
GoodFillings[1708]:=0:
GoodFillings[1709]:=0:
GoodFillings[1710]:=0:
GoodFillings[1711]:=0:
GoodFillings[1712]:=0:
GoodFillings[1713]:=0:
GoodFillings[1714]:=0:
GoodFillings[1715]:=0:
GoodFillings[1716]:=0:
GoodFillings[1717]:=0:
GoodFillings[1718]:=0:
GoodFillings[1719]:=0:
GoodFillings[1720]:=0:
GoodFillings[1721]:=0:
GoodFillings[1722]:=0:
GoodFillings[1723]:=0:
GoodFillings[1724]:=0:
GoodFillings[1725]:=0:
GoodFillings[1726]:=0:
GoodFillings[1727]:=0:
GoodFillings[1728]:=0:
GoodFillings[1729]:=0:
GoodFillings[1730]:=0:
GoodFillings[1731]:=0:
GoodFillings[1732]:=0:
GoodFillings[1733]:=0:
GoodFillings[1734]:=0:
GoodFillings[1735]:=0:
GoodFillings[1736]:=0:
GoodFillings[1737]:=0:
GoodFillings[1738]:=0:
GoodFillings[1739]:=0:
GoodFillings[1740]:=0:
GoodFillings[1741]:=0:
GoodFillings[1742]:=0:
GoodFillings[1743]:=0:
GoodFillings[1744]:=0:
GoodFillings[1745]:=0:
GoodFillings[1746]:=0:
GoodFillings[1747]:=0:
GoodFillings[1748]:=0:
GoodFillings[1749]:=0:
GoodFillings[1750]:=0:
GoodFillings[1751]:=0:
GoodFillings[1752]:=0:
GoodFillings[1753]:=0:
GoodFillings[1754]:=0:
GoodFillings[1755]:=0:
GoodFillings[1756]:=0:
GoodFillings[1757]:=0:
GoodFillings[1758]:=0:
GoodFillings[1759]:=0:
GoodFillings[1760]:=0:
GoodFillings[1761]:=0:
GoodFillings[1762]:=0:
GoodFillings[1763]:=0:
GoodFillings[1764]:=0:
GoodFillings[1765]:=0:
GoodFillings[1766]:=0:
GoodFillings[1767]:=0:
GoodFillings[1768]:=0:
GoodFillings[1769]:=0:
GoodFillings[1770]:=0:
GoodFillings[1771]:=0:
GoodFillings[1772]:=0:
GoodFillings[1773]:=0:
GoodFillings[1774]:=0:
GoodFillings[1775]:=0:
GoodFillings[1776]:=0:
GoodFillings[1777]:=0:
GoodFillings[1778]:=0:
GoodFillings[1779]:=0:
GoodFillings[1780]:=0:
GoodFillings[1781]:=0:
GoodFillings[1782]:=0:
GoodFillings[1783]:=0:
GoodFillings[1784]:=0:
GoodFillings[1785]:=0:
GoodFillings[1786]:=0:
GoodFillings[1787]:=0:
GoodFillings[1788]:=0:
GoodFillings[1789]:=0:
GoodFillings[1790]:=0:
GoodFillings[1791]:=0:
GoodFillings[1792]:=0:
GoodFillings[1793]:=0:
GoodFillings[1794]:=0:
GoodFillings[1795]:=0:
GoodFillings[1796]:=0:
GoodFillings[1797]:=0:
GoodFillings[1798]:=0:
GoodFillings[1799]:=0:
GoodFillings[1800]:=0:
GoodFillings[1801]:=0:
GoodFillings[1802]:=0:
GoodFillings[1803]:=0:
GoodFillings[1804]:=0:
GoodFillings[1805]:=0:
GoodFillings[1806]:=0:
GoodFillings[1807]:=0:
GoodFillings[1808]:=0:
GoodFillings[1809]:=0:
GoodFillings[1810]:=0:
GoodFillings[1811]:=0:
GoodFillings[1812]:=0:
GoodFillings[1813]:=0:
GoodFillings[1814]:=0:
GoodFillings[1815]:=0:
GoodFillings[1816]:=0:
GoodFillings[1817]:=0:
GoodFillings[1818]:=0:
GoodFillings[1819]:=0:
GoodFillings[1820]:=0:
GoodFillings[1821]:=0:
GoodFillings[1822]:=0:
GoodFillings[1823]:=0:
GoodFillings[1824]:=0:
GoodFillings[1825]:=0:
GoodFillings[1826]:=0:
GoodFillings[1827]:=0:
GoodFillings[1828]:=0:
GoodFillings[1829]:=0:
GoodFillings[1830]:=0:
GoodFillings[1831]:=0:
GoodFillings[1832]:=0:
GoodFillings[1833]:=0:
GoodFillings[1834]:=0:
GoodFillings[1835]:=0:
GoodFillings[1836]:=0:
GoodFillings[1837]:=0:
GoodFillings[1838]:=0:
GoodFillings[1839]:=0:
GoodFillings[1840]:=0:
GoodFillings[1841]:=0:
GoodFillings[1842]:=0:
GoodFillings[1843]:=0:
GoodFillings[1844]:=0:
GoodFillings[1845]:=0:
GoodFillings[1846]:=0:
GoodFillings[1847]:=0:
GoodFillings[1848]:=0:
GoodFillings[1849]:=0:
GoodFillings[1850]:=0:
GoodFillings[1851]:=0:
GoodFillings[1852]:=0:
GoodFillings[1853]:=0:
GoodFillings[1854]:=0:
GoodFillings[1855]:=0:
GoodFillings[1856]:=0:
GoodFillings[1857]:=0:
GoodFillings[1858]:=0:
GoodFillings[1859]:=0:
GoodFillings[1860]:=0:
GoodFillings[1861]:=0:
GoodFillings[1862]:=0:
GoodFillings[1863]:=0:
GoodFillings[1864]:=0:
GoodFillings[1865]:=0:
GoodFillings[1866]:=0:
GoodFillings[1867]:=0:
GoodFillings[1868]:=0:
GoodFillings[1869]:=0:
GoodFillings[1870]:=0:
GoodFillings[1871]:=0:
GoodFillings[1872]:=0:
GoodFillings[1873]:=0:
GoodFillings[1874]:=0:
GoodFillings[1875]:=0:
GoodFillings[1876]:=0:
GoodFillings[1877]:=0:
GoodFillings[1878]:=0:
GoodFillings[1879]:=0:
GoodFillings[1880]:=0:
GoodFillings[1881]:=0:
GoodFillings[1882]:=0:
GoodFillings[1883]:=0:
GoodFillings[1884]:=0:
GoodFillings[1885]:=0:
GoodFillings[1886]:=0:
GoodFillings[1887]:=0:
GoodFillings[1888]:=0:
GoodFillings[1889]:=0:
GoodFillings[1890]:=0:
GoodFillings[1891]:=0:
GoodFillings[1892]:=0:
GoodFillings[1893]:=0:
GoodFillings[1894]:=0:
GoodFillings[1895]:=0:
GoodFillings[1896]:=0:
GoodFillings[1897]:=0:
GoodFillings[1898]:=0:
GoodFillings[1899]:=0:
GoodFillings[1900]:=0:
GoodFillings[1901]:=0:
GoodFillings[1902]:=0:
GoodFillings[1903]:=0:
GoodFillings[1904]:=0:
GoodFillings[1905]:=0:
GoodFillings[1906]:=0:
GoodFillings[1907]:=0:
GoodFillings[1908]:=0:
GoodFillings[1909]:=0:
GoodFillings[1910]:=0:
GoodFillings[1911]:=0:
GoodFillings[1912]:=0:
GoodFillings[1913]:=0:
GoodFillings[1914]:=0:
GoodFillings[1915]:=0:
GoodFillings[1916]:=0:
GoodFillings[1917]:=0:
GoodFillings[1918]:=0:
GoodFillings[1919]:=0:
GoodFillings[1920]:=0:
GoodFillings[1921]:=0:
GoodFillings[1922]:=0:
GoodFillings[1923]:=0:
GoodFillings[1924]:=0:
GoodFillings[1925]:=0:
GoodFillings[1926]:=0:
GoodFillings[1927]:=0:
GoodFillings[1928]:=0:
GoodFillings[1929]:=0:
GoodFillings[1930]:=0:
GoodFillings[1931]:=0:
GoodFillings[1932]:=0:
GoodFillings[1933]:=0:
GoodFillings[1934]:=0:
GoodFillings[1935]:=0:
GoodFillings[1936]:=0:
GoodFillings[1937]:=0:
GoodFillings[1938]:=0:
GoodFillings[1939]:=0:
GoodFillings[1940]:=0:
GoodFillings[1941]:=0:
GoodFillings[1942]:=0:
GoodFillings[1943]:=0:
GoodFillings[1944]:=0:
GoodFillings[1945]:=0:
GoodFillings[1946]:=0:
GoodFillings[1947]:=0:
GoodFillings[1948]:=0:
GoodFillings[1949]:=0:
GoodFillings[1950]:=0:
GoodFillings[1951]:=0:
GoodFillings[1952]:=0:
GoodFillings[1953]:=0:
GoodFillings[1954]:=0:
GoodFillings[1955]:=0:
GoodFillings[1956]:=0:
GoodFillings[1957]:=0:
GoodFillings[1958]:=0:
GoodFillings[1959]:=0:
GoodFillings[1960]:=0:
GoodFillings[1961]:=0:
GoodFillings[1962]:=0:
GoodFillings[1963]:=0:
GoodFillings[1964]:=0:
GoodFillings[1965]:=0:
GoodFillings[1966]:=0:
GoodFillings[1967]:=0:
GoodFillings[1968]:=0:
GoodFillings[1969]:=0:
GoodFillings[1970]:=0:
GoodFillings[1971]:=0:
GoodFillings[1972]:=0:
GoodFillings[1973]:=0:
GoodFillings[1974]:=0:
GoodFillings[1975]:=0:
GoodFillings[1976]:=0:
GoodFillings[1977]:=0:
GoodFillings[1978]:=0:
GoodFillings[1979]:=0:
GoodFillings[1980]:=0:
GoodFillings[1981]:=0:
GoodFillings[1982]:=0:
GoodFillings[1983]:=0:
GoodFillings[1984]:=0:
GoodFillings[1985]:=0:
GoodFillings[1986]:=0:
GoodFillings[1987]:=0:
GoodFillings[1988]:=0:
GoodFillings[1989]:=0:
GoodFillings[1990]:=0:
GoodFillings[1991]:=0:
GoodFillings[1992]:=0:
GoodFillings[1993]:=0:
GoodFillings[1994]:=0:
GoodFillings[1995]:=0:
GoodFillings[1996]:=0:
GoodFillings[1997]:=0:
GoodFillings[1998]:=0:
GoodFillings[1999]:=0:
GoodFillings[2000]:=0:
GoodFillings[2001]:=0:
GoodFillings[2002]:=0:
GoodFillings[2003]:=0:
GoodFillings[2004]:=0:
GoodFillings[2005]:=0:
GoodFillings[2006]:=0:
GoodFillings[2007]:=0:
GoodFillings[2008]:=0:
GoodFillings[2009]:=0:
GoodFillings[2010]:=0:
GoodFillings[2011]:=0:
GoodFillings[2012]:=0:
GoodFillings[2013]:=0:
GoodFillings[2014]:=0:
GoodFillings[2015]:=0:
GoodFillings[2016]:=0:
GoodFillings[2017]:=0:
GoodFillings[2018]:=0:
GoodFillings[2019]:=0:
GoodFillings[2020]:=0:
GoodFillings[2021]:=0:
GoodFillings[2022]:=0:
GoodFillings[2023]:=0:
GoodFillings[2024]:=0:
GoodFillings[2025]:=0:
GoodFillings[2026]:=0:
GoodFillings[2027]:=0:
GoodFillings[2028]:=0:
GoodFillings[2029]:=0:
GoodFillings[2030]:=0:
GoodFillings[2031]:=0:
GoodFillings[2032]:=0:
GoodFillings[2033]:=0:
GoodFillings[2034]:=0:
GoodFillings[2035]:=0:
GoodFillings[2036]:=0:
GoodFillings[2037]:=0:
GoodFillings[2038]:=0:
GoodFillings[2039]:=0:
GoodFillings[2040]:=0:
GoodFillings[2041]:=0:
GoodFillings[2042]:=0:
GoodFillings[2043]:=0:
GoodFillings[2044]:=0:
GoodFillings[2045]:=0:
GoodFillings[2046]:=0:
GoodFillings[2047]:=0:
GoodFillings[2048]:=0:
GoodFillings[2049]:=0:
GoodFillings[2050]:=0:
GoodFillings[2051]:=0:
GoodFillings[2052]:=0:
GoodFillings[2053]:=0:
GoodFillings[2054]:=0:
GoodFillings[2055]:=0:
GoodFillings[2056]:=0:
GoodFillings[2057]:=0:
GoodFillings[2058]:=0:
GoodFillings[2059]:=0:
GoodFillings[2060]:=0:
GoodFillings[2061]:=0:
GoodFillings[2062]:=0:
GoodFillings[2063]:=0:
GoodFillings[2064]:=0:
GoodFillings[2065]:=0:
GoodFillings[2066]:=0:
GoodFillings[2067]:=0:
GoodFillings[2068]:=0:
GoodFillings[2069]:=0:
GoodFillings[2070]:=0:
GoodFillings[2071]:=0:
GoodFillings[2072]:=0:
GoodFillings[2073]:=0:
GoodFillings[2074]:=0:
GoodFillings[2075]:=0:
GoodFillings[2076]:=0:
GoodFillings[2077]:=0:
GoodFillings[2078]:=0:
GoodFillings[2079]:=0:
GoodFillings[2080]:=0:
GoodFillings[2081]:=0:
GoodFillings[2082]:=0:
GoodFillings[2083]:=0:
GoodFillings[2084]:=0:
GoodFillings[2085]:=0:
GoodFillings[2086]:=0:
GoodFillings[2087]:=0:
GoodFillings[2088]:=0:
GoodFillings[2089]:=0:
GoodFillings[2090]:=0:
GoodFillings[2091]:=0:
GoodFillings[2092]:=0:
GoodFillings[2093]:=0:
GoodFillings[2094]:=0:
GoodFillings[2095]:=0:
GoodFillings[2096]:=0:
GoodFillings[2097]:=0:
GoodFillings[2098]:=0:
GoodFillings[2099]:=0:
GoodFillings[2100]:=0:
GoodFillings[2101]:=0:
GoodFillings[2102]:=0:
GoodFillings[2103]:=0:
GoodFillings[2104]:=0:
GoodFillings[2105]:=0:
GoodFillings[2106]:=0:
GoodFillings[2107]:=0:
GoodFillings[2108]:=0:
GoodFillings[2109]:=0:
GoodFillings[2110]:=0:
GoodFillings[2111]:=0:
GoodFillings[2112]:=0:
GoodFillings[2113]:=0:
GoodFillings[2114]:=0:
GoodFillings[2115]:=0:
GoodFillings[2116]:=0:
GoodFillings[2117]:=0:
GoodFillings[2118]:=0:
GoodFillings[2119]:=0:
GoodFillings[2120]:=0:
GoodFillings[2121]:=0:
GoodFillings[2122]:=0:
GoodFillings[2123]:=0:
GoodFillings[2124]:=0:
GoodFillings[2125]:=0:
GoodFillings[2126]:=0:
GoodFillings[2127]:=0:
GoodFillings[2128]:=0:
GoodFillings[2129]:=0:
GoodFillings[2130]:=0:
GoodFillings[2131]:=0:
GoodFillings[2132]:=0:
GoodFillings[2133]:=0:
GoodFillings[2134]:=0:
GoodFillings[2135]:=0:
GoodFillings[2136]:=0:
GoodFillings[2137]:=0:
GoodFillings[2138]:=0:
GoodFillings[2139]:=0:
GoodFillings[2140]:=0:
GoodFillings[2141]:=0:
GoodFillings[2142]:=0:
GoodFillings[2143]:=0:
GoodFillings[2144]:=0:
GoodFillings[2145]:=0:
GoodFillings[2146]:=0:
GoodFillings[2147]:=0:
GoodFillings[2148]:=0:
GoodFillings[2149]:=0:
GoodFillings[2150]:=0:
GoodFillings[2151]:=0:
GoodFillings[2152]:=0:
GoodFillings[2153]:=0:
GoodFillings[2154]:=0:
GoodFillings[2155]:=0:
GoodFillings[2156]:=0:
GoodFillings[2157]:=0:
GoodFillings[2158]:=0:
GoodFillings[2159]:=0:
GoodFillings[2160]:=0:
GoodFillings[2161]:=0:
GoodFillings[2162]:=0:
GoodFillings[2163]:=0:
GoodFillings[2164]:=0:
GoodFillings[2165]:=0:
GoodFillings[2166]:=0:
GoodFillings[2167]:=0:
GoodFillings[2168]:=0:
GoodFillings[2169]:=0:
GoodFillings[2170]:=0:
GoodFillings[2171]:=0:
GoodFillings[2172]:=0:
GoodFillings[2173]:=0:
GoodFillings[2174]:=0:
GoodFillings[2175]:=0:
GoodFillings[2176]:=0:
GoodFillings[2177]:=0:
GoodFillings[2178]:=0:
GoodFillings[2179]:=0:
GoodFillings[2180]:=0:
GoodFillings[2181]:=0:
GoodFillings[2182]:=0:
GoodFillings[2183]:=0:
GoodFillings[2184]:=0:
GoodFillings[2185]:=0:
GoodFillings[2186]:=0:
GoodFillings[2187]:=0:
GoodFillings[2188]:=0:
GoodFillings[2189]:=0:
GoodFillings[2190]:=0:
GoodFillings[2191]:=0:
GoodFillings[2192]:=0:
GoodFillings[2193]:=0:
GoodFillings[2194]:=0:
GoodFillings[2195]:=0:
GoodFillings[2196]:=0:
GoodFillings[2197]:=0:
GoodFillings[2198]:=0:
GoodFillings[2199]:=0:
GoodFillings[2200]:=0:
GoodFillings[2201]:=0:
GoodFillings[2202]:=0:
GoodFillings[2203]:=0:
GoodFillings[2204]:=0:
GoodFillings[2205]:=0:
GoodFillings[2206]:=0:
GoodFillings[2207]:=0:
GoodFillings[2208]:=0:
GoodFillings[2209]:=0:
GoodFillings[2210]:=0:
GoodFillings[2211]:=0:
GoodFillings[2212]:=0:
GoodFillings[2213]:=0:
GoodFillings[2214]:=0:
GoodFillings[2215]:=0:
GoodFillings[2216]:=0:
GoodFillings[2217]:=0:
GoodFillings[2218]:=0:
GoodFillings[2219]:=0:
GoodFillings[2220]:=0:
GoodFillings[2221]:=0:
GoodFillings[2222]:=0:
GoodFillings[2223]:=0:
GoodFillings[2224]:=0:
GoodFillings[2225]:=0:
GoodFillings[2226]:=0:


==> anc/deg9_fillings/fillings.9.121 <==
Shape:=[[8, 1], [8, 1], [7, 2], [5, 2, 2]];
 FFill:= [[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9]];


==> anc/deg9_fillings/fillings.9.122 <==
Shape:=[[8, 1], [8, 1], [8, 1], [6, 3]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9]];


==> anc/deg9_fillings/fillings.9.123 <==
Shape:=[[8, 1], [8, 1], [4, 4, 1], [3, 3, 3]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9]];


==> anc/deg9_fillings/fillings.9.124 <==
Shape:=[[8, 1], [8, 1], [5, 2, 2], [3, 3, 3]];
 FFill:= [[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9]];


==> anc/deg9_fillings/fillings.9.125 <==
Shape:=[[8, 1], [8, 1], [5, 3, 1], [3, 3, 3]];
 FFill:= [[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9]];


==> anc/deg9_fillings/fillings.9.126 <==
Shape:=[[8, 1], [8, 1], [6, 2, 1], [4, 4, 1]];
 FFill:= [[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9]];


==> anc/deg9_fillings/fillings.9.127 <==
Shape:=[[8, 1], [8, 1], [7, 1, 1], [5, 2, 2]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8]];


==> anc/deg9_fillings/fillings.9.128 <==
Shape:=[[8, 1], [8, 1], [7, 1, 1], [5, 3, 1]];
 FFill:= [[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.129 <==
Shape:=[[8, 1], [7, 1, 1], [5, 4], [3, 3, 3]];
 FFill:= [[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9]];


==> anc/deg9_fillings/fillings.9.13 <==
Shape:=[[9], [5, 4], [5, 4], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7]];


==> anc/deg9_fillings/fillings.9.130 <==
Shape:=[[8, 1], [7, 1, 1], [6, 2, 1], [3, 3, 3]];
 FFill:= [[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.131 <==
Shape:=[[8, 1], [7, 1, 1], [7, 1, 1], [5, 4]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7]];


==> anc/deg9_fillings/fillings.9.132 <==
Shape:=[[8, 1], [7, 1, 1], [7, 1, 1], [4, 3, 2]];
 FFill:= [[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7]];


==> anc/deg9_fillings/fillings.9.133 <==
Shape:=[[7, 1, 1], [7, 1, 1], [7, 1, 1], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.134 <==
Shape:=[[9], [5, 4], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.135 <==
Shape:=[[9], [5, 4], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.136 <==
Shape:=[[9], [6, 3], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.137 <==
Shape:=[[9], [6, 3], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.138 <==
Shape:=[[9], [6, 3], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.139 <==
Shape:=[[9], [6, 3], [6, 3], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.14 <==
Shape:=[[9], [5, 4], [5, 4], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.140 <==
Shape:=[[9], [6, 3], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.141 <==
Shape:=[[9], [6, 3], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.142 <==
Shape:=[[9], [6, 3], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.143 <==
Shape:=[[9], [6, 3], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.144 <==
Shape:=[[9], [6, 3], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.145 <==
Shape:=[[9], [6, 3], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.146 <==
Shape:=[[9], [6, 3], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.147 <==
Shape:=[[9], [7, 2], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.148 <==
Shape:=[[9], [7, 2], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.149 <==
Shape:=[[9], [7, 2], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.15 <==
Shape:=[[9], [5, 4], [5, 4], [4, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9]];


==> anc/deg9_fillings/fillings.9.150 <==
Shape:=[[9], [7, 2], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.151 <==
Shape:=[[9], [7, 2], [7, 2], [7, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.152 <==
Shape:=[[9], [7, 2], [7, 2], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.153 <==
Shape:=[[9], [7, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.154 <==
Shape:=[[9], [7, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.155 <==
Shape:=[[9], [7, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.156 <==
Shape:=[[9], [7, 2], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.157 <==
Shape:=[[9], [7, 2], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.158 <==
Shape:=[[9], [7, 2], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.159 <==
Shape:=[[9], [7, 2], [7, 1, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.16 <==
Shape:=[[9], [5, 4], [5, 4], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8]];


==> anc/deg9_fillings/fillings.9.160 <==
Shape:=[[9], [7, 2], [7, 1, 1], [7, 1, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.161 <==
Shape:=[[9], [8, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.162 <==
Shape:=[[9], [8, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.163 <==
Shape:=[[9], [8, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.164 <==
Shape:=[[9], [4, 4, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.165 <==
Shape:=[[9], [5, 2, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.166 <==
Shape:=[[9], [5, 2, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.167 <==
Shape:=[[9], [5, 3, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.168 <==
Shape:=[[9], [6, 2, 1], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.169 <==
Shape:=[[9], [6, 2, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.17 <==
Shape:=[[9], [5, 4], [5, 4], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9]];


==> anc/deg9_fillings/fillings.9.170 <==
Shape:=[[9], [7, 1, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.171 <==
Shape:=[[9], [7, 1, 1], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.172 <==
Shape:=[[9], [7, 1, 1], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.173 <==
Shape:=[[9], [7, 1, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.174 <==
Shape:=[[9], [7, 1, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.175 <==
Shape:=[[9], [7, 1, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.176 <==
Shape:=[[9], [7, 1, 1], [7, 1, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.177 <==
Shape:=[[8, 1], [5, 4], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.178 <==
Shape:=[[8, 1], [5, 4], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.179 <==
Shape:=[[8, 1], [6, 3], [6, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.18 <==
Shape:=[[9], [5, 4], [5, 4], [5, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8]];


==> anc/deg9_fillings/fillings.9.180 <==
Shape:=[[8, 1], [6, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.181 <==
Shape:=[[8, 1], [7, 2], [7, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.182 <==
Shape:=[[8, 1], [7, 2], [7, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.183 <==
Shape:=[[8, 1], [7, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.184 <==
Shape:=[[8, 1], [7, 2], [7, 1, 1], [5, 4]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.185 <==
Shape:=[[8, 1], [8, 1], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.186 <==
Shape:=[[8, 1], [8, 1], [6, 3], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.187 <==
Shape:=[[8, 1], [8, 1], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.188 <==
Shape:=[[8, 1], [8, 1], [7, 2], [5, 3, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.189 <==
Shape:=[[8, 1], [8, 1], [8, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.19 <==
Shape:=[[9], [5, 4], [4, 3, 2], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9]];


==> anc/deg9_fillings/fillings.9.190 <==
Shape:=[[8, 1], [8, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.191 <==
Shape:=[[8, 1], [8, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.192 <==
Shape:=[[8, 1], [8, 1], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.193 <==
Shape:=[[8, 1], [8, 1], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.194 <==
Shape:=[[8, 1], [8, 1], [7, 1, 1], [6, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.195 <==
Shape:=[[8, 1], [4, 4, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.196 <==
Shape:=[[8, 1], [7, 1, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.197 <==
Shape:=[[9], [5, 4], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.198 <==
Shape:=[[9], [5, 4], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.199 <==
Shape:=[[9], [5, 4], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.2 <==
Shape:=[[9], [9], [5, 4], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.20 <==
Shape:=[[9], [5, 4], [4, 4, 1], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.200 <==
Shape:=[[9], [5, 4], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.201 <==
Shape:=[[9], [6, 3], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.202 <==
Shape:=[[9], [6, 3], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.203 <==
Shape:=[[9], [6, 3], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.204 <==
Shape:=[[9], [6, 3], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.205 <==
Shape:=[[9], [6, 3], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.206 <==
Shape:=[[9], [6, 3], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.207 <==
Shape:=[[9], [7, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.208 <==
Shape:=[[9], [7, 2], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.209 <==
Shape:=[[9], [7, 2], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.21 <==
Shape:=[[9], [5, 4], [5, 2, 2], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8]];


==> anc/deg9_fillings/fillings.9.210 <==
Shape:=[[9], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.211 <==
Shape:=[[9], [4, 4, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.212 <==
Shape:=[[9], [5, 2, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.213 <==
Shape:=[[9], [5, 3, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.214 <==
Shape:=[[9], [5, 3, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.215 <==
Shape:=[[9], [5, 3, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.216 <==
Shape:=[[9], [5, 3, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.217 <==
Shape:=[[9], [6, 2, 1], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.218 <==
Shape:=[[9], [6, 2, 1], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.219 <==
Shape:=[[9], [6, 2, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.22 <==
Shape:=[[9], [5, 4], [5, 3, 1], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9]];


==> anc/deg9_fillings/fillings.9.220 <==
Shape:=[[9], [6, 2, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.221 <==
Shape:=[[9], [6, 2, 1], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.222 <==
Shape:=[[9], [7, 1, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.223 <==
Shape:=[[9], [7, 1, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.224 <==
Shape:=[[9], [7, 1, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.225 <==
Shape:=[[9], [7, 1, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.226 <==
Shape:=[[7, 2], [7, 2], [6, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.227 <==
Shape:=[[7, 2], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.228 <==
Shape:=[[7, 2], [7, 1, 1], [6, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.229 <==
Shape:=[[8, 1], [6, 3], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.23 <==
Shape:=[[9], [6, 3], [5, 4], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8]];


==> anc/deg9_fillings/fillings.9.230 <==
Shape:=[[8, 1], [7, 2], [7, 2], [5, 4]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.231 <==
Shape:=[[8, 1], [7, 2], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.232 <==
Shape:=[[8, 1], [7, 2], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.233 <==
Shape:=[[8, 1], [8, 1], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.234 <==
Shape:=[[8, 1], [8, 1], [6, 3], [5, 4]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.235 <==
Shape:=[[8, 1], [8, 1], [7, 2], [6, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.236 <==
Shape:=[[8, 1], [8, 1], [8, 1], [7, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.237 <==
Shape:=[[8, 1], [8, 1], [8, 1], [7, 1, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.238 <==
Shape:=[[8, 1], [8, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.239 <==
Shape:=[[8, 1], [7, 1, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.24 <==
Shape:=[[9], [6, 3], [5, 4], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9]];


==> anc/deg9_fillings/fillings.9.240 <==
Shape:=[[8, 1], [7, 1, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.241 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.242 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.243 <==
Shape:=[[7, 1, 1], [7, 1, 1], [7, 1, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.244 <==
Shape:=[[9], [5, 4], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.245 <==
Shape:=[[9], [6, 3], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.246 <==
Shape:=[[9], [7, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.247 <==
Shape:=[[9], [7, 2], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.248 <==
Shape:=[[9], [6, 2, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.249 <==
Shape:=[[9], [6, 2, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.25 <==
Shape:=[[9], [6, 3], [5, 4], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9]];


==> anc/deg9_fillings/fillings.9.250 <==
Shape:=[[9], [6, 2, 1], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.251 <==
Shape:=[[9], [7, 1, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.252 <==
Shape:=[[9], [7, 1, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.253 <==
Shape:=[[9], [7, 1, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.254 <==
Shape:=[[5, 4], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.255 <==
Shape:=[[7, 2], [7, 2], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.256 <==
Shape:=[[7, 2], [7, 1, 1], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.257 <==
Shape:=[[7, 2], [7, 1, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.258 <==
Shape:=[[8, 1], [5, 4], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.259 <==
Shape:=[[8, 1], [5, 4], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.26 <==
Shape:=[[9], [6, 3], [6, 3], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8]];


==> anc/deg9_fillings/fillings.9.260 <==
Shape:=[[8, 1], [6, 3], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.261 <==
Shape:=[[8, 1], [6, 3], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.262 <==
Shape:=[[8, 1], [7, 2], [7, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.263 <==
Shape:=[[8, 1], [7, 2], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.264 <==
Shape:=[[8, 1], [7, 2], [7, 1, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.265 <==
Shape:=[[8, 1], [8, 1], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.266 <==
Shape:=[[8, 1], [8, 1], [7, 2], [7, 1, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.267 <==
Shape:=[[8, 1], [8, 1], [8, 1], [8, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.268 <==
Shape:=[[8, 1], [5, 2, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.269 <==
Shape:=[[8, 1], [6, 2, 1], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.27 <==
Shape:=[[9], [6, 3], [6, 3], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9]];


==> anc/deg9_fillings/fillings.9.270 <==
Shape:=[[8, 1], [7, 1, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.271 <==
Shape:=[[8, 1], [7, 1, 1], [7, 1, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.272 <==
Shape:=[[7, 1, 1], [5, 4], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.273 <==
Shape:=[[7, 1, 1], [7, 1, 1], [7, 1, 1], [5, 4]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.274 <==
Shape:=[[9], [5, 4], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.275 <==
Shape:=[[9], [6, 3], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.276 <==
Shape:=[[9], [6, 3], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.277 <==
Shape:=[[9], [6, 3], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.278 <==
Shape:=[[9], [6, 3], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.279 <==
Shape:=[[9], [7, 2], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.28 <==
Shape:=[[9], [6, 3], [6, 3], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.280 <==
Shape:=[[9], [5, 2, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.281 <==
Shape:=[[9], [5, 2, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.282 <==
Shape:=[[9], [5, 3, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.283 <==
Shape:=[[9], [6, 2, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.284 <==
Shape:=[[9], [6, 2, 1], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.285 <==
Shape:=[[7, 2], [7, 1, 1], [7, 1, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.286 <==
Shape:=[[8, 1], [5, 4], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.287 <==
Shape:=[[8, 1], [5, 4], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.288 <==
Shape:=[[8, 1], [6, 3], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.289 <==
Shape:=[[8, 1], [6, 3], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.29 <==
Shape:=[[9], [6, 3], [3, 3, 3], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9]];


==> anc/deg9_fillings/fillings.9.290 <==
Shape:=[[8, 1], [7, 2], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.291 <==
Shape:=[[8, 1], [7, 2], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.292 <==
Shape:=[[8, 1], [7, 2], [6, 3], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.293 <==
Shape:=[[8, 1], [7, 2], [7, 1, 1], [6, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.294 <==
Shape:=[[8, 1], [8, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.295 <==
Shape:=[[8, 1], [8, 1], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.296 <==
Shape:=[[8, 1], [8, 1], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.297 <==
Shape:=[[8, 1], [8, 1], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.298 <==
Shape:=[[8, 1], [8, 1], [7, 2], [7, 2]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.299 <==
Shape:=[[8, 1], [8, 1], [7, 2], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.3 <==
Shape:=[[9], [9], [6, 3], [6, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9]];


==> anc/deg9_fillings/fillings.9.30 <==
Shape:=[[9], [6, 3], [4, 3, 2], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.300 <==
Shape:=[[8, 1], [8, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.301 <==
Shape:=[[8, 1], [8, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.302 <==
Shape:=[[8, 1], [8, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.303 <==
Shape:=[[8, 1], [8, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.304 <==
Shape:=[[8, 1], [8, 1], [7, 1, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.305 <==
Shape:=[[8, 1], [8, 1], [7, 1, 1], [7, 1, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.306 <==
Shape:=[[8, 1], [7, 1, 1], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.307 <==
Shape:=[[8, 1], [7, 1, 1], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.308 <==
Shape:=[[8, 1], [7, 1, 1], [6, 3], [5, 4]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.309 <==
Shape:=[[8, 1], [7, 1, 1], [6, 3], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.31 <==
Shape:=[[9], [6, 3], [4, 4, 1], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9]];


==> anc/deg9_fillings/fillings.9.310 <==
Shape:=[[8, 1], [7, 1, 1], [6, 3], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.311 <==
Shape:=[[8, 1], [7, 1, 1], [7, 1, 1], [6, 3]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.312 <==
Shape:=[[8, 1], [7, 1, 1], [7, 1, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.313 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.314 <==
Shape:=[[9], [6, 3], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.315 <==
Shape:=[[9], [4, 4, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.316 <==
Shape:=[[9], [6, 2, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.317 <==
Shape:=[[9], [6, 2, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.318 <==
Shape:=[[9], [6, 2, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.319 <==
Shape:=[[7, 2], [5, 4], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.32 <==
Shape:=[[9], [6, 3], [5, 2, 2], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.320 <==
Shape:=[[7, 2], [5, 4], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.321 <==
Shape:=[[7, 2], [7, 2], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.322 <==
Shape:=[[7, 2], [7, 2], [7, 1, 1], [5, 4]];
GoodFillings[1]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.323 <==
Shape:=[[7, 2], [7, 2], [7, 1, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.324 <==
Shape:=[[7, 2], [7, 1, 1], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.325 <==
Shape:=[[7, 2], [7, 1, 1], [7, 1, 1], [5, 4]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.326 <==
Shape:=[[8, 1], [5, 4], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.327 <==
Shape:=[[8, 1], [5, 4], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.328 <==
Shape:=[[8, 1], [7, 2], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.329 <==
Shape:=[[8, 1], [7, 2], [6, 3], [5, 4]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.33 <==
Shape:=[[9], [6, 3], [5, 3, 1], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9]];


==> anc/deg9_fillings/fillings.9.330 <==
Shape:=[[8, 1], [7, 2], [6, 3], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.331 <==
Shape:=[[8, 1], [7, 2], [7, 1, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.332 <==
Shape:=[[8, 1], [8, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.333 <==
Shape:=[[8, 1], [8, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.334 <==
Shape:=[[8, 1], [8, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.335 <==
Shape:=[[8, 1], [4, 3, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.336 <==
Shape:=[[8, 1], [4, 4, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.337 <==
Shape:=[[8, 1], [5, 3, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.338 <==
Shape:=[[8, 1], [6, 2, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.339 <==
Shape:=[[8, 1], [7, 1, 1], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.34 <==
Shape:=[[9], [7, 2], [5, 4], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8]];


==> anc/deg9_fillings/fillings.9.340 <==
Shape:=[[8, 1], [7, 1, 1], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.341 <==
Shape:=[[8, 1], [7, 1, 1], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.342 <==
Shape:=[[8, 1], [7, 1, 1], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.343 <==
Shape:=[[8, 1], [7, 1, 1], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.344 <==
Shape:=[[7, 1, 1], [7, 1, 1], [7, 1, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.345 <==
Shape:=[[9], [5, 2, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.346 <==
Shape:=[[9], [5, 2, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.347 <==
Shape:=[[9], [5, 3, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.348 <==
Shape:=[[9], [5, 3, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.349 <==
Shape:=[[9], [6, 2, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.35 <==
Shape:=[[9], [7, 2], [5, 4], [4, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9]];


==> anc/deg9_fillings/fillings.9.350 <==
Shape:=[[7, 2], [6, 3], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.351 <==
Shape:=[[7, 2], [6, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.352 <==
Shape:=[[7, 2], [7, 2], [7, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.353 <==
Shape:=[[7, 2], [7, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.354 <==
Shape:=[[7, 2], [7, 1, 1], [7, 1, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.355 <==
Shape:=[[8, 1], [5, 4], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.356 <==
Shape:=[[8, 1], [6, 3], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.357 <==
Shape:=[[8, 1], [6, 3], [6, 3], [5, 4]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.358 <==
Shape:=[[8, 1], [7, 2], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.359 <==
Shape:=[[8, 1], [7, 2], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.36 <==
Shape:=[[9], [7, 2], [5, 4], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.360 <==
Shape:=[[8, 1], [7, 2], [7, 2], [6, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.361 <==
Shape:=[[8, 1], [7, 2], [7, 2], [7, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.362 <==
Shape:=[[8, 1], [7, 2], [7, 2], [5, 3, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.363 <==
Shape:=[[8, 1], [7, 2], [7, 2], [7, 1, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.364 <==
Shape:=[[8, 1], [7, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.365 <==
Shape:=[[8, 1], [7, 2], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.366 <==
Shape:=[[8, 1], [7, 2], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.367 <==
Shape:=[[8, 1], [7, 2], [7, 1, 1], [7, 1, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.368 <==
Shape:=[[8, 1], [8, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.369 <==
Shape:=[[8, 1], [8, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.37 <==
Shape:=[[9], [7, 2], [5, 4], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8]];


==> anc/deg9_fillings/fillings.9.370 <==
Shape:=[[8, 1], [6, 2, 1], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.371 <==
Shape:=[[8, 1], [7, 1, 1], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.372 <==
Shape:=[[8, 1], [7, 1, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.373 <==
Shape:=[[8, 1], [7, 1, 1], [7, 1, 1], [7, 1, 1]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.374 <==
Shape:=[[7, 1, 1], [5, 4], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.375 <==
Shape:=[[7, 1, 1], [6, 3], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.376 <==
Shape:=[[7, 1, 1], [6, 3], [6, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.377 <==
Shape:=[[9], [5, 3, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.378 <==
Shape:=[[9], [6, 2, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.379 <==
Shape:=[[5, 4], [5, 4], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.38 <==
Shape:=[[9], [7, 2], [6, 3], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7]];


==> anc/deg9_fillings/fillings.9.380 <==
Shape:=[[6, 3], [5, 4], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.381 <==
Shape:=[[7, 2], [6, 3], [6, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.382 <==
Shape:=[[7, 2], [7, 2], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.383 <==
Shape:=[[7, 2], [7, 2], [7, 1, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.384 <==
Shape:=[[8, 1], [5, 4], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.385 <==
Shape:=[[8, 1], [6, 3], [6, 3], [4, 4, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.386 <==
Shape:=[[8, 1], [6, 3], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.387 <==
Shape:=[[8, 1], [7, 2], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.388 <==
Shape:=[[8, 1], [7, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.389 <==
Shape:=[[8, 1], [7, 1, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.39 <==
Shape:=[[9], [7, 2], [6, 3], [4, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7]];


==> anc/deg9_fillings/fillings.9.390 <==
Shape:=[[7, 1, 1], [6, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.391 <==
Shape:=[[7, 1, 1], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.392 <==
Shape:=[[7, 1, 1], [7, 1, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.393 <==
Shape:=[[7, 1, 1], [7, 1, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.394 <==
Shape:=[[9], [6, 2, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.395 <==
Shape:=[[9], [6, 2, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.396 <==
Shape:=[[7, 2], [7, 2], [7, 2], [5, 4]];
GoodFillings[1]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.397 <==
Shape:=[[7, 2], [7, 2], [7, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.398 <==
Shape:=[[7, 2], [7, 2], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.399 <==
Shape:=[[8, 1], [5, 4], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.4 <==
Shape:=[[9], [9], [7, 2], [7, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.40 <==
Shape:=[[9], [7, 2], [6, 3], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.400 <==
Shape:=[[8, 1], [6, 3], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.401 <==
Shape:=[[8, 1], [6, 3], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.402 <==
Shape:=[[8, 1], [7, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.403 <==
Shape:=[[8, 1], [5, 2, 2], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.404 <==
Shape:=[[8, 1], [6, 2, 1], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.405 <==
Shape:=[[8, 1], [7, 1, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.406 <==
Shape:=[[8, 1], [7, 1, 1], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.407 <==
Shape:=[[7, 1, 1], [5, 4], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.408 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.409 <==
Shape:=[[9], [5, 2, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.41 <==
Shape:=[[9], [7, 2], [6, 3], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8]];


==> anc/deg9_fillings/fillings.9.410 <==
Shape:=[[9], [5, 3, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.411 <==
Shape:=[[9], [6, 2, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.412 <==
Shape:=[[9], [6, 2, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.413 <==
Shape:=[[7, 2], [5, 4], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.414 <==
Shape:=[[7, 2], [7, 1, 1], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.415 <==
Shape:=[[7, 2], [7, 1, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.416 <==
Shape:=[[8, 1], [5, 4], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.417 <==
Shape:=[[8, 1], [6, 3], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.418 <==
Shape:=[[8, 1], [7, 2], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.419 <==
Shape:=[[8, 1], [6, 2, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.42 <==
Shape:=[[9], [7, 2], [7, 2], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7]];


==> anc/deg9_fillings/fillings.9.420 <==
Shape:=[[7, 1, 1], [4, 4, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.421 <==
Shape:=[[6, 3], [5, 4], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.422 <==
Shape:=[[6, 3], [6, 3], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.423 <==
Shape:=[[7, 2], [5, 4], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.424 <==
Shape:=[[7, 2], [7, 2], [7, 1, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.425 <==
Shape:=[[7, 2], [4, 4, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.426 <==
Shape:=[[8, 1], [5, 4], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.427 <==
Shape:=[[8, 1], [6, 3], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.428 <==
Shape:=[[8, 1], [6, 3], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.429 <==
Shape:=[[8, 1], [6, 3], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.43 <==
Shape:=[[9], [7, 2], [7, 2], [6, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.430 <==
Shape:=[[8, 1], [6, 3], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.431 <==
Shape:=[[8, 1], [7, 2], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.432 <==
Shape:=[[8, 1], [7, 2], [7, 2], [6, 2, 1]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.433 <==
Shape:=[[8, 1], [7, 2], [7, 1, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.434 <==
Shape:=[[8, 1], [8, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.435 <==
Shape:=[[8, 1], [8, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.436 <==
Shape:=[[8, 1], [7, 1, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.437 <==
Shape:=[[8, 1], [7, 1, 1], [7, 1, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.438 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.439 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 3], [5, 4]];
GoodFillings[1]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.44 <==
Shape:=[[9], [7, 2], [7, 2], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9]];


==> anc/deg9_fillings/fillings.9.440 <==
Shape:=[[7, 1, 1], [7, 1, 1], [7, 1, 1], [6, 3]];
GoodFillings[1]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.441 <==
Shape:=[[7, 1, 1], [7, 1, 1], [7, 1, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.442 <==
Shape:=[[9], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.443 <==
Shape:=[[9], [5, 3, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.444 <==
Shape:=[[5, 4], [5, 4], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.445 <==
Shape:=[[7, 2], [7, 2], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.446 <==
Shape:=[[7, 2], [7, 2], [7, 2], [7, 1, 1]];
GoodFillings[1]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.447 <==
Shape:=[[7, 2], [7, 1, 1], [6, 3], [5, 4]];
GoodFillings[1]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.448 <==
Shape:=[[7, 2], [7, 1, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.449 <==
Shape:=[[7, 2], [7, 1, 1], [7, 1, 1], [6, 3]];
GoodFillings[1]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.45 <==
Shape:=[[9], [7, 2], [7, 2], [5, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7]];


==> anc/deg9_fillings/fillings.9.450 <==
Shape:=[[7, 2], [7, 1, 1], [7, 1, 1], [7, 1, 1]];
GoodFillings[1]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.451 <==
Shape:=[[8, 1], [7, 2], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.452 <==
Shape:=[[8, 1], [8, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.453 <==
Shape:=[[8, 1], [4, 4, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.454 <==
Shape:=[[8, 1], [6, 2, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.455 <==
Shape:=[[8, 1], [7, 1, 1], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.456 <==
Shape:=[[8, 1], [7, 1, 1], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.457 <==
Shape:=[[7, 1, 1], [5, 4], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.458 <==
Shape:=[[9], [5, 3, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.459 <==
Shape:=[[9], [6, 2, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.46 <==
Shape:=[[9], [7, 2], [7, 2], [7, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.460 <==
Shape:=[[6, 3], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.461 <==
Shape:=[[7, 2], [7, 2], [6, 3], [5, 4]];
GoodFillings[1]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.462 <==
Shape:=[[7, 2], [7, 2], [7, 1, 1], [6, 3]];
GoodFillings[1]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.463 <==
Shape:=[[7, 2], [7, 1, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.464 <==
Shape:=[[8, 1], [6, 3], [6, 3], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.465 <==
Shape:=[[8, 1], [6, 3], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.466 <==
Shape:=[[8, 1], [7, 2], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.467 <==
Shape:=[[8, 1], [7, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.468 <==
Shape:=[[8, 1], [7, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.469 <==
Shape:=[[8, 1], [4, 4, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.47 <==
Shape:=[[9], [7, 2], [3, 3, 3], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9]];


==> anc/deg9_fillings/fillings.9.470 <==
Shape:=[[8, 1], [5, 2, 2], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.471 <==
Shape:=[[8, 1], [5, 3, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.472 <==
Shape:=[[8, 1], [6, 2, 1], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.473 <==
Shape:=[[8, 1], [7, 1, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.474 <==
Shape:=[[7, 1, 1], [6, 3], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.475 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 3], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.476 <==
Shape:=[[9], [5, 3, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.477 <==
Shape:=[[6, 3], [6, 3], [6, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.478 <==
Shape:=[[7, 2], [6, 3], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.479 <==
Shape:=[[7, 2], [6, 3], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.48 <==
Shape:=[[9], [7, 2], [4, 3, 2], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9]];


==> anc/deg9_fillings/fillings.9.480 <==
Shape:=[[7, 2], [6, 3], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.481 <==
Shape:=[[7, 2], [7, 2], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.482 <==
Shape:=[[7, 2], [7, 2], [7, 2], [6, 3]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.483 <==
Shape:=[[7, 2], [7, 2], [7, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.484 <==
Shape:=[[7, 2], [7, 2], [7, 1, 1], [7, 1, 1]];
GoodFillings[1]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.485 <==
Shape:=[[7, 2], [6, 2, 1], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.486 <==
Shape:=[[7, 2], [7, 1, 1], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.487 <==
Shape:=[[7, 2], [7, 1, 1], [6, 3], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.488 <==
Shape:=[[7, 2], [7, 1, 1], [7, 1, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.489 <==
Shape:=[[8, 1], [5, 4], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.49 <==
Shape:=[[9], [7, 2], [5, 2, 2], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.490 <==
Shape:=[[8, 1], [6, 3], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.491 <==
Shape:=[[8, 1], [7, 2], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.492 <==
Shape:=[[8, 1], [7, 1, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.493 <==
Shape:=[[8, 1], [7, 1, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.494 <==
Shape:=[[7, 1, 1], [6, 3], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.495 <==
Shape:=[[7, 1, 1], [5, 2, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.496 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.497 <==
Shape:=[[9], [5, 3, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.498 <==
Shape:=[[6, 3], [6, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.499 <==
Shape:=[[7, 2], [5, 4], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.5 <==
Shape:=[[9], [9], [8, 1], [8, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.50 <==
Shape:=[[9], [7, 2], [5, 3, 1], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.500 <==
Shape:=[[7, 2], [5, 4], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.501 <==
Shape:=[[7, 2], [7, 2], [6, 3], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.502 <==
Shape:=[[7, 2], [7, 2], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.503 <==
Shape:=[[7, 2], [7, 1, 1], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.504 <==
Shape:=[[8, 1], [6, 3], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.505 <==
Shape:=[[8, 1], [7, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.506 <==
Shape:=[[8, 1], [7, 2], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.507 <==
Shape:=[[8, 1], [7, 1, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.508 <==
Shape:=[[8, 1], [7, 1, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.509 <==
Shape:=[[7, 1, 1], [5, 4], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.51 <==
Shape:=[[9], [7, 2], [6, 2, 1], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.510 <==
Shape:=[[7, 1, 1], [6, 3], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.511 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.512 <==
Shape:=[[5, 4], [4, 4, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.513 <==
Shape:=[[7, 2], [7, 2], [7, 2], [7, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.514 <==
Shape:=[[7, 2], [6, 2, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.515 <==
Shape:=[[7, 2], [7, 1, 1], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.516 <==
Shape:=[[8, 1], [5, 4], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.517 <==
Shape:=[[8, 1], [6, 3], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.518 <==
Shape:=[[8, 1], [6, 2, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.519 <==
Shape:=[[6, 2, 1], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.52 <==
Shape:=[[9], [7, 2], [6, 2, 1], [4, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.520 <==
Shape:=[[7, 1, 1], [6, 3], [6, 3], [5, 4]];
GoodFillings[1]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.521 <==
Shape:=[[7, 1, 1], [6, 2, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.522 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.523 <==
Shape:=[[7, 1, 1], [7, 1, 1], [7, 1, 1], [7, 1, 1]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.524 <==
Shape:=[[6, 3], [5, 4], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.525 <==
Shape:=[[7, 2], [7, 2], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.526 <==
Shape:=[[7, 2], [7, 1, 1], [7, 1, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.527 <==
Shape:=[[7, 1, 1], [5, 4], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.528 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.529 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.53 <==
Shape:=[[9], [7, 2], [6, 2, 1], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.530 <==
Shape:=[[5, 4], [5, 4], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.531 <==
Shape:=[[5, 4], [5, 4], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.532 <==
Shape:=[[7, 2], [6, 3], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.533 <==
Shape:=[[7, 2], [7, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.534 <==
Shape:=[[7, 2], [5, 2, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.535 <==
Shape:=[[8, 1], [5, 4], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.536 <==
Shape:=[[8, 1], [6, 3], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.537 <==
Shape:=[[8, 1], [7, 2], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.538 <==
Shape:=[[8, 1], [5, 3, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.539 <==
Shape:=[[8, 1], [6, 2, 1], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.54 <==
Shape:=[[9], [7, 2], [7, 1, 1], [6, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.540 <==
Shape:=[[8, 1], [7, 1, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.541 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.542 <==
Shape:=[[7, 1, 1], [7, 1, 1], [7, 1, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.543 <==
Shape:=[[6, 3], [5, 4], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.544 <==
Shape:=[[7, 2], [6, 3], [6, 3], [5, 4]];
GoodFillings[1]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.545 <==
Shape:=[[7, 2], [7, 1, 1], [6, 3], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.546 <==
Shape:=[[7, 2], [7, 1, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.547 <==
Shape:=[[7, 2], [7, 1, 1], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.548 <==
Shape:=[[8, 1], [6, 3], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.549 <==
Shape:=[[8, 1], [5, 2, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.55 <==
Shape:=[[9], [7, 2], [7, 1, 1], [5, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9]];


==> anc/deg9_fillings/fillings.9.550 <==
Shape:=[[8, 1], [6, 2, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.551 <==
Shape:=[[4, 4, 1], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.552 <==
Shape:=[[7, 1, 1], [6, 3], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.553 <==
Shape:=[[7, 1, 1], [6, 3], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.554 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 3], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.555 <==
Shape:=[[7, 2], [6, 3], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.556 <==
Shape:=[[7, 2], [7, 2], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.557 <==
Shape:=[[7, 2], [7, 2], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.558 <==
Shape:=[[7, 2], [7, 2], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.559 <==
Shape:=[[7, 2], [7, 2], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.56 <==
Shape:=[[9], [8, 1], [5, 4], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 6, 4, 7, 5, 8, 9]];


==> anc/deg9_fillings/fillings.9.560 <==
Shape:=[[7, 2], [7, 2], [7, 1, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.561 <==
Shape:=[[7, 2], [4, 3, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.562 <==
Shape:=[[7, 2], [5, 3, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.563 <==
Shape:=[[7, 2], [7, 1, 1], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.564 <==
Shape:=[[7, 2], [7, 1, 1], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.565 <==
Shape:=[[8, 1], [5, 2, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.566 <==
Shape:=[[8, 1], [7, 1, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.567 <==
Shape:=[[7, 1, 1], [4, 3, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.568 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.569 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.57 <==
Shape:=[[9], [8, 1], [5, 4], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.570 <==
Shape:=[[7, 1, 1], [7, 1, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.571 <==
Shape:=[[6, 3], [4, 4, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.572 <==
Shape:=[[7, 2], [7, 2], [6, 3], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.573 <==
Shape:=[[7, 2], [7, 2], [7, 2], [5, 3, 1]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.574 <==
Shape:=[[7, 2], [4, 4, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.575 <==
Shape:=[[8, 1], [5, 4], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.576 <==
Shape:=[[8, 1], [6, 3], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.577 <==
Shape:=[[8, 1], [6, 3], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.578 <==
Shape:=[[8, 1], [7, 2], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.579 <==
Shape:=[[8, 1], [6, 2, 1], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.58 <==
Shape:=[[9], [8, 1], [5, 4], [5, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7]];


==> anc/deg9_fillings/fillings.9.580 <==
Shape:=[[6, 2, 1], [5, 4], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.581 <==
Shape:=[[7, 1, 1], [5, 4], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.582 <==
Shape:=[[7, 2], [5, 4], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.583 <==
Shape:=[[7, 2], [5, 4], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.584 <==
Shape:=[[7, 2], [7, 1, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.585 <==
Shape:=[[8, 1], [6, 3], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.586 <==
Shape:=[[8, 1], [6, 3], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.587 <==
Shape:=[[8, 1], [7, 2], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.588 <==
Shape:=[[8, 1], [6, 2, 1], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.589 <==
Shape:=[[8, 1], [7, 1, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.59 <==
Shape:=[[9], [8, 1], [6, 3], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.590 <==
Shape:=[[7, 1, 1], [5, 4], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.591 <==
Shape:=[[7, 1, 1], [6, 3], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.592 <==
Shape:=[[5, 4], [5, 4], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.593 <==
Shape:=[[6, 3], [6, 3], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.594 <==
Shape:=[[7, 2], [5, 4], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.595 <==
Shape:=[[7, 2], [6, 3], [6, 3], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.596 <==
Shape:=[[7, 2], [7, 1, 1], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.597 <==
Shape:=[[8, 1], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.598 <==
Shape:=[[8, 1], [6, 2, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.599 <==
Shape:=[[3, 3, 3], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.6 <==
Shape:=[[9], [9], [3, 3, 3], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.60 <==
Shape:=[[9], [8, 1], [6, 3], [6, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9]];


==> anc/deg9_fillings/fillings.9.600 <==
Shape:=[[7, 1, 1], [5, 4], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.601 <==
Shape:=[[7, 1, 1], [4, 4, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.602 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.603 <==
Shape:=[[5, 4], [5, 2, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.604 <==
Shape:=[[6, 3], [6, 3], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.605 <==
Shape:=[[6, 3], [6, 2, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.606 <==
Shape:=[[7, 2], [7, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.607 <==
Shape:=[[8, 1], [5, 4], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.608 <==
Shape:=[[8, 1], [7, 2], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.609 <==
Shape:=[[8, 1], [7, 1, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.61 <==
Shape:=[[9], [8, 1], [6, 3], [5, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7]];


==> anc/deg9_fillings/fillings.9.610 <==
Shape:=[[5, 2, 2], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.611 <==
Shape:=[[6, 2, 1], [5, 4], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.612 <==
Shape:=[[7, 1, 1], [6, 3], [6, 3], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.613 <==
Shape:=[[7, 1, 1], [5, 3, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.614 <==
Shape:=[[5, 4], [5, 4], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.615 <==
Shape:=[[7, 2], [6, 3], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.616 <==
Shape:=[[7, 2], [6, 3], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.617 <==
Shape:=[[7, 2], [7, 2], [7, 2], [6, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.618 <==
Shape:=[[7, 2], [7, 2], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.619 <==
Shape:=[[7, 2], [7, 2], [7, 1, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.62 <==
Shape:=[[9], [8, 1], [6, 3], [6, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9]];


==> anc/deg9_fillings/fillings.9.620 <==
Shape:=[[7, 2], [7, 1, 1], [7, 1, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.621 <==
Shape:=[[8, 1], [6, 3], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.622 <==
Shape:=[[8, 1], [7, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.623 <==
Shape:=[[8, 1], [5, 3, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.624 <==
Shape:=[[8, 1], [5, 3, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.625 <==
Shape:=[[7, 1, 1], [5, 4], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.626 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.627 <==
Shape:=[[7, 1, 1], [7, 1, 1], [7, 1, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.628 <==
Shape:=[[6, 3], [6, 3], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.629 <==
Shape:=[[6, 3], [6, 2, 1], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.63 <==
Shape:=[[9], [8, 1], [7, 2], [6, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.630 <==
Shape:=[[7, 2], [5, 4], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.631 <==
Shape:=[[7, 2], [6, 3], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.632 <==
Shape:=[[7, 2], [7, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.633 <==
Shape:=[[7, 2], [6, 2, 1], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.634 <==
Shape:=[[7, 2], [7, 1, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.635 <==
Shape:=[[8, 1], [4, 4, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.636 <==
Shape:=[[8, 1], [7, 1, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.637 <==
Shape:=[[7, 1, 1], [6, 3], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.638 <==
Shape:=[[7, 1, 1], [6, 3], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.639 <==
Shape:=[[7, 1, 1], [7, 1, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.64 <==
Shape:=[[9], [8, 1], [7, 2], [7, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8]];


==> anc/deg9_fillings/fillings.9.640 <==
Shape:=[[6, 3], [5, 4], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.641 <==
Shape:=[[6, 3], [5, 4], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.642 <==
Shape:=[[6, 3], [6, 3], [6, 3], [5, 4]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.643 <==
Shape:=[[7, 2], [5, 4], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.644 <==
Shape:=[[8, 1], [5, 4], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.645 <==
Shape:=[[8, 1], [6, 2, 1], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.646 <==
Shape:=[[7, 1, 1], [5, 4], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.647 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.648 <==
Shape:=[[7, 2], [6, 3], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.649 <==
Shape:=[[7, 2], [7, 2], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.65 <==
Shape:=[[9], [8, 1], [7, 2], [6, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.650 <==
Shape:=[[7, 2], [7, 1, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.651 <==
Shape:=[[8, 1], [5, 3, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.652 <==
Shape:=[[8, 1], [6, 2, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.653 <==
Shape:=[[7, 1, 1], [6, 3], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.654 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.655 <==
Shape:=[[5, 4], [5, 4], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.656 <==
Shape:=[[7, 2], [6, 2, 1], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.657 <==
Shape:=[[8, 1], [6, 3], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.658 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.659 <==
Shape:=[[6, 3], [5, 2, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.66 <==
Shape:=[[9], [8, 1], [7, 2], [7, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8]];


==> anc/deg9_fillings/fillings.9.660 <==
Shape:=[[7, 2], [5, 2, 2], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.661 <==
Shape:=[[7, 2], [6, 2, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.662 <==
Shape:=[[7, 2], [7, 1, 1], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.663 <==
Shape:=[[8, 1], [5, 4], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.664 <==
Shape:=[[8, 1], [6, 3], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.665 <==
Shape:=[[8, 1], [7, 2], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.666 <==
Shape:=[[8, 1], [6, 2, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.667 <==
Shape:=[[8, 1], [7, 1, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.668 <==
Shape:=[[7, 1, 1], [6, 2, 1], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.669 <==
Shape:=[[6, 3], [6, 3], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.67 <==
Shape:=[[9], [8, 1], [8, 1], [7, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.670 <==
Shape:=[[7, 2], [7, 2], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.671 <==
Shape:=[[8, 1], [5, 2, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.672 <==
Shape:=[[6, 2, 1], [5, 4], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.673 <==
Shape:=[[7, 1, 1], [5, 4], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.674 <==
Shape:=[[7, 1, 1], [6, 3], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.675 <==
Shape:=[[7, 1, 1], [6, 2, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.676 <==
Shape:=[[5, 4], [5, 3, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.677 <==
Shape:=[[7, 2], [5, 4], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.678 <==
Shape:=[[7, 2], [6, 3], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.679 <==
Shape:=[[4, 3, 2], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.68 <==
Shape:=[[9], [8, 1], [8, 1], [8, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.680 <==
Shape:=[[7, 1, 1], [6, 3], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.681 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.682 <==
Shape:=[[5, 4], [5, 4], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.683 <==
Shape:=[[5, 4], [4, 4, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.684 <==
Shape:=[[6, 3], [6, 3], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.685 <==
Shape:=[[7, 2], [6, 3], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.686 <==
Shape:=[[7, 2], [6, 3], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.687 <==
Shape:=[[7, 2], [6, 3], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.688 <==
Shape:=[[7, 2], [7, 1, 1], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.689 <==
Shape:=[[7, 1, 1], [6, 3], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.69 <==
Shape:=[[9], [8, 1], [8, 1], [7, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.690 <==
Shape:=[[7, 1, 1], [6, 3], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.691 <==
Shape:=[[5, 4], [5, 4], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.692 <==
Shape:=[[7, 2], [7, 2], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.693 <==
Shape:=[[8, 1], [5, 4], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.694 <==
Shape:=[[8, 1], [6, 3], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.695 <==
Shape:=[[8, 1], [6, 3], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.696 <==
Shape:=[[7, 1, 1], [5, 2, 2], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.697 <==
Shape:=[[5, 4], [4, 3, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.698 <==
Shape:=[[6, 3], [5, 4], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.699 <==
Shape:=[[6, 3], [4, 3, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.7 <==
Shape:=[[9], [9], [4, 3, 2], [4, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9]];


==> anc/deg9_fillings/fillings.9.70 <==
Shape:=[[9], [8, 1], [4, 3, 2], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9]];


==> anc/deg9_fillings/fillings.9.700 <==
Shape:=[[7, 2], [7, 1, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.701 <==
Shape:=[[8, 1], [6, 3], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.702 <==
Shape:=[[5, 3, 1], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.703 <==
Shape:=[[7, 1, 1], [6, 3], [6, 3], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.704 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.705 <==
Shape:=[[7, 2], [5, 4], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.706 <==
Shape:=[[7, 2], [6, 3], [6, 3], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.707 <==
Shape:=[[7, 2], [7, 1, 1], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.708 <==
Shape:=[[7, 1, 1], [5, 4], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.709 <==
Shape:=[[6, 3], [5, 4], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.71 <==
Shape:=[[9], [8, 1], [4, 4, 1], [4, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7]];


==> anc/deg9_fillings/fillings.9.710 <==
Shape:=[[6, 3], [6, 3], [6, 3], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.711 <==
Shape:=[[6, 3], [5, 3, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.712 <==
Shape:=[[7, 2], [7, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.713 <==
Shape:=[[7, 2], [7, 2], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.714 <==
Shape:=[[5, 4], [5, 4], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.715 <==
Shape:=[[6, 3], [6, 3], [6, 3], [6, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.716 <==
Shape:=[[6, 3], [6, 2, 1], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.717 <==
Shape:=[[7, 2], [6, 2, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.718 <==
Shape:=[[7, 2], [7, 1, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.719 <==
Shape:=[[4, 4, 1], [4, 4, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.72 <==
Shape:=[[9], [8, 1], [4, 4, 1], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9]];


==> anc/deg9_fillings/fillings.9.720 <==
Shape:=[[6, 3], [4, 4, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.721 <==
Shape:=[[7, 2], [6, 2, 1], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.722 <==
Shape:=[[8, 1], [5, 2, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.723 <==
Shape:=[[6, 2, 1], [4, 4, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.724 <==
Shape:=[[7, 1, 1], [6, 3], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.725 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.726 <==
Shape:=[[7, 1, 1], [7, 1, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.727 <==
Shape:=[[6, 3], [5, 4], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.728 <==
Shape:=[[7, 2], [6, 3], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.729 <==
Shape:=[[7, 2], [7, 2], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.73 <==
Shape:=[[9], [8, 1], [5, 2, 2], [4, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8]];


==> anc/deg9_fillings/fillings.9.730 <==
Shape:=[[7, 2], [7, 2], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.731 <==
Shape:=[[7, 2], [7, 1, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.732 <==
Shape:=[[8, 1], [5, 2, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.733 <==
Shape:=[[8, 1], [6, 2, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.734 <==
Shape:=[[8, 1], [6, 2, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.735 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.736 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.737 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.738 <==
Shape:=[[5, 4], [5, 4], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.739 <==
Shape:=[[7, 2], [7, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.74 <==
Shape:=[[9], [8, 1], [5, 2, 2], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8]];


==> anc/deg9_fillings/fillings.9.740 <==
Shape:=[[7, 2], [4, 4, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.741 <==
Shape:=[[7, 2], [5, 2, 2], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.742 <==
Shape:=[[8, 1], [5, 3, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.743 <==
Shape:=[[7, 1, 1], [6, 3], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.744 <==
Shape:=[[6, 3], [6, 3], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.745 <==
Shape:=[[7, 2], [6, 3], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.746 <==
Shape:=[[7, 2], [7, 1, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.747 <==
Shape:=[[8, 1], [6, 2, 1], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.748 <==
Shape:=[[8, 1], [6, 2, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.749 <==
Shape:=[[7, 1, 1], [4, 4, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.75 <==
Shape:=[[9], [8, 1], [5, 3, 1], [4, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6]];


==> anc/deg9_fillings/fillings.9.750 <==
Shape:=[[7, 1, 1], [5, 3, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.751 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.752 <==
Shape:=[[6, 3], [6, 3], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.753 <==
Shape:=[[7, 2], [6, 3], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.754 <==
Shape:=[[7, 2], [5, 3, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.755 <==
Shape:=[[8, 1], [6, 3], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.756 <==
Shape:=[[8, 1], [6, 2, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.757 <==
Shape:=[[6, 2, 1], [5, 4], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.758 <==
Shape:=[[7, 1, 1], [6, 3], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.759 <==
Shape:=[[5, 4], [5, 4], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.76 <==
Shape:=[[9], [8, 1], [5, 3, 1], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9]];


==> anc/deg9_fillings/fillings.9.760 <==
Shape:=[[6, 3], [5, 4], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.761 <==
Shape:=[[6, 3], [5, 4], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.762 <==
Shape:=[[7, 2], [6, 3], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.763 <==
Shape:=[[7, 1, 1], [6, 3], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.764 <==
Shape:=[[6, 3], [6, 3], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.765 <==
Shape:=[[7, 2], [4, 4, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.766 <==
Shape:=[[7, 1, 1], [4, 4, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.767 <==
Shape:=[[5, 4], [5, 2, 2], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.768 <==
Shape:=[[7, 2], [7, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.769 <==
Shape:=[[7, 2], [5, 4], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.77 <==
Shape:=[[9], [8, 1], [5, 3, 1], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9]];


==> anc/deg9_fillings/fillings.9.770 <==
Shape:=[[7, 2], [7, 1, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.771 <==
Shape:=[[7, 1, 1], [5, 4], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.772 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.773 <==
Shape:=[[6, 3], [6, 3], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.774 <==
Shape:=[[6, 3], [6, 2, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.775 <==
Shape:=[[8, 1], [4, 4, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.776 <==
Shape:=[[7, 1, 1], [6, 3], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.777 <==
Shape:=[[6, 2, 1], [5, 4], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.778 <==
Shape:=[[7, 1, 1], [5, 2, 2], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.779 <==
Shape:=[[7, 2], [5, 4], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.78 <==
Shape:=[[9], [8, 1], [6, 2, 1], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7]];


==> anc/deg9_fillings/fillings.9.780 <==
Shape:=[[7, 2], [6, 3], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.781 <==
Shape:=[[8, 1], [6, 2, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.782 <==
Shape:=[[6, 3], [6, 3], [6, 3], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.783 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 4], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.784 <==
Shape:=[[7, 1, 1], [5, 4], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.785 <==
Shape:=[[7, 1, 1], [5, 4], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.786 <==
Shape:=[[5, 4], [5, 4], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.787 <==
Shape:=[[6, 3], [5, 4], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.788 <==
Shape:=[[6, 3], [6, 3], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.789 <==
Shape:=[[7, 2], [7, 2], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.79 <==
Shape:=[[9], [8, 1], [6, 2, 1], [5, 3, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7]];


==> anc/deg9_fillings/fillings.9.790 <==
Shape:=[[7, 2], [6, 2, 1], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.791 <==
Shape:=[[7, 2], [6, 2, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.792 <==
Shape:=[[8, 1], [5, 3, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.793 <==
Shape:=[[5, 2, 2], [4, 4, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.794 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.795 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.796 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.797 <==
Shape:=[[6, 3], [6, 3], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.798 <==
Shape:=[[7, 2], [5, 4], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.799 <==
Shape:=[[6, 3], [5, 2, 2], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.8 <==
Shape:=[[9], [9], [4, 4, 1], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.80 <==
Shape:=[[9], [8, 1], [7, 1, 1], [6, 2, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.800 <==
Shape:=[[7, 2], [7, 1, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.801 <==
Shape:=[[8, 1], [5, 2, 2], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.802 <==
Shape:=[[8, 1], [5, 3, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.803 <==
Shape:=[[6, 3], [6, 2, 1], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.804 <==
Shape:=[[7, 2], [6, 3], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.805 <==
Shape:=[[7, 1, 1], [6, 2, 1], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.806 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.807 <==
Shape:=[[7, 2], [6, 2, 1], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.808 <==
Shape:=[[7, 2], [7, 1, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.809 <==
Shape:=[[8, 1], [5, 3, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.81 <==
Shape:=[[9], [8, 1], [7, 1, 1], [7, 1, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.810 <==
Shape:=[[8, 1], [6, 2, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.811 <==
Shape:=[[8, 1], [6, 2, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.812 <==
Shape:=[[6, 2, 1], [5, 2, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.813 <==
Shape:=[[6, 2, 1], [6, 2, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.814 <==
Shape:=[[7, 1, 1], [5, 3, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.815 <==
Shape:=[[7, 2], [7, 2], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.816 <==
Shape:=[[7, 2], [6, 2, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.817 <==
Shape:=[[7, 2], [7, 1, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.818 <==
Shape:=[[7, 1, 1], [6, 3], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.819 <==
Shape:=[[7, 1, 1], [7, 1, 1], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.82 <==
Shape:=[[9], [3, 3, 3], [3, 3, 3], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9]];


==> anc/deg9_fillings/fillings.9.820 <==
Shape:=[[7, 2], [7, 2], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.821 <==
Shape:=[[6, 2, 1], [5, 4], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.822 <==
Shape:=[[6, 3], [5, 4], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.823 <==
Shape:=[[6, 3], [6, 3], [6, 3], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.824 <==
Shape:=[[6, 3], [6, 3], [6, 3], [6, 2, 1]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.825 <==
Shape:=[[7, 2], [5, 2, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.826 <==
Shape:=[[7, 2], [5, 3, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.827 <==
Shape:=[[6, 3], [6, 2, 1], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.828 <==
Shape:=[[7, 2], [6, 3], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.829 <==
Shape:=[[5, 3, 1], [4, 4, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.83 <==
Shape:=[[9], [4, 4, 1], [3, 3, 3], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9]];


==> anc/deg9_fillings/fillings.9.830 <==
Shape:=[[7, 1, 1], [6, 2, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.831 <==
Shape:=[[7, 2], [6, 3], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.832 <==
Shape:=[[8, 1], [6, 2, 1], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.833 <==
Shape:=[[7, 1, 1], [6, 3], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.834 <==
Shape:=[[7, 1, 1], [6, 3], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.835 <==
Shape:=[[7, 1, 1], [5, 2, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.836 <==
Shape:=[[6, 3], [6, 3], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.837 <==
Shape:=[[7, 2], [6, 3], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.838 <==
Shape:=[[7, 1, 1], [6, 3], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.839 <==
Shape:=[[5, 4], [5, 2, 2], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.84 <==
Shape:=[[9], [4, 4, 1], [4, 3, 2], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.840 <==
Shape:=[[5, 4], [5, 3, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.841 <==
Shape:=[[7, 2], [6, 2, 1], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.842 <==
Shape:=[[7, 2], [7, 2], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.843 <==
Shape:=[[4, 4, 1], [4, 3, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.844 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.845 <==
Shape:=[[6, 3], [6, 2, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.846 <==
Shape:=[[7, 2], [5, 4], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.847 <==
Shape:=[[7, 2], [7, 1, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.848 <==
Shape:=[[4, 4, 1], [4, 4, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.849 <==
Shape:=[[7, 1, 1], [5, 2, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.85 <==
Shape:=[[9], [4, 4, 1], [4, 4, 1], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9]];


==> anc/deg9_fillings/fillings.9.850 <==
Shape:=[[5, 4], [4, 4, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.851 <==
Shape:=[[7, 2], [5, 2, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.852 <==
Shape:=[[7, 2], [6, 2, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.853 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.854 <==
Shape:=[[7, 1, 1], [5, 4], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.855 <==
Shape:=[[7, 1, 1], [6, 2, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.856 <==
Shape:=[[7, 2], [7, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.857 <==
Shape:=[[5, 4], [5, 4], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.858 <==
Shape:=[[7, 2], [6, 3], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.859 <==
Shape:=[[7, 2], [7, 1, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.86 <==
Shape:=[[9], [5, 2, 2], [4, 4, 1], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9]];


==> anc/deg9_fillings/fillings.9.860 <==
Shape:=[[7, 1, 1], [6, 3], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.861 <==
Shape:=[[5, 4], [4, 4, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.862 <==
Shape:=[[6, 3], [6, 3], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.863 <==
Shape:=[[6, 3], [6, 3], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.864 <==
Shape:=[[7, 2], [5, 4], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.865 <==
Shape:=[[8, 1], [6, 2, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.866 <==
Shape:=[[6, 2, 1], [5, 4], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.867 <==
Shape:=[[6, 3], [4, 4, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.868 <==
Shape:=[[6, 3], [5, 3, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.869 <==
Shape:=[[8, 1], [5, 2, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.87 <==
Shape:=[[9], [5, 2, 2], [5, 2, 2], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9]];


==> anc/deg9_fillings/fillings.9.870 <==
Shape:=[[5, 4], [5, 4], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.871 <==
Shape:=[[8, 1], [5, 3, 1], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.872 <==
Shape:=[[8, 1], [6, 2, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.873 <==
Shape:=[[5, 2, 2], [5, 2, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.874 <==
Shape:=[[7, 1, 1], [5, 4], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.875 <==
Shape:=[[7, 1, 1], [7, 1, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.876 <==
Shape:=[[5, 4], [5, 4], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.877 <==
Shape:=[[6, 3], [6, 3], [6, 3], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.878 <==
Shape:=[[6, 3], [5, 2, 2], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.879 <==
Shape:=[[7, 2], [6, 3], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.88 <==
Shape:=[[9], [6, 2, 1], [5, 4], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8]];


==> anc/deg9_fillings/fillings.9.880 <==
Shape:=[[7, 2], [5, 3, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.881 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 4], [5, 4]];
GoodFillings[1]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.882 <==
Shape:=[[7, 2], [6, 2, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.883 <==
Shape:=[[6, 2, 1], [5, 3, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.884 <==
Shape:=[[7, 1, 1], [6, 3], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.885 <==
Shape:=[[7, 1, 1], [6, 3], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.886 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.887 <==
Shape:=[[7, 2], [6, 3], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.888 <==
Shape:=[[7, 2], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.889 <==
Shape:=[[6, 2, 1], [5, 4], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.89 <==
Shape:=[[9], [6, 2, 1], [5, 4], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9]];


==> anc/deg9_fillings/fillings.9.890 <==
Shape:=[[6, 2, 1], [4, 4, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.891 <==
Shape:=[[6, 3], [4, 4, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.892 <==
Shape:=[[7, 2], [7, 1, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.893 <==
Shape:=[[6, 2, 1], [4, 3, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.894 <==
Shape:=[[6, 3], [5, 4], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.895 <==
Shape:=[[7, 2], [5, 3, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.896 <==
Shape:=[[8, 1], [5, 3, 1], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.897 <==
Shape:=[[6, 2, 1], [5, 4], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.898 <==
Shape:=[[7, 1, 1], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.899 <==
Shape:=[[7, 2], [7, 2], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.9 <==
Shape:=[[9], [9], [5, 2, 2], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 7, 3, 8, 9, 4, 5, 6]];


==> anc/deg9_fillings/fillings.9.90 <==
Shape:=[[9], [6, 2, 1], [4, 4, 1], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9]];


==> anc/deg9_fillings/fillings.9.900 <==
Shape:=[[7, 2], [6, 2, 1], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.901 <==
Shape:=[[7, 1, 1], [5, 3, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.902 <==
Shape:=[[7, 1, 1], [5, 3, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.903 <==
Shape:=[[7, 1, 1], [6, 2, 1], [6, 2, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.904 <==
Shape:=[[7, 1, 1], [7, 1, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.905 <==
Shape:=[[7, 2], [4, 4, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.906 <==
Shape:=[[6, 3], [6, 2, 1], [5, 4], [5, 2, 2]];
GoodFillings[1]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.907 <==
Shape:=[[8, 1], [6, 2, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.908 <==
Shape:=[[5, 3, 1], [5, 2, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.909 <==
Shape:=[[6, 3], [5, 4], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.91 <==
Shape:=[[9], [6, 2, 1], [5, 2, 2], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9]];


==> anc/deg9_fillings/fillings.9.910 <==
Shape:=[[6, 3], [5, 4], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.911 <==
Shape:=[[7, 2], [6, 3], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.912 <==
Shape:=[[7, 1, 1], [4, 4, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.913 <==
Shape:=[[7, 2], [5, 4], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.914 <==
Shape:=[[7, 1, 1], [6, 3], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.915 <==
Shape:=[[7, 2], [5, 3, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.916 <==
Shape:=[[7, 2], [6, 2, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.917 <==
Shape:=[[6, 2, 1], [5, 4], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.918 <==
Shape:=[[7, 1, 1], [5, 4], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.919 <==
Shape:=[[6, 3], [6, 2, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.92 <==
Shape:=[[9], [6, 2, 1], [6, 2, 1], [3, 3, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9]];


==> anc/deg9_fillings/fillings.9.920 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.921 <==
Shape:=[[5, 4], [5, 3, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.922 <==
Shape:=[[6, 3], [6, 2, 1], [6, 2, 1], [5, 4]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.923 <==
Shape:=[[7, 2], [5, 4], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.924 <==
Shape:=[[5, 2, 2], [4, 3, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.925 <==
Shape:=[[6, 2, 1], [5, 4], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.926 <==
Shape:=[[5, 2, 2], [4, 4, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.927 <==
Shape:=[[7, 1, 1], [5, 3, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.928 <==
Shape:=[[7, 1, 1], [5, 4], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.929 <==
Shape:=[[5, 4], [5, 2, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.93 <==
Shape:=[[9], [7, 1, 1], [5, 4], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9]];


==> anc/deg9_fillings/fillings.9.930 <==
Shape:=[[6, 3], [6, 3], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.931 <==
Shape:=[[8, 1], [4, 3, 2], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.932 <==
Shape:=[[7, 1, 1], [6, 3], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.933 <==
Shape:=[[7, 2], [6, 3], [6, 2, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.934 <==
Shape:=[[7, 2], [5, 2, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.935 <==
Shape:=[[7, 1, 1], [5, 2, 2], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.936 <==
Shape:=[[5, 4], [5, 4], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.937 <==
Shape:=[[5, 4], [5, 2, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.938 <==
Shape:=[[6, 3], [6, 2, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.939 <==
Shape:=[[8, 1], [5, 3, 1], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.94 <==
Shape:=[[9], [7, 1, 1], [5, 4], [4, 3, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8]];


==> anc/deg9_fillings/fillings.9.940 <==
Shape:=[[6, 3], [6, 3], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.941 <==
Shape:=[[6, 2, 1], [5, 4], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.942 <==
Shape:=[[5, 4], [5, 4], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.943 <==
Shape:=[[6, 3], [6, 3], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.944 <==
Shape:=[[6, 3], [5, 3, 1], [5, 2, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.945 <==
Shape:=[[8, 1], [5, 3, 1], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.946 <==
Shape:=[[7, 1, 1], [5, 4], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.947 <==
Shape:=[[7, 2], [5, 4], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.948 <==
Shape:=[[6, 3], [6, 3], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.949 <==
Shape:=[[6, 3], [5, 2, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.95 <==
Shape:=[[9], [7, 1, 1], [5, 4], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8]];


==> anc/deg9_fillings/fillings.9.950 <==
Shape:=[[6, 3], [6, 2, 1], [5, 4], [4, 3, 2]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.951 <==
Shape:=[[6, 2, 1], [6, 2, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.952 <==
Shape:=[[6, 3], [6, 2, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.953 <==
Shape:=[[7, 2], [6, 3], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.954 <==
Shape:=[[7, 2], [6, 3], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.955 <==
Shape:=[[7, 1, 1], [6, 3], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.956 <==
Shape:=[[7, 1, 1], [6, 3], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.957 <==
Shape:=[[6, 3], [5, 2, 2], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.958 <==
Shape:=[[8, 1], [5, 3, 1], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 7, 2, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 9, 2, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 2, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 2, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 8, 2, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.959 <==
Shape:=[[6, 3], [5, 4], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.96 <==
Shape:=[[9], [7, 1, 1], [6, 3], [5, 4]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9]];


==> anc/deg9_fillings/fillings.9.960 <==
Shape:=[[6, 2, 1], [5, 2, 2], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.961 <==
Shape:=[[6, 2, 1], [6, 2, 1], [6, 2, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.962 <==
Shape:=[[6, 3], [6, 3], [6, 2, 1], [6, 2, 1]];
GoodFillings[1]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.963 <==
Shape:=[[5, 4], [5, 3, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.964 <==
Shape:=[[6, 3], [5, 4], [5, 3, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.965 <==
Shape:=[[7, 2], [6, 2, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.966 <==
Shape:=[[6, 3], [6, 3], [6, 2, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.967 <==
Shape:=[[6, 3], [6, 2, 1], [5, 4], [5, 3, 1]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.968 <==
Shape:=[[7, 2], [5, 2, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.969 <==
Shape:=[[5, 3, 1], [4, 3, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.97 <==
Shape:=[[9], [7, 1, 1], [6, 3], [6, 3]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8]];


==> anc/deg9_fillings/fillings.9.970 <==
Shape:=[[5, 3, 1], [5, 3, 1], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.971 <==
Shape:=[[7, 1, 1], [6, 2, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.972 <==
Shape:=[[5, 4], [5, 3, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 5, 3, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.973 <==
Shape:=[[7, 2], [6, 2, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.974 <==
Shape:=[[6, 2, 1], [6, 2, 1], [5, 4], [4, 4, 1]];
GoodFillings[1]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.975 <==
Shape:=[[7, 2], [6, 3], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.976 <==
Shape:=[[5, 3, 1], [4, 4, 1], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.977 <==
Shape:=[[7, 1, 1], [6, 3], [5, 3, 1], [5, 3, 1]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.978 <==
Shape:=[[7, 2], [5, 3, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.979 <==
Shape:=[[7, 2], [6, 2, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.98 <==
Shape:=[[9], [7, 1, 1], [6, 3], [4, 4, 1]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8]];


==> anc/deg9_fillings/fillings.9.980 <==
Shape:=[[7, 2], [6, 2, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.981 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.982 <==
Shape:=[[5, 4], [4, 3, 2], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 7, 3, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.983 <==
Shape:=[[7, 1, 1], [5, 2, 2], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.984 <==
Shape:=[[7, 1, 1], [6, 2, 1], [6, 2, 1], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 4, 3, 9, 5, 6, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 5, 3, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 9, 2, 6, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 7, 8, 2, 9, 3, 4, 5, 6], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 4, 8, 2, 7, 3, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.985 <==
Shape:=[[5, 2, 2], [5, 2, 2], [4, 4, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.986 <==
Shape:=[[7, 1, 1], [5, 2, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.987 <==
Shape:=[[4, 4, 1], [4, 4, 1], [4, 3, 2], [3, 3, 3]];
GoodFillings[1]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 6, 3, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.988 <==
Shape:=[[6, 2, 1], [5, 4], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 6, 8, 2, 7, 3, 4, 5, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 2, 8, 3, 6, 4, 5, 7, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 7, 3, 6, 4, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 9, 3, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 8, 2, 9, 3, 4, 6, 7], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 9, 2, 8, 3, 5, 6, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 4, 3, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 6, 2, 9, 3, 4, 7, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 7, 2, 8, 4, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 4, 2, 7, 5, 6, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 8, 2, 9, 3, 4, 5, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.989 <==
Shape:=[[7, 1, 1], [6, 2, 1], [5, 3, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 5, 7, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 4, 2, 9, 5, 6, 7, 8], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 6, 2, 7, 3, 4, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 8, 3, 9, 4, 5, 6, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 6, 3, 7, 4, 5, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 7, 4, 5, 6, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 4, 7, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 8, 2, 7, 4, 5, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 8, 3, 6, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 7, 3, 9, 4, 5, 6, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 9, 3, 6, 7, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 8, 2, 6, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 9, 3, 6, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 5, 2, 7, 3, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 6, 2, 8, 4, 5, 7, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 4, 7, 2, 6, 3, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 5, 6, 7, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 6, 2, 8, 3, 4, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 9, 4, 5, 6, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 6, 7, 2, 8, 3, 4, 5, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 4, 6, 2, 9, 3, 5, 7, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 6, 9, 2, 8, 3, 4, 5, 7], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 7, 4, 5, 6, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 5, 2, 8, 4, 6, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 5, 9, 2, 7, 3, 4, 6, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 9, 4, 5, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 5, 7, 2, 9, 3, 4, 6, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 5, 7, 2, 8, 3, 4, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 6, 3, 9, 4, 5, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 7, 2, 8, 3, 5, 6, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 9, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 6, 7, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 6, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 9, 2, 7, 3, 5, 6, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 7, 9, 2, 8, 3, 4, 5, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 5, 2, 9, 4, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 7, 2, 6, 4, 5, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 6, 9, 2, 7, 3, 4, 5, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 5, 9, 2, 6, 3, 4, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 5, 3, 7, 4, 6, 8, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 8, 4, 5, 6, 7], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 5, 9, 2, 8, 3, 4, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 3, 4, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 9, 3, 5, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 8, 2, 9, 4, 5, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 6, 7, 2, 9, 3, 4, 5, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 4, 8, 2, 6, 3, 5, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 9, 3, 7, 4, 5, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 5, 6, 9], [1, 4, 9, 2, 5, 3, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 8, 3, 5, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 7, 3, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 4, 2, 8, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 8, 2, 9, 3, 5, 6, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 7, 3, 5, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.99 <==
Shape:=[[9], [7, 1, 1], [6, 3], [5, 2, 2]];
 FFill:= [[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 7, 2, 6, 9, 3, 4, 8]];


==> anc/deg9_fillings/fillings.9.990 <==
Shape:=[[6, 3], [6, 3], [5, 2, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 6, 4, 9, 5, 7, 8], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 8, 4, 9, 5, 6, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 2, 5, 3, 9, 6, 7, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.991 <==
Shape:=[[7, 1, 1], [5, 3, 1], [5, 2, 2], [4, 4, 1]];
GoodFillings[1]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 4, 8, 2, 7, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 5, 8, 2, 3, 4, 6, 7, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 7, 2, 3, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 5, 2, 3, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 6, 2, 3, 5, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 9, 2, 3, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 8, 9, 2, 3, 4, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 9, 2, 3, 4, 5, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 8, 2, 3, 4, 5, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 5, 7, 2, 3, 4, 6, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 8, 2, 3, 4, 5, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 4, 8, 2, 3, 5, 6, 7, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 6, 2, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 7, 2, 3, 4, 5, 8, 9], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 6, 2, 8, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 5, 6, 2, 3, 4, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 7, 9, 2, 3, 4, 5, 6, 8], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 4, 9, 2, 3, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.992 <==
Shape:=[[5, 4], [5, 4], [5, 3, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.993 <==
Shape:=[[5, 4], [4, 4, 1], [4, 4, 1], [4, 3, 2]];
GoodFillings[1]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.994 <==
Shape:=[[5, 4], [5, 4], [4, 3, 2], [4, 3, 2]];
GoodFillings[1]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 8, 2, 6, 9, 3, 7, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 5, 2, 6, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 4, 7, 2, 6, 8, 3, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 7, 9, 4, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 9, 3, 7, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 6, 7, 4, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.995 <==
Shape:=[[5, 4], [5, 3, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 3, 6, 4, 7, 5, 9, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 6, 7, 2, 8, 3, 9, 4, 5], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 4, 2, 5, 3, 6, 7, 9, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 4, 6, 2, 8, 3, 9, 5, 7], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 3, 5, 2, 8, 4, 9, 6, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 3, 6, 4, 8, 5, 9, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 2, 7, 4, 8, 5, 9, 6], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 2, 4, 5, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 4, 5, 7, 6, 9, 8], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 3, 2, 5, 4, 7, 6, 9, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 4, 2, 5, 3, 7, 6, 9, 8], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 6, 2, 7, 3, 8, 4, 9, 5], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 5, 4, 6, 7, 9, 8], [1, 4, 5, 2, 7, 3, 9, 6, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 2, 6, 3, 8, 5, 9, 7], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 4, 2, 6, 3, 7, 5, 9, 8], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 4, 2, 5, 3, 8, 6, 9, 7], [1, 2, 8, 3, 6, 4, 9, 5, 7], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 4, 2, 7, 3, 8, 5, 9, 6], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 5, 2, 6, 3, 7, 4, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 9, 7, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 2, 4, 5, 8, 6, 9, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 4, 5, 6, 7, 9, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 5, 2, 6, 3, 8, 4, 9, 7], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 5, 4, 8, 6, 9, 7], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 7, 4, 8, 5, 9, 6], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 7, 3, 8, 4, 9, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 3, 2, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 6, 4, 7, 5, 9, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 3, 5, 4, 6, 7, 9, 8], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 3, 5, 4, 7, 6, 9, 8], [1, 3, 6, 2, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 3, 2, 5, 4, 8, 6, 9, 7], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 2, 6, 4, 8, 5, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.996 <==
Shape:=[[4, 3, 2], [4, 3, 2], [3, 3, 3], [3, 3, 3]];
GoodFillings[1]:=[[1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 3, 4, 2, 6, 9, 5, 8, 7], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 5, 6, 2, 7, 8, 3, 9, 4], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 3, 8, 2, 6, 9, 4, 7, 5], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 8, 5], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 4, 3, 6, 9, 5, 8, 7], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 6, 2, 4, 7, 5, 9, 8], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 8, 3, 5, 9, 4, 7, 6], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 5, 3, 6, 7, 4, 9, 8], [1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 6, 2, 5, 7, 4, 9, 8], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 8, 2, 4, 9, 5, 7, 6], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 6, 3, 5, 9, 4, 8, 7], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 5, 2, 7, 9, 3, 8, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 7, 3, 5, 9, 4, 8, 6], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 4, 2, 5, 6, 7, 9, 8], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 2, 3, 4, 6, 9, 5, 8, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 7, 2, 6, 9, 4, 8, 5], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 7, 3, 6, 8, 4, 9, 5], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 5, 6, 2, 7, 9, 3, 8, 4], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 3, 6, 2, 7, 9, 4, 8, 5], [1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 8, 3, 6, 9, 4, 7, 5], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 3, 7, 2, 4, 8, 5, 9, 6], [1, 3, 7, 2, 4, 9, 5, 8, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 3, 5, 2, 4, 7, 6, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 4, 3, 5, 9, 6, 8, 7], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 5, 8, 2, 6, 9, 3, 7, 4], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 3, 5, 2, 7, 8, 4, 9, 6], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 7, 9, 5, 8, 6], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 2, 3, 4, 6, 8, 5, 9, 7], [1, 2, 4, 3, 5, 7, 6, 9, 8], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 3, 4, 2, 7, 8, 5, 9, 6], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 4, 5, 2, 6, 8, 3, 9, 7], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 3, 7, 2, 5, 8, 4, 9, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 2, 4, 3, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 4, 5, 2, 6, 7, 3, 9, 8], [1, 3, 5, 2, 4, 9, 6, 8, 7], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 3, 5, 2, 6, 8, 4, 9, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 3, 4, 2, 5, 9, 6, 8, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 7, 3, 6, 9, 4, 8, 5], [1, 2, 3, 4, 5, 9, 6, 8, 7], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 3, 4, 2, 6, 7, 5, 9, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 5, 7, 2, 6, 8, 3, 9, 4], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 5, 3, 7, 8, 4, 9, 6], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 7, 6, 9, 8], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 3, 6, 2, 5, 8, 4, 9, 7], [1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 6, 3, 5, 7, 4, 9, 8], [1, 3, 4, 2, 7, 9, 5, 8, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 3, 6, 2, 5, 9, 4, 8, 7], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 2, 3, 4, 5, 8, 6, 9, 7], [1, 3, 6, 2, 4, 9, 5, 8, 7], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 4, 7, 2, 5, 8, 3, 9, 6], [1, 2, 4, 3, 5, 8, 6, 9, 7], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 3, 7, 2, 6, 8, 4, 9, 5], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 6, 2, 7, 8, 4, 9, 5], [1, 4, 6, 2, 5, 7, 3, 9, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 6, 3, 7, 8, 4, 9, 5], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 7, 8, 5, 9, 6], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 3, 6, 2, 4, 8, 5, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 6, 2, 5, 9, 3, 8, 7], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 6, 2, 5, 8, 3, 9, 7], [1, 3, 5, 2, 4, 8, 6, 9, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 3, 5, 2, 7, 9, 4, 8, 6], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 4, 2, 5, 8, 6, 9, 7], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 6, 3, 4, 8, 5, 9, 7], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 8, 3, 4, 9, 5, 7, 6], [1, 5, 7, 2, 6, 9, 3, 8, 4], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 4, 5, 6, 7, 9, 8], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 4, 5, 2, 7, 8, 3, 9, 6], [1, 3, 5, 2, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 4, 3, 6, 7, 5, 9, 8], [1, 2, 5, 3, 4, 8, 6, 9, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 7, 2, 5, 9, 4, 8, 6], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 3, 5, 2, 4, 6, 7, 9, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 7, 3, 4, 8, 5, 9, 6], [1, 2, 7, 3, 5, 8, 4, 9, 6], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 4, 6, 2, 7, 9, 3, 8, 5], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 4, 2, 6, 8, 5, 9, 7], [1, 2, 4, 3, 5, 6, 7, 9, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 6, 3, 4, 7, 5, 9, 8], [1, 4, 7, 2, 6, 9, 3, 8, 5], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 3, 8, 2, 5, 9, 4, 7, 6], [1, 4, 7, 2, 5, 9, 3, 8, 6], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 6, 7, 5, 9, 8], [1, 2, 4, 3, 6, 8, 5, 9, 7], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 8, 3, 9, 5], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.997 <==
Shape:=[[7, 2], [5, 2, 2], [5, 2, 2], [5, 2, 2]];
GoodFillings[1]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 4, 5, 2, 7, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 3, 5, 2, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 6, 7, 4, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 4, 5, 2, 7, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 8, 3, 7, 9, 4, 5, 6], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 8, 9, 4, 5, 7], [1, 4, 6, 2, 7, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 2, 3, 4, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 7, 3, 6, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 6, 3, 4, 9, 5, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 8, 3, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 3, 4, 6, 9, 5, 7, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 6, 2, 5, 8, 4, 7, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 4, 9, 5, 7, 8], [1, 4, 7, 2, 6, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 5, 3, 4, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 4, 5, 2, 6, 8, 3, 7, 9], [1, 4, 7, 2, 5, 9, 3, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 6, 8, 2, 7, 9, 3, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 6, 8, 4, 7, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 9, 3, 5, 6, 7, 8], [1, 6, 7, 2, 8, 9, 3, 4, 5], [1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 7, 3, 6, 8, 4, 5, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 5, 3, 7, 8, 4, 6, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 3, 5, 2, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 4, 5, 2, 6, 9, 3, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 6, 3, 7, 8, 4, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 6, 3, 4, 8, 5, 7, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 4, 2, 5, 7, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 8, 3, 5, 6, 7, 9], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 4, 6, 2, 5, 8, 3, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 2, 6, 3, 5, 7, 4, 8, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 8, 3, 6, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 5, 2, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 5, 6, 2, 7, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 8, 2, 4, 9, 5, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 4, 6, 2, 5, 7, 3, 8, 9], [1, 3, 6, 2, 4, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 3, 8, 2, 6, 9, 4, 5, 7], [1, 4, 8, 2, 5, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 3, 6, 2, 8, 9, 4, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 3, 5, 2, 6, 8, 4, 7, 9], [1, 2, 5, 3, 6, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 5, 7, 2, 6, 8, 3, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 3, 4, 7, 9, 5, 6, 8], [1, 3, 7, 2, 4, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 5, 2, 6, 7, 4, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 8, 3, 4, 6, 7, 9], [1, 2, 5, 3, 4, 8, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 4, 3, 8, 9, 5, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 4, 3, 7, 8, 5, 6, 9], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 2, 5, 3, 7, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 7, 2, 4, 9, 5, 6, 8], [1, 4, 6, 2, 7, 9, 3, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 2, 6, 4, 5, 7, 8, 9], [1, 2, 3, 4, 8, 9, 5, 6, 7], [1, 3, 6, 2, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 7, 2, 6, 9, 4, 5, 8], [1, 2, 4, 3, 7, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 3, 6, 2, 7, 8, 4, 5, 9], [1, 3, 4, 2, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 3, 4, 7, 8, 5, 6, 9], [1, 3, 4, 2, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 6, 2, 8, 3, 4, 5, 7, 9], [1, 4, 5, 2, 6, 7, 3, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 7, 2, 6, 9, 3, 4, 8], [1, 2, 6, 3, 7, 9, 4, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 7, 2, 9, 3, 4, 5, 6, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 6, 4, 5, 7, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 3, 6, 2, 4, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 3, 5, 2, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 2, 6, 3, 5, 7, 8, 9], [1, 3, 7, 2, 5, 8, 4, 6, 9], [1, 4, 8, 2, 6, 9, 3, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 3, 8, 4, 5, 6, 7, 9], [1, 4, 6, 2, 5, 9, 3, 7, 8], [1, 4, 7, 2, 6, 8, 3, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 5, 2, 9, 3, 4, 6, 7, 8], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 5, 3, 8, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 8, 4, 6, 9], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 3, 4, 2, 6, 9, 5, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 5, 3, 4, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 8, 2, 7, 9, 3, 4, 6], [1, 3, 4, 2, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 5, 7, 6, 8, 9], [1, 3, 8, 2, 5, 9, 4, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 9, 5, 6, 8], [1, 2, 7, 3, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 2, 3, 9, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 8, 5, 6, 9], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 2, 3, 7, 4, 5, 6, 8, 9], [1, 3, 4, 2, 8, 9, 5, 6, 7], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 4, 5, 2, 8, 9, 3, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 5, 6, 2, 7, 9, 3, 4, 8], [1, 3, 4, 2, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 6, 8, 4, 5, 9], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 7, 4, 5, 6, 8, 9], [1, 3, 5, 2, 8, 9, 4, 6, 7], [1, 4, 7, 2, 5, 8, 3, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 8, 4, 5, 6, 7, 9], [1, 2, 6, 3, 5, 8, 4, 7, 9], [1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 8, 2, 9, 3, 4, 5, 6, 7], [1, 2, 4, 3, 5, 9, 6, 7, 8], [1, 5, 7, 2, 8, 9, 3, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 2, 7, 3, 4, 6, 8, 9], [1, 3, 7, 2, 8, 9, 4, 5, 6], [1, 2, 7, 3, 4, 9, 5, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 4, 2, 7, 3, 5, 6, 8, 9], [1, 2, 7, 3, 8, 9, 4, 5, 6], [1, 2, 4, 3, 6, 8, 5, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 6, 2, 9, 3, 4, 5, 7, 8], [1, 2, 8, 3, 4, 9, 5, 6, 7], [1, 4, 7, 2, 8, 9, 3, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 2, 3, 5, 4, 6, 7, 8, 9], [1, 2, 6, 3, 4, 7, 5, 8, 9], [1, 3, 8, 2, 7, 9, 4, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 6, 2, 7, 3, 4, 5, 8, 9], [1, 5, 8, 2, 6, 9, 3, 4, 7], [1, 3, 7, 2, 5, 9, 4, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 2, 9, 4, 5, 6, 7, 8], [1, 3, 4, 2, 7, 8, 5, 6, 9], [1, 5, 6, 2, 8, 9, 3, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 7, 2, 8, 3, 4, 5, 6, 9], [1, 3, 6, 2, 5, 7, 4, 8, 9], [1, 2, 4, 3, 6, 7, 5, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 5, 2, 6, 3, 4, 7, 8, 9], [1, 2, 3, 4, 6, 8, 5, 7, 9], [1, 2, 6, 3, 5, 9, 4, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.998 <==
Shape:=[[6, 3], [5, 3, 1], [5, 3, 1], [3, 3, 3]];
GoodFillings[1]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 6, 4, 8, 5, 7], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 5, 2, 7, 3, 8, 4, 6, 9], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 8, 2, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 4, 2, 7, 5, 9, 6, 8], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 4, 2, 5, 3, 8, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 5, 6, 2, 8, 3, 9, 4, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 6, 3, 7, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 4, 2, 6, 5, 9, 7, 8], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 4, 9, 2, 6, 3, 8, 5, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 4, 7, 2, 5, 3, 9, 6, 8], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 2, 3, 5, 4, 9, 6, 7, 8], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 3, 9, 2, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 3, 2, 4, 5, 8, 6, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 4, 7, 2, 8, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 2, 6, 3, 9, 5, 7, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 4, 3, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 5, 2, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 4, 8, 2, 5, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 6, 2, 5, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 2, 6, 4, 9, 5, 7, 8], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 4, 3, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 7, 5, 9, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 8, 3, 5, 4, 9, 6, 7], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 4, 2, 6, 3, 8, 5, 7, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 7, 3, 8, 4, 9, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 2, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 5, 2, 8, 3, 9, 4, 6, 7], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 9, 3, 7, 4, 8, 5, 6], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 9, 7, 8], [1, 5, 7, 2, 6, 3, 9, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 3, 2, 4, 5, 7, 6, 8, 9], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 5, 2, 7, 3, 9, 4, 6, 8], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 2, 4, 3, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 2, 3, 4, 5, 7, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 4, 2, 5, 3, 6, 7, 8, 9], [1, 3, 7, 2, 8, 4, 9, 5, 6], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 3, 9, 2, 7, 4, 8, 5, 6], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 3, 6, 4, 8, 5, 7, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 3, 8, 2, 4, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 6, 2, 8, 3, 9, 4, 5, 7], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 7, 2, 4, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 4, 7, 2, 6, 3, 9, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 2, 6, 3, 7, 5, 8, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 4, 2, 7, 3, 8, 5, 6, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 7, 5, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 2, 8, 4, 9, 5, 6, 7], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 4, 9, 2, 7, 3, 8, 5, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 5, 8, 2, 7, 3, 9, 4, 6], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 7, 2, 8, 3, 9, 4, 5, 6], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 6, 2, 7, 3, 9, 4, 5, 8], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 8, 3, 4, 5, 9, 6, 7], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 5, 2, 6, 3, 8, 4, 7, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 8, 3, 7, 4, 9, 5, 6], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 2, 7, 4, 9, 5, 6, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 5, 6, 2, 7, 3, 9, 4, 8], [1, 3, 5, 2, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 5, 2, 6, 3, 9, 4, 7, 8], [1, 2, 6, 3, 5, 4, 9, 7, 8], [1, 2, 6, 3, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 6, 2, 7, 3, 9, 5, 8], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 5, 2, 6, 3, 9, 7, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 6, 4, 9, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 3, 2, 6, 4, 7, 5, 8, 9], [1, 6, 9, 2, 7, 3, 8, 4, 5], [1, 4, 6, 2, 5, 3, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 5, 4, 7, 6, 8, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 4, 2, 8, 5, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 7, 3, 6, 4, 9, 5, 8], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 6, 8, 2, 7, 3, 9, 4, 5], [1, 5, 9, 2, 7, 3, 8, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 4, 5, 2, 8, 3, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 4, 2, 8, 3, 9, 5, 6, 7], [1, 2, 9, 3, 6, 4, 8, 5, 7], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 3, 5, 4, 8, 6, 7, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 9, 2, 5, 4, 8, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 3, 4, 5, 9, 6, 7, 8], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 2, 5, 3, 8, 4, 9, 6, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 3, 4, 5, 8, 6, 7, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 3, 5, 2, 6, 4, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 6, 2, 8, 4, 9, 5, 7], [1, 2, 5, 3, 7, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 2, 7, 3, 9, 5, 6, 8], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 3, 7, 4, 9, 5, 6, 8], [1, 4, 8, 2, 7, 3, 9, 5, 6], [1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 3, 2, 4, 5, 9, 6, 7, 8], [1, 3, 8, 2, 7, 4, 9, 5, 6], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 7, 3, 4, 5, 9, 6, 8], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 3, 2, 5, 4, 6, 7, 8, 9], [1, 5, 8, 2, 6, 3, 9, 4, 7], [1, 3, 8, 2, 6, 4, 9, 5, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 3, 2, 5, 4, 8, 6, 7, 9], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 6, 2, 7, 3, 8, 4, 5, 9], [1, 2, 9, 3, 4, 5, 8, 6, 7], [1, 2, 7, 3, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 3, 2, 5, 4, 9, 6, 7, 8], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 3, 6, 4, 7, 5, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 5, 9, 2, 6, 3, 8, 4, 7], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 4, 8, 2, 6, 3, 9, 5, 7], [1, 5, 7, 2, 8, 3, 9, 4, 6], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 3, 2, 6, 4, 8, 5, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 7, 2, 5, 4, 9, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 5, 2, 6, 3, 7, 4, 8, 9], [1, 2, 3, 4, 6, 5, 9, 7, 8], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 4, 2, 5, 3, 7, 6, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 3, 7, 4, 8, 5, 6, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 3, 2, 7, 4, 8, 5, 6, 9], [1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 9, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/fillings.9.999 <==
Shape:=[[4, 4, 1], [4, 4, 1], [4, 4, 1], [4, 4, 1]];
GoodFillings[1]:=[[1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[2]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[3]:=[[1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[4]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[5]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[6]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[7]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[8]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[9]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[10]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[11]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[12]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[13]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[14]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[15]:=[[1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[16]:=[[1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[17]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[18]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[19]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[20]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[21]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[22]:=[[1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[23]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[24]:=[[1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[25]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[26]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[27]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[28]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[29]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[30]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[31]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[32]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[33]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[34]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[35]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[36]:=[[1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[37]:=[[1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[38]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[39]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[40]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[41]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[42]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[43]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[44]:=[[1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 5, 2, 6, 4, 7, 8, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[45]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[46]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[47]:=[[1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[48]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[49]:=[[1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[50]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[51]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[52]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[53]:=[[1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[54]:=[[1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[55]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[56]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[57]:=[[1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[58]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[59]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[60]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[61]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[62]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[63]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[64]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[65]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 4, 3, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[66]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[67]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[68]:=[[1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[69]:=[[1, 2, 4, 3, 5, 6, 7, 8, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[70]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[71]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[72]:=[[1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 4, 5, 2, 7, 3, 8, 6, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[73]:=[[1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 4, 8, 2, 6, 3, 7, 5, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[74]:=[[1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[75]:=[[1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[76]:=[[1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[77]:=[[1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[78]:=[[1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 4, 6, 2, 5, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[79]:=[[1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 4, 8, 2, 5, 3, 7, 6, 9], [1, 2, 5, 3, 7, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[80]:=[[1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 3, 9, 2, 4, 5, 7, 6, 8], [1, 3, 5, 2, 4, 6, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[81]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 3, 4, 2, 6, 5, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[82]:=[[1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 3, 6, 2, 5, 4, 7, 8, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[83]:=[[1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[84]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[85]:=[[1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[86]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[87]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[88]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[89]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[90]:=[[1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[91]:=[[1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[92]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[93]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 5, 4, 7, 6, 9], [1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[94]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 9, 3, 6, 4, 7, 5, 8], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[95]:=[[1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[96]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[97]:=[[1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 3, 8, 2, 5, 4, 6, 7, 9], [1, 5, 6, 2, 7, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[98]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[99]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[100]:=[[1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[101]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[102]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 3, 4, 2, 6, 5, 8, 7, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[103]:=[[1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[104]:=[[1, 3, 6, 2, 4, 5, 8, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[105]:=[[1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[106]:=[[1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[107]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 4, 3, 5, 6, 8, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[108]:=[[1, 3, 6, 2, 4, 5, 7, 8, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 4, 7, 2, 5, 3, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[109]:=[[1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[110]:=[[1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 9, 3, 4, 5, 6, 7, 8], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[111]:=[[1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 4, 9, 2, 6, 3, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[112]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 2, 3, 4, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[113]:=[[1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[114]:=[[1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 3, 4, 2, 5, 6, 8, 7, 9], [1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[115]:=[[1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[116]:=[[1, 4, 9, 2, 5, 3, 6, 7, 8], [1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 2, 3, 4, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[117]:=[[1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 5, 3, 6, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[118]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 5, 3, 6, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[119]:=[[1, 2, 3, 4, 6, 5, 7, 8, 9], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[120]:=[[1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 2, 6, 3, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[121]:=[[1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 7, 2, 4, 5, 6, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[122]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 3, 5, 2, 7, 4, 8, 6, 9], [1, 2, 7, 3, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[123]:=[[1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 3, 6, 2, 7, 4, 8, 5, 9], [1, 5, 9, 2, 6, 3, 7, 4, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[124]:=[[1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[125]:=[[1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 2, 7, 3, 5, 4, 8, 6, 9], [1, 3, 9, 2, 5, 4, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[126]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 3, 7, 2, 6, 4, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[127]:=[[1, 2, 5, 3, 4, 6, 8, 7, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[128]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[129]:=[[1, 2, 3, 4, 5, 6, 7, 8, 9], [1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[130]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 5, 3, 4, 6, 7, 8, 9], [1, 2, 4, 3, 6, 5, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[131]:=[[1, 3, 8, 2, 6, 4, 7, 5, 9], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 4, 5, 2, 6, 3, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[132]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 8, 2, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[133]:=[[1, 2, 7, 3, 6, 4, 8, 5, 9], [1, 4, 5, 2, 6, 3, 8, 7, 9], [1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[134]:=[[1, 2, 8, 3, 4, 5, 7, 6, 9], [1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[135]:=[[1, 4, 9, 2, 5, 3, 7, 6, 8], [1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[136]:=[[1, 2, 9, 3, 4, 5, 7, 6, 8], [1, 3, 5, 2, 6, 4, 8, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[137]:=[[1, 2, 6, 3, 5, 4, 7, 8, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[138]:=[[1, 5, 8, 2, 6, 3, 7, 4, 9], [1, 4, 8, 2, 5, 3, 6, 7, 9], [1, 3, 4, 2, 5, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[139]:=[[1, 2, 6, 3, 4, 5, 8, 7, 9], [1, 3, 8, 2, 5, 4, 7, 6, 9], [1, 2, 8, 3, 6, 4, 7, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[140]:=[[1, 2, 4, 3, 7, 5, 8, 6, 9], [1, 3, 9, 2, 4, 5, 6, 7, 8], [1, 4, 6, 2, 7, 3, 8, 5, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[141]:=[[1, 4, 7, 2, 5, 3, 6, 8, 9], [1, 2, 9, 3, 5, 4, 6, 7, 8], [1, 3, 9, 2, 6, 4, 7, 5, 8], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[142]:=[[1, 2, 3, 4, 5, 6, 8, 7, 9], [1, 3, 6, 2, 5, 4, 8, 7, 9], [1, 3, 5, 2, 4, 6, 7, 8, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[143]:=[[1, 3, 8, 2, 4, 5, 6, 7, 9], [1, 3, 7, 2, 5, 4, 6, 8, 9], [1, 4, 6, 2, 5, 3, 8, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[144]:=[[1, 2, 7, 3, 4, 5, 6, 8, 9], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 8, 3, 4, 5, 6, 7, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[145]:=[[1, 2, 8, 3, 5, 4, 6, 7, 9], [1, 3, 4, 2, 7, 5, 8, 6, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[146]:=[[1, 2, 6, 3, 4, 5, 7, 8, 9], [1, 2, 9, 3, 5, 4, 7, 6, 8], [1, 3, 7, 2, 5, 4, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[147]:=[[1, 2, 6, 3, 7, 4, 8, 5, 9], [1, 3, 9, 2, 5, 4, 7, 6, 8], [1, 2, 7, 3, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:
GoodFillings[148]:=[[1, 5, 7, 2, 6, 3, 8, 4, 9], [1, 4, 7, 2, 6, 3, 8, 5, 9], [1, 3, 7, 2, 4, 5, 8, 6, 9], [1, 2, 3, 4, 5, 6, 7, 8, 9]]:


==> anc/deg9_fillings/for_M2.9.10 <==
1 *s_([9])*t_([9])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.100 <==
1 *s_([9])*t_([7, 1, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1000 <==
115 *s_([5, 4])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1001 <==
117 *s_([7, 2])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1002 <==
138 *s_([7, 1, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1003 <==
59 *s_([6, 3])*t_([6, 3])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1004 <==
129 *s_([6, 3])*t_([5, 3, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1005 <==
132 *s_([6, 3])*t_([4, 3, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1006 <==
85 *s_([6, 3])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1007 <==
145 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1008 <==
33 *s_([5, 4])*t_([5, 4])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1009 <==
112 *s_([6, 3])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.101 <==
1 *s_([9])*t_([7, 1, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1010 <==
38 *s_([6, 3])*t_([6, 3])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1011 <==
115 *s_([6, 3])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1012 <==
99 *s_([6, 3])*t_([5, 4])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1013 <==
64 *s_([6, 3])*t_([5, 4])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1014 <==
92 *s_([6, 3])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1015 <==
91 *s_([7, 2])*t_([6, 2, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.1016 <==
142 *s_([6, 2, 1])*t_([5, 3, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1017 <==
112 *s_([7, 1, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.1018 <==
153 *s_([6, 2, 1])*t_([4, 4, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1019 <==
138 *s_([6, 3])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1020 <==
151 *s_([7, 2])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1021 <==
161 *s_([6, 2, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1022 <==
137 *s_([7, 2])*t_([4, 4, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1023 <==
137 *s_([6, 2, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1024 <==
167 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1025 <==
132 *s_([7, 2])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1026 <==
128 *s_([6, 2, 1])*t_([5, 4])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1027 <==
157 *s_([7, 1, 1])*t_([4, 4, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1028 <==
41 *s_([6, 3])*t_([5, 4])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1029 <==
153 *s_([7, 1, 1])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.103 <==
1 *s_([9])*t_([7, 1, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1030 <==
106 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1031 <==
166 *s_([7, 2])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1032 <==
137 *s_([7, 2])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1033 <==
103 *s_([6, 2, 1])*t_([5, 4])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1034 <==
118 *s_([7, 2])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1035 <==
144 *s_([7, 1, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1036 <==
152 *s_([7, 2])*t_([5, 3, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1037 <==
171 *s_([5, 3, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1038 <==
175 *s_([5, 2, 2])*t_([5, 2, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1039 <==
89 *s_([6, 2, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.104 <==
1 *s_([9])*t_([7, 1, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1040 <==
161 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1041 <==
132 *s_([6, 3])*t_([6, 3])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1042 <==
85 *s_([6, 3])*t_([6, 3])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1043 <==
139 *s_([6, 2, 1])*t_([5, 4])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1044 <==
180 *s_([7, 1, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1045 <==
180 *s_([5, 2, 2])*t_([4, 4, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1046 <==
121 *s_([7, 2])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1047 <==
151 *s_([7, 1, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1048 <==
155 *s_([5, 4])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1049 <==
135 *s_([5, 4])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.105 <==
1 *s_([9])*t_([7, 1, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1050 <==
171 *s_([5, 2, 2])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1051 <==
179 *s_([7, 1, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1052 <==
181 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1053 <==
173 *s_([5, 4])*t_([5, 2, 2])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1054 <==
156 *s_([6, 3])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1055 <==
58 *s_([6, 3])*t_([6, 3])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1056 <==
205 *s_([6, 2, 1])*t_([6, 2, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1057 <==
140 *s_([6, 3])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1058 <==
125 *s_([6, 3])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1059 <==
175 *s_([6, 3])*t_([6, 2, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.106 <==
1 *s_([9])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.1060 <==
177 *s_([6, 3])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1061 <==
158 *s_([6, 3])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1062 <==
214 *s_([6, 2, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1063 <==
142 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1064 <==
181 *s_([7, 2])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1065 <==
200 *s_([6, 3])*t_([5, 2, 2])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1066 <==
219 *s_([7, 2])*t_([6, 2, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1067 <==
223 *s_([6, 2, 1])*t_([5, 2, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1068 <==
182 *s_([6, 2, 1])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1069 <==
209 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.107 <==
1 *s_([9])*t_([7, 1, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1070 <==
117 *s_([6, 3])*t_([6, 2, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.1071 <==
219 *s_([5, 3, 1])*t_([5, 3, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1072 <==
235 *s_([7, 1, 1])*t_([6, 2, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1073 <==
222 *s_([7, 2])*t_([5, 2, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1074 <==
209 *s_([7, 2])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1075 <==
198 *s_([6, 2, 1])*t_([5, 4])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1076 <==
213 *s_([6, 2, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1077 <==
241 *s_([5, 3, 1])*t_([4, 4, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1078 <==
234 *s_([7, 1, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1079 <==
238 *s_([7, 1, 1])*t_([5, 2, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.108 <==
1 *s_([9])*t_([7, 1, 1])*u_([7, 1, 1])*v_([6, 3])  


==> anc/deg9_fillings/for_M2.9.1080 <==
181 *s_([6, 3])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1081 <==
128 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1082 <==
171 *s_([6, 2, 1])*t_([5, 4])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1083 <==
200 *s_([7, 2])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1084 <==
190 *s_([5, 4])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1085 <==
169 *s_([7, 2])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1086 <==
207 *s_([5, 3, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1087 <==
258 *s_([5, 3, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1088 <==
225 *s_([7, 1, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1089 <==
208 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.109 <==
1 *s_([9])*t_([7, 1, 1])*u_([7, 1, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1090 <==
219 *s_([5, 4])*t_([4, 4, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1091 <==
260 *s_([4, 4, 1])*t_([4, 3, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1092 <==
259 *s_([5, 2, 2])*t_([5, 2, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1093 <==
237 *s_([4, 4, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1094 <==
153 *s_([5, 4])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1095 <==
246 *s_([5, 4])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1096 <==
213 *s_([5, 4])*t_([5, 3, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1097 <==
253 *s_([5, 2, 2])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1098 <==
242 *s_([6, 3])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1099 <==
248 *s_([6, 3])*t_([4, 4, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.11 <==
1 *s_([9])*t_([9])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.1100 <==
248 *s_([6, 2, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1101 <==
224 *s_([6, 3])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1102 <==
275 *s_([6, 2, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1103 <==
213 *s_([6, 3])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1104 <==
168 *s_([6, 3])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1105 <==
185 *s_([6, 3])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1106 <==
285 *s_([6, 3])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1107 <==
300 *s_([6, 2, 1])*t_([5, 3, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1108 <==
301 *s_([6, 2, 1])*t_([4, 3, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1109 <==
259 *s_([6, 3])*t_([5, 3, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1110 <==
280 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1111 <==
283 *s_([7, 2])*t_([4, 3, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1112 <==
290 *s_([6, 2, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1113 <==
289 *s_([7, 2])*t_([5, 3, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1114 <==
294 *s_([6, 2, 1])*t_([5, 4])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1115 <==
269 *s_([6, 2, 1])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1116 <==
308 *s_([7, 1, 1])*t_([4, 3, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1117 <==
261 *s_([7, 2])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1118 <==
237 *s_([6, 2, 1])*t_([5, 4])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1119 <==
322 *s_([5, 3, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.112 <==
1 *s_([7, 2])*t_([7, 2])*u_([7, 1, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1120 <==
321 *s_([7, 1, 1])*t_([5, 3, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1121 <==
303 *s_([7, 1, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1122 <==
315 *s_([6, 2, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1123 <==
349 *s_([5, 3, 1])*t_([5, 2, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1124 <==
198 *s_([6, 2, 1])*t_([5, 4])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1125 <==
230 *s_([7, 2])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1126 <==
324 *s_([5, 3, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1127 <==
303 *s_([5, 4])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1128 <==
370 *s_([5, 2, 2])*t_([4, 3, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1129 <==
299 *s_([7, 1, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1130 <==
344 *s_([5, 4])*t_([5, 2, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1131 <==
347 *s_([5, 2, 2])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1132 <==
267 *s_([5, 4])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1133 <==
291 *s_([6, 3])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1134 <==
373 *s_([5, 2, 2])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1135 <==
353 *s_([6, 3])*t_([6, 2, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1136 <==
356 *s_([6, 3])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1137 <==
394 *s_([6, 3])*t_([5, 2, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1138 <==
246 *s_([6, 3])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.1139 <==
379 *s_([6, 2, 1])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1140 <==
318 *s_([6, 3])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1141 <==
384 *s_([6, 2, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1142 <==
359 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1143 <==
432 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1144 <==
428 *s_([5, 3, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1145 <==
436 *s_([6, 2, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1146 <==
415 *s_([6, 2, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1147 <==
463 *s_([5, 3, 1])*t_([5, 3, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1148 <==
359 *s_([6, 2, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.1149 <==
489 *s_([5, 3, 1])*t_([4, 3, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.115 <==
1 *s_([8, 1])*t_([7, 2])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.1150 <==
483 *s_([6, 2, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.1151 <==
367 *s_([5, 4])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1152 <==
433 *s_([5, 4])*t_([5, 3, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1153 <==
453 *s_([5, 3, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1154 <==
411 *s_([5, 3, 1])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1155 <==
475 *s_([5, 4])*t_([4, 3, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1156 <==
478 *s_([5, 3, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.1158 <==
295 *s_([5, 4])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.116 <==
1 *s_([8, 1])*t_([7, 2])*u_([7, 1, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1161 <==
500 *s_([6, 2, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.1169 <==
557 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.117 <==
1 *s_([8, 1])*t_([7, 2])*u_([7, 1, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.12 <==
1 *s_([9])*t_([9])*u_([7, 1, 1])*v_([7, 1, 1])  


==> anc/deg9_fillings/for_M2.9.123 <==
1 *s_([8, 1])*t_([8, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.124 <==
1 *s_([8, 1])*t_([8, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.125 <==
1 *s_([8, 1])*t_([8, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.126 <==
1 *s_([8, 1])*t_([8, 1])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.127 <==
1 *s_([8, 1])*t_([8, 1])*u_([7, 1, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.128 <==
1 *s_([8, 1])*t_([8, 1])*u_([7, 1, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.130 <==
1 *s_([8, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.131 <==
1 *s_([8, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.132 <==
1 *s_([8, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.133 <==
1 *s_([7, 1, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.134 <==
2 *s_([9])*t_([5, 4])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.135 <==
1 *s_([9])*t_([5, 4])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.136 <==
1 *s_([9])*t_([6, 3])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.14 <==
1 *s_([9])*t_([5, 4])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.140 <==
1 *s_([9])*t_([6, 3])*u_([6, 3])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.142 <==
2 *s_([9])*t_([6, 3])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.143 <==
2 *s_([9])*t_([6, 3])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.144 <==
1 *s_([9])*t_([6, 3])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.146 <==
1 *s_([9])*t_([6, 3])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.15 <==
1 *s_([9])*t_([5, 4])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.153 <==
2 *s_([9])*t_([7, 2])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.154 <==
2 *s_([9])*t_([7, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.155 <==
2 *s_([9])*t_([7, 2])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.156 <==
1 *s_([9])*t_([7, 2])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.157 <==
2 *s_([9])*t_([7, 2])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.158 <==
2 *s_([9])*t_([7, 2])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.159 <==
1 *s_([9])*t_([7, 2])*u_([7, 1, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.160 <==
1 *s_([9])*t_([7, 2])*u_([7, 1, 1])*v_([7, 1, 1])  


==> anc/deg9_fillings/for_M2.9.161 <==
2 *s_([9])*t_([8, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.162 <==
2 *s_([9])*t_([8, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.163 <==
2 *s_([9])*t_([8, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.164 <==
1 *s_([9])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.165 <==
2 *s_([9])*t_([5, 2, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.166 <==
2 *s_([9])*t_([5, 2, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.167 <==
2 *s_([9])*t_([5, 3, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.168 <==
1 *s_([9])*t_([6, 2, 1])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.169 <==
2 *s_([9])*t_([6, 2, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.17 <==
1 *s_([9])*t_([5, 4])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.170 <==
1 *s_([9])*t_([7, 1, 1])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.171 <==
1 *s_([9])*t_([7, 1, 1])*u_([6, 3])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.172 <==
1 *s_([9])*t_([7, 1, 1])*u_([6, 3])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.173 <==
2 *s_([9])*t_([7, 1, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.174 <==
2 *s_([9])*t_([7, 1, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.175 <==
2 *s_([9])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.176 <==
2 *s_([9])*t_([7, 1, 1])*u_([7, 1, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.177 <==
2 *s_([8, 1])*t_([5, 4])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.178 <==
2 *s_([8, 1])*t_([5, 4])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.180 <==
2 *s_([8, 1])*t_([6, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.183 <==
2 *s_([8, 1])*t_([7, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.19 <==
1 *s_([9])*t_([5, 4])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.190 <==
2 *s_([8, 1])*t_([8, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.191 <==
2 *s_([8, 1])*t_([8, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.193 <==
2 *s_([8, 1])*t_([8, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.195 <==
2 *s_([8, 1])*t_([4, 4, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.196 <==
2 *s_([8, 1])*t_([7, 1, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.197 <==
3 *s_([9])*t_([5, 4])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.198 <==
2 *s_([9])*t_([5, 4])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.199 <==
2 *s_([9])*t_([5, 4])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.20 <==
1 *s_([9])*t_([5, 4])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.200 <==
2 *s_([9])*t_([5, 4])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.202 <==
3 *s_([9])*t_([6, 3])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.203 <==
3 *s_([9])*t_([6, 3])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.204 <==
2 *s_([9])*t_([6, 3])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.205 <==
2 *s_([9])*t_([6, 3])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.206 <==
2 *s_([9])*t_([6, 3])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.207 <==
3 *s_([9])*t_([7, 2])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.208 <==
3 *s_([9])*t_([7, 2])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.209 <==
2 *s_([9])*t_([7, 2])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.21 <==
1 *s_([9])*t_([5, 4])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.210 <==
2 *s_([9])*t_([4, 3, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.211 <==
3 *s_([9])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.212 <==
3 *s_([9])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.213 <==
3 *s_([9])*t_([5, 3, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.214 <==
2 *s_([9])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.215 <==
3 *s_([9])*t_([5, 3, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.216 <==
2 *s_([9])*t_([5, 3, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.217 <==
1 *s_([9])*t_([6, 2, 1])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.218 <==
2 *s_([9])*t_([6, 2, 1])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.219 <==
3 *s_([9])*t_([6, 2, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.22 <==
1 *s_([9])*t_([5, 4])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.220 <==
2 *s_([9])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.221 <==
2 *s_([9])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.222 <==
3 *s_([9])*t_([7, 1, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.223 <==
3 *s_([9])*t_([7, 1, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.224 <==
3 *s_([9])*t_([7, 1, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.225 <==
3 *s_([9])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.228 <==
1 *s_([7, 2])*t_([7, 1, 1])*u_([6, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.229 <==
1 *s_([8, 1])*t_([6, 3])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.231 <==
3 *s_([8, 1])*t_([7, 2])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.232 <==
3 *s_([8, 1])*t_([7, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.238 <==
3 *s_([8, 1])*t_([8, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.239 <==
3 *s_([8, 1])*t_([7, 1, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.240 <==
3 *s_([8, 1])*t_([7, 1, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.242 <==
3 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.243 <==
3 *s_([7, 1, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.244 <==
3 *s_([9])*t_([5, 4])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.245 <==
3 *s_([9])*t_([6, 3])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.246 <==
4 *s_([9])*t_([7, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.247 <==
3 *s_([9])*t_([7, 2])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.248 <==
2 *s_([9])*t_([6, 2, 1])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.249 <==
4 *s_([9])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.250 <==
4 *s_([9])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.251 <==
4 *s_([9])*t_([7, 1, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.252 <==
3 *s_([9])*t_([7, 1, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.253 <==
3 *s_([9])*t_([7, 1, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.254 <==
2 *s_([5, 4])*t_([3, 3, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.256 <==
1 *s_([7, 2])*t_([7, 1, 1])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.257 <==
4 *s_([7, 2])*t_([7, 1, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.259 <==
4 *s_([8, 1])*t_([5, 4])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.260 <==
4 *s_([8, 1])*t_([6, 3])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.261 <==
2 *s_([8, 1])*t_([6, 3])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.263 <==
4 *s_([8, 1])*t_([7, 2])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.264 <==
2 *s_([8, 1])*t_([7, 2])*u_([7, 1, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.268 <==
4 *s_([8, 1])*t_([5, 2, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.269 <==
1 *s_([8, 1])*t_([6, 2, 1])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.270 <==
4 *s_([8, 1])*t_([7, 1, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.271 <==
4 *s_([8, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.272 <==
4 *s_([7, 1, 1])*t_([5, 4])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.273 <==
4 *s_([7, 1, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.274 <==
3 *s_([9])*t_([5, 4])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.275 <==
5 *s_([9])*t_([6, 3])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.276 <==
4 *s_([9])*t_([6, 3])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.277 <==
3 *s_([9])*t_([6, 3])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.278 <==
3 *s_([9])*t_([6, 3])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.279 <==
4 *s_([9])*t_([7, 2])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.280 <==
4 *s_([9])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.281 <==
5 *s_([9])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.282 <==
4 *s_([9])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.283 <==
5 *s_([9])*t_([6, 2, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.284 <==
5 *s_([9])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.285 <==
5 *s_([7, 2])*t_([7, 1, 1])*u_([7, 1, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.287 <==
3 *s_([8, 1])*t_([5, 4])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.289 <==
5 *s_([8, 1])*t_([6, 3])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.29 <==
1 *s_([9])*t_([6, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.30 <==
1 *s_([9])*t_([6, 3])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.300 <==
5 *s_([8, 1])*t_([8, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.301 <==
3 *s_([8, 1])*t_([8, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.302 <==
5 *s_([8, 1])*t_([8, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.303 <==
5 *s_([8, 1])*t_([8, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.304 <==
3 *s_([8, 1])*t_([8, 1])*u_([7, 1, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.305 <==
2 *s_([8, 1])*t_([8, 1])*u_([7, 1, 1])*v_([7, 1, 1])  


==> anc/deg9_fillings/for_M2.9.307 <==
2 *s_([8, 1])*t_([7, 1, 1])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.309 <==
2 *s_([8, 1])*t_([7, 1, 1])*u_([6, 3])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.31 <==
1 *s_([9])*t_([6, 3])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.310 <==
2 *s_([8, 1])*t_([7, 1, 1])*u_([6, 3])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.311 <==
2 *s_([8, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([6, 3])  


==> anc/deg9_fillings/for_M2.9.312 <==
5 *s_([8, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.313 <==
5 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.314 <==
4 *s_([9])*t_([6, 3])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.315 <==
5 *s_([9])*t_([4, 4, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.316 <==
5 *s_([9])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.317 <==
5 *s_([9])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.318 <==
5 *s_([9])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.319 <==
3 *s_([7, 2])*t_([5, 4])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.32 <==
1 *s_([9])*t_([6, 3])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.320 <==
6 *s_([7, 2])*t_([5, 4])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.321 <==
4 *s_([7, 2])*t_([7, 2])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.323 <==
2 *s_([7, 2])*t_([7, 2])*u_([7, 1, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.324 <==
6 *s_([7, 2])*t_([7, 1, 1])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.325 <==
2 *s_([7, 2])*t_([7, 1, 1])*u_([7, 1, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.326 <==
2 *s_([8, 1])*t_([5, 4])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.327 <==
6 *s_([8, 1])*t_([5, 4])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.33 <==
1 *s_([9])*t_([6, 3])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.331 <==
3 *s_([8, 1])*t_([7, 2])*u_([7, 1, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.332 <==
6 *s_([8, 1])*t_([8, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.333 <==
4 *s_([8, 1])*t_([8, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.334 <==
6 *s_([8, 1])*t_([8, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.335 <==
4 *s_([8, 1])*t_([4, 3, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.336 <==
6 *s_([8, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.337 <==
6 *s_([8, 1])*t_([5, 3, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.338 <==
6 *s_([8, 1])*t_([6, 2, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.339 <==
1 *s_([8, 1])*t_([7, 1, 1])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.340 <==
1 *s_([8, 1])*t_([7, 1, 1])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.341 <==
2 *s_([8, 1])*t_([7, 1, 1])*u_([6, 3])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.342 <==
3 *s_([8, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.343 <==
6 *s_([8, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.344 <==
6 *s_([7, 1, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.345 <==
7 *s_([9])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.346 <==
6 *s_([9])*t_([5, 2, 2])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.347 <==
6 *s_([9])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.348 <==
6 *s_([9])*t_([5, 3, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.349 <==
7 *s_([9])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.350 <==
1 *s_([7, 2])*t_([6, 3])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.351 <==
7 *s_([7, 2])*t_([6, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.353 <==
7 *s_([7, 2])*t_([7, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.354 <==
7 *s_([7, 2])*t_([7, 1, 1])*u_([7, 1, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.355 <==
5 *s_([8, 1])*t_([5, 4])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.364 <==
7 *s_([8, 1])*t_([7, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.366 <==
4 *s_([8, 1])*t_([7, 2])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.367 <==
2 *s_([8, 1])*t_([7, 2])*u_([7, 1, 1])*v_([7, 1, 1])  


==> anc/deg9_fillings/for_M2.9.368 <==
7 *s_([8, 1])*t_([8, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.369 <==
5 *s_([8, 1])*t_([8, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.370 <==
7 *s_([8, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.372 <==
7 *s_([8, 1])*t_([7, 1, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.373 <==
3 *s_([8, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([7, 1, 1])  


==> anc/deg9_fillings/for_M2.9.374 <==
4 *s_([7, 1, 1])*t_([5, 4])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.375 <==
2 *s_([7, 1, 1])*t_([6, 3])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.376 <==
2 *s_([7, 1, 1])*t_([6, 3])*u_([6, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.377 <==
7 *s_([9])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.378 <==
7 *s_([9])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.380 <==
6 *s_([6, 3])*t_([5, 4])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.382 <==
6 *s_([7, 2])*t_([7, 2])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.383 <==
4 *s_([7, 2])*t_([7, 2])*u_([7, 1, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.384 <==
4 *s_([8, 1])*t_([5, 4])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.386 <==
6 *s_([8, 1])*t_([6, 3])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.388 <==
6 *s_([8, 1])*t_([7, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.389 <==
8 *s_([8, 1])*t_([7, 1, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.390 <==
8 *s_([7, 1, 1])*t_([6, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.391 <==
7 *s_([7, 1, 1])*t_([3, 3, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.392 <==
8 *s_([7, 1, 1])*t_([7, 1, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.393 <==
6 *s_([7, 1, 1])*t_([7, 1, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.394 <==
8 *s_([9])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.395 <==
7 *s_([9])*t_([6, 2, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.398 <==
9 *s_([7, 2])*t_([7, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.399 <==
5 *s_([8, 1])*t_([5, 4])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.400 <==
1 *s_([8, 1])*t_([6, 3])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.401 <==
9 *s_([8, 1])*t_([6, 3])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.402 <==
5 *s_([8, 1])*t_([7, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.403 <==
7 *s_([8, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.405 <==
5 *s_([8, 1])*t_([7, 1, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.406 <==
9 *s_([8, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.408 <==
9 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.409 <==
9 *s_([9])*t_([5, 2, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.410 <==
9 *s_([9])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.411 <==
10 *s_([9])*t_([6, 2, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.412 <==
9 *s_([9])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.415 <==
10 *s_([7, 2])*t_([7, 1, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.418 <==
8 *s_([8, 1])*t_([7, 2])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.419 <==
8 *s_([8, 1])*t_([6, 2, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.420 <==
10 *s_([7, 1, 1])*t_([4, 4, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.421 <==
2 *s_([6, 3])*t_([5, 4])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.422 <==
1 *s_([6, 3])*t_([6, 3])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.423 <==
8 *s_([7, 2])*t_([5, 4])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.424 <==
4 *s_([7, 2])*t_([7, 2])*u_([7, 1, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.425 <==
10 *s_([7, 2])*t_([4, 4, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.426 <==
7 *s_([8, 1])*t_([5, 4])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.427 <==
2 *s_([8, 1])*t_([6, 3])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.428 <==
1 *s_([8, 1])*t_([6, 3])*u_([6, 3])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.429 <==
7 *s_([8, 1])*t_([6, 3])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.433 <==
4 *s_([8, 1])*t_([7, 2])*u_([7, 1, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.434 <==
11 *s_([8, 1])*t_([8, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.435 <==
7 *s_([8, 1])*t_([8, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.436 <==
3 *s_([8, 1])*t_([7, 1, 1])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.437 <==
7 *s_([8, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.438 <==
2 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 4])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.439 <==
2 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 3])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.440 <==
3 *s_([7, 1, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([6, 3])  


==> anc/deg9_fillings/for_M2.9.441 <==
11 *s_([7, 1, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.442 <==
10 *s_([9])*t_([4, 3, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.443 <==
11 *s_([9])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.444 <==
10 *s_([5, 4])*t_([5, 4])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.448 <==
12 *s_([7, 2])*t_([7, 1, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.449 <==
3 *s_([7, 2])*t_([7, 1, 1])*u_([7, 1, 1])*v_([6, 3])  


==> anc/deg9_fillings/for_M2.9.450 <==
3 *s_([7, 2])*t_([7, 1, 1])*u_([7, 1, 1])*v_([7, 1, 1])  


==> anc/deg9_fillings/for_M2.9.452 <==
8 *s_([8, 1])*t_([8, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.453 <==
10 *s_([8, 1])*t_([4, 4, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.454 <==
12 *s_([8, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.455 <==
4 *s_([8, 1])*t_([7, 1, 1])*u_([6, 3])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.456 <==
4 *s_([8, 1])*t_([7, 1, 1])*u_([6, 3])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.457 <==
12 *s_([7, 1, 1])*t_([5, 4])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.458 <==
12 *s_([9])*t_([5, 3, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.459 <==
11 *s_([9])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.460 <==
9 *s_([6, 3])*t_([3, 3, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.463 <==
11 *s_([7, 2])*t_([7, 1, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.464 <==
1 *s_([8, 1])*t_([6, 3])*u_([6, 3])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.465 <==
8 *s_([8, 1])*t_([6, 3])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.467 <==
11 *s_([8, 1])*t_([7, 2])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.468 <==
13 *s_([8, 1])*t_([7, 2])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.469 <==
9 *s_([8, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.47 <==
1 *s_([9])*t_([7, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.470 <==
13 *s_([8, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.471 <==
11 *s_([8, 1])*t_([5, 3, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.472 <==
4 *s_([8, 1])*t_([6, 2, 1])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.473 <==
13 *s_([8, 1])*t_([7, 1, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.475 <==
5 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 3])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.476 <==
12 *s_([9])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.479 <==
10 *s_([7, 2])*t_([6, 3])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.48 <==
1 *s_([9])*t_([7, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.480 <==
7 *s_([7, 2])*t_([6, 3])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.484 <==
3 *s_([7, 2])*t_([7, 2])*u_([7, 1, 1])*v_([7, 1, 1])  


==> anc/deg9_fillings/for_M2.9.485 <==
4 *s_([7, 2])*t_([6, 2, 1])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.486 <==
2 *s_([7, 2])*t_([7, 1, 1])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.487 <==
4 *s_([7, 2])*t_([7, 1, 1])*u_([6, 3])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.488 <==
10 *s_([7, 2])*t_([7, 1, 1])*u_([7, 1, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.489 <==
12 *s_([8, 1])*t_([5, 4])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.49 <==
1 *s_([9])*t_([7, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.491 <==
10 *s_([8, 1])*t_([7, 2])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.492 <==
12 *s_([8, 1])*t_([7, 1, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.493 <==
12 *s_([8, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.494 <==
10 *s_([7, 1, 1])*t_([6, 3])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.495 <==
11 *s_([7, 1, 1])*t_([5, 2, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.496 <==
5 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.497 <==
12 *s_([9])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.498 <==
11 *s_([6, 3])*t_([6, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.50 <==
1 *s_([9])*t_([7, 2])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.500 <==
9 *s_([7, 2])*t_([5, 4])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.502 <==
13 *s_([7, 2])*t_([7, 2])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.503 <==
4 *s_([7, 2])*t_([7, 1, 1])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.504 <==
6 *s_([8, 1])*t_([6, 3])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.505 <==
15 *s_([8, 1])*t_([7, 2])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.506 <==
8 *s_([8, 1])*t_([7, 2])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.507 <==
15 *s_([8, 1])*t_([7, 1, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.508 <==
11 *s_([8, 1])*t_([7, 1, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.509 <==
2 *s_([7, 1, 1])*t_([5, 4])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.510 <==
15 *s_([7, 1, 1])*t_([6, 3])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.511 <==
7 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.512 <==
14 *s_([5, 4])*t_([4, 4, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.514 <==
16 *s_([7, 2])*t_([6, 2, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.516 <==
7 *s_([8, 1])*t_([5, 4])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.518 <==
14 *s_([8, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.519 <==
14 *s_([6, 2, 1])*t_([3, 3, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.52 <==
1 *s_([9])*t_([7, 2])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.521 <==
16 *s_([7, 1, 1])*t_([6, 2, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.522 <==
16 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.523 <==
10 *s_([7, 1, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([7, 1, 1])  


==> anc/deg9_fillings/for_M2.9.526 <==
10 *s_([7, 2])*t_([7, 1, 1])*u_([7, 1, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.527 <==
13 *s_([7, 1, 1])*t_([5, 4])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.528 <==
9 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.529 <==
4 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 3])*v_([6, 3])  


==> anc/deg9_fillings/for_M2.9.53 <==
1 *s_([9])*t_([7, 2])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.531 <==
10 *s_([5, 4])*t_([5, 4])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.532 <==
15 *s_([7, 2])*t_([6, 3])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.533 <==
18 *s_([7, 2])*t_([7, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.534 <==
18 *s_([7, 2])*t_([5, 2, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.535 <==
12 *s_([8, 1])*t_([5, 4])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.537 <==
14 *s_([8, 1])*t_([7, 2])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.538 <==
16 *s_([8, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.539 <==
9 *s_([8, 1])*t_([6, 2, 1])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.540 <==
16 *s_([8, 1])*t_([7, 1, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.541 <==
10 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.542 <==
18 *s_([7, 1, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.543 <==
10 *s_([6, 3])*t_([5, 4])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.545 <==
6 *s_([7, 2])*t_([7, 1, 1])*u_([6, 3])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.546 <==
19 *s_([7, 2])*t_([7, 1, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.547 <==
5 *s_([7, 2])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.548 <==
15 *s_([8, 1])*t_([6, 3])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.549 <==
17 *s_([8, 1])*t_([5, 2, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.55 <==
1 *s_([9])*t_([7, 2])*u_([7, 1, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.550 <==
19 *s_([8, 1])*t_([6, 2, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.551 <==
18 *s_([4, 4, 1])*t_([3, 3, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.552 <==
3 *s_([7, 1, 1])*t_([6, 3])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.553 <==
16 *s_([7, 1, 1])*t_([6, 3])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.554 <==
12 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 3])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.560 <==
7 *s_([7, 2])*t_([7, 2])*u_([7, 1, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.561 <==
16 *s_([7, 2])*t_([4, 3, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.562 <==
17 *s_([7, 2])*t_([5, 3, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.563 <==
4 *s_([7, 2])*t_([7, 1, 1])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.564 <==
5 *s_([7, 2])*t_([7, 1, 1])*u_([6, 3])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.565 <==
16 *s_([8, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.566 <==
16 *s_([8, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.567 <==
16 *s_([7, 1, 1])*t_([4, 3, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.568 <==
7 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.569 <==
11 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 3])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.570 <==
20 *s_([7, 1, 1])*t_([7, 1, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.571 <==
19 *s_([6, 3])*t_([4, 4, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.574 <==
18 *s_([7, 2])*t_([4, 4, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.575 <==
14 *s_([8, 1])*t_([5, 4])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.576 <==
17 *s_([8, 1])*t_([6, 3])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.577 <==
10 *s_([8, 1])*t_([6, 3])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.578 <==
11 *s_([8, 1])*t_([7, 2])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.579 <==
9 *s_([8, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.580 <==
8 *s_([6, 2, 1])*t_([5, 4])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.581 <==
9 *s_([7, 1, 1])*t_([5, 4])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.582 <==
2 *s_([7, 2])*t_([5, 4])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.583 <==
18 *s_([7, 2])*t_([5, 4])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.584 <==
10 *s_([7, 2])*t_([7, 1, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.585 <==
12 *s_([8, 1])*t_([6, 3])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.586 <==
12 *s_([8, 1])*t_([6, 3])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.587 <==
18 *s_([8, 1])*t_([7, 2])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.588 <==
8 *s_([8, 1])*t_([6, 2, 1])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.589 <==
20 *s_([8, 1])*t_([7, 1, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.590 <==
15 *s_([7, 1, 1])*t_([5, 4])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.594 <==
14 *s_([7, 2])*t_([5, 4])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.596 <==
16 *s_([7, 2])*t_([7, 1, 1])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.597 <==
19 *s_([8, 1])*t_([4, 3, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.598 <==
15 *s_([8, 1])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.599 <==
22 *s_([3, 3, 3])*t_([3, 3, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.6 <==
1 *s_([9])*t_([9])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.600 <==
23 *s_([7, 1, 1])*t_([5, 4])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.601 <==
20 *s_([7, 1, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.602 <==
23 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.603 <==
24 *s_([5, 4])*t_([5, 2, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.604 <==
16 *s_([6, 3])*t_([6, 3])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.605 <==
24 *s_([6, 3])*t_([6, 2, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.606 <==
12 *s_([7, 2])*t_([7, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.607 <==
14 *s_([8, 1])*t_([5, 4])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.608 <==
11 *s_([8, 1])*t_([7, 2])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.609 <==
16 *s_([8, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.610 <==
23 *s_([5, 2, 2])*t_([3, 3, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.611 <==
24 *s_([6, 2, 1])*t_([5, 4])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.612 <==
6 *s_([7, 1, 1])*t_([6, 3])*u_([6, 3])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.613 <==
24 *s_([7, 1, 1])*t_([5, 3, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.614 <==
13 *s_([5, 4])*t_([5, 4])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.616 <==
17 *s_([7, 2])*t_([6, 3])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.618 <==
11 *s_([7, 2])*t_([7, 2])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.619 <==
6 *s_([7, 2])*t_([7, 2])*u_([7, 1, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.620 <==
12 *s_([7, 2])*t_([7, 1, 1])*u_([7, 1, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.621 <==
21 *s_([8, 1])*t_([6, 3])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.622 <==
25 *s_([8, 1])*t_([7, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.623 <==
23 *s_([8, 1])*t_([5, 3, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.624 <==
21 *s_([8, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.625 <==
13 *s_([7, 1, 1])*t_([5, 4])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.626 <==
4 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 4])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.627 <==
15 *s_([7, 1, 1])*t_([7, 1, 1])*u_([7, 1, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.628 <==
11 *s_([6, 3])*t_([6, 3])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.629 <==
10 *s_([6, 3])*t_([6, 2, 1])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.630 <==
10 *s_([7, 2])*t_([5, 4])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.631 <==
1 *s_([7, 2])*t_([6, 3])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.632 <==
17 *s_([7, 2])*t_([7, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.634 <==
20 *s_([7, 2])*t_([7, 1, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.635 <==
22 *s_([8, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.636 <==
26 *s_([8, 1])*t_([7, 1, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.637 <==
7 *s_([7, 1, 1])*t_([6, 3])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.638 <==
20 *s_([7, 1, 1])*t_([6, 3])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.639 <==
18 *s_([7, 1, 1])*t_([7, 1, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.641 <==
16 *s_([6, 3])*t_([5, 4])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.643 <==
5 *s_([7, 2])*t_([5, 4])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.644 <==
23 *s_([8, 1])*t_([5, 4])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.645 <==
23 *s_([8, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.646 <==
12 *s_([7, 1, 1])*t_([5, 4])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.647 <==
10 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.648 <==
25 *s_([7, 2])*t_([6, 3])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.650 <==
6 *s_([7, 2])*t_([7, 1, 1])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.651 <==
20 *s_([8, 1])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.652 <==
10 *s_([8, 1])*t_([6, 2, 1])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.653 <==
28 *s_([7, 1, 1])*t_([6, 3])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.654 <==
28 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.655 <==
3 *s_([5, 4])*t_([5, 4])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.656 <==
25 *s_([7, 2])*t_([6, 2, 1])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.657 <==
19 *s_([8, 1])*t_([6, 3])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.658 <==
12 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 3])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.659 <==
30 *s_([6, 3])*t_([5, 2, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.660 <==
21 *s_([7, 2])*t_([5, 2, 2])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.661 <==
24 *s_([7, 2])*t_([6, 2, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.662 <==
7 *s_([7, 2])*t_([7, 1, 1])*u_([6, 3])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.663 <==
19 *s_([8, 1])*t_([5, 4])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.664 <==
12 *s_([8, 1])*t_([6, 3])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.665 <==
16 *s_([8, 1])*t_([7, 2])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.666 <==
26 *s_([8, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.667 <==
22 *s_([8, 1])*t_([7, 1, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.668 <==
30 *s_([7, 1, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.671 <==
27 *s_([8, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.673 <==
5 *s_([7, 1, 1])*t_([5, 4])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.674 <==
6 *s_([7, 1, 1])*t_([6, 3])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.675 <==
25 *s_([7, 1, 1])*t_([6, 2, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.676 <==
28 *s_([5, 4])*t_([5, 3, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.679 <==
30 *s_([4, 3, 2])*t_([3, 3, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.680 <==
6 *s_([7, 1, 1])*t_([6, 3])*u_([6, 3])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.681 <==
15 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 3])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.682 <==
15 *s_([5, 4])*t_([5, 4])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.683 <==
26 *s_([5, 4])*t_([4, 4, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.684 <==
25 *s_([6, 3])*t_([6, 3])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.685 <==
2 *s_([7, 2])*t_([6, 3])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.686 <==
1 *s_([7, 2])*t_([6, 3])*u_([6, 3])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.687 <==
13 *s_([7, 2])*t_([6, 3])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.688 <==
8 *s_([7, 2])*t_([7, 1, 1])*u_([6, 3])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.689 <==
8 *s_([7, 1, 1])*t_([6, 3])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.690 <==
17 *s_([7, 1, 1])*t_([6, 3])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.691 <==
22 *s_([5, 4])*t_([5, 4])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.693 <==
14 *s_([8, 1])*t_([5, 4])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.694 <==
14 *s_([8, 1])*t_([6, 3])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.695 <==
33 *s_([8, 1])*t_([6, 3])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.696 <==
30 *s_([7, 1, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.697 <==
32 *s_([5, 4])*t_([4, 3, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.698 <==
1 *s_([6, 3])*t_([5, 4])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.699 <==
30 *s_([6, 3])*t_([4, 3, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.7 <==
1 *s_([9])*t_([9])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.70 <==
1 *s_([9])*t_([8, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.700 <==
33 *s_([7, 2])*t_([7, 1, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.701 <==
25 *s_([8, 1])*t_([6, 3])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.702 <==
33 *s_([5, 3, 1])*t_([3, 3, 3])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.703 <==
9 *s_([7, 1, 1])*t_([6, 3])*u_([6, 3])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.704 <==
36 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.705 <==
18 *s_([7, 2])*t_([5, 4])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.706 <==
1 *s_([7, 2])*t_([6, 3])*u_([6, 3])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.707 <==
31 *s_([7, 2])*t_([7, 1, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.708 <==
25 *s_([7, 1, 1])*t_([5, 4])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.709 <==
19 *s_([6, 3])*t_([5, 4])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.71 <==
1 *s_([9])*t_([8, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.711 <==
32 *s_([6, 3])*t_([5, 3, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.712 <==
26 *s_([7, 2])*t_([7, 2])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.713 <==
23 *s_([7, 2])*t_([7, 2])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.714 <==
3 *s_([5, 4])*t_([5, 4])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.717 <==
36 *s_([7, 2])*t_([6, 2, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.718 <==
31 *s_([7, 2])*t_([7, 1, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.719 <==
37 *s_([4, 4, 1])*t_([4, 4, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.72 <==
1 *s_([9])*t_([8, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.720 <==
32 *s_([6, 3])*t_([4, 4, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.721 <==
10 *s_([7, 2])*t_([6, 2, 1])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.722 <==
32 *s_([8, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.723 <==
38 *s_([6, 2, 1])*t_([4, 4, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.724 <==
7 *s_([7, 1, 1])*t_([6, 3])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.725 <==
17 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.726 <==
32 *s_([7, 1, 1])*t_([7, 1, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.727 <==
29 *s_([6, 3])*t_([5, 4])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.729 <==
16 *s_([7, 2])*t_([7, 2])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.73 <==
1 *s_([9])*t_([8, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.730 <==
22 *s_([7, 2])*t_([7, 2])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.731 <==
29 *s_([7, 2])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.732 <==
37 *s_([8, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.733 <==
33 *s_([8, 1])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.734 <==
37 *s_([8, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.735 <==
41 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.736 <==
29 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.737 <==
35 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.738 <==
9 *s_([5, 4])*t_([5, 4])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.739 <==
33 *s_([7, 2])*t_([7, 2])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.74 <==
1 *s_([9])*t_([8, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.740 <==
34 *s_([7, 2])*t_([4, 4, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.741 <==
38 *s_([7, 2])*t_([5, 2, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.742 <==
34 *s_([8, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.743 <==
8 *s_([7, 1, 1])*t_([6, 3])*u_([6, 3])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.746 <==
28 *s_([7, 2])*t_([7, 1, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.747 <==
39 *s_([8, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.748 <==
35 *s_([8, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.749 <==
39 *s_([7, 1, 1])*t_([4, 4, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.75 <==
1 *s_([9])*t_([8, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.750 <==
36 *s_([7, 1, 1])*t_([5, 3, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.751 <==
40 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.752 <==
24 *s_([6, 3])*t_([6, 3])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.753 <==
22 *s_([7, 2])*t_([6, 3])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.754 <==
36 *s_([7, 2])*t_([5, 3, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.755 <==
20 *s_([8, 1])*t_([6, 3])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.756 <==
32 *s_([8, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.757 <==
34 *s_([6, 2, 1])*t_([5, 4])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.758 <==
23 *s_([7, 1, 1])*t_([6, 3])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.76 <==
1 *s_([9])*t_([8, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.760 <==
1 *s_([6, 3])*t_([5, 4])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.761 <==
11 *s_([6, 3])*t_([5, 4])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.762 <==
14 *s_([7, 2])*t_([6, 3])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.763 <==
31 *s_([7, 1, 1])*t_([6, 3])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.764 <==
34 *s_([6, 3])*t_([6, 3])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.765 <==
28 *s_([7, 2])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.766 <==
34 *s_([7, 1, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.767 <==
35 *s_([5, 4])*t_([5, 2, 2])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.768 <==
41 *s_([7, 2])*t_([7, 2])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.769 <==
29 *s_([7, 2])*t_([5, 4])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.77 <==
1 *s_([9])*t_([8, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.770 <==
45 *s_([7, 2])*t_([7, 1, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.771 <==
39 *s_([7, 1, 1])*t_([5, 4])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.772 <==
49 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.774 <==
40 *s_([6, 3])*t_([6, 2, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.775 <==
42 *s_([8, 1])*t_([4, 4, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.776 <==
10 *s_([7, 1, 1])*t_([6, 3])*u_([6, 3])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.777 <==
9 *s_([6, 2, 1])*t_([5, 4])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.778 <==
51 *s_([7, 1, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.779 <==
15 *s_([7, 2])*t_([5, 4])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.78 <==
1 *s_([9])*t_([8, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.781 <==
50 *s_([8, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.782 <==
3 *s_([6, 3])*t_([6, 3])*u_([6, 3])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.783 <==
33 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 4])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.784 <==
35 *s_([7, 1, 1])*t_([5, 4])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.785 <==
29 *s_([7, 1, 1])*t_([5, 4])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.786 <==
21 *s_([5, 4])*t_([5, 4])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.788 <==
3 *s_([6, 3])*t_([6, 3])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.789 <==
32 *s_([7, 2])*t_([7, 2])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.79 <==
1 *s_([9])*t_([8, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.790 <==
20 *s_([7, 2])*t_([6, 2, 1])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.791 <==
44 *s_([7, 2])*t_([6, 2, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.792 <==
44 *s_([8, 1])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.793 <==
51 *s_([5, 2, 2])*t_([4, 4, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.794 <==
46 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.795 <==
28 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.796 <==
49 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.797 <==
20 *s_([6, 3])*t_([6, 3])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.798 <==
30 *s_([7, 2])*t_([5, 4])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.799 <==
42 *s_([6, 3])*t_([5, 2, 2])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.8 <==
1 *s_([9])*t_([9])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.80 <==
1 *s_([9])*t_([8, 1])*u_([7, 1, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.800 <==
45 *s_([7, 2])*t_([7, 1, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.801 <==
53 *s_([8, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.802 <==
42 *s_([8, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.803 <==
43 *s_([6, 3])*t_([6, 2, 1])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.804 <==
36 *s_([7, 2])*t_([6, 3])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.805 <==
29 *s_([7, 1, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.806 <==
47 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.807 <==
17 *s_([7, 2])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.808 <==
31 *s_([7, 2])*t_([7, 1, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.809 <==
52 *s_([8, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.81 <==
1 *s_([9])*t_([8, 1])*u_([7, 1, 1])*v_([7, 1, 1])  


==> anc/deg9_fillings/for_M2.9.810 <==
50 *s_([8, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.811 <==
40 *s_([8, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.812 <==
54 *s_([6, 2, 1])*t_([5, 2, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.813 <==
56 *s_([6, 2, 1])*t_([6, 2, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.814 <==
53 *s_([7, 1, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.815 <==
20 *s_([7, 2])*t_([7, 2])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.816 <==
58 *s_([7, 2])*t_([6, 2, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.817 <==
39 *s_([7, 2])*t_([7, 1, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.818 <==
48 *s_([7, 1, 1])*t_([6, 3])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.819 <==
41 *s_([7, 1, 1])*t_([7, 1, 1])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.820 <==
23 *s_([7, 2])*t_([7, 2])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.821 <==
51 *s_([6, 2, 1])*t_([5, 4])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.822 <==
22 *s_([6, 3])*t_([5, 4])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.825 <==
56 *s_([7, 2])*t_([5, 2, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.826 <==
55 *s_([7, 2])*t_([5, 3, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.827 <==
13 *s_([6, 3])*t_([6, 2, 1])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.828 <==
42 *s_([7, 2])*t_([6, 3])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.829 <==
60 *s_([5, 3, 1])*t_([4, 4, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.83 <==
1 *s_([9])*t_([4, 4, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.830 <==
61 *s_([7, 1, 1])*t_([6, 2, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.831 <==
23 *s_([7, 2])*t_([6, 3])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.832 <==
49 *s_([8, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.833 <==
53 *s_([7, 1, 1])*t_([6, 3])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.834 <==
36 *s_([7, 1, 1])*t_([6, 3])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.835 <==
58 *s_([7, 1, 1])*t_([5, 2, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.837 <==
27 *s_([7, 2])*t_([6, 3])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.838 <==
39 *s_([7, 1, 1])*t_([6, 3])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.839 <==
60 *s_([5, 4])*t_([5, 2, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.84 <==
1 *s_([9])*t_([4, 4, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.840 <==
51 *s_([5, 4])*t_([5, 3, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.841 <==
22 *s_([7, 2])*t_([6, 2, 1])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.842 <==
45 *s_([7, 2])*t_([7, 2])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.843 <==
64 *s_([4, 4, 1])*t_([4, 3, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.844 <==
32 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.845 <==
58 *s_([6, 3])*t_([6, 2, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.846 <==
40 *s_([7, 2])*t_([5, 4])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.847 <==
55 *s_([7, 2])*t_([7, 1, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.848 <==
61 *s_([4, 4, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.849 <==
58 *s_([7, 1, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.85 <==
1 *s_([9])*t_([4, 4, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.850 <==
58 *s_([5, 4])*t_([4, 4, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.851 <==
50 *s_([7, 2])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.852 <==
40 *s_([7, 2])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.853 <==
62 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.854 <==
52 *s_([7, 1, 1])*t_([5, 4])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.855 <==
50 *s_([7, 1, 1])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.856 <==
66 *s_([7, 2])*t_([7, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.857 <==
27 *s_([5, 4])*t_([5, 4])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.858 <==
32 *s_([7, 2])*t_([6, 3])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.859 <==
71 *s_([7, 2])*t_([7, 1, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.860 <==
47 *s_([7, 1, 1])*t_([6, 3])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.861 <==
34 *s_([5, 4])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.862 <==
28 *s_([6, 3])*t_([6, 3])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.863 <==
18 *s_([6, 3])*t_([6, 3])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.864 <==
32 *s_([7, 2])*t_([5, 4])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.865 <==
63 *s_([8, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.866 <==
25 *s_([6, 2, 1])*t_([5, 4])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.867 <==
62 *s_([6, 3])*t_([4, 4, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.868 <==
60 *s_([6, 3])*t_([5, 3, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.869 <==
69 *s_([8, 1])*t_([5, 2, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.87 <==
1 *s_([9])*t_([5, 2, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.870 <==
15 *s_([5, 4])*t_([5, 4])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.871 <==
68 *s_([8, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.872 <==
74 *s_([8, 1])*t_([6, 2, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.873 <==
75 *s_([5, 2, 2])*t_([5, 2, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.874 <==
49 *s_([7, 1, 1])*t_([5, 4])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.875 <==
75 *s_([7, 1, 1])*t_([7, 1, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.876 <==
39 *s_([5, 4])*t_([5, 4])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.878 <==
73 *s_([6, 3])*t_([5, 2, 2])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.879 <==
58 *s_([7, 2])*t_([6, 3])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.880 <==
62 *s_([7, 2])*t_([5, 3, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.881 <==
17 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 4])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.882 <==
21 *s_([7, 2])*t_([6, 2, 1])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.883 <==
76 *s_([6, 2, 1])*t_([5, 3, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.884 <==
67 *s_([7, 1, 1])*t_([6, 3])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.885 <==
38 *s_([7, 1, 1])*t_([6, 3])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.886 <==
37 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.887 <==
23 *s_([7, 2])*t_([6, 3])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.888 <==
68 *s_([7, 2])*t_([4, 3, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.889 <==
60 *s_([6, 2, 1])*t_([5, 4])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.890 <==
71 *s_([6, 2, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.891 <==
46 *s_([6, 3])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.892 <==
50 *s_([7, 2])*t_([7, 1, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.893 <==
76 *s_([6, 2, 1])*t_([4, 3, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.894 <==
37 *s_([6, 3])*t_([5, 4])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.895 <==
74 *s_([7, 2])*t_([5, 3, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.896 <==
69 *s_([8, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.897 <==
77 *s_([6, 2, 1])*t_([5, 4])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.898 <==
74 *s_([7, 1, 1])*t_([4, 3, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.899 <==
37 *s_([7, 2])*t_([7, 2])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.9 <==
1 *s_([9])*t_([9])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.90 <==
1 *s_([9])*t_([6, 2, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.900 <==
59 *s_([7, 2])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.901 <==
81 *s_([7, 1, 1])*t_([5, 3, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.902 <==
76 *s_([7, 1, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.903 <==
74 *s_([7, 1, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.904 <==
68 *s_([7, 1, 1])*t_([7, 1, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.905 <==
67 *s_([7, 2])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.906 <==
28 *s_([6, 3])*t_([6, 2, 1])*u_([5, 4])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.907 <==
66 *s_([8, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.908 <==
83 *s_([5, 3, 1])*t_([5, 2, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.909 <==
46 *s_([6, 3])*t_([5, 4])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.91 <==
1 *s_([9])*t_([6, 2, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.910 <==
21 *s_([6, 3])*t_([5, 4])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.911 <==
44 *s_([7, 2])*t_([6, 3])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.912 <==
77 *s_([7, 1, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.913 <==
66 *s_([7, 2])*t_([5, 4])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.914 <==
62 *s_([7, 1, 1])*t_([6, 3])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.915 <==
55 *s_([7, 2])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.916 <==
72 *s_([7, 2])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.917 <==
54 *s_([6, 2, 1])*t_([5, 4])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.918 <==
83 *s_([7, 1, 1])*t_([5, 4])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.919 <==
73 *s_([6, 3])*t_([6, 2, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.92 <==
1 *s_([9])*t_([6, 2, 1])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.920 <==
81 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.921 <==
80 *s_([5, 4])*t_([5, 3, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.922 <==
20 *s_([6, 3])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 4])  


==> anc/deg9_fillings/for_M2.9.923 <==
46 *s_([7, 2])*t_([5, 4])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.924 <==
92 *s_([5, 2, 2])*t_([4, 3, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.925 <==
33 *s_([6, 2, 1])*t_([5, 4])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.926 <==
86 *s_([5, 2, 2])*t_([4, 4, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.927 <==
73 *s_([7, 1, 1])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.928 <==
65 *s_([7, 1, 1])*t_([5, 4])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.929 <==
90 *s_([5, 4])*t_([5, 2, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.930 <==
49 *s_([6, 3])*t_([6, 3])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.931 <==
83 *s_([8, 1])*t_([4, 3, 2])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.932 <==
50 *s_([7, 1, 1])*t_([6, 3])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.933 <==
30 *s_([7, 2])*t_([6, 3])*u_([6, 2, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.934 <==
83 *s_([7, 2])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.935 <==
82 *s_([7, 1, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.936 <==
50 *s_([5, 4])*t_([5, 4])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.937 <==
72 *s_([5, 4])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.938 <==
94 *s_([6, 3])*t_([6, 2, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.939 <==
92 *s_([8, 1])*t_([5, 3, 1])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.940 <==
34 *s_([6, 3])*t_([6, 3])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.941 <==
20 *s_([6, 2, 1])*t_([5, 4])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.942 <==
37 *s_([5, 4])*t_([5, 4])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.943 <==
30 *s_([6, 3])*t_([6, 3])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.944 <==
91 *s_([6, 3])*t_([5, 3, 1])*u_([5, 2, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.945 <==
88 *s_([8, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.946 <==
53 *s_([7, 1, 1])*t_([5, 4])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.947 <==
33 *s_([7, 2])*t_([5, 4])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.948 <==
63 *s_([6, 3])*t_([6, 3])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.949 <==
100 *s_([6, 3])*t_([5, 2, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.950 <==
34 *s_([6, 3])*t_([6, 2, 1])*u_([5, 4])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.951 <==
94 *s_([6, 2, 1])*t_([6, 2, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.952 <==
61 *s_([6, 3])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.953 <==
91 *s_([7, 2])*t_([6, 3])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.954 <==
62 *s_([7, 2])*t_([6, 3])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.955 <==
106 *s_([7, 1, 1])*t_([6, 3])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.956 <==
83 *s_([7, 1, 1])*t_([6, 3])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.957 <==
82 *s_([6, 3])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.958 <==
88 *s_([8, 1])*t_([5, 3, 1])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.959 <==
65 *s_([6, 3])*t_([5, 4])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.960 <==
107 *s_([6, 2, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.961 <==
116 *s_([6, 2, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.962 <==
28 *s_([6, 3])*t_([6, 3])*u_([6, 2, 1])*v_([6, 2, 1])  


==> anc/deg9_fillings/for_M2.9.963 <==
93 *s_([5, 4])*t_([5, 3, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.964 <==
44 *s_([6, 3])*t_([5, 4])*u_([5, 3, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.965 <==
94 *s_([7, 2])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.966 <==
46 *s_([6, 3])*t_([6, 3])*u_([6, 2, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.967 <==
27 *s_([6, 3])*t_([6, 2, 1])*u_([5, 4])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.968 <==
101 *s_([7, 2])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.969 <==
122 *s_([5, 3, 1])*t_([4, 3, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.970 <==
122 *s_([5, 3, 1])*t_([5, 3, 1])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.971 <==
106 *s_([7, 1, 1])*t_([6, 2, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.972 <==
113 *s_([5, 4])*t_([5, 3, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.973 <==
111 *s_([7, 2])*t_([6, 2, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.974 <==
65 *s_([6, 2, 1])*t_([6, 2, 1])*u_([5, 4])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.975 <==
45 *s_([7, 2])*t_([6, 3])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.976 <==
117 *s_([5, 3, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.977 <==
72 *s_([7, 1, 1])*t_([6, 3])*u_([5, 3, 1])*v_([5, 3, 1])  


==> anc/deg9_fillings/for_M2.9.978 <==
94 *s_([7, 2])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.979 <==
82 *s_([7, 2])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.98 <==
1 *s_([9])*t_([7, 1, 1])*u_([6, 3])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.980 <==
95 *s_([7, 2])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.981 <==
121 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.982 <==
119 *s_([5, 4])*t_([4, 3, 2])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.983 <==
114 *s_([7, 1, 1])*t_([5, 2, 2])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.984 <==
112 *s_([7, 1, 1])*t_([6, 2, 1])*u_([6, 2, 1])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.985 <==
127 *s_([5, 2, 2])*t_([5, 2, 2])*u_([4, 4, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.986 <==
125 *s_([7, 1, 1])*t_([5, 2, 2])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.987 <==
126 *s_([4, 4, 1])*t_([4, 4, 1])*u_([4, 3, 2])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.988 <==
93 *s_([6, 2, 1])*t_([5, 4])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.989 <==
103 *s_([7, 1, 1])*t_([6, 2, 1])*u_([5, 3, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.990 <==
86 *s_([6, 3])*t_([6, 3])*u_([5, 2, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.991 <==
118 *s_([7, 1, 1])*t_([5, 3, 1])*u_([5, 2, 2])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.992 <==
49 *s_([5, 4])*t_([5, 4])*u_([5, 3, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.993 <==
101 *s_([5, 4])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.994 <==
80 *s_([5, 4])*t_([5, 4])*u_([4, 3, 2])*v_([4, 3, 2])  


==> anc/deg9_fillings/for_M2.9.995 <==
75 *s_([5, 4])*t_([5, 3, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/deg9_fillings/for_M2.9.996 <==
138 *s_([4, 3, 2])*t_([4, 3, 2])*u_([3, 3, 3])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.997 <==
124 *s_([7, 2])*t_([5, 2, 2])*u_([5, 2, 2])*v_([5, 2, 2])  


==> anc/deg9_fillings/for_M2.9.998 <==
110 *s_([6, 3])*t_([5, 3, 1])*u_([5, 3, 1])*v_([3, 3, 3])  


==> anc/deg9_fillings/for_M2.9.999 <==
108 *s_([4, 4, 1])*t_([4, 4, 1])*u_([4, 4, 1])*v_([4, 4, 1])  


==> anc/execute_maple.sh <==
#!/bin/bash
for i in `seq 1 163`
 do
 `nice nohup maple <input.6.$i &> 10quad_out.6.$i &`
 done


==> anc/input.mws <==
interface(quiet=true);
#interface(rtablesize=50); 
Seed:=randomize();
kernelopts(printbytes=false);
myDeg:=8;
place:=1:
fillFile:=cat("fillings.",myDeg,".",place):
pointsFile:=cat("points.",myDeg,".",place):
LinIndFile:=cat("LinIndMat.",myDeg,".",place):
EvalFile:=cat("EvalMat.",myDeg,".",place):
resultsFile:=cat("results.",myDeg,".",place):
PDimList:=[2,2,2,2]:
m2file:=cat("for_M2.",myDeg,".",place):
read("BasicFunctions.mws");

BigList:={op(mults(myDeg,4,3))}:

GoodFillings:=Array([seq(0,i=1..BigList[place][1])]):
read(fillFile):
#print(GoodFillings);

firstN4Test:=proc(MM)
  local  mm, SX, L1, L2, L3,L4, LL, XX, YY, ZZ,WW, W, T, i, x, y, z,w,kk, TIME,startRank,isNew, tmpRank,
  ttemp, rrank,s,p, h,g, deg, ss, LLL, FFill, modList, NullEval, xrand, yrand, zrand, wrand, fd, LinIndCol, EvalCol, UsedList;
global GoodFillings, LinIndMat, EvalMat;

printf("testing %a \n", MM);
    mm:=MM[1]: 
    SX:=op(2,MM):
    L1:=op(1,op(1,SX)):
    L2:=op(1,op(2,SX)):
    L3:=op(1,op(3,SX)):
    L4:=op(1,op(4,SX)):
    LL:=[seq(op(1,op(j,SX)),j=1..4)]:
    deg:= `+`(seq(L1[i],  i=1..nops(L1)));  #compute the degree for this term.

XX:=FillLists(L1):xrand:=rand(1..nops(XX)):
YY:=FillLists(L2):yrand:=rand(1..nops(YY)):
ZZ:=FillLists(L3):zrand:=rand(1..nops(ZZ)):
WW:=FillLists(L4):wrand:=rand(1..nops(WW)): #shuffle the loop so that you can hope to randomly find good fillings more quickly

  if mm=1 then #print("multiplicity 1 test"):
    ttemp:=false:
    while ttemp=false do
      W :=[XX[xrand()],YY[yrand()],ZZ[zrand()],WW[wrand()]]:
      if ttemp=false then
        T:=makeUnsymmetric(LL,[W[1],W[2],W[3],W[4]]):
        ttemp:=testnonzero(T);
        if ttemp=true then
        quadpoint||1:=quadrifocal:
        pointinit():
        quadpoint||2:=quadrifocal:
            FFill:=[seq(W[j],j=1..4) ]: 
         fd:=fopen(pointsFile,WRITE):
         fprintf(fd,"points:=%a;\n",[quadpoint1,quadpoint2]);
         fclose(fd):

         fd:=fopen(fillFile,WRITE):
         fprintf(fd,"Shape:=%a;\n FFill:= %a;\n",LL,FFill);
         fclose(fd):
            T:=makeUnsymmetric(LL,FFill):
            if evalunfactor(T,deg,PDimList,quadpoint1)=0 and evalunfactor(T,deg,PDimList,quadpoint2)=0 then
            return [S[LL],[Fff[FFill]]]:
	    else return NULL;
            fi:         
        fi:
      fi;
    od:
  fi:

    if mm>1 then #print("higher multiplicity test"):
 LinIndMat:=Matrix(mm+10,mm,0): # add in more points to try to decrease random coincidences 

fd:=fopen(pointsFile,WRITE): #load points into memory and store the results for verification
 for p from 1 to mm+10 do 
  pointinit(): 
  testpoint||p :=generic: 
  fprintf(fd,"testpoint%a:=%a;\n",p,testpoint||p);
  quadpoint||p:=quadrifocal:
  fprintf(fd,"quadpoint%a:=%a;\n",p,quadpoint||p);
 od: 
fclose(fd):

UsedList:={};
TIME:=time[real]();
rrank:=0: 
startRank:=0:
for g from 1 to mm do if GoodFillings[g]<>0 then 
 startRank := g; 
 T||g:=makeUnsymmetric(LL,GoodFillings[g]);
 UsedList:=`union`(UsedList,{T||g});
fi; od;
rrank:=startRank;
printf("StartRank = %a\n",startRank);
if rrank <>mm then
LinIndMat[1..mm+10,1..startRank]:= Matrix([Threads[Seq]([Threads[Seq](evalunfactor(T||g,deg,PDimList,testpoint||p),g=1..startRank)], p=1..mm+10)]); print(LinIndMat);
fi;
     while rrank<mm do
 isNew:=false: # don't ever try the same input twice
 while isNew=false do
  W :=[XX[xrand()],YY[yrand()],ZZ[zrand()],WW[1]]: printf("rrank = %a, testing W=%a\n", rrank, W);  #changed wrand() to 1 to perhaps decrease randomness in a good way
  if not member(W,UsedList) then isNew :=true; UsedList:=`union`(UsedList,{W}); fi;
  printf("UsedList has %a entries. ", nops(UsedList));	
 od;
        if rrank<mm then
          GoodFillings[rrank+1]:=W; 
          T:=makeUnsymmetric(LL,W):
           y:=evalunfactor(T,deg,PDimList,testpoint1); 
           if y <>0 then
           LinIndMat[1,rrank+1]:=y:

LinIndMat[2..mm+10,rrank+1]:= Matrix([Threads[Seq]([evalunfactor(T,deg,PDimList,testpoint||p)], p=2..mm+10)]); 
tmpRank:=Rank(LinIndMat);
            if tmpRank>rrank then 
             fd:=fopen(fillFile,WRITE):
             fprintf(fd,"Shape:=%a;\n", LL);
             for i to mm do
               fprintf(fd, "GoodFillings[%a]:=%a:\n", i,GoodFillings[i]);
             od;
             fclose(fd):
rrank:=tmpRank:            
           fi: 
          fi:
        fi;
      od:
     printf("random search took %a s\n", time[real]()-TIME);

     EvalMat:=Matrix(mm+10,mm, 0):
   TIME:=time[real]():
   for g from 1 to mm do # this goes over which filling to use
     T||g:=makeUnsymmetric(LL,GoodFillings[g]);
   od:
 EvalMat:=Matrix([Threads[Seq]([Threads[Seq](evalunfactor(T||g,deg,PDimList,quadpoint||p), g=1..mm)], p=1..mm+10)]); 
printf("Seq-Seq evaluation took %a s\n", time[real]()-TIME);
       TIME:=time[real]():
       NullEval:=NullSpace(EvalMat): 
printf("NullSpace computation took %a s\n",time[real]()-TIME);

#TIME:=time[real]():
#for g from 1 to mm do 
#   for p from 1 to mm+10 do # this goes over which point to plug in
#     EvalMat[p,g]:=evalunfactor(makeUnsymmetric(LL,GoodFillings[g]),deg,PDimList,quadpoint||p); 
#     od;
#    od;
#printf("For-loop evaluation took %a s\n", time[real]()-TIME);
#       NullEval:=NullSpace(EvalMat):
 
       if NullEval<>{} then 
          printf("found %a \n\n", [S[LL],[seq(Fff[seq(GoodFillings[s][j],j=1..4) ],s=1..rrank)],NullEval]): 
          return [S[LL],[seq(Fff[seq(GoodFillings[s][j],j=1..4) ],s=1..rrank)],NullEval]:
        else return NULL; 
        fi:
     fi:
end:


M2Prep:=proc(mylist)
 local x, mm, m, p, S;
if mylist<>{} then
  for x in mylist do
  if x <> [] then
  S:=op(op(1,x));
  mm:=x[nops(x)]:  #kernel
  m:=nops(mm): #dim kernel
   fprintf(fd,"%a *s_(%a)*t_(%a)*u_(%a)*v_(%a)  \n",m,S[1],S[2],S[3],S[4]);
  fi;
 end do:
fi;
end:

interface(quiet=false);
 
TIME:=time[real]():
results:={};
results:={firstN4Test(BigList[place])};
fd:=fopen(resultsFile,WRITE):
if results<>0 then
fprintf(fd, "%a", results);
else
fprintf(fd, "%a",0);
fi;
fclose(fd):

if results<>{} then
 fd:=fopen(m2file,WRITE):
  M2Prep(results);
 fclose(fd):
fi;
 time[real]()-TIME;
 printf("this step took %a s \n\n", time[real]()-TIME);


quit;


==> anc/parF9_out <==
PF9 = s_(9)*t_(9)*u_(5,3,1)*v_(5,3,1)+s_(9)*t_(7,1,1)*u_(4,3,2)*v_(3,3,3)+s_(9)*t_(7,1,1)*u_(4,4,1)*v_(3,3,3)+115*s_(5,4)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)+117*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2)+138*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2)+59*s_(6,3)*t_(6,3)*u_(5,3,1)*v_(5,2,2)+129*s_(6,3)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3)+132*s_(6,3)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)+85*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1)+145*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3)+33*s_(5,4)*t_(5,4)*u_(5,3,1)*v_(5,3,1)+112*s_(6,3)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1)+38*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(5,3,1)+115*s_(6,3)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)+99*s_(6,3)*t_(5,4)*u_(4,3,2)*v_(4,3,2)+64*s_(6,3)*t_(5,4)*u_(5,3,1)*v_(4,3,2)+92*s_(6,3)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)+91*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)+142*s_(6,2,1)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3)+112*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)+153*s_(6,2,1)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)+138*s_(6,3)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)+151*s_(7,2)*t_(6,2,1)*u_(5,2,2)*v_(4,3,2)+161*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3)+137*s_(7,2)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2)+137*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)+167*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)*v_(4,3,2)+132*s_(7,2)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2)+128*s_(6,2,1)*t_(5,4)*u_(4,4,1)*v_(4,3,2)+157*s_(7,1,1)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2)+41*s_(6,3)*t_(5,4)*u_(5,3,1)*v_(5,3,1)+153*s_(7,1,1)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2)+106*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(5,2,2)+166*s_(7,2)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2)+137*s_(7,2)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2)+103*s_(6,2,1)*t_(5,4)*u_(5,3,1)*v_(4,4,1)+118*s_(7,2)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1)+144*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1)+152*s_(7,2)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2)+171*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3)+175*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3)+89*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(5,4)+161*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2)+132*s_(6,3)*t_(6,3)*u_(4,3,2)*v_(4,3,2)+85*s_(6,3)*t_(6,3)*u_(5,3,1)*v_(4,3,2)+139*s_(6,2,1)*t_(5,4)*u_(5,2,2)*v_(5,2,2)+180*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2)+180*s_(5,2,2)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)+121*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(5,3,1)+151*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(5,3,1)+155*s_(5,4)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2)+135*s_(5,4)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1)+171*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)+179*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2)+181*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3)+173*s_(5,4)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2)+156*s_(6,3)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2)+58*s_(6,3)*t_(6,3)*u_(5,3,1)*v_(5,3,1)+205*s_(6,2,1)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3)+140*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2)+125*s_(6,3)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1)+175*s_(6,3)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2)+177*s_(6,3)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2)+158*s_(6,3)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1)+214*s_(6,2,1)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3)+142*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(4,3,2)+181*s_(7,2)*t_(6,2,1)*u_(5,3,1)*v_(4,3,2)+200*s_(6,3)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2)+219*s_(7,2)*t_(6,2,1)*u_(4,3,2)*v_(4,3,2)+223*s_(6,2,1)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3)+182*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1)+209*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)*v_(4,3,2)+117*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)+219*s_(5,3,1)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3)+235*s_(7,1,1)*t_(6,2,1)*u_(4,3,2)*v_(4,3,2)+222*s_(7,2)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2)+209*s_(7,2)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2)+198*s_(6,2,1)*t_(5,4)*u_(5,2,2)*v_(4,3,2)+213*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)+241*s_(5,3,1)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)+234*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2)+238*s_(7,1,1)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2)+181*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2)+128*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(5,3,1)+171*s_(6,2,1)*t_(5,4)*u_(5,3,1)*v_(5,2,2)+200*s_(7,2)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2)+190*s_(5,4)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2)+169*s_(7,2)*t_(6,2,1)*u_(5,3,1)*v_(5,3,1)+207*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)+258*s_(5,3,1)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3)+225*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2)+208*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)*v_(5,3,1)+219*s_(5,4)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2)+260*s_(4,4,1)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)+259*s_(5,2,2)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3)+237*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)+153*s_(5,4)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1)+246*s_(5,4)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2)+213*s_(5,4)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2)+253*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)+242*s_(6,3)*t_(6,2,1)*u_(5,2,2)*v_(4,3,2)+248*s_(6,3)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2)+248*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1)+224*s_(6,3)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2)+275*s_(6,2,1)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3)+213*s_(6,3)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2)+168*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(5,3,1)+185*s_(6,3)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1)+285*s_(6,3)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2)+300*s_(6,2,1)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3)+301*s_(6,2,1)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)+259*s_(6,3)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2)+280*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1)+283*s_(7,2)*t_(4,3,2)*u_(4,3,2)*v_(4,3,2)+290*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)+289*s_(7,2)*t_(5,3,1)*u_(4,3,2)*v_(4,3,2)+294*s_(6,2,1)*t_(5,4)*u_(4,3,2)*v_(4,3,2)+269*s_(6,2,1)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)+308*s_(7,1,1)*t_(4,3,2)*u_(4,3,2)*v_(4,3,2)+261*s_(7,2)*t_(5,3,1)*u_(5,3,1)*v_(4,3,2)+237*s_(6,2,1)*t_(5,4)*u_(5,3,1)*v_(4,3,2)+322*s_(5,3,1)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3)+321*s_(7,1,1)*t_(5,3,1)*u_(4,3,2)*v_(4,3,2)+303*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)*v_(4,3,2)+315*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)+349*s_(5,3,1)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3)+198*s_(6,2,1)*t_(5,4)*u_(5,3,1)*v_(5,3,1)+230*s_(7,2)*t_(5,3,1)*u_(5,3,1)*v_(5,3,1)+324*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)+303*s_(5,4)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2)+370*s_(5,2,2)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)+299*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)*v_(5,3,1)+344*s_(5,4)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2)+347*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)+267*s_(5,4)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2)+291*s_(6,3)*t_(6,2,1)*u_(5,3,1)*v_(4,3,2)+373*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)+353*s_(6,3)*t_(6,2,1)*u_(4,3,2)*v_(4,3,2)+356*s_(6,3)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2)+394*s_(6,3)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2)+246*s_(6,3)*t_(6,2,1)*u_(5,3,1)*v_(5,3,1)+379*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2)+318*s_(6,3)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2)+384*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2)+359*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1)+432*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2)+428*s_(5,3,1)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3)+436*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2)+415*s_(6,2,1)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1)+463*s_(5,3,1)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3)+359*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)+489*s_(5,3,1)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)+483*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2)+367*s_(5,4)*t_(5,3,1)*u_(5,3,1)*v_(4,3,2)+433*s_(5,4)*t_(5,3,1)*u_(4,3,2)*v_(4,3,2)+453*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)+411*s_(5,3,1)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)+475*s_(5,4)*t_(4,3,2)*u_(4,3,2)*v_(4,3,2)+478*s_(5,3,1)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)+295*s_(5,4)*t_(5,3,1)*u_(5,3,1)*v_(5,3,1)+500*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2)+557*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2)+2*s_(9)*t_(5,4)*u_(4,4,1)*v_(4,3,2)+2*s_(9)*t_(6,3)*u_(4,4,1)*v_(4,3,2)+2*s_(9)*t_(6,3)*u_(4,4,1)*v_(4,4,1)+2*s_(9)*t_(7,2)*u_(4,4,1)*v_(4,3,2)+2*s_(9)*t_(7,2)*u_(4,4,1)*v_(4,4,1)+2*s_(9)*t_(7,2)*u_(5,2,2)*v_(4,3,2)+2*s_(9)*t_(7,2)*u_(5,3,1)*v_(5,2,2)+2*s_(9)*t_(7,2)*u_(6,2,1)*v_(5,2,2)+2*s_(9)*t_(8,1)*u_(4,3,2)*v_(4,3,2)+2*s_(9)*t_(8,1)*u_(5,3,1)*v_(5,3,1)+2*s_(9)*t_(8,1)*u_(6,2,1)*v_(6,2,1)+2*s_(9)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3)+2*s_(9)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3)+2*s_(9)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3)+2*s_(9)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3)+2*s_(9)*t_(7,1,1)*u_(4,4,1)*v_(4,3,2)+2*s_(9)*t_(7,1,1)*u_(5,2,2)*v_(4,3,2)+2*s_(9)*t_(7,1,1)*u_(6,2,1)*v_(5,2,2)+2*s_(9)*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)+2*s_(8,1)*t_(5,4)*u_(5,4)*v_(3,3,3)+2*s_(8,1)*t_(5,4)*u_(3,3,3)*v_(3,3,3)+2*s_(8,1)*t_(6,3)*u_(3,3,3)*v_(3,3,3)+2*s_(8,1)*t_(7,2)*u_(3,3,3)*v_(3,3,3)+2*s_(8,1)*t_(8,1)*u_(3,3,3)*v_(3,3,3)+2*s_(8,1)*t_(8,1)*u_(5,2,2)*v_(4,4,1)+2*s_(8,1)*t_(8,1)*u_(6,2,1)*v_(4,3,2)+2*s_(8,1)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)+2*s_(8,1)*t_(7,1,1)*u_(3,3,3)*v_(3,3,3)+3*s_(9)*t_(5,4)*u_(4,3,2)*v_(4,3,2)+2*s_(9)*t_(5,4)*u_(5,2,2)*v_(4,3,2)+2*s_(9)*t_(5,4)*u_(5,2,2)*v_(5,2,2)+2*s_(9)*t_(5,4)*u_(5,3,1)*v_(5,2,2)+3*s_(9)*t_(6,3)*u_(5,2,2)*v_(4,3,2)+3*s_(9)*t_(6,3)*u_(5,2,2)*v_(5,2,2)+2*s_(9)*t_(6,3)*u_(5,3,1)*v_(4,4,1)+2*s_(9)*t_(6,3)*u_(6,2,1)*v_(4,3,2)+2*s_(9)*t_(6,3)*u_(6,2,1)*v_(5,2,2)+3*s_(9)*t_(7,2)*u_(5,2,2)*v_(5,2,2)+3*s_(9)*t_(7,2)*u_(5,3,1)*v_(4,3,2)+2*s_(9)*t_(7,2)*u_(6,2,1)*v_(5,3,1)+2*s_(9)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)+3*s_(9)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)+3*s_(9)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)+3*s_(9)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3)+2*s_(9)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)+3*s_(9)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3)+2*s_(9)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3)+2*s_(9)*t_(6,2,1)*u_(5,4)*v_(5,2,2)+3*s_(9)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3)+2*s_(9)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1)+2*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(5,4)+3*s_(9)*t_(7,1,1)*u_(5,3,1)*v_(4,3,2)+3*s_(9)*t_(7,1,1)*u_(5,3,1)*v_(4,4,1)+3*s_(9)*t_(7,1,1)*u_(5,3,1)*v_(5,2,2)+3*s_(9)*t_(7,1,1)*u_(6,2,1)*v_(5,3,1)+3*s_(8,1)*t_(7,2)*u_(4,4,1)*v_(3,3,3)+3*s_(8,1)*t_(7,2)*u_(5,2,2)*v_(3,3,3)+3*s_(8,1)*t_(8,1)*u_(4,3,2)*v_(3,3,3)+3*s_(8,1)*t_(7,1,1)*u_(4,4,1)*v_(3,3,3)+3*s_(8,1)*t_(7,1,1)*u_(5,2,2)*v_(3,3,3)+3*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(3,3,3)+3*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(4,4,1)+3*s_(9)*t_(5,4)*u_(5,3,1)*v_(4,3,2)+3*s_(9)*t_(6,3)*u_(5,3,1)*v_(5,2,2)+4*s_(9)*t_(7,2)*u_(4,3,2)*v_(4,3,2)+3*s_(9)*t_(7,2)*u_(6,2,1)*v_(6,2,1)+2*s_(9)*t_(6,2,1)*u_(5,4)*v_(5,3,1)+4*s_(9)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1)+4*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1)+4*s_(9)*t_(7,1,1)*u_(4,3,2)*v_(4,3,2)+3*s_(9)*t_(7,1,1)*u_(5,3,1)*v_(5,3,1)+3*s_(9)*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)+2*s_(5,4)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3)+4*s_(7,2)*t_(7,1,1)*u_(3,3,3)*v_(3,3,3)+4*s_(8,1)*t_(5,4)*u_(4,4,1)*v_(3,3,3)+4*s_(8,1)*t_(6,3)*u_(4,4,1)*v_(3,3,3)+2*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(3,3,3)+4*s_(8,1)*t_(7,2)*u_(5,3,1)*v_(3,3,3)+2*s_(8,1)*t_(7,2)*u_(7,1,1)*v_(5,2,2)+4*s_(8,1)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3)+4*s_(8,1)*t_(7,1,1)*u_(5,3,1)*v_(3,3,3)+4*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(5,2,2)+4*s_(7,1,1)*t_(5,4)*u_(3,3,3)*v_(3,3,3)+4*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(5,4)+3*s_(9)*t_(5,4)*u_(5,3,1)*v_(5,3,1)+5*s_(9)*t_(6,3)*u_(4,3,2)*v_(4,3,2)+4*s_(9)*t_(6,3)*u_(5,3,1)*v_(4,3,2)+3*s_(9)*t_(6,3)*u_(6,2,1)*v_(5,3,1)+3*s_(9)*t_(6,3)*u_(6,2,1)*v_(6,2,1)+4*s_(9)*t_(7,2)*u_(5,3,1)*v_(5,3,1)+4*s_(9)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2)+5*s_(9)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)+4*s_(9)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1)+5*s_(9)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2)+5*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2)+5*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(4,4,1)+3*s_(8,1)*t_(5,4)*u_(5,2,2)*v_(3,3,3)+5*s_(8,1)*t_(6,3)*u_(5,2,2)*v_(3,3,3)+5*s_(8,1)*t_(8,1)*u_(4,4,1)*v_(4,3,2)+3*s_(8,1)*t_(8,1)*u_(4,4,1)*v_(4,4,1)+5*s_(8,1)*t_(8,1)*u_(5,2,2)*v_(4,3,2)+5*s_(8,1)*t_(8,1)*u_(6,2,1)*v_(5,2,2)+3*s_(8,1)*t_(8,1)*u_(7,1,1)*v_(6,2,1)+2*s_(8,1)*t_(8,1)*u_(7,1,1)*v_(7,1,1)+2*s_(8,1)*t_(7,1,1)*u_(5,4)*v_(5,2,2)+2*s_(8,1)*t_(7,1,1)*u_(6,3)*v_(4,3,2)+2*s_(8,1)*t_(7,1,1)*u_(6,3)*v_(4,4,1)+2*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(6,3)+5*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(5,3,1)+5*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(3,3,3)+4*s_(9)*t_(6,3)*u_(5,3,1)*v_(5,3,1)+5*s_(9)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2)+5*s_(9)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2)+5*s_(9)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1)+5*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2)+3*s_(7,2)*t_(5,4)*u_(5,4)*v_(3,3,3)+6*s_(7,2)*t_(5,4)*u_(3,3,3)*v_(3,3,3)+4*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(3,3,3)+2*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(4,4,1)+6*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(3,3,3)+2*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(5,4)+2*s_(8,1)*t_(5,4)*u_(5,4)*v_(5,2,2)+6*s_(8,1)*t_(5,4)*u_(4,3,2)*v_(3,3,3)+3*s_(8,1)*t_(7,2)*u_(7,1,1)*v_(5,3,1)+6*s_(8,1)*t_(8,1)*u_(5,2,2)*v_(5,2,2)+4*s_(8,1)*t_(8,1)*u_(5,3,1)*v_(4,4,1)+6*s_(8,1)*t_(8,1)*u_(5,3,1)*v_(5,2,2)+4*s_(8,1)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)+6*s_(8,1)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)+6*s_(8,1)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3)+6*s_(8,1)*t_(6,2,1)*u_(3,3,3)*v_(3,3,3)+2*s_(8,1)*t_(7,1,1)*u_(6,3)*v_(5,2,2)+3*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(5,4)+6*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(4,4,1)+6*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(4,3,2)+7*s_(9)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2)+6*s_(9)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2)+6*s_(9)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2)+6*s_(9)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2)+7*s_(9)*t_(6,2,1)*u_(5,2,2)*v_(4,3,2)+7*s_(7,2)*t_(6,3)*u_(3,3,3)*v_(3,3,3)+7*s_(7,2)*t_(7,2)*u_(3,3,3)*v_(3,3,3)+7*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(4,3,2)+5*s_(8,1)*t_(5,4)*u_(5,3,1)*v_(3,3,3)+7*s_(8,1)*t_(7,2)*u_(4,3,2)*v_(3,3,3)+4*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(4,4,1)+2*s_(8,1)*t_(7,2)*u_(7,1,1)*v_(7,1,1)+7*s_(8,1)*t_(8,1)*u_(5,3,1)*v_(4,3,2)+5*s_(8,1)*t_(8,1)*u_(6,2,1)*v_(5,3,1)+7*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3)+7*s_(8,1)*t_(7,1,1)*u_(4,3,2)*v_(3,3,3)+3*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(7,1,1)+4*s_(7,1,1)*t_(5,4)*u_(5,4)*v_(3,3,3)+2*s_(7,1,1)*t_(6,3)*u_(5,4)*v_(3,3,3)+2*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(3,3,3)+7*s_(9)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1)+7*s_(9)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2)+6*s_(6,3)*t_(5,4)*u_(3,3,3)*v_(3,3,3)+6*s_(7,2)*t_(7,2)*u_(4,4,1)*v_(3,3,3)+4*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(4,3,2)+4*s_(8,1)*t_(5,4)*u_(4,4,1)*v_(4,4,1)+6*s_(8,1)*t_(6,3)*u_(5,3,1)*v_(3,3,3)+6*s_(8,1)*t_(7,2)*u_(5,2,2)*v_(4,4,1)+8*s_(8,1)*t_(7,1,1)*u_(5,2,2)*v_(4,4,1)+8*s_(7,1,1)*t_(6,3)*u_(3,3,3)*v_(3,3,3)+7*s_(7,1,1)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3)+8*s_(7,1,1)*t_(7,1,1)*u_(3,3,3)*v_(3,3,3)+6*s_(7,1,1)*t_(7,1,1)*u_(4,4,1)*v_(3,3,3)+8*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(5,3,1)+7*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)+9*s_(7,2)*t_(7,2)*u_(5,2,2)*v_(3,3,3)+5*s_(8,1)*t_(5,4)*u_(5,4)*v_(4,3,2)+9*s_(8,1)*t_(6,3)*u_(4,3,2)*v_(3,3,3)+5*s_(8,1)*t_(7,2)*u_(4,4,1)*v_(4,4,1)+7*s_(8,1)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3)+5*s_(8,1)*t_(7,1,1)*u_(4,4,1)*v_(4,4,1)+9*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(4,3,2)+9*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)*v_(3,3,3)+9*s_(9)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2)+9*s_(9)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2)+10*s_(9)*t_(6,2,1)*u_(4,3,2)*v_(4,3,2)+9*s_(9)*t_(6,2,1)*u_(5,3,1)*v_(4,3,2)+10*s_(7,2)*t_(7,1,1)*u_(4,4,1)*v_(3,3,3)+8*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(4,3,2)+8*s_(8,1)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3)+10*s_(7,1,1)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)+2*s_(6,3)*t_(5,4)*u_(5,4)*v_(3,3,3)+8*s_(7,2)*t_(5,4)*u_(4,4,1)*v_(3,3,3)+4*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(5,2,2)+10*s_(7,2)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)+7*s_(8,1)*t_(5,4)*u_(5,2,2)*v_(4,4,1)+2*s_(8,1)*t_(6,3)*u_(5,4)*v_(4,3,2)+7*s_(8,1)*t_(6,3)*u_(4,4,1)*v_(4,4,1)+4*s_(8,1)*t_(7,2)*u_(7,1,1)*v_(6,2,1)+11*s_(8,1)*t_(8,1)*u_(4,3,2)*v_(4,3,2)+7*s_(8,1)*t_(8,1)*u_(6,2,1)*v_(6,2,1)+3*s_(8,1)*t_(7,1,1)*u_(5,4)*v_(5,3,1)+7*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)+2*s_(7,1,1)*t_(7,1,1)*u_(5,4)*v_(5,4)+2*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(5,4)+3*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(6,3)+11*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(5,2,2)+10*s_(9)*t_(4,3,2)*u_(4,3,2)*v_(4,3,2)+11*s_(9)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2)+10*s_(5,4)*t_(5,4)*u_(3,3,3)*v_(3,3,3)+12*s_(7,2)*t_(7,1,1)*u_(5,2,2)*v_(3,3,3)+3*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(6,3)+3*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(7,1,1)+8*s_(8,1)*t_(8,1)*u_(5,3,1)*v_(5,3,1)+10*s_(8,1)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)+12*s_(8,1)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3)+4*s_(8,1)*t_(7,1,1)*u_(6,3)*v_(5,3,1)+4*s_(8,1)*t_(7,1,1)*u_(6,3)*v_(6,2,1)+12*s_(7,1,1)*t_(5,4)*u_(4,4,1)*v_(3,3,3)+12*s_(9)*t_(5,3,1)*u_(4,3,2)*v_(4,3,2)+11*s_(9)*t_(6,2,1)*u_(5,3,1)*v_(5,3,1)+9*s_(6,3)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3)+11*s_(7,2)*t_(7,1,1)*u_(5,3,1)*v_(3,3,3)+8*s_(8,1)*t_(6,3)*u_(5,2,2)*v_(4,4,1)+11*s_(8,1)*t_(7,2)*u_(4,4,1)*v_(4,3,2)+13*s_(8,1)*t_(7,2)*u_(5,2,2)*v_(5,2,2)+9*s_(8,1)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)+13*s_(8,1)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3)+11*s_(8,1)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3)+4*s_(8,1)*t_(6,2,1)*u_(5,4)*v_(4,4,1)+13*s_(8,1)*t_(7,1,1)*u_(5,2,2)*v_(5,2,2)+5*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(4,4,1)+12*s_(9)*t_(5,3,1)*u_(5,3,1)*v_(4,3,2)+10*s_(7,2)*t_(6,3)*u_(4,4,1)*v_(3,3,3)+7*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(3,3,3)+3*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(7,1,1)+4*s_(7,2)*t_(6,2,1)*u_(5,4)*v_(3,3,3)+2*s_(7,2)*t_(7,1,1)*u_(5,4)*v_(4,4,1)+4*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(4,4,1)+10*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(5,2,2)+12*s_(8,1)*t_(5,4)*u_(4,4,1)*v_(4,3,2)+10*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(5,2,2)+12*s_(8,1)*t_(7,1,1)*u_(4,4,1)*v_(4,3,2)+12*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(5,2,2)+10*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(3,3,3)+11*s_(7,1,1)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3)+5*s_(7,1,1)*t_(7,1,1)*u_(5,4)*v_(4,4,1)+12*s_(9)*t_(5,3,1)*u_(5,3,1)*v_(5,3,1)+11*s_(6,3)*t_(6,3)*u_(3,3,3)*v_(3,3,3)+9*s_(7,2)*t_(5,4)*u_(5,2,2)*v_(3,3,3)+13*s_(7,2)*t_(7,2)*u_(5,3,1)*v_(3,3,3)+4*s_(7,2)*t_(7,1,1)*u_(5,4)*v_(5,2,2)+6*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(4,4,1)+15*s_(8,1)*t_(7,2)*u_(5,2,2)*v_(4,3,2)+8*s_(8,1)*t_(7,2)*u_(5,3,1)*v_(4,4,1)+15*s_(8,1)*t_(7,1,1)*u_(5,2,2)*v_(4,3,2)+11*s_(8,1)*t_(7,1,1)*u_(5,3,1)*v_(4,4,1)+2*s_(7,1,1)*t_(5,4)*u_(5,4)*v_(4,4,1)+15*s_(7,1,1)*t_(6,3)*u_(4,4,1)*v_(3,3,3)+7*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(3,3,3)+14*s_(5,4)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)+16*s_(7,2)*t_(6,2,1)*u_(3,3,3)*v_(3,3,3)+7*s_(8,1)*t_(5,4)*u_(5,3,1)*v_(4,4,1)+14*s_(8,1)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3)+14*s_(6,2,1)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3)+16*s_(7,1,1)*t_(6,2,1)*u_(3,3,3)*v_(3,3,3)+16*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)*v_(3,3,3)+10*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(7,1,1)+10*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(5,3,1)+13*s_(7,1,1)*t_(5,4)*u_(5,2,2)*v_(3,3,3)+9*s_(7,1,1)*t_(7,1,1)*u_(5,4)*v_(5,2,2)+4*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(6,3)+10*s_(5,4)*t_(5,4)*u_(4,4,1)*v_(3,3,3)+15*s_(7,2)*t_(6,3)*u_(5,2,2)*v_(3,3,3)+18*s_(7,2)*t_(7,2)*u_(4,3,2)*v_(3,3,3)+18*s_(7,2)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3)+12*s_(8,1)*t_(5,4)*u_(5,2,2)*v_(5,2,2)+14*s_(8,1)*t_(7,2)*u_(5,3,1)*v_(5,2,2)+16*s_(8,1)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3)+9*s_(8,1)*t_(6,2,1)*u_(5,4)*v_(5,2,2)+16*s_(8,1)*t_(7,1,1)*u_(5,3,1)*v_(5,2,2)+10*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(5,4)+18*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(5,3,1)+10*s_(6,3)*t_(5,4)*u_(4,4,1)*v_(3,3,3)+6*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(4,3,2)+19*s_(7,2)*t_(7,1,1)*u_(4,3,2)*v_(3,3,3)+5*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(5,4)+15*s_(8,1)*t_(6,3)*u_(4,4,1)*v_(4,3,2)+17*s_(8,1)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3)+19*s_(8,1)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3)+18*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3)+3*s_(7,1,1)*t_(6,3)*u_(5,4)*v_(4,4,1)+16*s_(7,1,1)*t_(6,3)*u_(5,2,2)*v_(3,3,3)+12*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(4,3,2)+7*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(5,3,1)+16*s_(7,2)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)+17*s_(7,2)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3)+4*s_(7,2)*t_(7,1,1)*u_(5,4)*v_(4,3,2)+5*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(5,2,2)+16*s_(8,1)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)+16*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(5,3,1)+16*s_(7,1,1)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)+7*s_(7,1,1)*t_(7,1,1)*u_(5,4)*v_(4,3,2)+11*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(5,2,2)+20*s_(7,1,1)*t_(7,1,1)*u_(4,3,2)*v_(3,3,3)+19*s_(6,3)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)+18*s_(7,2)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)+14*s_(8,1)*t_(5,4)*u_(5,2,2)*v_(4,3,2)+17*s_(8,1)*t_(6,3)*u_(5,2,2)*v_(5,2,2)+10*s_(8,1)*t_(6,3)*u_(5,3,1)*v_(4,4,1)+11*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(5,3,1)+9*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(5,4)+8*s_(6,2,1)*t_(5,4)*u_(5,4)*v_(3,3,3)+9*s_(7,1,1)*t_(5,4)*u_(5,4)*v_(5,2,2)+2*s_(7,2)*t_(5,4)*u_(5,4)*v_(5,2,2)+18*s_(7,2)*t_(5,4)*u_(4,3,2)*v_(3,3,3)+10*s_(7,2)*t_(7,1,1)*u_(4,4,1)*v_(4,4,1)+12*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(4,3,2)+12*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(5,2,2)+18*s_(8,1)*t_(7,2)*u_(5,3,1)*v_(4,3,2)+8*s_(8,1)*t_(6,2,1)*u_(5,4)*v_(4,3,2)+20*s_(8,1)*t_(7,1,1)*u_(5,3,1)*v_(4,3,2)+15*s_(7,1,1)*t_(5,4)*u_(5,3,1)*v_(3,3,3)+14*s_(7,2)*t_(5,4)*u_(5,3,1)*v_(3,3,3)+16*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(4,4,1)+19*s_(8,1)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)+15*s_(8,1)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1)+22*s_(3,3,3)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3)+23*s_(7,1,1)*t_(5,4)*u_(4,3,2)*v_(3,3,3)+20*s_(7,1,1)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)+23*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(4,4,1)+24*s_(5,4)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3)+16*s_(6,3)*t_(6,3)*u_(4,4,1)*v_(3,3,3)+24*s_(6,3)*t_(6,2,1)*u_(3,3,3)*v_(3,3,3)+12*s_(7,2)*t_(7,2)*u_(4,4,1)*v_(4,4,1)+14*s_(8,1)*t_(5,4)*u_(5,3,1)*v_(5,2,2)+11*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(6,2,1)+16*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)+23*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3)+24*s_(6,2,1)*t_(5,4)*u_(3,3,3)*v_(3,3,3)+6*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(4,4,1)+24*s_(7,1,1)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3)+13*s_(5,4)*t_(5,4)*u_(5,2,2)*v_(3,3,3)+17*s_(7,2)*t_(6,3)*u_(5,3,1)*v_(3,3,3)+11*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(4,4,1)+6*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(6,2,1)+12*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)+21*s_(8,1)*t_(6,3)*u_(5,2,2)*v_(4,3,2)+25*s_(8,1)*t_(7,2)*u_(4,3,2)*v_(4,3,2)+23*s_(8,1)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3)+21*s_(8,1)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3)+13*s_(7,1,1)*t_(5,4)*u_(4,4,1)*v_(4,4,1)+4*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(5,4)+15*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)+11*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(3,3,3)+10*s_(6,3)*t_(6,2,1)*u_(5,4)*v_(3,3,3)+10*s_(7,2)*t_(5,4)*u_(4,4,1)*v_(4,4,1)+17*s_(7,2)*t_(7,2)*u_(5,2,2)*v_(4,4,1)+20*s_(7,2)*t_(7,1,1)*u_(5,2,2)*v_(4,4,1)+22*s_(8,1)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)+26*s_(8,1)*t_(7,1,1)*u_(4,3,2)*v_(4,3,2)+7*s_(7,1,1)*t_(6,3)*u_(5,4)*v_(5,2,2)+20*s_(7,1,1)*t_(6,3)*u_(5,3,1)*v_(3,3,3)+18*s_(7,1,1)*t_(7,1,1)*u_(4,4,1)*v_(4,4,1)+16*s_(6,3)*t_(5,4)*u_(5,2,2)*v_(3,3,3)+5*s_(7,2)*t_(5,4)*u_(5,4)*v_(4,3,2)+23*s_(8,1)*t_(5,4)*u_(4,3,2)*v_(4,3,2)+23*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1)+12*s_(7,1,1)*t_(5,4)*u_(5,4)*v_(4,3,2)+10*s_(7,1,1)*t_(7,1,1)*u_(5,4)*v_(5,3,1)+25*s_(7,2)*t_(6,3)*u_(4,3,2)*v_(3,3,3)+6*s_(7,2)*t_(7,1,1)*u_(5,4)*v_(5,3,1)+20*s_(8,1)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)+10*s_(8,1)*t_(6,2,1)*u_(5,4)*v_(5,3,1)+28*s_(7,1,1)*t_(6,3)*u_(4,3,2)*v_(3,3,3)+28*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)*v_(4,4,1)+3*s_(5,4)*t_(5,4)*u_(5,4)*v_(5,2,2)+25*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3)+19*s_(8,1)*t_(6,3)*u_(5,3,1)*v_(5,2,2)+12*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(6,2,1)+30*s_(6,3)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3)+21*s_(7,2)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3)+24*s_(7,2)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3)+7*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(6,2,1)+19*s_(8,1)*t_(5,4)*u_(5,3,1)*v_(4,3,2)+12*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(6,2,1)+16*s_(8,1)*t_(7,2)*u_(5,3,1)*v_(5,3,1)+26*s_(8,1)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1)+22*s_(8,1)*t_(7,1,1)*u_(5,3,1)*v_(5,3,1)+30*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3)+27*s_(8,1)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)+5*s_(7,1,1)*t_(5,4)*u_(5,4)*v_(5,3,1)+6*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(5,4)+25*s_(7,1,1)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3)+28*s_(5,4)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3)+30*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3)+6*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(5,2,2)+15*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(5,3,1)+15*s_(5,4)*t_(5,4)*u_(5,3,1)*v_(3,3,3)+26*s_(5,4)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)+25*s_(6,3)*t_(6,3)*u_(5,2,2)*v_(3,3,3)+2*s_(7,2)*t_(6,3)*u_(5,4)*v_(4,3,2)+13*s_(7,2)*t_(6,3)*u_(4,4,1)*v_(4,4,1)+8*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(5,3,1)+8*s_(7,1,1)*t_(6,3)*u_(5,4)*v_(4,3,2)+17*s_(7,1,1)*t_(6,3)*u_(4,4,1)*v_(4,4,1)+22*s_(5,4)*t_(5,4)*u_(4,3,2)*v_(3,3,3)+14*s_(8,1)*t_(5,4)*u_(5,3,1)*v_(5,3,1)+14*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(5,3,1)+33*s_(8,1)*t_(6,3)*u_(4,3,2)*v_(4,3,2)+30*s_(7,1,1)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3)+32*s_(5,4)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)+30*s_(6,3)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)+33*s_(7,2)*t_(7,1,1)*u_(5,2,2)*v_(5,2,2)+25*s_(8,1)*t_(6,3)*u_(5,3,1)*v_(4,3,2)+33*s_(5,3,1)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3)+9*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(4,3,2)+36*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(4,3,2)+18*s_(7,2)*t_(5,4)*u_(5,2,2)*v_(4,4,1)+31*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(4,3,2)+25*s_(7,1,1)*t_(5,4)*u_(5,2,2)*v_(4,4,1)+19*s_(6,3)*t_(5,4)*u_(5,3,1)*v_(3,3,3)+32*s_(6,3)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3)+26*s_(7,2)*t_(7,2)*u_(4,4,1)*v_(4,3,2)+23*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(4,3,2)+3*s_(5,4)*t_(5,4)*u_(5,4)*v_(4,3,2)+36*s_(7,2)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3)+31*s_(7,2)*t_(7,1,1)*u_(4,4,1)*v_(4,3,2)+37*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)+32*s_(6,3)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)+10*s_(7,2)*t_(6,2,1)*u_(5,4)*v_(4,4,1)+32*s_(8,1)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2)+38*s_(6,2,1)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)+7*s_(7,1,1)*t_(6,3)*u_(5,4)*v_(5,3,1)+17*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(4,4,1)+32*s_(7,1,1)*t_(7,1,1)*u_(4,4,1)*v_(4,3,2)+29*s_(6,3)*t_(5,4)*u_(4,3,2)*v_(3,3,3)+16*s_(7,2)*t_(7,2)*u_(5,3,1)*v_(4,4,1)+22*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(5,2,2)+29*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(5,2,2)+37*s_(8,1)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2)+33*s_(8,1)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2)+37*s_(8,1)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2)+41*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3)+29*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)*v_(4,4,1)+35*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(5,2,2)+9*s_(5,4)*t_(5,4)*u_(4,4,1)*v_(4,4,1)+33*s_(7,2)*t_(7,2)*u_(5,2,2)*v_(5,2,2)+34*s_(7,2)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)+38*s_(7,2)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3)+34*s_(8,1)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1)+8*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(6,2,1)+28*s_(7,2)*t_(7,1,1)*u_(5,3,1)*v_(4,4,1)+39*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2)+35*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2)+39*s_(7,1,1)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)+36*s_(7,1,1)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3)+40*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)*v_(5,2,2)+24*s_(6,3)*t_(6,3)*u_(5,3,1)*v_(3,3,3)+22*s_(7,2)*t_(6,3)*u_(5,2,2)*v_(4,4,1)+36*s_(7,2)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3)+20*s_(8,1)*t_(6,3)*u_(5,3,1)*v_(5,3,1)+32*s_(8,1)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1)+34*s_(6,2,1)*t_(5,4)*u_(4,4,1)*v_(3,3,3)+23*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(4,4,1)+11*s_(6,3)*t_(5,4)*u_(4,4,1)*v_(4,4,1)+14*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(4,4,1)+31*s_(7,1,1)*t_(6,3)*u_(5,2,2)*v_(4,4,1)+34*s_(6,3)*t_(6,3)*u_(4,3,2)*v_(3,3,3)+28*s_(7,2)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)+34*s_(7,1,1)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)+35*s_(5,4)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3)+41*s_(7,2)*t_(7,2)*u_(5,2,2)*v_(4,3,2)+29*s_(7,2)*t_(5,4)*u_(4,4,1)*v_(4,3,2)+45*s_(7,2)*t_(7,1,1)*u_(5,2,2)*v_(4,3,2)+39*s_(7,1,1)*t_(5,4)*u_(4,4,1)*v_(4,3,2)+49*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)*v_(4,3,2)+40*s_(6,3)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3)+42*s_(8,1)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2)+10*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(5,3,1)+9*s_(6,2,1)*t_(5,4)*u_(5,4)*v_(4,4,1)+51*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3)+15*s_(7,2)*t_(5,4)*u_(5,3,1)*v_(4,4,1)+50*s_(8,1)*t_(6,2,1)*u_(5,2,2)*v_(4,3,2)+3*s_(6,3)*t_(6,3)*u_(6,3)*v_(5,2,2)+33*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(3,3,3)+35*s_(7,1,1)*t_(5,4)*u_(5,2,2)*v_(5,2,2)+29*s_(7,1,1)*t_(5,4)*u_(5,3,1)*v_(4,4,1)+21*s_(5,4)*t_(5,4)*u_(5,2,2)*v_(4,4,1)+3*s_(6,3)*t_(6,3)*u_(5,4)*v_(4,3,2)+32*s_(7,2)*t_(7,2)*u_(5,3,1)*v_(5,2,2)+20*s_(7,2)*t_(6,2,1)*u_(5,4)*v_(5,2,2)+44*s_(7,2)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3)+44*s_(8,1)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2)+51*s_(5,2,2)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)+46*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)*v_(5,2,2)+28*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(5,2,2)+49*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3)+20*s_(6,3)*t_(6,3)*u_(4,4,1)*v_(4,4,1)+30*s_(7,2)*t_(5,4)*u_(5,2,2)*v_(5,2,2)+42*s_(6,3)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3)+45*s_(7,2)*t_(7,1,1)*u_(5,3,1)*v_(5,2,2)+53*s_(8,1)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2)+42*s_(8,1)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1)+43*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3)+36*s_(7,2)*t_(6,3)*u_(4,4,1)*v_(4,3,2)+29*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(5,4)+47*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(5,3,1)+17*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(5,4)+31*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)+52*s_(8,1)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2)+50*s_(8,1)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2)+40*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)+54*s_(6,2,1)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3)+56*s_(6,2,1)*t_(6,2,1)*u_(3,3,3)*v_(3,3,3)+53*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3)+20*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(6,2,1)+58*s_(7,2)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3)+39*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(5,3,1)+48*s_(7,1,1)*t_(6,3)*u_(4,4,1)*v_(4,3,2)+41*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)+23*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(5,3,1)+51*s_(6,2,1)*t_(5,4)*u_(5,2,2)*v_(3,3,3)+22*s_(6,3)*t_(5,4)*u_(5,2,2)*v_(4,4,1)+56*s_(7,2)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3)+55*s_(7,2)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3)+13*s_(6,3)*t_(6,2,1)*u_(5,4)*v_(4,4,1)+42*s_(7,2)*t_(6,3)*u_(5,2,2)*v_(5,2,2)+60*s_(5,3,1)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)+61*s_(7,1,1)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3)+23*s_(7,2)*t_(6,3)*u_(5,3,1)*v_(4,4,1)+49*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(5,3,1)+53*s_(7,1,1)*t_(6,3)*u_(5,2,2)*v_(5,2,2)+36*s_(7,1,1)*t_(6,3)*u_(5,3,1)*v_(4,4,1)+58*s_(7,1,1)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3)+27*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(5,2,2)+39*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(5,2,2)+60*s_(5,4)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3)+51*s_(5,4)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3)+22*s_(7,2)*t_(6,2,1)*u_(5,4)*v_(4,3,2)+45*s_(7,2)*t_(7,2)*u_(5,3,1)*v_(4,3,2)+64*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)+32*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(4,3,2)+58*s_(6,3)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3)+40*s_(7,2)*t_(5,4)*u_(5,2,2)*v_(4,3,2)+55*s_(7,2)*t_(7,1,1)*u_(5,3,1)*v_(4,3,2)+61*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)+58*s_(7,1,1)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)+58*s_(5,4)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)+50*s_(7,2)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)+40*s_(7,2)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1)+62*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)*v_(4,3,2)+52*s_(7,1,1)*t_(5,4)*u_(5,2,2)*v_(4,3,2)+50*s_(7,1,1)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1)+66*s_(7,2)*t_(7,2)*u_(4,3,2)*v_(4,3,2)+27*s_(5,4)*t_(5,4)*u_(4,4,1)*v_(4,3,2)+32*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(4,3,2)+71*s_(7,2)*t_(7,1,1)*u_(4,3,2)*v_(4,3,2)+47*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(4,3,2)+34*s_(5,4)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)+28*s_(6,3)*t_(6,3)*u_(5,2,2)*v_(4,4,1)+18*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(4,4,1)+32*s_(7,2)*t_(5,4)*u_(5,3,1)*v_(5,2,2)+63*s_(8,1)*t_(6,2,1)*u_(5,3,1)*v_(4,3,2)+25*s_(6,2,1)*t_(5,4)*u_(5,4)*v_(5,2,2)+62*s_(6,3)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)+60*s_(6,3)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3)+69*s_(8,1)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2)+15*s_(5,4)*t_(5,4)*u_(5,3,1)*v_(4,4,1)+68*s_(8,1)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2)+74*s_(8,1)*t_(6,2,1)*u_(4,3,2)*v_(4,3,2)+75*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3)+49*s_(7,1,1)*t_(5,4)*u_(5,3,1)*v_(5,2,2)+75*s_(7,1,1)*t_(7,1,1)*u_(4,3,2)*v_(4,3,2)+39*s_(5,4)*t_(5,4)*u_(5,2,2)*v_(5,2,2)+73*s_(6,3)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3)+58*s_(7,2)*t_(6,3)*u_(5,2,2)*v_(4,3,2)+62*s_(7,2)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3)+17*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(5,4)+21*s_(7,2)*t_(6,2,1)*u_(5,4)*v_(5,3,1)+76*s_(6,2,1)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3)+67*s_(7,1,1)*t_(6,3)*u_(5,2,2)*v_(4,3,2)+38*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(6,2,1)+37*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(5,3,1)+23*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(6,2,1)+68*s_(7,2)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)+60*s_(6,2,1)*t_(5,4)*u_(5,3,1)*v_(3,3,3)+71*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)+46*s_(6,3)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)+50*s_(7,2)*t_(7,1,1)*u_(5,3,1)*v_(5,3,1)+76*s_(6,2,1)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)+37*s_(6,3)*t_(5,4)*u_(4,4,1)*v_(4,3,2)+74*s_(7,2)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3)+69*s_(8,1)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2)+77*s_(6,2,1)*t_(5,4)*u_(4,3,2)*v_(3,3,3)+74*s_(7,1,1)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)+37*s_(7,2)*t_(7,2)*u_(5,3,1)*v_(5,3,1)+59*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1)+81*s_(7,1,1)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3)+76*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3)+74*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1)+68*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)*v_(5,3,1)+67*s_(7,2)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)+28*s_(6,3)*t_(6,2,1)*u_(5,4)*v_(5,2,2)+66*s_(8,1)*t_(6,2,1)*u_(5,3,1)*v_(5,3,1)+83*s_(5,3,1)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3)+46*s_(6,3)*t_(5,4)*u_(5,2,2)*v_(5,2,2)+21*s_(6,3)*t_(5,4)*u_(5,3,1)*v_(4,4,1)+44*s_(7,2)*t_(6,3)*u_(5,3,1)*v_(5,2,2)+77*s_(7,1,1)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)+66*s_(7,2)*t_(5,4)*u_(4,3,2)*v_(4,3,2)+62*s_(7,1,1)*t_(6,3)*u_(5,3,1)*v_(5,2,2)+55*s_(7,2)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)+72*s_(7,2)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1)+54*s_(6,2,1)*t_(5,4)*u_(4,4,1)*v_(4,4,1)+83*s_(7,1,1)*t_(5,4)*u_(4,3,2)*v_(4,3,2)+73*s_(6,3)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3)+81*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1)+80*s_(5,4)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3)+20*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(5,4)+46*s_(7,2)*t_(5,4)*u_(5,3,1)*v_(4,3,2)+92*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)+33*s_(6,2,1)*t_(5,4)*u_(5,4)*v_(4,3,2)+86*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)+73*s_(7,1,1)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)+65*s_(7,1,1)*t_(5,4)*u_(5,3,1)*v_(4,3,2)+90*s_(5,4)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3)+49*s_(6,3)*t_(6,3)*u_(4,4,1)*v_(4,3,2)+83*s_(8,1)*t_(4,3,2)*u_(4,3,2)*v_(4,3,2)+50*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(5,3,1)+30*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(5,3,1)+83*s_(7,2)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)+82*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)+50*s_(5,4)*t_(5,4)*u_(5,2,2)*v_(4,3,2)+72*s_(5,4)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)+94*s_(6,3)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3)+92*s_(8,1)*t_(5,3,1)*u_(4,3,2)*v_(4,3,2)+34*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(5,2,2)+20*s_(6,2,1)*t_(5,4)*u_(5,4)*v_(5,3,1)+37*s_(5,4)*t_(5,4)*u_(5,3,1)*v_(5,2,2)+30*s_(6,3)*t_(6,3)*u_(5,3,1)*v_(4,4,1)+91*s_(6,3)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3)+88*s_(8,1)*t_(5,3,1)*u_(5,3,1)*v_(4,3,2)+53*s_(7,1,1)*t_(5,4)*u_(5,3,1)*v_(5,3,1)+33*s_(7,2)*t_(5,4)*u_(5,3,1)*v_(5,3,1)+63*s_(6,3)*t_(6,3)*u_(5,2,2)*v_(5,2,2)+100*s_(6,3)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3)+34*s_(6,3)*t_(6,2,1)*u_(5,4)*v_(4,3,2)+94*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3)+61*s_(6,3)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1)+91*s_(7,2)*t_(6,3)*u_(4,3,2)*v_(4,3,2)+62*s_(7,2)*t_(6,3)*u_(5,3,1)*v_(4,3,2)+106*s_(7,1,1)*t_(6,3)*u_(4,3,2)*v_(4,3,2)+83*s_(7,1,1)*t_(6,3)*u_(5,3,1)*v_(4,3,2)+82*s_(6,3)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)+88*s_(8,1)*t_(5,3,1)*u_(5,3,1)*v_(5,3,1)+65*s_(6,3)*t_(5,4)*u_(5,2,2)*v_(4,3,2)+107*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3)+116*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3)+28*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(6,2,1)+93*s_(5,4)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3)+44*s_(6,3)*t_(5,4)*u_(5,3,1)*v_(5,2,2)+94*s_(7,2)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2)+46*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(4,3,2)+27*s_(6,3)*t_(6,2,1)*u_(5,4)*v_(5,3,1)+101*s_(7,2)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2)+122*s_(5,3,1)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)+122*s_(5,3,1)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3)+106*s_(7,1,1)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2)+s_(9)*t_(7,1,1)*u_(5,2,2)*v_(3,3,3)+s_(9)*t_(7,1,1)*u_(5,2,2)*v_(4,4,1)+s_(9)*t_(7,1,1)*u_(5,2,2)*v_(5,2,2)+s_(9)*t_(7,1,1)*u_(6,2,1)*v_(5,4)+s_(9)*t_(7,1,1)*u_(6,2,1)*v_(4,3,2)+s_(9)*t_(7,1,1)*u_(7,1,1)*v_(6,3)+s_(9)*t_(7,1,1)*u_(7,1,1)*v_(5,2,2)+s_(9)*t_(9)*u_(6,2,1)*v_(6,2,1)+s_(7,2)*t_(7,2)*u_(7,1,1)*v_(3,3,3)+s_(8,1)*t_(7,2)*u_(6,2,1)*v_(3,3,3)+s_(8,1)*t_(7,2)*u_(7,1,1)*v_(4,3,2)+s_(8,1)*t_(7,2)*u_(7,1,1)*v_(4,4,1)+s_(9)*t_(9)*u_(7,1,1)*v_(7,1,1)+s_(8,1)*t_(8,1)*u_(4,4,1)*v_(3,3,3)+s_(8,1)*t_(8,1)*u_(5,2,2)*v_(3,3,3)+s_(8,1)*t_(8,1)*u_(5,3,1)*v_(3,3,3)+s_(8,1)*t_(8,1)*u_(6,2,1)*v_(4,4,1)+s_(8,1)*t_(8,1)*u_(7,1,1)*v_(5,2,2)+s_(8,1)*t_(8,1)*u_(7,1,1)*v_(5,3,1)+s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(3,3,3)+s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(5,4)+s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(4,3,2)+s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(3,3,3)+s_(9)*t_(5,4)*u_(5,3,1)*v_(4,4,1)+s_(9)*t_(6,3)*u_(5,4)*v_(4,3,2)+s_(9)*t_(5,4)*u_(5,4)*v_(3,3,3)+s_(9)*t_(6,3)*u_(6,3)*v_(5,2,2)+s_(9)*t_(6,3)*u_(5,2,2)*v_(4,4,1)+s_(9)*t_(6,3)*u_(6,2,1)*v_(4,4,1)+s_(9)*t_(5,4)*u_(5,4)*v_(4,3,2)+s_(9)*t_(7,2)*u_(5,3,1)*v_(4,4,1)+s_(9)*t_(7,2)*u_(7,1,1)*v_(6,2,1)+s_(9)*t_(7,2)*u_(7,1,1)*v_(7,1,1)+s_(9)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)+s_(9)*t_(6,2,1)*u_(5,4)*v_(4,4,1)+s_(9)*t_(5,4)*u_(5,4)*v_(5,2,2)+s_(9)*t_(7,1,1)*u_(5,4)*v_(5,3,1)+s_(9)*t_(7,1,1)*u_(6,3)*v_(5,3,1)+s_(9)*t_(7,1,1)*u_(6,3)*v_(6,2,1)+s_(9)*t_(5,4)*u_(4,3,2)*v_(3,3,3)+s_(9)*t_(5,4)*u_(4,4,1)*v_(4,4,1)+s_(9)*t_(5,4)*u_(5,2,2)*v_(4,4,1)+s_(9)*t_(6,2,1)*u_(5,4)*v_(4,3,2)+s_(9)*t_(5,4)*u_(5,3,1)*v_(3,3,3)+s_(7,2)*t_(7,1,1)*u_(6,3)*v_(3,3,3)+s_(8,1)*t_(6,3)*u_(5,4)*v_(3,3,3)+s_(7,2)*t_(7,1,1)*u_(5,4)*v_(3,3,3)+s_(8,1)*t_(6,2,1)*u_(5,4)*v_(3,3,3)+s_(9)*t_(6,3)*u_(3,3,3)*v_(3,3,3)+s_(9)*t_(6,3)*u_(4,3,2)*v_(3,3,3)+s_(9)*t_(6,3)*u_(4,4,1)*v_(3,3,3)+s_(9)*t_(6,3)*u_(5,2,2)*v_(3,3,3)+s_(9)*t_(6,3)*u_(5,3,1)*v_(3,3,3)+s_(8,1)*t_(7,1,1)*u_(5,4)*v_(4,3,2)+s_(8,1)*t_(7,1,1)*u_(5,4)*v_(4,4,1)+s_(7,2)*t_(6,3)*u_(5,4)*v_(3,3,3)+s_(8,1)*t_(6,3)*u_(5,4)*v_(5,2,2)+s_(6,3)*t_(6,3)*u_(5,4)*v_(3,3,3)+s_(8,1)*t_(6,3)*u_(6,3)*v_(5,2,2)+s_(8,1)*t_(6,3)*u_(6,3)*v_(4,3,2)+s_(9)*t_(7,2)*u_(3,3,3)*v_(3,3,3)+s_(9)*t_(7,2)*u_(4,3,2)*v_(3,3,3)+s_(9)*t_(7,2)*u_(5,2,2)*v_(4,4,1)+s_(9)*t_(7,2)*u_(5,3,1)*v_(3,3,3)+s_(9)*t_(7,2)*u_(6,2,1)*v_(4,3,2)+s_(9)*t_(7,2)*u_(6,2,1)*v_(4,4,1)+s_(9)*t_(7,2)*u_(7,1,1)*v_(5,3,1)+s_(9)*t_(9)*u_(3,3,3)*v_(3,3,3)+s_(7,2)*t_(6,3)*u_(5,4)*v_(5,2,2)+s_(7,2)*t_(6,3)*u_(6,3)*v_(5,2,2)+s_(6,3)*t_(5,4)*u_(5,4)*v_(5,2,2)+s_(9)*t_(9)*u_(4,3,2)*v_(4,3,2)+s_(9)*t_(8,1)*u_(4,3,2)*v_(3,3,3)+s_(7,2)*t_(6,3)*u_(6,3)*v_(4,3,2)+s_(9)*t_(8,1)*u_(4,4,1)*v_(4,3,2)+s_(9)*t_(8,1)*u_(4,4,1)*v_(4,4,1)+s_(9)*t_(8,1)*u_(5,2,2)*v_(4,3,2)+s_(9)*t_(8,1)*u_(5,2,2)*v_(5,2,2)+s_(9)*t_(8,1)*u_(5,3,1)*v_(4,3,2)+s_(9)*t_(8,1)*u_(5,3,1)*v_(4,4,1)+s_(6,3)*t_(5,4)*u_(5,4)*v_(4,3,2)+s_(9)*t_(8,1)*u_(5,3,1)*v_(5,2,2)+s_(9)*t_(8,1)*u_(6,2,1)*v_(5,2,2)+s_(9)*t_(8,1)*u_(6,2,1)*v_(5,3,1)+s_(9)*t_(9)*u_(4,4,1)*v_(4,4,1)+s_(9)*t_(8,1)*u_(7,1,1)*v_(6,2,1)+s_(9)*t_(8,1)*u_(7,1,1)*v_(7,1,1)+s_(9)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)+s_(9)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)+s_(9)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)+s_(9)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3)+s_(9)*t_(9)*u_(5,2,2)*v_(5,2,2)+s_(9)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3)+s_(9)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3)+s_(9)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3)+s_(9)*t_(7,1,1)*u_(6,3)*v_(4,4,1)+113*s_(5,4)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3)+111*s_(7,2)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2)+65*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(4,4,1)+45*s_(7,2)*t_(6,3)*u_(5,3,1)*v_(5,3,1)+117*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)+72*s_(7,1,1)*t_(6,3)*u_(5,3,1)*v_(5,3,1)+94*s_(7,2)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1)+82*s_(7,2)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1)+95*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2)+121*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2)+119*s_(5,4)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)+114*s_(7,1,1)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2)+112*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2)+127*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3)+125*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2)+126*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)+93*s_(6,2,1)*t_(5,4)*u_(5,2,2)*v_(4,4,1)+103*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1)+86*s_(6,3)*t_(6,3)*u_(5,2,2)*v_(4,3,2)+118*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1)+49*s_(5,4)*t_(5,4)*u_(5,3,1)*v_(4,3,2)+101*s_(5,4)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)+80*s_(5,4)*t_(5,4)*u_(4,3,2)*v_(4,3,2)+75*s_(5,4)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)+138*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)+124*s_(7,2)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2)+110*s_(6,3)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3)+108*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)+v_(9)*s_(9)*t_(5,3,1)*u_(5,3,1)+v_(9)*s_(7,1,1)*t_(4,3,2)*u_(3,3,3)+v_(9)*s_(7,1,1)*t_(4,4,1)*u_(3,3,3)+v_(9)*s_(7,1,1)*t_(5,2,2)*u_(3,3,3)+v_(9)*s_(7,1,1)*t_(5,2,2)*u_(4,4,1)+v_(9)*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)+v_(9)*s_(7,1,1)*t_(6,2,1)*u_(5,4)+v_(9)*s_(7,1,1)*t_(6,2,1)*u_(4,3,2)+v_(9)*s_(7,1,1)*t_(7,1,1)*u_(6,3)+v_(9)*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)+v_(9)*s_(9)*t_(6,2,1)*u_(6,2,1)+v_(9)*s_(9)*t_(7,1,1)*u_(7,1,1)+2*v_(9)*s_(5,4)*t_(4,4,1)*u_(4,3,2)+v_(9)*s_(5,4)*t_(5,3,1)*u_(4,4,1)+v_(9)*s_(6,3)*t_(5,4)*u_(4,3,2)+v_(9)*s_(5,4)*t_(5,4)*u_(3,3,3)+v_(9)*s_(6,3)*t_(6,3)*u_(5,2,2)+2*v_(9)*s_(6,3)*t_(4,4,1)*u_(4,3,2)+2*v_(9)*s_(6,3)*t_(4,4,1)*u_(4,4,1)+v_(9)*s_(6,3)*t_(5,2,2)*u_(4,4,1)+v_(9)*s_(6,3)*t_(6,2,1)*u_(4,4,1)+v_(9)*s_(5,4)*t_(5,4)*u_(4,3,2)+2*v_(9)*s_(7,2)*t_(4,4,1)*u_(4,3,2)+2*v_(9)*s_(7,2)*t_(4,4,1)*u_(4,4,1)+2*v_(9)*s_(7,2)*t_(5,2,2)*u_(4,3,2)+v_(9)*s_(7,2)*t_(5,3,1)*u_(4,4,1)+2*v_(9)*s_(7,2)*t_(5,3,1)*u_(5,2,2)+2*v_(9)*s_(7,2)*t_(6,2,1)*u_(5,2,2)+v_(9)*s_(7,2)*t_(7,1,1)*u_(6,2,1)+v_(9)*s_(7,2)*t_(7,1,1)*u_(7,1,1)+2*v_(9)*s_(8,1)*t_(4,3,2)*u_(4,3,2)+2*v_(9)*s_(8,1)*t_(5,3,1)*u_(5,3,1)+2*v_(9)*s_(8,1)*t_(6,2,1)*u_(6,2,1)+v_(9)*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)+2*v_(9)*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)+2*v_(9)*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)+2*v_(9)*s_(5,3,1)*t_(4,4,1)*u_(3,3,3)+v_(9)*s_(6,2,1)*t_(5,4)*u_(4,4,1)+2*v_(9)*s_(6,2,1)*t_(5,3,1)*u_(3,3,3)+v_(9)*s_(5,4)*t_(5,4)*u_(5,2,2)+v_(9)*s_(7,1,1)*t_(5,4)*u_(5,3,1)+v_(9)*s_(7,1,1)*t_(6,3)*u_(5,3,1)+v_(9)*s_(7,1,1)*t_(6,3)*u_(6,2,1)+2*v_(9)*s_(7,1,1)*t_(4,4,1)*u_(4,3,2)+2*v_(9)*s_(7,1,1)*t_(5,2,2)*u_(4,3,2)+2*v_(9)*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)+2*v_(9)*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)+v_(9)*s_(5,4)*t_(4,3,2)*u_(3,3,3)+3*v_(9)*s_(5,4)*t_(4,3,2)*u_(4,3,2)+2*v_(9)*s_(5,4)*t_(5,2,2)*u_(4,3,2)+2*v_(9)*s_(5,4)*t_(5,2,2)*u_(5,2,2)+v_(9)*s_(5,4)*t_(4,4,1)*u_(4,4,1)+2*v_(9)*s_(5,4)*t_(5,3,1)*u_(5,2,2)+3*v_(9)*s_(6,3)*t_(5,2,2)*u_(4,3,2)+3*v_(9)*s_(6,3)*t_(5,2,2)*u_(5,2,2)+2*v_(9)*s_(6,3)*t_(5,3,1)*u_(4,4,1)+2*v_(9)*s_(6,3)*t_(6,2,1)*u_(4,3,2)+2*v_(9)*s_(6,3)*t_(6,2,1)*u_(5,2,2)+3*v_(9)*s_(7,2)*t_(5,2,2)*u_(5,2,2)+3*v_(9)*s_(7,2)*t_(5,3,1)*u_(4,3,2)+2*v_(9)*s_(7,2)*t_(6,2,1)*u_(5,3,1)+v_(9)*s_(5,4)*t_(5,2,2)*u_(4,4,1)+2*v_(9)*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)+3*v_(9)*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)+3*v_(9)*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)+3*v_(9)*s_(5,3,1)*t_(4,3,2)*u_(3,3,3)+2*v_(9)*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)+3*v_(9)*s_(5,3,1)*t_(5,2,2)*u_(3,3,3)+2*v_(9)*s_(5,3,1)*t_(5,3,1)*u_(3,3,3)+v_(9)*s_(6,2,1)*t_(5,4)*u_(4,3,2)+2*v_(9)*s_(6,2,1)*t_(5,4)*u_(5,2,2)+3*v_(9)*s_(6,2,1)*t_(4,3,2)*u_(3,3,3)+v_(9)*s_(5,4)*t_(5,3,1)*u_(3,3,3)+2*v_(9)*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)+2*v_(9)*s_(6,2,1)*t_(6,2,1)*u_(5,4)+3*v_(9)*s_(7,1,1)*t_(5,3,1)*u_(4,3,2)+3*v_(9)*s_(7,1,1)*t_(5,3,1)*u_(4,4,1)+3*v_(9)*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)+3*v_(9)*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)+3*v_(9)*s_(5,4)*t_(5,3,1)*u_(4,3,2)+3*v_(9)*s_(6,3)*t_(5,3,1)*u_(5,2,2)+4*v_(9)*s_(7,2)*t_(4,3,2)*u_(4,3,2)+3*v_(9)*s_(7,2)*t_(6,2,1)*u_(6,2,1)+2*v_(9)*s_(6,2,1)*t_(5,4)*u_(5,3,1)+4*v_(9)*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)+4*v_(9)*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)+4*v_(9)*s_(7,1,1)*t_(4,3,2)*u_(4,3,2)+3*v_(9)*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)+3*v_(9)*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)+3*v_(9)*s_(5,4)*t_(5,3,1)*u_(5,3,1)+5*v_(9)*s_(6,3)*t_(4,3,2)*u_(4,3,2)+4*v_(9)*s_(6,3)*t_(5,3,1)*u_(4,3,2)+3*v_(9)*s_(6,3)*t_(6,2,1)*u_(5,3,1)+3*v_(9)*s_(6,3)*t_(6,2,1)*u_(6,2,1)+4*v_(9)*s_(7,2)*t_(5,3,1)*u_(5,3,1)+4*v_(9)*s_(5,2,2)*t_(4,4,1)*u_(4,3,2)+5*v_(9)*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)+4*v_(9)*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)+5*v_(9)*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)+5*v_(9)*s_(6,2,1)*t_(6,2,1)*u_(4,3,2)+v_(9)*s_(6,3)*t_(3,3,3)*u_(3,3,3)+v_(9)*s_(6,3)*t_(4,3,2)*u_(3,3,3)+v_(9)*s_(6,3)*t_(4,4,1)*u_(3,3,3)+4*v_(9)*s_(6,3)*t_(5,3,1)*u_(5,3,1)+5*v_(9)*s_(4,4,1)*t_(4,3,2)*u_(4,3,2)+5*v_(9)*s_(6,2,1)*t_(4,4,1)*u_(4,3,2)+5*v_(9)*s_(6,2,1)*t_(5,3,1)*u_(4,4,1)+5*v_(9)*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)+v_(9)*s_(6,3)*t_(5,2,2)*u_(3,3,3)+v_(9)*s_(6,3)*t_(5,3,1)*u_(3,3,3)+7*v_(9)*s_(5,2,2)*t_(5,2,2)*u_(4,3,2)+6*v_(9)*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)+6*v_(9)*s_(5,3,1)*t_(4,4,1)*u_(4,3,2)+6*v_(9)*s_(5,3,1)*t_(5,2,2)*u_(5,2,2)+7*v_(9)*s_(6,2,1)*t_(5,2,2)*u_(4,3,2)+7*v_(9)*s_(5,3,1)*t_(5,3,1)*u_(4,4,1)+7*v_(9)*s_(6,2,1)*t_(5,3,1)*u_(5,2,2)+8*v_(9)*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)+7*v_(9)*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)+9*v_(9)*s_(5,2,2)*t_(4,3,2)*u_(4,3,2)+9*v_(9)*s_(5,3,1)*t_(5,2,2)*u_(4,3,2)+10*v_(9)*s_(6,2,1)*t_(4,3,2)*u_(4,3,2)+9*v_(9)*s_(6,2,1)*t_(5,3,1)*u_(4,3,2)+10*v_(9)*s_(4,3,2)*t_(4,3,2)*u_(4,3,2)+11*v_(9)*s_(5,3,1)*t_(5,3,1)*u_(5,2,2)+12*v_(9)*s_(5,3,1)*t_(4,3,2)*u_(4,3,2)+11*v_(9)*s_(6,2,1)*t_(5,3,1)*u_(5,3,1)+v_(9)*s_(7,2)*t_(3,3,3)*u_(3,3,3)+12*v_(9)*s_(5,3,1)*t_(5,3,1)*u_(4,3,2)+v_(9)*s_(7,2)*t_(4,3,2)*u_(3,3,3)+v_(9)*s_(7,2)*t_(5,2,2)*u_(4,4,1)+12*v_(9)*s_(5,3,1)*t_(5,3,1)*u_(5,3,1)+v_(9)*s_(7,2)*t_(5,3,1)*u_(3,3,3)+v_(9)*s_(7,2)*t_(6,2,1)*u_(4,3,2)+v_(9)*s_(7,2)*t_(6,2,1)*u_(4,4,1)+v_(9)*s_(7,2)*t_(7,1,1)*u_(5,3,1)+v_(9)*s_(9)*t_(3,3,3)*u_(3,3,3)+v_(9)*s_(9)*t_(4,3,2)*u_(4,3,2)+v_(9)*s_(8,1)*t_(4,3,2)*u_(3,3,3)+v_(9)*s_(8,1)*t_(4,4,1)*u_(4,3,2)+v_(9)*s_(8,1)*t_(4,4,1)*u_(4,4,1)+v_(9)*s_(8,1)*t_(5,2,2)*u_(4,3,2)+v_(9)*s_(8,1)*t_(5,2,2)*u_(5,2,2)+v_(9)*s_(8,1)*t_(5,3,1)*u_(4,3,2)+v_(9)*s_(8,1)*t_(5,3,1)*u_(4,4,1)+v_(9)*s_(8,1)*t_(5,3,1)*u_(5,2,2)+v_(9)*s_(8,1)*t_(6,2,1)*u_(5,2,2)+v_(9)*s_(8,1)*t_(6,2,1)*u_(5,3,1)+v_(9)*s_(9)*t_(4,4,1)*u_(4,4,1)+v_(9)*s_(8,1)*t_(7,1,1)*u_(6,2,1)+v_(9)*s_(8,1)*t_(7,1,1)*u_(7,1,1)+v_(9)*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)+v_(9)*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)+v_(9)*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)+v_(9)*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)+v_(9)*s_(9)*t_(5,2,2)*u_(5,2,2)+v_(9)*s_(6,2,1)*t_(4,4,1)*u_(3,3,3)+v_(9)*s_(6,2,1)*t_(5,2,2)*u_(3,3,3)+v_(9)*s_(6,2,1)*t_(6,2,1)*u_(3,3,3)+v_(9)*s_(7,1,1)*t_(6,3)*u_(4,4,1)+v_(8,1)*s_(7,2)*t_(6,2,1)*u_(3,3,3)+v_(8,1)*s_(7,2)*t_(7,1,1)*u_(4,3,2)+v_(8,1)*s_(7,2)*t_(7,1,1)*u_(4,4,1)+v_(8,1)*s_(8,1)*t_(4,4,1)*u_(3,3,3)+v_(8,1)*s_(8,1)*t_(5,2,2)*u_(3,3,3)+v_(8,1)*s_(8,1)*t_(5,3,1)*u_(3,3,3)+v_(8,1)*s_(8,1)*t_(6,2,1)*u_(4,4,1)+v_(8,1)*s_(8,1)*t_(7,1,1)*u_(5,2,2)+v_(8,1)*s_(8,1)*t_(7,1,1)*u_(5,3,1)+v_(8,1)*s_(7,1,1)*t_(6,2,1)*u_(3,3,3)+v_(8,1)*s_(7,1,1)*t_(7,1,1)*u_(5,4)+v_(8,1)*s_(7,1,1)*t_(7,1,1)*u_(4,3,2)+2*v_(8,1)*s_(5,4)*t_(5,4)*u_(3,3,3)+2*v_(8,1)*s_(5,4)*t_(3,3,3)*u_(3,3,3)+2*v_(8,1)*s_(6,3)*t_(3,3,3)*u_(3,3,3)+2*v_(8,1)*s_(7,2)*t_(3,3,3)*u_(3,3,3)+2*v_(8,1)*s_(8,1)*t_(3,3,3)*u_(3,3,3)+2*v_(8,1)*s_(8,1)*t_(5,2,2)*u_(4,4,1)+2*v_(8,1)*s_(8,1)*t_(6,2,1)*u_(4,3,2)+2*v_(8,1)*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)+2*v_(8,1)*s_(7,1,1)*t_(3,3,3)*u_(3,3,3)+v_(8,1)*s_(6,3)*t_(5,4)*u_(3,3,3)+3*v_(8,1)*s_(7,2)*t_(4,4,1)*u_(3,3,3)+3*v_(8,1)*s_(7,2)*t_(5,2,2)*u_(3,3,3)+3*v_(8,1)*s_(8,1)*t_(4,3,2)*u_(3,3,3)+3*v_(8,1)*s_(7,1,1)*t_(4,4,1)*u_(3,3,3)+3*v_(8,1)*s_(7,1,1)*t_(5,2,2)*u_(3,3,3)+4*v_(8,1)*s_(5,4)*t_(4,4,1)*u_(3,3,3)+4*v_(8,1)*s_(6,3)*t_(4,4,1)*u_(3,3,3)+2*v_(8,1)*s_(6,3)*t_(6,2,1)*u_(3,3,3)+4*v_(8,1)*s_(7,2)*t_(5,3,1)*u_(3,3,3)+2*v_(8,1)*s_(7,2)*t_(7,1,1)*u_(5,2,2)+4*v_(8,1)*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)+v_(8,1)*s_(6,2,1)*t_(5,4)*u_(3,3,3)+4*v_(8,1)*s_(7,1,1)*t_(5,3,1)*u_(3,3,3)+4*v_(8,1)*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)+3*v_(8,1)*s_(5,4)*t_(5,2,2)*u_(3,3,3)+5*v_(8,1)*s_(6,3)*t_(5,2,2)*u_(3,3,3)+5*v_(8,1)*s_(8,1)*t_(4,4,1)*u_(4,3,2)+3*v_(8,1)*s_(8,1)*t_(4,4,1)*u_(4,4,1)+5*v_(8,1)*s_(8,1)*t_(5,2,2)*u_(4,3,2)+5*v_(8,1)*s_(8,1)*t_(6,2,1)*u_(5,2,2)+3*v_(8,1)*s_(8,1)*t_(7,1,1)*u_(6,2,1)+2*v_(8,1)*s_(8,1)*t_(7,1,1)*u_(7,1,1)+2*v_(8,1)*s_(7,1,1)*t_(5,4)*u_(5,2,2)+2*v_(8,1)*s_(7,1,1)*t_(6,3)*u_(4,3,2)+2*v_(8,1)*s_(7,1,1)*t_(6,3)*u_(4,4,1)+2*v_(8,1)*s_(7,1,1)*t_(7,1,1)*u_(6,3)+5*v_(8,1)*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)+2*v_(8,1)*s_(5,4)*t_(5,4)*u_(5,2,2)+6*v_(8,1)*s_(5,4)*t_(4,3,2)*u_(3,3,3)+3*v_(8,1)*s_(7,2)*t_(7,1,1)*u_(5,3,1)+6*v_(8,1)*s_(8,1)*t_(5,2,2)*u_(5,2,2)+4*v_(8,1)*s_(8,1)*t_(5,3,1)*u_(4,4,1)+6*v_(8,1)*s_(8,1)*t_(5,3,1)*u_(5,2,2)+4*v_(8,1)*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)+6*v_(8,1)*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)+6*v_(8,1)*s_(5,3,1)*t_(3,3,3)*u_(3,3,3)+6*v_(8,1)*s_(6,2,1)*t_(3,3,3)*u_(3,3,3)+v_(8,1)*s_(7,1,1)*t_(5,4)*u_(4,3,2)+v_(8,1)*s_(7,1,1)*t_(5,4)*u_(4,4,1)+2*v_(8,1)*s_(7,1,1)*t_(6,3)*u_(5,2,2)+3*v_(8,1)*s_(7,1,1)*t_(6,2,1)*u_(5,4)+6*v_(8,1)*s_(7,1,1)*t_(6,2,1)*u_(4,4,1)+5*v_(8,1)*s_(5,4)*t_(5,3,1)*u_(3,3,3)+7*v_(8,1)*s_(7,2)*t_(4,3,2)*u_(3,3,3)+4*v_(8,1)*s_(7,2)*t_(6,2,1)*u_(4,4,1)+2*v_(8,1)*s_(7,2)*t_(7,1,1)*u_(7,1,1)+7*v_(8,1)*s_(8,1)*t_(5,3,1)*u_(4,3,2)+5*v_(8,1)*s_(8,1)*t_(6,2,1)*u_(5,3,1)+7*v_(8,1)*s_(6,2,1)*t_(6,2,1)*u_(3,3,3)+7*v_(8,1)*s_(7,1,1)*t_(4,3,2)*u_(3,3,3)+3*v_(8,1)*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)+4*v_(8,1)*s_(5,4)*t_(4,4,1)*u_(4,4,1)+6*v_(8,1)*s_(6,3)*t_(5,3,1)*u_(3,3,3)+6*v_(8,1)*s_(7,2)*t_(5,2,2)*u_(4,4,1)+8*v_(8,1)*s_(7,1,1)*t_(5,2,2)*u_(4,4,1)+5*v_(8,1)*s_(5,4)*t_(5,4)*u_(4,3,2)+v_(8,1)*s_(6,3)*t_(5,4)*u_(5,2,2)+9*v_(8,1)*s_(6,3)*t_(4,3,2)*u_(3,3,3)+5*v_(8,1)*s_(7,2)*t_(4,4,1)*u_(4,4,1)+7*v_(8,1)*s_(5,2,2)*t_(4,4,1)*u_(3,3,3)+5*v_(8,1)*s_(7,1,1)*t_(4,4,1)*u_(4,4,1)+9*v_(8,1)*s_(7,1,1)*t_(6,2,1)*u_(4,3,2)+8*v_(8,1)*s_(7,2)*t_(6,2,1)*u_(4,3,2)+8*v_(8,1)*s_(6,2,1)*t_(4,4,1)*u_(3,3,3)+7*v_(8,1)*s_(5,4)*t_(5,2,2)*u_(4,4,1)+2*v_(8,1)*s_(6,3)*t_(5,4)*u_(4,3,2)+v_(8,1)*s_(6,3)*t_(6,3)*u_(5,2,2)+7*v_(8,1)*s_(6,3)*t_(4,4,1)*u_(4,4,1)+4*v_(8,1)*s_(7,2)*t_(7,1,1)*u_(6,2,1)+11*v_(8,1)*s_(8,1)*t_(4,3,2)*u_(4,3,2)+7*v_(8,1)*s_(8,1)*t_(6,2,1)*u_(6,2,1)+3*v_(8,1)*s_(7,1,1)*t_(5,4)*u_(5,3,1)+7*v_(8,1)*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)+8*v_(8,1)*s_(8,1)*t_(5,3,1)*u_(5,3,1)+10*v_(8,1)*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)+12*v_(8,1)*s_(6,2,1)*t_(5,2,2)*u_(3,3,3)+4*v_(8,1)*s_(7,1,1)*t_(6,3)*u_(5,3,1)+4*v_(8,1)*s_(7,1,1)*t_(6,3)*u_(6,2,1)+v_(8,1)*s_(6,3)*t_(6,3)*u_(4,3,2)+8*v_(8,1)*s_(6,3)*t_(5,2,2)*u_(4,4,1)+11*v_(8,1)*s_(7,2)*t_(4,4,1)*u_(4,3,2)+13*v_(8,1)*s_(7,2)*t_(5,2,2)*u_(5,2,2)+9*v_(8,1)*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)+13*v_(8,1)*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)+11*v_(8,1)*s_(5,3,1)*t_(4,4,1)*u_(3,3,3)+4*v_(8,1)*s_(6,2,1)*t_(5,4)*u_(4,4,1)+13*v_(8,1)*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)+12*v_(8,1)*s_(5,4)*t_(4,4,1)*u_(4,3,2)+10*v_(8,1)*s_(7,2)*t_(6,2,1)*u_(5,2,2)+12*v_(8,1)*s_(7,1,1)*t_(4,4,1)*u_(4,3,2)+12*v_(8,1)*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)+6*v_(8,1)*s_(6,3)*t_(6,2,1)*u_(4,4,1)+15*v_(8,1)*s_(7,2)*t_(5,2,2)*u_(4,3,2)+8*v_(8,1)*s_(7,2)*t_(5,3,1)*u_(4,4,1)+15*v_(8,1)*s_(7,1,1)*t_(5,2,2)*u_(4,3,2)+11*v_(8,1)*s_(7,1,1)*t_(5,3,1)*u_(4,4,1)+7*v_(8,1)*s_(5,4)*t_(5,3,1)*u_(4,4,1)+14*v_(8,1)*s_(6,2,1)*t_(5,3,1)*u_(3,3,3)+12*v_(8,1)*s_(5,4)*t_(5,2,2)*u_(5,2,2)+14*v_(8,1)*s_(7,2)*t_(5,3,1)*u_(5,2,2)+16*v_(8,1)*s_(5,3,1)*t_(5,2,2)*u_(3,3,3)+9*v_(8,1)*s_(6,2,1)*t_(5,4)*u_(5,2,2)+16*v_(8,1)*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)+15*v_(8,1)*s_(6,3)*t_(4,4,1)*u_(4,3,2)+17*v_(8,1)*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)+19*v_(8,1)*s_(6,2,1)*t_(4,3,2)*u_(3,3,3)+16*v_(8,1)*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)+16*v_(8,1)*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)+14*v_(8,1)*s_(5,4)*t_(5,2,2)*u_(4,3,2)+17*v_(8,1)*s_(6,3)*t_(5,2,2)*u_(5,2,2)+10*v_(8,1)*s_(6,3)*t_(5,3,1)*u_(4,4,1)+11*v_(8,1)*s_(7,2)*t_(6,2,1)*u_(5,3,1)+9*v_(8,1)*s_(6,2,1)*t_(6,2,1)*u_(5,4)+12*v_(8,1)*s_(6,3)*t_(6,2,1)*u_(4,3,2)+12*v_(8,1)*s_(6,3)*t_(6,2,1)*u_(5,2,2)+18*v_(8,1)*s_(7,2)*t_(5,3,1)*u_(4,3,2)+8*v_(8,1)*s_(6,2,1)*t_(5,4)*u_(4,3,2)+20*v_(8,1)*s_(7,1,1)*t_(5,3,1)*u_(4,3,2)+19*v_(8,1)*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)+15*v_(8,1)*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)+14*v_(8,1)*s_(5,4)*t_(5,3,1)*u_(5,2,2)+11*v_(8,1)*s_(7,2)*t_(6,2,1)*u_(6,2,1)+16*v_(8,1)*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)+21*v_(8,1)*s_(6,3)*t_(5,2,2)*u_(4,3,2)+25*v_(8,1)*s_(7,2)*t_(4,3,2)*u_(4,3,2)+23*v_(8,1)*s_(5,3,1)*t_(4,3,2)*u_(3,3,3)+21*v_(8,1)*s_(5,3,1)*t_(5,3,1)*u_(3,3,3)+22*v_(8,1)*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)+26*v_(8,1)*s_(7,1,1)*t_(4,3,2)*u_(4,3,2)+23*v_(8,1)*s_(5,4)*t_(4,3,2)*u_(4,3,2)+23*v_(8,1)*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)+20*v_(8,1)*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)+10*v_(8,1)*s_(6,2,1)*t_(5,4)*u_(5,3,1)+19*v_(8,1)*s_(6,3)*t_(5,3,1)*u_(5,2,2)+19*v_(8,1)*s_(5,4)*t_(5,3,1)*u_(4,3,2)+12*v_(8,1)*s_(6,3)*t_(6,2,1)*u_(6,2,1)+16*v_(8,1)*s_(7,2)*t_(5,3,1)*u_(5,3,1)+26*v_(8,1)*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)+22*v_(8,1)*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)+27*v_(8,1)*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)+14*v_(8,1)*s_(5,4)*t_(5,3,1)*u_(5,3,1)+14*v_(8,1)*s_(6,3)*t_(6,2,1)*u_(5,3,1)+33*v_(8,1)*s_(6,3)*t_(4,3,2)*u_(4,3,2)+25*v_(8,1)*s_(6,3)*t_(5,3,1)*u_(4,3,2)+32*v_(8,1)*s_(5,2,2)*t_(4,4,1)*u_(4,3,2)+37*v_(8,1)*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)+33*v_(8,1)*s_(6,2,1)*t_(4,4,1)*u_(4,3,2)+37*v_(8,1)*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)+34*v_(8,1)*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)+39*v_(8,1)*s_(6,2,1)*t_(6,2,1)*u_(4,3,2)+35*v_(8,1)*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)+20*v_(8,1)*s_(6,3)*t_(5,3,1)*u_(5,3,1)+32*v_(8,1)*s_(6,2,1)*t_(5,3,1)*u_(4,4,1)+42*v_(8,1)*s_(4,4,1)*t_(4,3,2)*u_(4,3,2)+50*v_(8,1)*s_(6,2,1)*t_(5,2,2)*u_(4,3,2)+44*v_(8,1)*s_(5,3,1)*t_(4,4,1)*u_(4,3,2)+53*v_(8,1)*s_(5,2,2)*t_(5,2,2)*u_(4,3,2)+42*v_(8,1)*s_(5,3,1)*t_(5,3,1)*u_(4,4,1)+52*v_(8,1)*s_(5,3,1)*t_(5,2,2)*u_(5,2,2)+50*v_(8,1)*s_(6,2,1)*t_(5,3,1)*u_(5,2,2)+40*v_(8,1)*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)+49*v_(8,1)*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)+63*v_(8,1)*s_(6,2,1)*t_(5,3,1)*u_(4,3,2)+69*v_(8,1)*s_(5,2,2)*t_(4,3,2)*u_(4,3,2)+68*v_(8,1)*s_(5,3,1)*t_(5,2,2)*u_(4,3,2)+74*v_(8,1)*s_(6,2,1)*t_(4,3,2)*u_(4,3,2)+69*v_(8,1)*s_(5,3,1)*t_(5,3,1)*u_(5,2,2)+66*v_(8,1)*s_(6,2,1)*t_(5,3,1)*u_(5,3,1)+83*v_(8,1)*s_(4,3,2)*t_(4,3,2)*u_(4,3,2)+92*v_(8,1)*s_(5,3,1)*t_(4,3,2)*u_(4,3,2)+88*v_(8,1)*s_(5,3,1)*t_(5,3,1)*u_(4,3,2)+88*v_(8,1)*s_(5,3,1)*t_(5,3,1)*u_(5,3,1)+117*v_(7,2)*s_(6,2,1)*t_(6,2,1)*u_(4,3,2)+91*v_(7,2)*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)+151*v_(7,2)*s_(6,2,1)*t_(5,2,2)*u_(4,3,2)+137*v_(7,2)*s_(4,4,1)*t_(4,3,2)*u_(4,3,2)+132*v_(7,2)*s_(5,3,1)*t_(4,4,1)*u_(4,3,2)+166*v_(7,2)*s_(5,2,2)*t_(5,2,2)*u_(4,3,2)+137*v_(7,2)*s_(6,2,1)*t_(5,3,1)*u_(5,2,2)+118*v_(7,2)*s_(5,3,1)*t_(5,3,1)*u_(4,4,1)+152*v_(7,2)*s_(5,3,1)*t_(5,2,2)*u_(5,2,2)+121*v_(7,2)*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)+181*v_(7,2)*s_(6,2,1)*t_(5,3,1)*u_(4,3,2)+219*v_(7,2)*s_(6,2,1)*t_(4,3,2)*u_(4,3,2)+222*v_(7,2)*s_(5,2,2)*t_(4,3,2)*u_(4,3,2)+209*v_(7,2)*s_(5,3,1)*t_(5,2,2)*u_(4,3,2)+200*v_(7,2)*s_(5,3,1)*t_(5,3,1)*u_(5,2,2)+169*v_(7,2)*s_(6,2,1)*t_(5,3,1)*u_(5,3,1)+283*v_(7,2)*s_(4,3,2)*t_(4,3,2)*u_(4,3,2)+289*v_(7,2)*s_(5,3,1)*t_(4,3,2)*u_(4,3,2)+261*v_(7,2)*s_(5,3,1)*t_(5,3,1)*u_(4,3,2)+v_(7,2)*s_(7,2)*t_(7,1,1)*u_(3,3,3)+230*v_(7,2)*s_(5,3,1)*t_(5,3,1)*u_(5,3,1)+v_(7,2)*s_(7,1,1)*t_(6,3)*u_(3,3,3)+v_(7,2)*s_(7,1,1)*t_(5,4)*u_(3,3,3)+4*v_(7,2)*s_(7,1,1)*t_(3,3,3)*u_(3,3,3)+5*v_(7,2)*s_(7,1,1)*t_(7,1,1)*u_(4,4,1)+3*v_(7,2)*s_(5,4)*t_(5,4)*u_(3,3,3)+6*v_(7,2)*s_(5,4)*t_(3,3,3)*u_(3,3,3)+4*v_(7,2)*s_(7,2)*t_(6,2,1)*u_(3,3,3)+2*v_(7,2)*s_(7,2)*t_(7,1,1)*u_(4,4,1)+6*v_(7,2)*s_(7,1,1)*t_(6,2,1)*u_(3,3,3)+2*v_(7,2)*s_(7,1,1)*t_(7,1,1)*u_(5,4)+v_(7,2)*s_(6,3)*t_(5,4)*u_(3,3,3)+7*v_(7,2)*s_(6,3)*t_(3,3,3)*u_(3,3,3)+7*v_(7,2)*s_(7,2)*t_(3,3,3)*u_(3,3,3)+7*v_(7,2)*s_(7,1,1)*t_(7,1,1)*u_(4,3,2)+6*v_(7,2)*s_(7,2)*t_(4,4,1)*u_(3,3,3)+4*v_(7,2)*s_(7,2)*t_(7,1,1)*u_(4,3,2)+9*v_(7,2)*s_(7,2)*t_(5,2,2)*u_(3,3,3)+10*v_(7,2)*s_(7,1,1)*t_(4,4,1)*u_(3,3,3)+8*v_(7,2)*s_(5,4)*t_(4,4,1)*u_(3,3,3)+4*v_(7,2)*s_(7,2)*t_(7,1,1)*u_(5,2,2)+10*v_(7,2)*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)+12*v_(7,2)*s_(7,1,1)*t_(5,2,2)*u_(3,3,3)+3*v_(7,2)*s_(7,1,1)*t_(7,1,1)*u_(6,3)+3*v_(7,2)*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)+11*v_(7,2)*s_(7,1,1)*t_(5,3,1)*u_(3,3,3)+10*v_(7,2)*s_(6,3)*t_(4,4,1)*u_(3,3,3)+7*v_(7,2)*s_(6,3)*t_(6,2,1)*u_(3,3,3)+3*v_(7,2)*s_(7,2)*t_(7,1,1)*u_(7,1,1)+4*v_(7,2)*s_(6,2,1)*t_(5,4)*u_(3,3,3)+2*v_(7,2)*s_(7,1,1)*t_(5,4)*u_(4,4,1)+4*v_(7,2)*s_(7,1,1)*t_(6,3)*u_(4,4,1)+10*v_(7,2)*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)+9*v_(7,2)*s_(5,4)*t_(5,2,2)*u_(3,3,3)+13*v_(7,2)*s_(7,2)*t_(5,3,1)*u_(3,3,3)+4*v_(7,2)*s_(7,1,1)*t_(5,4)*u_(5,2,2)+16*v_(7,2)*s_(6,2,1)*t_(3,3,3)*u_(3,3,3)+10*v_(7,2)*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)+15*v_(7,2)*s_(6,3)*t_(5,2,2)*u_(3,3,3)+18*v_(7,2)*s_(7,2)*t_(4,3,2)*u_(3,3,3)+18*v_(7,2)*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)+6*v_(7,2)*s_(7,1,1)*t_(6,3)*u_(4,3,2)+19*v_(7,2)*s_(7,1,1)*t_(4,3,2)*u_(3,3,3)+5*v_(7,2)*s_(7,1,1)*t_(6,2,1)*u_(5,4)+7*v_(7,2)*s_(7,2)*t_(7,1,1)*u_(5,3,1)+16*v_(7,2)*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)+17*v_(7,2)*s_(5,3,1)*t_(3,3,3)*u_(3,3,3)+4*v_(7,2)*s_(7,1,1)*t_(5,4)*u_(4,3,2)+5*v_(7,2)*s_(7,1,1)*t_(6,3)*u_(5,2,2)+18*v_(7,2)*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)+2*v_(7,2)*s_(5,4)*t_(5,4)*u_(5,2,2)+18*v_(7,2)*s_(5,4)*t_(4,3,2)*u_(3,3,3)+10*v_(7,2)*s_(7,1,1)*t_(4,4,1)*u_(4,4,1)+14*v_(7,2)*s_(5,4)*t_(5,3,1)*u_(3,3,3)+16*v_(7,2)*s_(7,1,1)*t_(6,2,1)*u_(4,4,1)+12*v_(7,2)*s_(7,2)*t_(4,4,1)*u_(4,4,1)+17*v_(7,2)*s_(6,3)*t_(5,3,1)*u_(3,3,3)+11*v_(7,2)*s_(7,2)*t_(6,2,1)*u_(4,4,1)+6*v_(7,2)*s_(7,2)*t_(7,1,1)*u_(6,2,1)+12*v_(7,2)*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)+10*v_(7,2)*s_(5,4)*t_(4,4,1)*u_(4,4,1)+v_(7,2)*s_(6,3)*t_(5,4)*u_(5,2,2)+17*v_(7,2)*s_(7,2)*t_(5,2,2)*u_(4,4,1)+20*v_(7,2)*s_(7,1,1)*t_(5,2,2)*u_(4,4,1)+5*v_(7,2)*s_(5,4)*t_(5,4)*u_(4,3,2)+25*v_(7,2)*s_(6,3)*t_(4,3,2)*u_(3,3,3)+6*v_(7,2)*s_(7,1,1)*t_(5,4)*u_(5,3,1)+25*v_(7,2)*s_(6,2,1)*t_(6,2,1)*u_(3,3,3)+21*v_(7,2)*s_(5,2,2)*t_(4,4,1)*u_(3,3,3)+24*v_(7,2)*s_(6,2,1)*t_(4,4,1)*u_(3,3,3)+7*v_(7,2)*s_(7,1,1)*t_(6,3)*u_(6,2,1)+2*v_(7,2)*s_(6,3)*t_(5,4)*u_(4,3,2)+v_(7,2)*s_(6,3)*t_(6,3)*u_(5,2,2)+13*v_(7,2)*s_(6,3)*t_(4,4,1)*u_(4,4,1)+8*v_(7,2)*s_(7,1,1)*t_(6,3)*u_(5,3,1)+33*v_(7,2)*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)+18*v_(7,2)*s_(5,4)*t_(5,2,2)*u_(4,4,1)+v_(7,2)*s_(6,3)*t_(6,3)*u_(4,3,2)+31*v_(7,2)*s_(7,1,1)*t_(6,2,1)*u_(4,3,2)+26*v_(7,2)*s_(7,2)*t_(4,4,1)*u_(4,3,2)+23*v_(7,2)*s_(7,2)*t_(6,2,1)*u_(4,3,2)+36*v_(7,2)*s_(6,2,1)*t_(5,2,2)*u_(3,3,3)+31*v_(7,2)*s_(7,1,1)*t_(4,4,1)*u_(4,3,2)+10*v_(7,2)*s_(6,2,1)*t_(5,4)*u_(4,4,1)+16*v_(7,2)*s_(7,2)*t_(5,3,1)*u_(4,4,1)+22*v_(7,2)*s_(7,2)*t_(6,2,1)*u_(5,2,2)+29*v_(7,2)*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)+33*v_(7,2)*s_(7,2)*t_(5,2,2)*u_(5,2,2)+34*v_(7,2)*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)+38*v_(7,2)*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)+28*v_(7,2)*s_(7,1,1)*t_(5,3,1)*u_(4,4,1)+22*v_(7,2)*s_(6,3)*t_(5,2,2)*u_(4,4,1)+36*v_(7,2)*s_(5,3,1)*t_(4,4,1)*u_(3,3,3)+14*v_(7,2)*s_(6,3)*t_(6,2,1)*u_(4,4,1)+28*v_(7,2)*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)+41*v_(7,2)*s_(7,2)*t_(5,2,2)*u_(4,3,2)+29*v_(7,2)*s_(5,4)*t_(4,4,1)*u_(4,3,2)+45*v_(7,2)*s_(7,1,1)*t_(5,2,2)*u_(4,3,2)+15*v_(7,2)*s_(5,4)*t_(5,3,1)*u_(4,4,1)+32*v_(7,2)*s_(7,2)*t_(5,3,1)*u_(5,2,2)+20*v_(7,2)*s_(6,2,1)*t_(5,4)*u_(5,2,2)+44*v_(7,2)*s_(6,2,1)*t_(5,3,1)*u_(3,3,3)+30*v_(7,2)*s_(5,4)*t_(5,2,2)*u_(5,2,2)+45*v_(7,2)*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)+36*v_(7,2)*s_(6,3)*t_(4,4,1)*u_(4,3,2)+17*v_(7,2)*s_(6,2,1)*t_(6,2,1)*u_(5,4)+31*v_(7,2)*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)+20*v_(7,2)*s_(7,2)*t_(6,2,1)*u_(6,2,1)+58*v_(7,2)*s_(6,2,1)*t_(4,3,2)*u_(3,3,3)+39*v_(7,2)*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)+23*v_(7,2)*s_(7,2)*t_(6,2,1)*u_(5,3,1)+56*v_(7,2)*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)+55*v_(7,2)*s_(5,3,1)*t_(5,2,2)*u_(3,3,3)+42*v_(7,2)*s_(6,3)*t_(5,2,2)*u_(5,2,2)+23*v_(7,2)*s_(6,3)*t_(5,3,1)*u_(4,4,1)+27*v_(7,2)*s_(6,3)*t_(6,2,1)*u_(5,2,2)+22*v_(7,2)*s_(6,2,1)*t_(5,4)*u_(4,3,2)+45*v_(7,2)*s_(7,2)*t_(5,3,1)*u_(4,3,2)+40*v_(7,2)*s_(5,4)*t_(5,2,2)*u_(4,3,2)+55*v_(7,2)*s_(7,1,1)*t_(5,3,1)*u_(4,3,2)+50*v_(7,2)*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)+40*v_(7,2)*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)+66*v_(7,2)*s_(7,2)*t_(4,3,2)*u_(4,3,2)+32*v_(7,2)*s_(6,3)*t_(6,2,1)*u_(4,3,2)+71*v_(7,2)*s_(7,1,1)*t_(4,3,2)*u_(4,3,2)+32*v_(7,2)*s_(5,4)*t_(5,3,1)*u_(5,2,2)+58*v_(7,2)*s_(6,3)*t_(5,2,2)*u_(4,3,2)+62*v_(7,2)*s_(5,3,1)*t_(5,3,1)*u_(3,3,3)+21*v_(7,2)*s_(6,2,1)*t_(5,4)*u_(5,3,1)+23*v_(7,2)*s_(6,3)*t_(6,2,1)*u_(6,2,1)+68*v_(7,2)*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)+50*v_(7,2)*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)+74*v_(7,2)*s_(5,3,1)*t_(4,3,2)*u_(3,3,3)+37*v_(7,2)*s_(7,2)*t_(5,3,1)*u_(5,3,1)+59*v_(7,2)*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)+67*v_(7,2)*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)+44*v_(7,2)*s_(6,3)*t_(5,3,1)*u_(5,2,2)+66*v_(7,2)*s_(5,4)*t_(4,3,2)*u_(4,3,2)+55*v_(7,2)*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)+72*v_(7,2)*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)+46*v_(7,2)*s_(5,4)*t_(5,3,1)*u_(4,3,2)+30*v_(7,2)*s_(6,3)*t_(6,2,1)*u_(5,3,1)+83*v_(7,2)*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)+33*v_(7,2)*s_(5,4)*t_(5,3,1)*u_(5,3,1)+91*v_(7,2)*s_(6,3)*t_(4,3,2)*u_(4,3,2)+62*v_(7,2)*s_(6,3)*t_(5,3,1)*u_(4,3,2)+94*v_(7,2)*s_(6,2,1)*t_(4,4,1)*u_(4,3,2)+101*v_(7,2)*s_(5,2,2)*t_(4,4,1)*u_(4,3,2)+111*v_(7,2)*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)+45*v_(7,2)*s_(6,3)*t_(5,3,1)*u_(5,3,1)+94*v_(7,2)*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)+82*v_(7,2)*s_(6,2,1)*t_(5,3,1)*u_(4,4,1)+95*v_(7,2)*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)+124*v_(7,2)*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)+59*v_(6,3)*s_(6,3)*t_(5,3,1)*u_(5,2,2)+129*v_(6,3)*s_(5,3,1)*t_(4,3,2)*u_(3,3,3)+132*v_(6,3)*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)+85*v_(6,3)*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)+112*v_(6,3)*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)+38*v_(6,3)*s_(6,3)*t_(6,2,1)*u_(5,3,1)+115*v_(6,3)*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)+99*v_(6,3)*s_(5,4)*t_(4,3,2)*u_(4,3,2)+64*v_(6,3)*s_(5,4)*t_(5,3,1)*u_(4,3,2)+92*v_(6,3)*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)+138*v_(6,3)*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)+41*v_(6,3)*s_(5,4)*t_(5,3,1)*u_(5,3,1)+132*v_(6,3)*s_(6,3)*t_(4,3,2)*u_(4,3,2)+85*v_(6,3)*s_(6,3)*t_(5,3,1)*u_(4,3,2)+156*v_(6,3)*s_(6,2,1)*t_(4,4,1)*u_(4,3,2)+58*v_(6,3)*s_(6,3)*t_(5,3,1)*u_(5,3,1)+140*v_(6,3)*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)+125*v_(6,3)*s_(6,2,1)*t_(5,3,1)*u_(4,4,1)+175*v_(6,3)*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)+177*v_(6,3)*s_(5,2,2)*t_(4,4,1)*u_(4,3,2)+158*v_(6,3)*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)+200*v_(6,3)*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)+117*v_(6,3)*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)+181*v_(6,3)*s_(6,2,1)*t_(6,2,1)*u_(4,3,2)+242*v_(6,3)*s_(6,2,1)*t_(5,2,2)*u_(4,3,2)+248*v_(6,3)*s_(4,4,1)*t_(4,3,2)*u_(4,3,2)+224*v_(6,3)*s_(5,3,1)*t_(4,4,1)*u_(4,3,2)+213*v_(6,3)*s_(6,2,1)*t_(5,3,1)*u_(5,2,2)+168*v_(6,3)*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)+185*v_(6,3)*s_(5,3,1)*t_(5,3,1)*u_(4,4,1)+285*v_(6,3)*s_(5,2,2)*t_(5,2,2)*u_(4,3,2)+259*v_(6,3)*s_(5,3,1)*t_(5,2,2)*u_(5,2,2)+291*v_(6,3)*s_(6,2,1)*t_(5,3,1)*u_(4,3,2)+353*v_(6,3)*s_(6,2,1)*t_(4,3,2)*u_(4,3,2)+356*v_(6,3)*s_(5,3,1)*t_(5,2,2)*u_(4,3,2)+394*v_(6,3)*s_(5,2,2)*t_(4,3,2)*u_(4,3,2)+246*v_(6,3)*s_(6,2,1)*t_(5,3,1)*u_(5,3,1)+318*v_(6,3)*s_(5,3,1)*t_(5,3,1)*u_(5,2,2)+6*v_(6,3)*s_(5,4)*t_(3,3,3)*u_(3,3,3)+2*v_(6,3)*s_(5,4)*t_(5,4)*u_(3,3,3)+v_(6,3)*s_(6,3)*t_(5,4)*u_(3,3,3)+9*v_(6,3)*s_(3,3,3)*t_(3,3,3)*u_(3,3,3)+11*v_(6,3)*s_(6,3)*t_(3,3,3)*u_(3,3,3)+10*v_(6,3)*s_(5,4)*t_(4,4,1)*u_(3,3,3)+19*v_(6,3)*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)+16*v_(6,3)*s_(6,3)*t_(4,4,1)*u_(3,3,3)+24*v_(6,3)*s_(6,2,1)*t_(3,3,3)*u_(3,3,3)+11*v_(6,3)*s_(6,3)*t_(6,2,1)*u_(3,3,3)+10*v_(6,3)*s_(6,2,1)*t_(5,4)*u_(3,3,3)+16*v_(6,3)*s_(5,4)*t_(5,2,2)*u_(3,3,3)+30*v_(6,3)*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)+25*v_(6,3)*s_(6,3)*t_(5,2,2)*u_(3,3,3)+v_(6,3)*s_(5,4)*t_(5,4)*u_(5,2,2)+30*v_(6,3)*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)+19*v_(6,3)*s_(5,4)*t_(5,3,1)*u_(3,3,3)+32*v_(6,3)*s_(5,3,1)*t_(3,3,3)*u_(3,3,3)+32*v_(6,3)*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)+29*v_(6,3)*s_(5,4)*t_(4,3,2)*u_(3,3,3)+24*v_(6,3)*s_(6,3)*t_(5,3,1)*u_(3,3,3)+v_(6,3)*s_(5,4)*t_(5,4)*u_(4,3,2)+11*v_(6,3)*s_(5,4)*t_(4,4,1)*u_(4,4,1)+34*v_(6,3)*s_(6,3)*t_(4,3,2)*u_(3,3,3)+40*v_(6,3)*s_(6,2,1)*t_(4,4,1)*u_(3,3,3)+3*v_(6,3)*s_(6,3)*t_(6,3)*u_(5,2,2)+3*v_(6,3)*s_(6,3)*t_(5,4)*u_(4,3,2)+20*v_(6,3)*s_(6,3)*t_(4,4,1)*u_(4,4,1)+42*v_(6,3)*s_(5,2,2)*t_(4,4,1)*u_(3,3,3)+43*v_(6,3)*s_(6,2,1)*t_(6,2,1)*u_(3,3,3)+22*v_(6,3)*s_(5,4)*t_(5,2,2)*u_(4,4,1)+13*v_(6,3)*s_(6,2,1)*t_(5,4)*u_(4,4,1)+58*v_(6,3)*s_(6,2,1)*t_(5,2,2)*u_(3,3,3)+28*v_(6,3)*s_(6,3)*t_(5,2,2)*u_(4,4,1)+18*v_(6,3)*s_(6,3)*t_(6,2,1)*u_(4,4,1)+62*v_(6,3)*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)+60*v_(6,3)*s_(5,3,1)*t_(4,4,1)*u_(3,3,3)+73*v_(6,3)*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)+46*v_(6,3)*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)+37*v_(6,3)*s_(5,4)*t_(4,4,1)*u_(4,3,2)+28*v_(6,3)*s_(6,2,1)*t_(5,4)*u_(5,2,2)+46*v_(6,3)*s_(5,4)*t_(5,2,2)*u_(5,2,2)+21*v_(6,3)*s_(5,4)*t_(5,3,1)*u_(4,4,1)+73*v_(6,3)*s_(6,2,1)*t_(5,3,1)*u_(3,3,3)+20*v_(6,3)*s_(6,2,1)*t_(6,2,1)*u_(5,4)+49*v_(6,3)*s_(6,3)*t_(4,4,1)*u_(4,3,2)+94*v_(6,3)*s_(6,2,1)*t_(4,3,2)*u_(3,3,3)+34*v_(6,3)*s_(6,3)*t_(6,2,1)*u_(5,2,2)+30*v_(6,3)*s_(6,3)*t_(5,3,1)*u_(4,4,1)+91*v_(6,3)*s_(5,3,1)*t_(5,2,2)*u_(3,3,3)+63*v_(6,3)*s_(6,3)*t_(5,2,2)*u_(5,2,2)+100*v_(6,3)*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)+34*v_(6,3)*s_(6,2,1)*t_(5,4)*u_(4,3,2)+61*v_(6,3)*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)+82*v_(6,3)*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)+65*v_(6,3)*s_(5,4)*t_(5,2,2)*u_(4,3,2)+28*v_(6,3)*s_(6,3)*t_(6,2,1)*u_(6,2,1)+44*v_(6,3)*s_(5,4)*t_(5,3,1)*u_(5,2,2)+46*v_(6,3)*s_(6,3)*t_(6,2,1)*u_(4,3,2)+27*v_(6,3)*s_(6,2,1)*t_(5,4)*u_(5,3,1)+86*v_(6,3)*s_(6,3)*t_(5,2,2)*u_(4,3,2)+110*v_(6,3)*s_(5,3,1)*t_(5,3,1)*u_(3,3,3)+115*v_(5,4)*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)+33*v_(5,4)*s_(5,4)*t_(5,3,1)*u_(5,3,1)+155*v_(5,4)*s_(5,2,2)*t_(4,4,1)*u_(4,3,2)+135*v_(5,4)*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)+173*v_(5,4)*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)+190*v_(5,4)*s_(5,3,1)*t_(4,4,1)*u_(4,3,2)+219*v_(5,4)*s_(4,4,1)*t_(4,3,2)*u_(4,3,2)+153*v_(5,4)*s_(5,3,1)*t_(5,3,1)*u_(4,4,1)+246*v_(5,4)*s_(5,2,2)*t_(5,2,2)*u_(4,3,2)+213*v_(5,4)*s_(5,3,1)*t_(5,2,2)*u_(5,2,2)+303*v_(5,4)*s_(5,3,1)*t_(5,2,2)*u_(4,3,2)+344*v_(5,4)*s_(5,2,2)*t_(4,3,2)*u_(4,3,2)+267*v_(5,4)*s_(5,3,1)*t_(5,3,1)*u_(5,2,2)+367*v_(5,4)*s_(5,3,1)*t_(5,3,1)*u_(4,3,2)+433*v_(5,4)*s_(5,3,1)*t_(4,3,2)*u_(4,3,2)+475*v_(5,4)*s_(4,3,2)*t_(4,3,2)*u_(4,3,2)+295*v_(5,4)*s_(5,3,1)*t_(5,3,1)*u_(5,3,1)+2*v_(5,4)*s_(3,3,3)*t_(3,3,3)*u_(3,3,3)+10*v_(5,4)*s_(5,4)*t_(3,3,3)*u_(3,3,3)+14*v_(5,4)*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)+10*v_(5,4)*s_(5,4)*t_(4,4,1)*u_(3,3,3)+24*v_(5,4)*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)+13*v_(5,4)*s_(5,4)*t_(5,2,2)*u_(3,3,3)+3*v_(5,4)*s_(5,4)*t_(5,4)*u_(5,2,2)+28*v_(5,4)*s_(5,3,1)*t_(3,3,3)*u_(3,3,3)+15*v_(5,4)*s_(5,4)*t_(5,3,1)*u_(3,3,3)+26*v_(5,4)*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)+22*v_(5,4)*s_(5,4)*t_(4,3,2)*u_(3,3,3)+32*v_(5,4)*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)+3*v_(5,4)*s_(5,4)*t_(5,4)*u_(4,3,2)+9*v_(5,4)*s_(5,4)*t_(4,4,1)*u_(4,4,1)+35*v_(5,4)*s_(5,2,2)*t_(4,4,1)*u_(3,3,3)+21*v_(5,4)*s_(5,4)*t_(5,2,2)*u_(4,4,1)+60*v_(5,4)*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)+51*v_(5,4)*s_(5,3,1)*t_(4,4,1)*u_(3,3,3)+58*v_(5,4)*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)+27*v_(5,4)*s_(5,4)*t_(4,4,1)*u_(4,3,2)+34*v_(5,4)*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)+15*v_(5,4)*s_(5,4)*t_(5,3,1)*u_(4,4,1)+39*v_(5,4)*s_(5,4)*t_(5,2,2)*u_(5,2,2)+80*v_(5,4)*s_(5,3,1)*t_(5,2,2)*u_(3,3,3)+90*v_(5,4)*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)+50*v_(5,4)*s_(5,4)*t_(5,2,2)*u_(4,3,2)+72*v_(5,4)*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)+37*v_(5,4)*s_(5,4)*t_(5,3,1)*u_(5,2,2)+93*v_(5,4)*s_(5,3,1)*t_(5,3,1)*u_(3,3,3)+113*v_(5,4)*s_(5,3,1)*t_(4,3,2)*u_(3,3,3)+119*v_(5,4)*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)+49*v_(5,4)*s_(5,4)*t_(5,3,1)*u_(4,3,2)+101*v_(5,4)*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)+80*v_(5,4)*s_(5,4)*t_(4,3,2)*u_(4,3,2)+75*v_(5,4)*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)+138*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)*u_(4,3,2)+112*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)+167*v_(7,1,1)*s_(6,2,1)*t_(5,2,2)*u_(4,3,2)+157*v_(7,1,1)*s_(4,4,1)*t_(4,3,2)*u_(4,3,2)+153*v_(7,1,1)*s_(5,3,1)*t_(4,4,1)*u_(4,3,2)+144*v_(7,1,1)*s_(5,3,1)*t_(5,3,1)*u_(4,4,1)+161*v_(7,1,1)*s_(6,2,1)*t_(5,3,1)*u_(5,2,2)+180*v_(7,1,1)*s_(5,2,2)*t_(5,2,2)*u_(4,3,2)+151*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)+179*v_(7,1,1)*s_(5,3,1)*t_(5,2,2)*u_(5,2,2)+209*v_(7,1,1)*s_(6,2,1)*t_(5,3,1)*u_(4,3,2)+235*v_(7,1,1)*s_(6,2,1)*t_(4,3,2)*u_(4,3,2)+234*v_(7,1,1)*s_(5,3,1)*t_(5,2,2)*u_(4,3,2)+238*v_(7,1,1)*s_(5,2,2)*t_(4,3,2)*u_(4,3,2)+225*v_(7,1,1)*s_(5,3,1)*t_(5,3,1)*u_(5,2,2)+208*v_(7,1,1)*s_(6,2,1)*t_(5,3,1)*u_(5,3,1)+308*v_(7,1,1)*s_(4,3,2)*t_(4,3,2)*u_(4,3,2)+321*v_(7,1,1)*s_(5,3,1)*t_(4,3,2)*u_(4,3,2)+303*v_(7,1,1)*s_(5,3,1)*t_(5,3,1)*u_(4,3,2)+299*v_(7,1,1)*s_(5,3,1)*t_(5,3,1)*u_(5,3,1)+v_(7,1,1)*s_(7,1,1)*t_(7,1,1)*u_(3,3,3)+3*v_(7,1,1)*s_(7,1,1)*t_(6,3)*u_(3,3,3)+3*v_(7,1,1)*s_(7,1,1)*t_(7,1,1)*u_(4,4,1)+4*v_(7,1,1)*s_(5,4)*t_(3,3,3)*u_(3,3,3)+4*v_(7,1,1)*s_(7,1,1)*t_(7,1,1)*u_(5,4)+5*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)*u_(3,3,3)+6*v_(7,1,1)*s_(7,1,1)*t_(7,1,1)*u_(4,3,2)+4*v_(7,1,1)*s_(5,4)*t_(5,4)*u_(3,3,3)+2*v_(7,1,1)*s_(6,3)*t_(5,4)*u_(3,3,3)+2*v_(7,1,1)*s_(6,3)*t_(6,3)*u_(3,3,3)+8*v_(7,1,1)*s_(6,3)*t_(3,3,3)*u_(3,3,3)+7*v_(7,1,1)*s_(3,3,3)*t_(3,3,3)*u_(3,3,3)+8*v_(7,1,1)*s_(7,1,1)*t_(3,3,3)*u_(3,3,3)+6*v_(7,1,1)*s_(7,1,1)*t_(4,4,1)*u_(3,3,3)+9*v_(7,1,1)*s_(7,1,1)*t_(5,2,2)*u_(3,3,3)+10*v_(7,1,1)*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)+2*v_(7,1,1)*s_(7,1,1)*t_(5,4)*u_(5,4)+2*v_(7,1,1)*s_(7,1,1)*t_(6,3)*u_(5,4)+3*v_(7,1,1)*s_(7,1,1)*t_(7,1,1)*u_(6,3)+11*v_(7,1,1)*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)+12*v_(7,1,1)*s_(5,4)*t_(4,4,1)*u_(3,3,3)+5*v_(7,1,1)*s_(7,1,1)*t_(6,3)*u_(4,4,1)+10*v_(7,1,1)*s_(6,3)*t_(6,2,1)*u_(3,3,3)+11*v_(7,1,1)*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)+5*v_(7,1,1)*s_(7,1,1)*t_(5,4)*u_(4,4,1)+2*v_(7,1,1)*s_(5,4)*t_(5,4)*u_(4,4,1)+15*v_(7,1,1)*s_(6,3)*t_(4,4,1)*u_(3,3,3)+7*v_(7,1,1)*s_(6,2,1)*t_(5,4)*u_(3,3,3)+16*v_(7,1,1)*s_(6,2,1)*t_(3,3,3)*u_(3,3,3)+16*v_(7,1,1)*s_(7,1,1)*t_(5,3,1)*u_(3,3,3)+13*v_(7,1,1)*s_(5,4)*t_(5,2,2)*u_(3,3,3)+9*v_(7,1,1)*s_(7,1,1)*t_(5,4)*u_(5,2,2)+4*v_(7,1,1)*s_(7,1,1)*t_(6,3)*u_(6,3)+10*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)*u_(5,4)+18*v_(7,1,1)*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)+3*v_(7,1,1)*s_(6,3)*t_(5,4)*u_(4,4,1)+16*v_(7,1,1)*s_(6,3)*t_(5,2,2)*u_(3,3,3)+12*v_(7,1,1)*s_(7,1,1)*t_(6,3)*u_(4,3,2)+16*v_(7,1,1)*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)+7*v_(7,1,1)*s_(7,1,1)*t_(5,4)*u_(4,3,2)+11*v_(7,1,1)*s_(7,1,1)*t_(6,3)*u_(5,2,2)+20*v_(7,1,1)*s_(7,1,1)*t_(4,3,2)*u_(3,3,3)+9*v_(7,1,1)*s_(5,4)*t_(5,4)*u_(5,2,2)+15*v_(7,1,1)*s_(5,4)*t_(5,3,1)*u_(3,3,3)+23*v_(7,1,1)*s_(5,4)*t_(4,3,2)*u_(3,3,3)+20*v_(7,1,1)*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)+23*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)*u_(4,4,1)+6*v_(7,1,1)*s_(6,3)*t_(6,3)*u_(4,4,1)+24*v_(7,1,1)*s_(5,3,1)*t_(3,3,3)*u_(3,3,3)+13*v_(7,1,1)*s_(5,4)*t_(4,4,1)*u_(4,4,1)+4*v_(7,1,1)*s_(6,2,1)*t_(5,4)*u_(5,4)+15*v_(7,1,1)*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)+7*v_(7,1,1)*s_(6,3)*t_(5,4)*u_(5,2,2)+20*v_(7,1,1)*s_(6,3)*t_(5,3,1)*u_(3,3,3)+18*v_(7,1,1)*s_(7,1,1)*t_(4,4,1)*u_(4,4,1)+12*v_(7,1,1)*s_(5,4)*t_(5,4)*u_(4,3,2)+10*v_(7,1,1)*s_(7,1,1)*t_(5,4)*u_(5,3,1)+28*v_(7,1,1)*s_(6,3)*t_(4,3,2)*u_(3,3,3)+28*v_(7,1,1)*s_(7,1,1)*t_(5,2,2)*u_(4,4,1)+12*v_(7,1,1)*s_(7,1,1)*t_(6,3)*u_(6,2,1)+30*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)*u_(3,3,3)+5*v_(7,1,1)*s_(5,4)*t_(5,4)*u_(5,3,1)+6*v_(7,1,1)*s_(6,3)*t_(6,2,1)*u_(5,4)+25*v_(7,1,1)*s_(6,2,1)*t_(4,4,1)*u_(3,3,3)+6*v_(7,1,1)*s_(6,3)*t_(6,3)*u_(5,2,2)+15*v_(7,1,1)*s_(7,1,1)*t_(6,3)*u_(5,3,1)+8*v_(7,1,1)*s_(6,3)*t_(5,4)*u_(4,3,2)+17*v_(7,1,1)*s_(6,3)*t_(4,4,1)*u_(4,4,1)+30*v_(7,1,1)*s_(5,2,2)*t_(4,4,1)*u_(3,3,3)+9*v_(7,1,1)*s_(6,3)*t_(6,3)*u_(4,3,2)+36*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)*u_(4,3,2)+25*v_(7,1,1)*s_(5,4)*t_(5,2,2)*u_(4,4,1)+7*v_(7,1,1)*s_(6,3)*t_(5,4)*u_(5,3,1)+17*v_(7,1,1)*s_(6,2,1)*t_(5,4)*u_(4,4,1)+32*v_(7,1,1)*s_(7,1,1)*t_(4,4,1)*u_(4,3,2)+41*v_(7,1,1)*s_(6,2,1)*t_(5,2,2)*u_(3,3,3)+29*v_(7,1,1)*s_(7,1,1)*t_(5,3,1)*u_(4,4,1)+35*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)+8*v_(7,1,1)*s_(6,3)*t_(6,3)*u_(6,2,1)+39*v_(7,1,1)*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)+36*v_(7,1,1)*s_(5,3,1)*t_(4,4,1)*u_(3,3,3)+40*v_(7,1,1)*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)+23*v_(7,1,1)*s_(6,3)*t_(6,2,1)*u_(4,4,1)+31*v_(7,1,1)*s_(6,3)*t_(5,2,2)*u_(4,4,1)+34*v_(7,1,1)*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)+39*v_(7,1,1)*s_(5,4)*t_(4,4,1)*u_(4,3,2)+49*v_(7,1,1)*s_(7,1,1)*t_(5,2,2)*u_(4,3,2)+10*v_(7,1,1)*s_(6,3)*t_(6,3)*u_(5,3,1)+51*v_(7,1,1)*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)+35*v_(7,1,1)*s_(5,4)*t_(5,2,2)*u_(5,2,2)+29*v_(7,1,1)*s_(5,4)*t_(5,3,1)*u_(4,4,1)+46*v_(7,1,1)*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)+28*v_(7,1,1)*s_(6,2,1)*t_(5,4)*u_(5,2,2)+49*v_(7,1,1)*s_(6,2,1)*t_(5,3,1)*u_(3,3,3)+29*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)*u_(5,4)+47*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)+53*v_(7,1,1)*s_(5,3,1)*t_(5,2,2)*u_(3,3,3)+48*v_(7,1,1)*s_(6,3)*t_(4,4,1)*u_(4,3,2)+41*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)+61*v_(7,1,1)*s_(6,2,1)*t_(4,3,2)*u_(3,3,3)+53*v_(7,1,1)*s_(6,3)*t_(5,2,2)*u_(5,2,2)+36*v_(7,1,1)*s_(6,3)*t_(5,3,1)*u_(4,4,1)+58*v_(7,1,1)*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)+39*v_(7,1,1)*s_(6,3)*t_(6,2,1)*u_(5,2,2)+32*v_(7,1,1)*s_(6,2,1)*t_(5,4)*u_(4,3,2)+58*v_(7,1,1)*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)+62*v_(7,1,1)*s_(7,1,1)*t_(5,3,1)*u_(4,3,2)+52*v_(7,1,1)*s_(5,4)*t_(5,2,2)*u_(4,3,2)+50*v_(7,1,1)*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)+47*v_(7,1,1)*s_(6,3)*t_(6,2,1)*u_(4,3,2)+49*v_(7,1,1)*s_(5,4)*t_(5,3,1)*u_(5,2,2)+75*v_(7,1,1)*s_(7,1,1)*t_(4,3,2)*u_(4,3,2)+67*v_(7,1,1)*s_(6,3)*t_(5,2,2)*u_(4,3,2)+38*v_(7,1,1)*s_(6,3)*t_(6,2,1)*u_(6,2,1)+37*v_(7,1,1)*s_(6,2,1)*t_(5,4)*u_(5,3,1)+74*v_(7,1,1)*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)+81*v_(7,1,1)*s_(5,3,1)*t_(4,3,2)*u_(3,3,3)+76*v_(7,1,1)*s_(5,3,1)*t_(5,3,1)*u_(3,3,3)+74*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)+68*v_(7,1,1)*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)+77*v_(7,1,1)*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)+62*v_(7,1,1)*s_(6,3)*t_(5,3,1)*u_(5,2,2)+83*v_(7,1,1)*s_(5,4)*t_(4,3,2)*u_(4,3,2)+81*v_(7,1,1)*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)+73*v_(7,1,1)*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)+65*v_(7,1,1)*s_(5,4)*t_(5,3,1)*u_(4,3,2)+50*v_(7,1,1)*s_(6,3)*t_(6,2,1)*u_(5,3,1)+82*v_(7,1,1)*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)+53*v_(7,1,1)*s_(5,4)*t_(5,3,1)*u_(5,3,1)+106*v_(7,1,1)*s_(6,3)*t_(4,3,2)*u_(4,3,2)+83*v_(7,1,1)*s_(6,3)*t_(5,3,1)*u_(4,3,2)+106*v_(7,1,1)*s_(6,2,1)*t_(4,4,1)*u_(4,3,2)+72*v_(7,1,1)*s_(6,3)*t_(5,3,1)*u_(5,3,1)+121*v_(7,1,1)*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)+114*v_(7,1,1)*s_(5,2,2)*t_(4,4,1)*u_(4,3,2)+112*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)+125*v_(7,1,1)*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)+103*v_(7,1,1)*s_(6,2,1)*t_(5,3,1)*u_(4,4,1)+118*v_(7,1,1)*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)+145*v_(6,2,1)*s_(6,2,1)*t_(5,2,2)*u_(3,3,3)+142*v_(6,2,1)*s_(5,3,1)*t_(4,4,1)*u_(3,3,3)+153*v_(6,2,1)*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)+161*v_(6,2,1)*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)+137*v_(6,2,1)*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)+128*v_(6,2,1)*s_(5,4)*t_(4,4,1)*u_(4,3,2)+106*v_(6,2,1)*s_(6,2,1)*t_(5,4)*u_(5,2,2)+103*v_(6,2,1)*s_(5,4)*t_(5,3,1)*u_(4,4,1)+89*v_(6,2,1)*s_(6,2,1)*t_(6,2,1)*u_(5,4)+139*v_(6,2,1)*s_(5,4)*t_(5,2,2)*u_(5,2,2)+181*v_(6,2,1)*s_(6,2,1)*t_(5,3,1)*u_(3,3,3)+205*v_(6,2,1)*s_(6,2,1)*t_(4,3,2)*u_(3,3,3)+214*v_(6,2,1)*s_(5,3,1)*t_(5,2,2)*u_(3,3,3)+142*v_(6,2,1)*s_(6,2,1)*t_(5,4)*u_(4,3,2)+223*v_(6,2,1)*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)+182*v_(6,2,1)*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)+198*v_(6,2,1)*s_(5,4)*t_(5,2,2)*u_(4,3,2)+213*v_(6,2,1)*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)+128*v_(6,2,1)*s_(6,2,1)*t_(5,4)*u_(5,3,1)+171*v_(6,2,1)*s_(5,4)*t_(5,3,1)*u_(5,2,2)+248*v_(6,2,1)*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)+275*v_(6,2,1)*s_(5,3,1)*t_(5,3,1)*u_(3,3,3)+300*v_(6,2,1)*s_(5,3,1)*t_(4,3,2)*u_(3,3,3)+301*v_(6,2,1)*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)+280*v_(6,2,1)*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)+290*v_(6,2,1)*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)+294*v_(6,2,1)*s_(5,4)*t_(4,3,2)*u_(4,3,2)+269*v_(6,2,1)*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)+237*v_(6,2,1)*s_(5,4)*t_(5,3,1)*u_(4,3,2)+315*v_(6,2,1)*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)+198*v_(6,2,1)*s_(5,4)*t_(5,3,1)*u_(5,3,1)+379*v_(6,2,1)*s_(6,2,1)*t_(4,4,1)*u_(4,3,2)+384*v_(6,2,1)*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)+359*v_(6,2,1)*s_(6,2,1)*t_(5,3,1)*u_(4,4,1)+432*v_(6,2,1)*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)+436*v_(6,2,1)*s_(5,2,2)*t_(4,4,1)*u_(4,3,2)+415*v_(6,2,1)*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)+483*v_(6,2,1)*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)+500*v_(6,2,1)*s_(6,2,1)*t_(6,2,1)*u_(4,3,2)+557*v_(6,2,1)*s_(6,2,1)*t_(5,3,1)*u_(5,2,2)+14*v_(6,2,1)*s_(3,3,3)*t_(3,3,3)*u_(3,3,3)+8*v_(6,2,1)*s_(5,4)*t_(5,4)*u_(3,3,3)+24*v_(6,2,1)*s_(5,4)*t_(3,3,3)*u_(3,3,3)+38*v_(6,2,1)*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)+34*v_(6,2,1)*s_(5,4)*t_(4,4,1)*u_(3,3,3)+9*v_(6,2,1)*s_(5,4)*t_(5,4)*u_(4,4,1)+33*v_(6,2,1)*s_(6,2,1)*t_(5,4)*u_(3,3,3)+54*v_(6,2,1)*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)+56*v_(6,2,1)*s_(6,2,1)*t_(3,3,3)*u_(3,3,3)+51*v_(6,2,1)*s_(5,4)*t_(5,2,2)*u_(3,3,3)+25*v_(6,2,1)*s_(5,4)*t_(5,4)*u_(5,2,2)+17*v_(6,2,1)*s_(6,2,1)*t_(5,4)*u_(5,4)+76*v_(6,2,1)*s_(5,3,1)*t_(3,3,3)*u_(3,3,3)+60*v_(6,2,1)*s_(5,4)*t_(5,3,1)*u_(3,3,3)+71*v_(6,2,1)*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)+76*v_(6,2,1)*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)+77*v_(6,2,1)*s_(5,4)*t_(4,3,2)*u_(3,3,3)+54*v_(6,2,1)*s_(5,4)*t_(4,4,1)*u_(4,4,1)+33*v_(6,2,1)*s_(5,4)*t_(5,4)*u_(4,3,2)+20*v_(6,2,1)*s_(5,4)*t_(5,4)*u_(5,3,1)+94*v_(6,2,1)*s_(6,2,1)*t_(4,4,1)*u_(3,3,3)+107*v_(6,2,1)*s_(5,2,2)*t_(4,4,1)*u_(3,3,3)+116*v_(6,2,1)*s_(6,2,1)*t_(6,2,1)*u_(3,3,3)+65*v_(6,2,1)*s_(6,2,1)*t_(5,4)*u_(4,4,1)+93*v_(6,2,1)*s_(5,4)*t_(5,2,2)*u_(4,4,1)+171*v_(5,3,1)*s_(5,2,2)*t_(4,4,1)*u_(3,3,3)+219*v_(5,3,1)*s_(5,3,1)*t_(4,4,1)*u_(3,3,3)+241*v_(5,3,1)*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)+207*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)+258*v_(5,3,1)*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)+322*v_(5,3,1)*s_(5,3,1)*t_(5,2,2)*u_(3,3,3)+349*v_(5,3,1)*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)+324*v_(5,3,1)*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)+428*v_(5,3,1)*s_(5,3,1)*t_(5,3,1)*u_(3,3,3)+463*v_(5,3,1)*s_(5,3,1)*t_(4,3,2)*u_(3,3,3)+489*v_(5,3,1)*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)+453*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)+411*v_(5,3,1)*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)+478*v_(5,3,1)*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)+33*v_(5,3,1)*s_(3,3,3)*t_(3,3,3)*u_(3,3,3)+60*v_(5,3,1)*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)+83*v_(5,3,1)*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)+122*v_(5,3,1)*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)+122*v_(5,3,1)*s_(5,3,1)*t_(3,3,3)*u_(3,3,3)+117*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)+260*v_(4,4,1)*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)+237*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)+18*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)*u_(3,3,3)+37*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)+64*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)+61*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)+126*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)+175*v_(5,2,2)*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)+180*v_(5,2,2)*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)+171*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)+259*v_(5,2,2)*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)+253*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)+370*v_(5,2,2)*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)+347*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)+373*v_(5,2,2)*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)+23*v_(5,2,2)*s_(3,3,3)*t_(3,3,3)*u_(3,3,3)+51*v_(5,2,2)*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)+75*v_(5,2,2)*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)+92*v_(5,2,2)*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)+86*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)+127*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)*u_(3,3,3)+30*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)*u_(3,3,3)+138*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)+u_(9)*v_(9)*s_(5,3,1)*t_(5,3,1)+u_(9)*v_(9)*s_(6,2,1)*t_(6,2,1)+u_(9)*v_(9)*s_(7,1,1)*t_(7,1,1)+u_(9)*v_(9)*s_(3,3,3)*t_(3,3,3)+u_(9)*v_(9)*s_(4,3,2)*t_(4,3,2)+u_(9)*v_(9)*s_(4,4,1)*t_(4,4,1)+u_(9)*v_(9)*s_(5,2,2)*t_(5,2,2)+u_(8,1)*v_(8,1)*s_(4,4,1)*t_(3,3,3)+u_(8,1)*v_(8,1)*s_(5,2,2)*t_(3,3,3)+u_(8,1)*v_(8,1)*s_(5,3,1)*t_(3,3,3)+u_(8,1)*v_(8,1)*s_(6,2,1)*t_(4,4,1)+u_(8,1)*v_(8,1)*s_(7,1,1)*t_(5,2,2)+u_(8,1)*v_(8,1)*s_(7,1,1)*t_(5,3,1)+2*u_(9)*v_(8,1)*s_(4,3,2)*t_(4,3,2)+2*u_(9)*v_(8,1)*s_(5,3,1)*t_(5,3,1)+2*u_(9)*v_(8,1)*s_(6,2,1)*t_(6,2,1)+2*u_(8,1)*v_(8,1)*s_(3,3,3)*t_(3,3,3)+2*u_(8,1)*v_(8,1)*s_(5,2,2)*t_(4,4,1)+2*u_(8,1)*v_(8,1)*s_(6,2,1)*t_(4,3,2)+3*u_(8,1)*v_(8,1)*s_(4,3,2)*t_(3,3,3)+5*u_(8,1)*v_(8,1)*s_(4,4,1)*t_(4,3,2)+3*u_(8,1)*v_(8,1)*s_(4,4,1)*t_(4,4,1)+5*u_(8,1)*v_(8,1)*s_(5,2,2)*t_(4,3,2)+5*u_(8,1)*v_(8,1)*s_(6,2,1)*t_(5,2,2)+3*u_(8,1)*v_(8,1)*s_(7,1,1)*t_(6,2,1)+2*u_(8,1)*v_(8,1)*s_(7,1,1)*t_(7,1,1)+6*u_(8,1)*v_(8,1)*s_(5,2,2)*t_(5,2,2)+4*u_(8,1)*v_(8,1)*s_(5,3,1)*t_(4,4,1)+6*u_(8,1)*v_(8,1)*s_(5,3,1)*t_(5,2,2)+7*u_(8,1)*v_(8,1)*s_(5,3,1)*t_(4,3,2)+5*u_(8,1)*v_(8,1)*s_(6,2,1)*t_(5,3,1)+11*u_(8,1)*v_(8,1)*s_(4,3,2)*t_(4,3,2)+7*u_(8,1)*v_(8,1)*s_(6,2,1)*t_(6,2,1)+8*u_(8,1)*v_(8,1)*s_(5,3,1)*t_(5,3,1)+u_(9)*v_(8,1)*s_(4,3,2)*t_(3,3,3)+u_(9)*v_(8,1)*s_(4,4,1)*t_(4,3,2)+u_(9)*v_(8,1)*s_(4,4,1)*t_(4,4,1)+u_(9)*v_(8,1)*s_(5,2,2)*t_(4,3,2)+u_(9)*v_(8,1)*s_(5,2,2)*t_(5,2,2)+u_(9)*v_(8,1)*s_(5,3,1)*t_(4,3,2)+u_(9)*v_(8,1)*s_(5,3,1)*t_(4,4,1)+u_(9)*v_(8,1)*s_(5,3,1)*t_(5,2,2)+u_(9)*v_(8,1)*s_(6,2,1)*t_(5,2,2)+u_(9)*v_(8,1)*s_(6,2,1)*t_(5,3,1)+u_(9)*v_(8,1)*s_(7,1,1)*t_(6,2,1)+u_(9)*v_(8,1)*s_(7,1,1)*t_(7,1,1)+u_(7,2)*v_(7,2)*s_(7,1,1)*t_(3,3,3)+u_(8,1)*v_(7,2)*s_(6,2,1)*t_(3,3,3)+u_(8,1)*v_(7,2)*s_(7,1,1)*t_(4,3,2)+u_(8,1)*v_(7,2)*s_(7,1,1)*t_(4,4,1)+2*u_(9)*v_(7,2)*s_(4,4,1)*t_(4,3,2)+2*u_(9)*v_(7,2)*s_(4,4,1)*t_(4,4,1)+2*u_(9)*v_(7,2)*s_(5,2,2)*t_(4,3,2)+u_(9)*v_(7,2)*s_(5,3,1)*t_(4,4,1)+2*u_(9)*v_(7,2)*s_(5,3,1)*t_(5,2,2)+2*u_(9)*v_(7,2)*s_(6,2,1)*t_(5,2,2)+u_(9)*v_(7,2)*s_(7,1,1)*t_(6,2,1)+u_(9)*v_(7,2)*s_(7,1,1)*t_(7,1,1)+2*u_(8,1)*v_(7,2)*s_(3,3,3)*t_(3,3,3)+3*u_(9)*v_(7,2)*s_(5,2,2)*t_(5,2,2)+3*u_(9)*v_(7,2)*s_(5,3,1)*t_(4,3,2)+2*u_(9)*v_(7,2)*s_(6,2,1)*t_(5,3,1)+3*u_(8,1)*v_(7,2)*s_(4,4,1)*t_(3,3,3)+3*u_(8,1)*v_(7,2)*s_(5,2,2)*t_(3,3,3)+4*u_(9)*v_(7,2)*s_(4,3,2)*t_(4,3,2)+3*u_(9)*v_(7,2)*s_(6,2,1)*t_(6,2,1)+4*u_(8,1)*v_(7,2)*s_(5,3,1)*t_(3,3,3)+2*u_(8,1)*v_(7,2)*s_(7,1,1)*t_(5,2,2)+4*u_(9)*v_(7,2)*s_(5,3,1)*t_(5,3,1)+4*u_(7,2)*v_(7,2)*s_(6,2,1)*t_(3,3,3)+2*u_(7,2)*v_(7,2)*s_(7,1,1)*t_(4,4,1)+3*u_(8,1)*v_(7,2)*s_(7,1,1)*t_(5,3,1)+7*u_(7,2)*v_(7,2)*s_(3,3,3)*t_(3,3,3)+7*u_(8,1)*v_(7,2)*s_(4,3,2)*t_(3,3,3)+4*u_(8,1)*v_(7,2)*s_(6,2,1)*t_(4,4,1)+2*u_(8,1)*v_(7,2)*s_(7,1,1)*t_(7,1,1)+6*u_(7,2)*v_(7,2)*s_(4,4,1)*t_(3,3,3)+4*u_(7,2)*v_(7,2)*s_(7,1,1)*t_(4,3,2)+6*u_(8,1)*v_(7,2)*s_(5,2,2)*t_(4,4,1)+9*u_(7,2)*v_(7,2)*s_(5,2,2)*t_(3,3,3)+5*u_(8,1)*v_(7,2)*s_(4,4,1)*t_(4,4,1)+8*u_(8,1)*v_(7,2)*s_(6,2,1)*t_(4,3,2)+4*u_(7,2)*v_(7,2)*s_(7,1,1)*t_(5,2,2)+4*u_(8,1)*v_(7,2)*s_(7,1,1)*t_(6,2,1)+11*u_(8,1)*v_(7,2)*s_(4,4,1)*t_(4,3,2)+13*u_(8,1)*v_(7,2)*s_(5,2,2)*t_(5,2,2)+u_(9)*v_(7,2)*s_(3,3,3)*t_(3,3,3)+u_(9)*v_(7,2)*s_(4,3,2)*t_(3,3,3)+3*u_(7,2)*v_(7,2)*s_(7,1,1)*t_(7,1,1)+u_(9)*v_(7,2)*s_(5,2,2)*t_(4,4,1)+10*u_(8,1)*v_(7,2)*s_(6,2,1)*t_(5,2,2)+u_(9)*v_(7,2)*s_(5,3,1)*t_(3,3,3)+13*u_(7,2)*v_(7,2)*s_(5,3,1)*t_(3,3,3)+15*u_(8,1)*v_(7,2)*s_(5,2,2)*t_(4,3,2)+8*u_(8,1)*v_(7,2)*s_(5,3,1)*t_(4,4,1)+u_(9)*v_(7,2)*s_(6,2,1)*t_(4,3,2)+u_(9)*v_(7,2)*s_(6,2,1)*t_(4,4,1)+18*u_(7,2)*v_(7,2)*s_(4,3,2)*t_(3,3,3)+14*u_(8,1)*v_(7,2)*s_(5,3,1)*t_(5,2,2)+u_(9)*v_(7,2)*s_(7,1,1)*t_(5,3,1)+7*u_(7,2)*v_(7,2)*s_(7,1,1)*t_(5,3,1)+11*u_(8,1)*v_(7,2)*s_(6,2,1)*t_(5,3,1)+18*u_(8,1)*v_(7,2)*s_(5,3,1)*t_(4,3,2)+12*u_(7,2)*v_(7,2)*s_(4,4,1)*t_(4,4,1)+11*u_(8,1)*v_(7,2)*s_(6,2,1)*t_(6,2,1)+11*u_(7,2)*v_(7,2)*s_(6,2,1)*t_(4,4,1)+6*u_(7,2)*v_(7,2)*s_(7,1,1)*t_(6,2,1)+25*u_(8,1)*v_(7,2)*s_(4,3,2)*t_(4,3,2)+17*u_(7,2)*v_(7,2)*s_(5,2,2)*t_(4,4,1)+16*u_(8,1)*v_(7,2)*s_(5,3,1)*t_(5,3,1)+26*u_(7,2)*v_(7,2)*s_(4,4,1)*t_(4,3,2)+23*u_(7,2)*v_(7,2)*s_(6,2,1)*t_(4,3,2)+16*u_(7,2)*v_(7,2)*s_(5,3,1)*t_(4,4,1)+22*u_(7,2)*v_(7,2)*s_(6,2,1)*t_(5,2,2)+33*u_(7,2)*v_(7,2)*s_(5,2,2)*t_(5,2,2)+41*u_(7,2)*v_(7,2)*s_(5,2,2)*t_(4,3,2)+32*u_(7,2)*v_(7,2)*s_(5,3,1)*t_(5,2,2)+20*u_(7,2)*v_(7,2)*s_(6,2,1)*t_(6,2,1)+23*u_(7,2)*v_(7,2)*s_(6,2,1)*t_(5,3,1)+45*u_(7,2)*v_(7,2)*s_(5,3,1)*t_(4,3,2)+66*u_(7,2)*v_(7,2)*s_(4,3,2)*t_(4,3,2)+37*u_(7,2)*v_(7,2)*s_(5,3,1)*t_(5,3,1)+59*u_(6,3)*v_(6,3)*s_(5,3,1)*t_(5,2,2)+38*u_(6,3)*v_(6,3)*s_(6,2,1)*t_(5,3,1)+132*u_(6,3)*v_(6,3)*s_(4,3,2)*t_(4,3,2)+85*u_(6,3)*v_(6,3)*s_(5,3,1)*t_(4,3,2)+58*u_(6,3)*v_(6,3)*s_(5,3,1)*t_(5,3,1)+u_(9)*v_(6,3)*s_(5,4)*t_(4,3,2)+u_(9)*v_(6,3)*s_(6,3)*t_(5,2,2)+2*u_(9)*v_(6,3)*s_(4,4,1)*t_(4,3,2)+2*u_(9)*v_(6,3)*s_(4,4,1)*t_(4,4,1)+u_(9)*v_(6,3)*s_(5,2,2)*t_(4,4,1)+u_(9)*v_(6,3)*s_(6,2,1)*t_(4,4,1)+2*u_(8,1)*v_(6,3)*s_(3,3,3)*t_(3,3,3)+3*u_(9)*v_(6,3)*s_(5,2,2)*t_(4,3,2)+3*u_(9)*v_(6,3)*s_(5,2,2)*t_(5,2,2)+2*u_(9)*v_(6,3)*s_(5,3,1)*t_(4,4,1)+2*u_(9)*v_(6,3)*s_(6,2,1)*t_(4,3,2)+2*u_(9)*v_(6,3)*s_(6,2,1)*t_(5,2,2)+u_(8,1)*v_(6,3)*s_(5,4)*t_(3,3,3)+3*u_(9)*v_(6,3)*s_(5,3,1)*t_(5,2,2)+4*u_(8,1)*v_(6,3)*s_(4,4,1)*t_(3,3,3)+2*u_(8,1)*v_(6,3)*s_(6,2,1)*t_(3,3,3)+5*u_(9)*v_(6,3)*s_(4,3,2)*t_(4,3,2)+4*u_(9)*v_(6,3)*s_(5,3,1)*t_(4,3,2)+3*u_(9)*v_(6,3)*s_(6,2,1)*t_(5,3,1)+3*u_(9)*v_(6,3)*s_(6,2,1)*t_(6,2,1)+5*u_(8,1)*v_(6,3)*s_(5,2,2)*t_(3,3,3)+u_(9)*v_(6,3)*s_(3,3,3)*t_(3,3,3)+u_(9)*v_(6,3)*s_(4,3,2)*t_(3,3,3)+u_(9)*v_(6,3)*s_(4,4,1)*t_(3,3,3)+4*u_(9)*v_(6,3)*s_(5,3,1)*t_(5,3,1)+u_(9)*v_(6,3)*s_(5,2,2)*t_(3,3,3)+u_(9)*v_(6,3)*s_(5,3,1)*t_(3,3,3)+u_(7,2)*v_(6,3)*s_(5,4)*t_(3,3,3)+7*u_(7,2)*v_(6,3)*s_(3,3,3)*t_(3,3,3)+2*u_(7,1,1)*v_(6,3)*s_(5,4)*t_(3,3,3)+2*u_(7,1,1)*v_(6,3)*s_(6,3)*t_(3,3,3)+6*u_(8,1)*v_(6,3)*s_(5,3,1)*t_(3,3,3)+8*u_(7,1,1)*v_(6,3)*s_(3,3,3)*t_(3,3,3)+u_(8,1)*v_(6,3)*s_(5,4)*t_(5,2,2)+9*u_(8,1)*v_(6,3)*s_(4,3,2)*t_(3,3,3)+u_(6,3)*v_(6,3)*s_(5,4)*t_(3,3,3)+2*u_(8,1)*v_(6,3)*s_(5,4)*t_(4,3,2)+u_(8,1)*v_(6,3)*s_(6,3)*t_(5,2,2)+7*u_(8,1)*v_(6,3)*s_(4,4,1)*t_(4,4,1)+u_(8,1)*v_(6,3)*s_(6,3)*t_(4,3,2)+8*u_(8,1)*v_(6,3)*s_(5,2,2)*t_(4,4,1)+10*u_(7,2)*v_(6,3)*s_(4,4,1)*t_(3,3,3)+7*u_(7,2)*v_(6,3)*s_(6,2,1)*t_(3,3,3)+10*u_(7,1,1)*v_(6,3)*s_(6,2,1)*t_(3,3,3)+11*u_(6,3)*v_(6,3)*s_(3,3,3)*t_(3,3,3)+6*u_(8,1)*v_(6,3)*s_(6,2,1)*t_(4,4,1)+15*u_(7,1,1)*v_(6,3)*s_(4,4,1)*t_(3,3,3)+15*u_(7,2)*v_(6,3)*s_(5,2,2)*t_(3,3,3)+15*u_(8,1)*v_(6,3)*s_(4,4,1)*t_(4,3,2)+3*u_(7,1,1)*v_(6,3)*s_(5,4)*t_(4,4,1)+16*u_(7,1,1)*v_(6,3)*s_(5,2,2)*t_(3,3,3)+17*u_(8,1)*v_(6,3)*s_(5,2,2)*t_(5,2,2)+10*u_(8,1)*v_(6,3)*s_(5,3,1)*t_(4,4,1)+12*u_(8,1)*v_(6,3)*s_(6,2,1)*t_(4,3,2)+12*u_(8,1)*v_(6,3)*s_(6,2,1)*t_(5,2,2)+16*u_(6,3)*v_(6,3)*s_(4,4,1)*t_(3,3,3)+6*u_(7,1,1)*v_(6,3)*s_(6,3)*t_(4,4,1)+17*u_(7,2)*v_(6,3)*s_(5,3,1)*t_(3,3,3)+21*u_(8,1)*v_(6,3)*s_(5,2,2)*t_(4,3,2)+11*u_(6,3)*v_(6,3)*s_(6,2,1)*t_(3,3,3)+u_(7,2)*v_(6,3)*s_(5,4)*t_(5,2,2)+7*u_(7,1,1)*v_(6,3)*s_(5,4)*t_(5,2,2)+20*u_(7,1,1)*v_(6,3)*s_(5,3,1)*t_(3,3,3)+25*u_(7,2)*v_(6,3)*s_(4,3,2)*t_(3,3,3)+28*u_(7,1,1)*v_(6,3)*s_(4,3,2)*t_(3,3,3)+19*u_(8,1)*v_(6,3)*s_(5,3,1)*t_(5,2,2)+12*u_(8,1)*v_(6,3)*s_(6,2,1)*t_(6,2,1)+6*u_(7,1,1)*v_(6,3)*s_(6,2,1)*t_(5,4)+6*u_(7,1,1)*v_(6,3)*s_(6,3)*t_(5,2,2)+25*u_(6,3)*v_(6,3)*s_(5,2,2)*t_(3,3,3)+2*u_(7,2)*v_(6,3)*s_(5,4)*t_(4,3,2)+u_(7,2)*v_(6,3)*s_(6,3)*t_(5,2,2)+13*u_(7,2)*v_(6,3)*s_(4,4,1)*t_(4,4,1)+8*u_(7,1,1)*v_(6,3)*s_(5,4)*t_(4,3,2)+17*u_(7,1,1)*v_(6,3)*s_(4,4,1)*t_(4,4,1)+14*u_(8,1)*v_(6,3)*s_(6,2,1)*t_(5,3,1)+33*u_(8,1)*v_(6,3)*s_(4,3,2)*t_(4,3,2)+25*u_(8,1)*v_(6,3)*s_(5,3,1)*t_(4,3,2)+9*u_(7,1,1)*v_(6,3)*s_(6,3)*t_(4,3,2)+u_(7,2)*v_(6,3)*s_(6,3)*t_(4,3,2)+7*u_(7,1,1)*v_(6,3)*s_(5,4)*t_(5,3,1)+8*u_(7,1,1)*v_(6,3)*s_(6,3)*t_(6,2,1)+24*u_(6,3)*v_(6,3)*s_(5,3,1)*t_(3,3,3)+22*u_(7,2)*v_(6,3)*s_(5,2,2)*t_(4,4,1)+20*u_(8,1)*v_(6,3)*s_(5,3,1)*t_(5,3,1)+23*u_(7,1,1)*v_(6,3)*s_(6,2,1)*t_(4,4,1)+14*u_(7,2)*v_(6,3)*s_(6,2,1)*t_(4,4,1)+31*u_(7,1,1)*v_(6,3)*s_(5,2,2)*t_(4,4,1)+34*u_(6,3)*v_(6,3)*s_(4,3,2)*t_(3,3,3)+10*u_(7,1,1)*v_(6,3)*s_(6,3)*t_(5,3,1)+3*u_(6,3)*v_(6,3)*s_(6,3)*t_(5,2,2)+3*u_(6,3)*v_(6,3)*s_(5,4)*t_(4,3,2)+20*u_(6,3)*v_(6,3)*s_(4,4,1)*t_(4,4,1)+36*u_(7,2)*v_(6,3)*s_(4,4,1)*t_(4,3,2)+48*u_(7,1,1)*v_(6,3)*s_(4,4,1)*t_(4,3,2)+42*u_(7,2)*v_(6,3)*s_(5,2,2)*t_(5,2,2)+23*u_(7,2)*v_(6,3)*s_(5,3,1)*t_(4,4,1)+53*u_(7,1,1)*v_(6,3)*s_(5,2,2)*t_(5,2,2)+36*u_(7,1,1)*v_(6,3)*s_(5,3,1)*t_(4,4,1)+27*u_(7,2)*v_(6,3)*s_(6,2,1)*t_(5,2,2)+39*u_(7,1,1)*v_(6,3)*s_(6,2,1)*t_(5,2,2)+32*u_(7,2)*v_(6,3)*s_(6,2,1)*t_(4,3,2)+47*u_(7,1,1)*v_(6,3)*s_(6,2,1)*t_(4,3,2)+28*u_(6,3)*v_(6,3)*s_(5,2,2)*t_(4,4,1)+18*u_(6,3)*v_(6,3)*s_(6,2,1)*t_(4,4,1)+58*u_(7,2)*v_(6,3)*s_(5,2,2)*t_(4,3,2)+67*u_(7,1,1)*v_(6,3)*s_(5,2,2)*t_(4,3,2)+38*u_(7,1,1)*v_(6,3)*s_(6,2,1)*t_(6,2,1)+23*u_(7,2)*v_(6,3)*s_(6,2,1)*t_(6,2,1)+44*u_(7,2)*v_(6,3)*s_(5,3,1)*t_(5,2,2)+62*u_(7,1,1)*v_(6,3)*s_(5,3,1)*t_(5,2,2)+49*u_(6,3)*v_(6,3)*s_(4,4,1)*t_(4,3,2)+50*u_(7,1,1)*v_(6,3)*s_(6,2,1)*t_(5,3,1)+30*u_(7,2)*v_(6,3)*s_(6,2,1)*t_(5,3,1)+34*u_(6,3)*v_(6,3)*s_(6,2,1)*t_(5,2,2)+30*u_(6,3)*v_(6,3)*s_(5,3,1)*t_(4,4,1)+63*u_(6,3)*v_(6,3)*s_(5,2,2)*t_(5,2,2)+91*u_(7,2)*v_(6,3)*s_(4,3,2)*t_(4,3,2)+62*u_(7,2)*v_(6,3)*s_(5,3,1)*t_(4,3,2)+106*u_(7,1,1)*v_(6,3)*s_(4,3,2)*t_(4,3,2)+83*u_(7,1,1)*v_(6,3)*s_(5,3,1)*t_(4,3,2)+28*u_(6,3)*v_(6,3)*s_(6,2,1)*t_(6,2,1)+46*u_(6,3)*v_(6,3)*s_(6,2,1)*t_(4,3,2)+45*u_(7,2)*v_(6,3)*s_(5,3,1)*t_(5,3,1)+72*u_(7,1,1)*v_(6,3)*s_(5,3,1)*t_(5,3,1)+86*u_(6,3)*v_(6,3)*s_(5,2,2)*t_(4,3,2)+33*u_(5,4)*v_(5,4)*s_(5,3,1)*t_(5,3,1)+99*u_(6,3)*v_(5,4)*s_(4,3,2)*t_(4,3,2)+64*u_(6,3)*v_(5,4)*s_(5,3,1)*t_(4,3,2)+128*u_(6,2,1)*v_(5,4)*s_(4,4,1)*t_(4,3,2)+41*u_(6,3)*v_(5,4)*s_(5,3,1)*t_(5,3,1)+103*u_(6,2,1)*v_(5,4)*s_(5,3,1)*t_(4,4,1)+139*u_(6,2,1)*v_(5,4)*s_(5,2,2)*t_(5,2,2)+198*u_(6,2,1)*v_(5,4)*s_(5,2,2)*t_(4,3,2)+171*u_(6,2,1)*v_(5,4)*s_(5,3,1)*t_(5,2,2)+294*u_(6,2,1)*v_(5,4)*s_(4,3,2)*t_(4,3,2)+237*u_(6,2,1)*v_(5,4)*s_(5,3,1)*t_(4,3,2)+198*u_(6,2,1)*v_(5,4)*s_(5,3,1)*t_(5,3,1)+2*u_(9)*v_(5,4)*s_(4,4,1)*t_(4,3,2)+u_(9)*v_(5,4)*s_(5,3,1)*t_(4,4,1)+u_(9)*v_(5,4)*s_(5,4)*t_(3,3,3)+u_(9)*v_(5,4)*s_(5,4)*t_(4,3,2)+u_(9)*v_(5,4)*s_(5,4)*t_(5,2,2)+2*u_(8,1)*v_(5,4)*s_(5,4)*t_(3,3,3)+2*u_(8,1)*v_(5,4)*s_(3,3,3)*t_(3,3,3)+u_(9)*v_(5,4)*s_(4,3,2)*t_(3,3,3)+3*u_(9)*v_(5,4)*s_(4,3,2)*t_(4,3,2)+2*u_(9)*v_(5,4)*s_(5,2,2)*t_(4,3,2)+2*u_(9)*v_(5,4)*s_(5,2,2)*t_(5,2,2)+u_(9)*v_(5,4)*s_(4,4,1)*t_(4,4,1)+2*u_(9)*v_(5,4)*s_(5,3,1)*t_(5,2,2)+u_(9)*v_(5,4)*s_(5,2,2)*t_(4,4,1)+u_(9)*v_(5,4)*s_(5,3,1)*t_(3,3,3)+3*u_(9)*v_(5,4)*s_(5,3,1)*t_(4,3,2)+4*u_(8,1)*v_(5,4)*s_(4,4,1)*t_(3,3,3)+4*u_(7,1,1)*v_(5,4)*s_(3,3,3)*t_(3,3,3)+3*u_(9)*v_(5,4)*s_(5,3,1)*t_(5,3,1)+3*u_(8,1)*v_(5,4)*s_(5,2,2)*t_(3,3,3)+3*u_(7,2)*v_(5,4)*s_(5,4)*t_(3,3,3)+6*u_(7,2)*v_(5,4)*s_(3,3,3)*t_(3,3,3)+2*u_(8,1)*v_(5,4)*s_(5,4)*t_(5,2,2)+6*u_(8,1)*v_(5,4)*s_(4,3,2)*t_(3,3,3)+5*u_(8,1)*v_(5,4)*s_(5,3,1)*t_(3,3,3)+4*u_(7,1,1)*v_(5,4)*s_(5,4)*t_(3,3,3)+6*u_(6,3)*v_(5,4)*s_(3,3,3)*t_(3,3,3)+4*u_(8,1)*v_(5,4)*s_(4,4,1)*t_(4,4,1)+5*u_(8,1)*v_(5,4)*s_(5,4)*t_(4,3,2)+2*u_(6,3)*v_(5,4)*s_(5,4)*t_(3,3,3)+8*u_(7,2)*v_(5,4)*s_(4,4,1)*t_(3,3,3)+7*u_(8,1)*v_(5,4)*s_(5,2,2)*t_(4,4,1)+10*u_(5,4)*v_(5,4)*s_(3,3,3)*t_(3,3,3)+12*u_(7,1,1)*v_(5,4)*s_(4,4,1)*t_(3,3,3)+12*u_(8,1)*v_(5,4)*s_(4,4,1)*t_(4,3,2)+9*u_(7,2)*v_(5,4)*s_(5,2,2)*t_(3,3,3)+2*u_(7,1,1)*v_(5,4)*s_(5,4)*t_(4,4,1)+7*u_(8,1)*v_(5,4)*s_(5,3,1)*t_(4,4,1)+13*u_(7,1,1)*v_(5,4)*s_(5,2,2)*t_(3,3,3)+10*u_(5,4)*v_(5,4)*s_(4,4,1)*t_(3,3,3)+12*u_(8,1)*v_(5,4)*s_(5,2,2)*t_(5,2,2)+10*u_(6,3)*v_(5,4)*s_(4,4,1)*t_(3,3,3)+14*u_(8,1)*v_(5,4)*s_(5,2,2)*t_(4,3,2)+8*u_(6,2,1)*v_(5,4)*s_(5,4)*t_(3,3,3)+9*u_(7,1,1)*v_(5,4)*s_(5,4)*t_(5,2,2)+2*u_(7,2)*v_(5,4)*s_(5,4)*t_(5,2,2)+18*u_(7,2)*v_(5,4)*s_(4,3,2)*t_(3,3,3)+15*u_(7,1,1)*v_(5,4)*s_(5,3,1)*t_(3,3,3)+14*u_(7,2)*v_(5,4)*s_(5,3,1)*t_(3,3,3)+23*u_(7,1,1)*v_(5,4)*s_(4,3,2)*t_(3,3,3)+14*u_(8,1)*v_(5,4)*s_(5,3,1)*t_(5,2,2)+24*u_(6,2,1)*v_(5,4)*s_(3,3,3)*t_(3,3,3)+13*u_(5,4)*v_(5,4)*s_(5,2,2)*t_(3,3,3)+13*u_(7,1,1)*v_(5,4)*s_(4,4,1)*t_(4,4,1)+10*u_(7,2)*v_(5,4)*s_(4,4,1)*t_(4,4,1)+16*u_(6,3)*v_(5,4)*s_(5,2,2)*t_(3,3,3)+5*u_(7,2)*v_(5,4)*s_(5,4)*t_(4,3,2)+23*u_(8,1)*v_(5,4)*s_(4,3,2)*t_(4,3,2)+12*u_(7,1,1)*v_(5,4)*s_(5,4)*t_(4,3,2)+3*u_(5,4)*v_(5,4)*s_(5,4)*t_(5,2,2)+19*u_(8,1)*v_(5,4)*s_(5,3,1)*t_(4,3,2)+5*u_(7,1,1)*v_(5,4)*s_(5,4)*t_(5,3,1)+15*u_(5,4)*v_(5,4)*s_(5,3,1)*t_(3,3,3)+22*u_(5,4)*v_(5,4)*s_(4,3,2)*t_(3,3,3)+14*u_(8,1)*v_(5,4)*s_(5,3,1)*t_(5,3,1)+u_(6,3)*v_(5,4)*s_(5,4)*t_(5,2,2)+18*u_(7,2)*v_(5,4)*s_(5,2,2)*t_(4,4,1)+25*u_(7,1,1)*v_(5,4)*s_(5,2,2)*t_(4,4,1)+19*u_(6,3)*v_(5,4)*s_(5,3,1)*t_(3,3,3)+3*u_(5,4)*v_(5,4)*s_(5,4)*t_(4,3,2)+29*u_(6,3)*v_(5,4)*s_(4,3,2)*t_(3,3,3)+9*u_(5,4)*v_(5,4)*s_(4,4,1)*t_(4,4,1)+34*u_(6,2,1)*v_(5,4)*s_(4,4,1)*t_(3,3,3)+u_(6,3)*v_(5,4)*s_(5,4)*t_(4,3,2)+11*u_(6,3)*v_(5,4)*s_(4,4,1)*t_(4,4,1)+29*u_(7,2)*v_(5,4)*s_(4,4,1)*t_(4,3,2)+39*u_(7,1,1)*v_(5,4)*s_(4,4,1)*t_(4,3,2)+9*u_(6,2,1)*v_(5,4)*s_(5,4)*t_(4,4,1)+15*u_(7,2)*v_(5,4)*s_(5,3,1)*t_(4,4,1)+35*u_(7,1,1)*v_(5,4)*s_(5,2,2)*t_(5,2,2)+29*u_(7,1,1)*v_(5,4)*s_(5,3,1)*t_(4,4,1)+21*u_(5,4)*v_(5,4)*s_(5,2,2)*t_(4,4,1)+30*u_(7,2)*v_(5,4)*s_(5,2,2)*t_(5,2,2)+51*u_(6,2,1)*v_(5,4)*s_(5,2,2)*t_(3,3,3)+22*u_(6,3)*v_(5,4)*s_(5,2,2)*t_(4,4,1)+40*u_(7,2)*v_(5,4)*s_(5,2,2)*t_(4,3,2)+52*u_(7,1,1)*v_(5,4)*s_(5,2,2)*t_(4,3,2)+27*u_(5,4)*v_(5,4)*s_(4,4,1)*t_(4,3,2)+32*u_(7,2)*v_(5,4)*s_(5,3,1)*t_(5,2,2)+25*u_(6,2,1)*v_(5,4)*s_(5,4)*t_(5,2,2)+15*u_(5,4)*v_(5,4)*s_(5,3,1)*t_(4,4,1)+49*u_(7,1,1)*v_(5,4)*s_(5,3,1)*t_(5,2,2)+39*u_(5,4)*v_(5,4)*s_(5,2,2)*t_(5,2,2)+60*u_(6,2,1)*v_(5,4)*s_(5,3,1)*t_(3,3,3)+37*u_(6,3)*v_(5,4)*s_(4,4,1)*t_(4,3,2)+77*u_(6,2,1)*v_(5,4)*s_(4,3,2)*t_(3,3,3)+46*u_(6,3)*v_(5,4)*s_(5,2,2)*t_(5,2,2)+21*u_(6,3)*v_(5,4)*s_(5,3,1)*t_(4,4,1)+66*u_(7,2)*v_(5,4)*s_(4,3,2)*t_(4,3,2)+54*u_(6,2,1)*v_(5,4)*s_(4,4,1)*t_(4,4,1)+83*u_(7,1,1)*v_(5,4)*s_(4,3,2)*t_(4,3,2)+46*u_(7,2)*v_(5,4)*s_(5,3,1)*t_(4,3,2)+33*u_(6,2,1)*v_(5,4)*s_(5,4)*t_(4,3,2)+65*u_(7,1,1)*v_(5,4)*s_(5,3,1)*t_(4,3,2)+50*u_(5,4)*v_(5,4)*s_(5,2,2)*t_(4,3,2)+20*u_(6,2,1)*v_(5,4)*s_(5,4)*t_(5,3,1)+37*u_(5,4)*v_(5,4)*s_(5,3,1)*t_(5,2,2)+53*u_(7,1,1)*v_(5,4)*s_(5,3,1)*t_(5,3,1)+33*u_(7,2)*v_(5,4)*s_(5,3,1)*t_(5,3,1)+65*u_(6,3)*v_(5,4)*s_(5,2,2)*t_(4,3,2)+44*u_(6,3)*v_(5,4)*s_(5,3,1)*t_(5,2,2)+93*u_(6,2,1)*v_(5,4)*s_(5,2,2)*t_(4,4,1)+49*u_(5,4)*v_(5,4)*s_(5,3,1)*t_(4,3,2)+80*u_(5,4)*v_(5,4)*s_(4,3,2)*t_(4,3,2)+40*s_(6,3)*u_(6,2,1)*t_(4,4,1)*v_(3,3,3)+44*s_(7,2)*u_(6,2,1)*t_(5,3,1)*v_(3,3,3)+49*s_(7,1,1)*u_(6,2,1)*t_(5,3,1)*v_(3,3,3)+42*s_(6,3)*u_(5,2,2)*t_(4,4,1)*v_(3,3,3)+53*s_(7,1,1)*u_(5,3,1)*t_(5,2,2)*v_(3,3,3)+58*s_(7,2)*u_(6,2,1)*t_(4,3,2)*v_(3,3,3)+51*s_(6,2,1)*u_(5,4)*t_(5,2,2)*v_(3,3,3)+56*s_(7,2)*u_(5,2,2)*t_(4,3,2)*v_(3,3,3)+55*s_(7,2)*u_(5,3,1)*t_(5,2,2)*v_(3,3,3)+61*s_(7,1,1)*u_(6,2,1)*t_(4,3,2)*v_(3,3,3)+58*s_(7,1,1)*u_(5,2,2)*t_(4,3,2)*v_(3,3,3)+s_(9)*u_(4,4,1)*t_(4,3,2)*v_(3,3,3)+51*s_(5,4)*u_(5,3,1)*t_(4,4,1)*v_(3,3,3)+58*s_(6,3)*u_(6,2,1)*t_(5,2,2)*v_(3,3,3)+58*s_(5,4)*u_(4,4,1)*t_(4,3,2)*v_(3,3,3)+62*s_(6,3)*u_(4,4,1)*t_(4,3,2)*v_(3,3,3)+60*s_(6,3)*u_(5,3,1)*t_(4,4,1)*v_(3,3,3)+60*s_(6,2,1)*u_(5,4)*t_(5,3,1)*v_(3,3,3)+74*s_(7,2)*u_(5,3,1)*t_(4,3,2)*v_(3,3,3)+77*s_(6,2,1)*u_(5,4)*t_(4,3,2)*v_(3,3,3)+s_(9)*u_(6,2,1)*t_(4,4,1)*v_(3,3,3)+81*s_(7,1,1)*u_(5,3,1)*t_(4,3,2)*v_(3,3,3)+s_(9)*u_(6,2,1)*t_(5,2,2)*v_(3,3,3)+73*s_(6,3)*u_(6,2,1)*t_(5,3,1)*v_(3,3,3)+80*s_(5,4)*u_(5,3,1)*t_(5,2,2)*v_(3,3,3)+90*s_(5,4)*u_(5,2,2)*t_(4,3,2)*v_(3,3,3)+94*s_(6,3)*u_(6,2,1)*t_(4,3,2)*v_(3,3,3)+91*s_(6,3)*u_(5,3,1)*t_(5,2,2)*v_(3,3,3)+100*s_(6,3)*u_(5,2,2)*t_(4,3,2)*v_(3,3,3)+107*s_(6,2,1)*u_(5,2,2)*t_(4,4,1)*v_(3,3,3)+113*s_(5,4)*u_(5,3,1)*t_(4,3,2)*v_(3,3,3)+9*s_(7,2)*u_(5,4)*t_(5,2,2)*v_(3,3,3)+15*s_(7,1,1)*u_(6,3)*t_(4,4,1)*v_(3,3,3)+7*s_(7,1,1)*u_(6,2,1)*t_(5,4)*v_(3,3,3)+14*s_(8,1)*u_(6,2,1)*t_(5,3,1)*v_(3,3,3)+13*s_(7,1,1)*u_(5,4)*t_(5,2,2)*v_(3,3,3)+15*s_(7,2)*u_(6,3)*t_(5,2,2)*v_(3,3,3)+16*s_(8,1)*u_(5,3,1)*t_(5,2,2)*v_(3,3,3)+10*s_(6,3)*u_(5,4)*t_(4,4,1)*v_(3,3,3)+19*s_(7,2)*u_(7,1,1)*t_(4,3,2)*v_(3,3,3)+17*s_(8,1)*u_(5,2,2)*t_(4,3,2)*v_(3,3,3)+19*s_(8,1)*u_(6,2,1)*t_(4,3,2)*v_(3,3,3)+16*s_(7,1,1)*u_(6,3)*t_(5,2,2)*v_(3,3,3)+18*s_(7,2)*u_(5,4)*t_(4,3,2)*v_(3,3,3)+15*s_(7,1,1)*u_(5,4)*t_(5,3,1)*v_(3,3,3)+14*s_(7,2)*u_(5,4)*t_(5,3,1)*v_(3,3,3)+23*s_(7,1,1)*u_(5,4)*t_(4,3,2)*v_(3,3,3)+17*s_(7,2)*u_(6,3)*t_(5,3,1)*v_(3,3,3)+23*s_(8,1)*u_(5,3,1)*t_(4,3,2)*v_(3,3,3)+10*s_(6,3)*u_(6,2,1)*t_(5,4)*v_(3,3,3)+20*s_(7,1,1)*u_(6,3)*t_(5,3,1)*v_(3,3,3)+16*s_(6,3)*u_(5,4)*t_(5,2,2)*v_(3,3,3)+25*s_(7,2)*u_(6,3)*t_(4,3,2)*v_(3,3,3)+28*s_(7,1,1)*u_(6,3)*t_(4,3,2)*v_(3,3,3)+21*s_(7,2)*u_(5,2,2)*t_(4,4,1)*v_(3,3,3)+24*s_(7,2)*u_(6,2,1)*t_(4,4,1)*v_(3,3,3)+25*s_(7,1,1)*u_(6,2,1)*t_(4,4,1)*v_(3,3,3)+30*s_(7,1,1)*u_(5,2,2)*t_(4,4,1)*v_(3,3,3)+s_(9)*u_(8,1)*t_(4,3,2)*v_(3,3,3)+19*s_(6,3)*u_(5,4)*t_(5,3,1)*v_(3,3,3)+36*s_(7,2)*u_(6,2,1)*t_(5,2,2)*v_(3,3,3)+29*s_(6,3)*u_(5,4)*t_(4,3,2)*v_(3,3,3)+41*s_(7,1,1)*u_(6,2,1)*t_(5,2,2)*v_(3,3,3)+34*s_(7,2)*u_(4,4,1)*t_(4,3,2)*v_(3,3,3)+39*s_(7,1,1)*u_(4,4,1)*t_(4,3,2)*v_(3,3,3)+36*s_(7,1,1)*u_(5,3,1)*t_(4,4,1)*v_(3,3,3)+36*s_(7,2)*u_(5,3,1)*t_(4,4,1)*v_(3,3,3)+34*s_(6,2,1)*u_(5,4)*t_(4,4,1)*v_(3,3,3)+35*s_(5,4)*u_(5,2,2)*t_(4,4,1)*v_(3,3,3)+3*s_(8,1)*u_(7,2)*t_(5,2,2)*v_(3,3,3)+3*s_(8,1)*u_(7,1,1)*t_(4,4,1)*v_(3,3,3)+3*s_(8,1)*u_(7,1,1)*t_(5,2,2)*v_(3,3,3)+s_(7,2)*u_(7,1,1)*t_(5,4)*v_(3,3,3)+4*s_(8,1)*u_(5,4)*t_(4,4,1)*v_(3,3,3)+4*s_(8,1)*u_(6,3)*t_(4,4,1)*v_(3,3,3)+2*s_(8,1)*u_(6,3)*t_(6,2,1)*v_(3,3,3)+4*s_(8,1)*u_(7,2)*t_(5,3,1)*v_(3,3,3)+s_(8,1)*u_(6,2,1)*t_(5,4)*v_(3,3,3)+4*s_(8,1)*u_(7,1,1)*t_(5,3,1)*v_(3,3,3)+3*s_(8,1)*u_(5,4)*t_(5,2,2)*v_(3,3,3)+5*s_(8,1)*u_(6,3)*t_(5,2,2)*v_(3,3,3)+s_(9)*u_(6,3)*t_(4,3,2)*v_(3,3,3)+s_(9)*u_(6,3)*t_(4,4,1)*v_(3,3,3)+s_(9)*u_(6,3)*t_(5,2,2)*v_(3,3,3)+6*s_(7,2)*u_(7,1,1)*t_(6,2,1)*v_(3,3,3)+6*s_(8,1)*u_(5,4)*t_(4,3,2)*v_(3,3,3)+s_(9)*u_(6,3)*t_(5,3,1)*v_(3,3,3)+s_(7,2)*u_(6,3)*t_(5,4)*v_(3,3,3)+5*s_(8,1)*u_(5,4)*t_(5,3,1)*v_(3,3,3)+7*s_(8,1)*u_(7,2)*t_(4,3,2)*v_(3,3,3)+7*s_(8,1)*u_(7,1,1)*t_(4,3,2)*v_(3,3,3)+2*s_(7,1,1)*u_(6,3)*t_(5,4)*v_(3,3,3)+6*s_(8,1)*u_(6,3)*t_(5,3,1)*v_(3,3,3)+9*s_(8,1)*u_(6,3)*t_(4,3,2)*v_(3,3,3)+7*s_(8,1)*u_(5,2,2)*t_(4,4,1)*v_(3,3,3)+10*s_(7,2)*u_(7,1,1)*t_(4,4,1)*v_(3,3,3)+8*s_(8,1)*u_(6,2,1)*t_(4,4,1)*v_(3,3,3)+8*s_(7,2)*u_(5,4)*t_(4,4,1)*v_(3,3,3)+12*s_(7,2)*u_(7,1,1)*t_(5,2,2)*v_(3,3,3)+10*s_(8,1)*u_(4,4,1)*t_(4,3,2)*v_(3,3,3)+12*s_(8,1)*u_(6,2,1)*t_(5,2,2)*v_(3,3,3)+12*s_(7,1,1)*u_(5,4)*t_(4,4,1)*v_(3,3,3)+11*s_(7,2)*u_(7,1,1)*t_(5,3,1)*v_(3,3,3)+11*s_(8,1)*u_(5,3,1)*t_(4,4,1)*v_(3,3,3)+10*s_(7,2)*u_(6,3)*t_(4,4,1)*v_(3,3,3)+s_(9)*u_(7,2)*t_(4,3,2)*v_(3,3,3)+7*s_(7,2)*u_(6,3)*t_(6,2,1)*v_(3,3,3)+4*s_(7,2)*u_(6,2,1)*t_(5,4)*v_(3,3,3)+10*s_(7,1,1)*u_(6,3)*t_(6,2,1)*v_(3,3,3)+s_(9)*u_(7,2)*t_(5,3,1)*v_(3,3,3)+16*u_(7,2)*t_(4,3,2)*v_(3,3,3)*s_(3,3,3)+17*u_(7,2)*t_(5,3,1)*v_(3,3,3)*s_(3,3,3)+16*u_(7,1,1)*t_(4,3,2)*v_(3,3,3)*s_(3,3,3)+19*u_(6,3)*t_(4,4,1)*v_(3,3,3)*s_(3,3,3)+24*u_(5,4)*t_(5,2,2)*v_(3,3,3)*s_(3,3,3)+24*u_(6,3)*t_(6,2,1)*v_(3,3,3)*s_(3,3,3)+24*u_(6,2,1)*t_(5,4)*v_(3,3,3)*s_(3,3,3)+24*u_(7,1,1)*t_(5,3,1)*v_(3,3,3)*s_(3,3,3)+30*u_(6,3)*t_(5,2,2)*v_(3,3,3)*s_(3,3,3)+28*u_(5,4)*t_(5,3,1)*v_(3,3,3)*s_(3,3,3)+32*u_(5,4)*t_(4,3,2)*v_(3,3,3)*s_(3,3,3)+30*u_(6,3)*t_(4,3,2)*v_(3,3,3)*s_(3,3,3)+32*u_(6,3)*t_(5,3,1)*v_(3,3,3)*s_(3,3,3)+38*u_(6,2,1)*t_(4,4,1)*v_(3,3,3)*s_(3,3,3)+51*u_(5,2,2)*t_(4,4,1)*v_(3,3,3)*s_(3,3,3)+54*u_(6,2,1)*t_(5,2,2)*v_(3,3,3)*s_(3,3,3)+60*u_(5,3,1)*t_(4,4,1)*v_(3,3,3)*s_(3,3,3)+u_(9)*t_(4,4,1)*v_(3,3,3)*s_(3,3,3)+64*u_(4,4,1)*t_(4,3,2)*v_(3,3,3)*s_(3,3,3)+76*u_(6,2,1)*t_(5,3,1)*v_(3,3,3)*s_(3,3,3)+76*u_(6,2,1)*t_(4,3,2)*v_(3,3,3)*s_(3,3,3)+83*u_(5,3,1)*t_(5,2,2)*v_(3,3,3)*s_(3,3,3)+92*u_(5,2,2)*t_(4,3,2)*v_(3,3,3)*s_(3,3,3)+122*u_(5,3,1)*t_(4,3,2)*v_(3,3,3)*s_(3,3,3)+s_(9)*u_(7,1,1)*t_(4,3,2)*v_(3,3,3)+129*s_(6,3)*u_(5,3,1)*t_(4,3,2)*v_(3,3,3)+s_(9)*u_(7,1,1)*t_(4,4,1)*v_(3,3,3)+142*s_(6,2,1)*u_(5,3,1)*t_(4,4,1)*v_(3,3,3)+153*s_(6,2,1)*u_(4,4,1)*t_(4,3,2)*v_(3,3,3)+s_(9)*u_(7,1,1)*t_(5,2,2)*v_(3,3,3)+171*s_(5,3,1)*u_(5,2,2)*t_(4,4,1)*v_(3,3,3)+180*s_(5,2,2)*u_(4,4,1)*t_(4,3,2)*v_(3,3,3)+214*s_(6,2,1)*u_(5,3,1)*t_(5,2,2)*v_(3,3,3)+223*s_(6,2,1)*u_(5,2,2)*t_(4,3,2)*v_(3,3,3)+241*s_(5,3,1)*u_(4,4,1)*t_(4,3,2)*v_(3,3,3)+300*s_(6,2,1)*u_(5,3,1)*t_(4,3,2)*v_(3,3,3)+349*s_(5,3,1)*u_(5,2,2)*t_(4,3,2)*v_(3,3,3)+s_(8,1)*u_(7,2)*t_(6,2,1)*v_(3,3,3)+s_(8,1)*u_(7,1,1)*t_(6,2,1)*v_(3,3,3)+2*s_(9)*u_(5,2,2)*t_(4,3,2)*v_(3,3,3)+2*s_(9)*u_(5,3,1)*t_(4,4,1)*v_(3,3,3)+2*s_(9)*u_(6,2,1)*t_(5,3,1)*v_(3,3,3)+s_(9)*u_(5,4)*t_(4,3,2)*v_(3,3,3)+3*s_(9)*u_(5,3,1)*t_(4,3,2)*v_(3,3,3)+3*s_(9)*u_(5,3,1)*t_(5,2,2)*v_(3,3,3)+3*s_(9)*u_(6,2,1)*t_(4,3,2)*v_(3,3,3)+s_(9)*u_(5,4)*t_(5,3,1)*v_(3,3,3)+s_(7,2)*u_(7,1,1)*t_(6,3)*v_(3,3,3)+s_(8,1)*u_(6,3)*t_(5,4)*v_(3,3,3)+3*s_(8,1)*u_(7,2)*t_(4,4,1)*v_(3,3,3)+2*u_(9)*t_(5,2,2)*v_(3,3,3)*s_(3,3,3)+2*u_(8,1)*t_(5,4)*v_(3,3,3)*s_(3,3,3)+2*u_(8,1)*t_(6,3)*v_(3,3,3)*s_(3,3,3)+2*u_(8,1)*t_(7,2)*v_(3,3,3)*s_(3,3,3)+2*u_(8,1)*t_(4,4,1)*v_(3,3,3)*s_(3,3,3)+2*u_(8,1)*t_(7,1,1)*v_(3,3,3)*s_(3,3,3)+4*u_(7,2)*t_(7,1,1)*v_(3,3,3)*s_(3,3,3)+4*u_(8,1)*t_(5,2,2)*v_(3,3,3)*s_(3,3,3)+4*u_(7,1,1)*t_(5,4)*v_(3,3,3)*s_(3,3,3)+u_(9)*t_(6,3)*v_(3,3,3)*s_(3,3,3)+6*u_(7,2)*t_(5,4)*v_(3,3,3)*s_(3,3,3)+4*u_(8,1)*t_(4,3,2)*v_(3,3,3)*s_(3,3,3)+6*u_(8,1)*t_(5,3,1)*v_(3,3,3)*s_(3,3,3)+6*u_(8,1)*t_(6,2,1)*v_(3,3,3)*s_(3,3,3)+7*u_(7,2)*t_(6,3)*v_(3,3,3)*s_(3,3,3)+6*u_(6,3)*t_(5,4)*v_(3,3,3)*s_(3,3,3)+8*u_(7,1,1)*t_(6,3)*v_(3,3,3)*s_(3,3,3)+10*u_(7,1,1)*t_(4,4,1)*v_(3,3,3)*s_(3,3,3)+10*u_(7,2)*t_(4,4,1)*v_(3,3,3)*s_(3,3,3)+u_(9)*t_(7,2)*v_(3,3,3)*s_(3,3,3)+11*u_(7,1,1)*t_(5,2,2)*v_(3,3,3)*s_(3,3,3)+14*u_(5,4)*t_(4,4,1)*v_(3,3,3)*s_(3,3,3)+16*u_(7,2)*t_(6,2,1)*v_(3,3,3)*s_(3,3,3)+16*u_(7,1,1)*t_(6,2,1)*v_(3,3,3)*s_(3,3,3)+18*u_(7,2)*t_(5,2,2)*v_(3,3,3)*s_(3,3,3)+19*t_(8,1)*v_(4,3,2)*s_(4,3,2)*u_(3,3,3)+68*t_(7,2)*v_(4,3,2)*s_(4,3,2)*u_(3,3,3)+74*t_(7,1,1)*v_(4,3,2)*s_(4,3,2)*u_(3,3,3)+119*t_(5,4)*v_(4,3,2)*s_(4,3,2)*u_(3,3,3)+19*s_(8,1)*u_(5,4)*t_(5,3,1)*v_(4,3,2)+2*s_(7,2)*u_(6,3)*t_(5,4)*v_(4,3,2)+8*s_(7,1,1)*u_(6,3)*t_(5,4)*v_(4,3,2)+25*s_(8,1)*u_(6,3)*t_(5,3,1)*v_(4,3,2)+31*s_(7,2)*u_(7,1,1)*t_(6,2,1)*v_(4,3,2)+s_(9)*u_(8,1)*t_(4,4,1)*v_(4,3,2)+31*s_(7,2)*u_(7,1,1)*t_(4,4,1)*v_(4,3,2)+32*s_(8,1)*u_(5,2,2)*t_(4,4,1)*v_(4,3,2)+s_(9)*u_(8,1)*t_(5,2,2)*v_(4,3,2)+33*s_(8,1)*u_(6,2,1)*t_(4,4,1)*v_(4,3,2)+s_(9)*u_(8,1)*t_(5,3,1)*v_(4,3,2)+29*s_(7,2)*u_(5,4)*t_(4,4,1)*v_(4,3,2)+45*s_(7,2)*u_(7,1,1)*t_(5,2,2)*v_(4,3,2)+39*s_(7,1,1)*u_(5,4)*t_(4,4,1)*v_(4,3,2)+50*s_(8,1)*u_(6,2,1)*t_(5,2,2)*v_(4,3,2)+44*s_(8,1)*u_(5,3,1)*t_(4,4,1)*v_(4,3,2)+36*s_(7,2)*u_(6,3)*t_(4,4,1)*v_(4,3,2)+48*s_(7,1,1)*u_(6,3)*t_(4,4,1)*v_(4,3,2)+22*s_(7,2)*u_(6,2,1)*t_(5,4)*v_(4,3,2)+32*s_(7,1,1)*u_(6,2,1)*t_(5,4)*v_(4,3,2)+40*s_(7,2)*u_(5,4)*t_(5,2,2)*v_(4,3,2)+55*s_(7,2)*u_(7,1,1)*t_(5,3,1)*v_(4,3,2)+52*s_(7,1,1)*u_(5,4)*t_(5,2,2)*v_(4,3,2)+32*s_(7,2)*u_(6,3)*t_(6,2,1)*v_(4,3,2)+47*s_(7,1,1)*u_(6,3)*t_(6,2,1)*v_(4,3,2)+63*s_(8,1)*u_(6,2,1)*t_(5,3,1)*v_(4,3,2)+68*s_(8,1)*u_(5,3,1)*t_(5,2,2)*v_(4,3,2)+58*s_(7,2)*u_(6,3)*t_(5,2,2)*v_(4,3,2)+67*s_(7,1,1)*u_(6,3)*t_(5,2,2)*v_(4,3,2)+37*s_(6,3)*u_(5,4)*t_(4,4,1)*v_(4,3,2)+46*s_(7,2)*u_(5,4)*t_(5,3,1)*v_(4,3,2)+65*s_(7,1,1)*u_(5,4)*t_(5,3,1)*v_(4,3,2)+34*s_(6,3)*u_(6,2,1)*t_(5,4)*v_(4,3,2)+62*s_(7,2)*u_(6,3)*t_(5,3,1)*v_(4,3,2)+83*s_(7,1,1)*u_(6,3)*t_(5,3,1)*v_(4,3,2)+65*s_(6,3)*u_(5,4)*t_(5,2,2)*v_(4,3,2)+94*s_(7,2)*u_(6,2,1)*t_(4,4,1)*v_(4,3,2)+101*s_(7,2)*u_(5,2,2)*t_(4,4,1)*v_(4,3,2)+106*s_(7,1,1)*u_(6,2,1)*t_(4,4,1)*v_(4,3,2)+114*s_(7,1,1)*u_(5,2,2)*t_(4,4,1)*v_(4,3,2)+132*t_(6,3)*v_(4,3,2)*s_(4,3,2)*u_(3,3,3)+260*t_(4,4,1)*v_(4,3,2)*s_(4,3,2)*u_(3,3,3)+301*t_(6,2,1)*v_(4,3,2)*s_(4,3,2)*u_(3,3,3)+370*t_(5,2,2)*v_(4,3,2)*s_(4,3,2)*u_(3,3,3)+489*t_(5,3,1)*v_(4,3,2)*s_(4,3,2)*u_(3,3,3)+2*t_(9)*v_(4,3,2)*s_(4,3,2)*u_(3,3,3)+436*s_(6,2,1)*u_(5,2,2)*t_(4,4,1)*v_(4,3,2)+s_(8,1)*u_(7,2)*t_(7,1,1)*v_(4,3,2)+2*s_(9)*u_(5,4)*t_(4,4,1)*v_(4,3,2)+s_(9)*u_(6,3)*t_(5,4)*v_(4,3,2)+2*s_(9)*u_(6,3)*t_(4,4,1)*v_(4,3,2)+2*s_(9)*u_(7,2)*t_(4,4,1)*v_(4,3,2)+2*s_(9)*u_(7,2)*t_(5,2,2)*v_(4,3,2)+2*s_(9)*u_(7,1,1)*t_(4,4,1)*v_(4,3,2)+2*s_(9)*u_(7,1,1)*t_(5,2,2)*v_(4,3,2)+2*s_(9)*u_(5,4)*t_(5,2,2)*v_(4,3,2)+3*s_(9)*u_(6,3)*t_(5,2,2)*v_(4,3,2)+2*s_(9)*u_(6,3)*t_(6,2,1)*v_(4,3,2)+3*s_(9)*u_(7,2)*t_(5,3,1)*v_(4,3,2)+s_(9)*u_(6,2,1)*t_(5,4)*v_(4,3,2)+3*s_(9)*u_(7,1,1)*t_(5,3,1)*v_(4,3,2)+3*s_(9)*u_(5,4)*t_(5,3,1)*v_(4,3,2)+4*s_(9)*u_(6,3)*t_(5,3,1)*v_(4,3,2)+4*s_(9)*u_(5,2,2)*t_(4,4,1)*v_(4,3,2)+2*s_(8,1)*u_(7,1,1)*t_(6,3)*v_(4,3,2)+5*s_(9)*u_(6,2,1)*t_(4,4,1)*v_(4,3,2)+s_(8,1)*u_(7,1,1)*t_(5,4)*v_(4,3,2)+6*s_(9)*u_(5,3,1)*t_(4,4,1)*v_(4,3,2)+7*s_(9)*u_(6,2,1)*t_(5,2,2)*v_(4,3,2)+9*s_(8,1)*u_(7,1,1)*t_(6,2,1)*v_(4,3,2)+9*s_(9)*u_(5,3,1)*t_(5,2,2)*v_(4,3,2)+9*s_(9)*u_(6,2,1)*t_(5,3,1)*v_(4,3,2)+8*s_(8,1)*u_(7,2)*t_(6,2,1)*v_(4,3,2)+2*s_(8,1)*u_(6,3)*t_(5,4)*v_(4,3,2)+11*s_(8,1)*u_(7,2)*t_(4,4,1)*v_(4,3,2)+12*s_(8,1)*u_(5,4)*t_(4,4,1)*v_(4,3,2)+12*s_(8,1)*u_(7,1,1)*t_(4,4,1)*v_(4,3,2)+15*s_(8,1)*u_(7,2)*t_(5,2,2)*v_(4,3,2)+15*s_(8,1)*u_(7,1,1)*t_(5,2,2)*v_(4,3,2)+s_(9)*u_(7,2)*t_(6,2,1)*v_(4,3,2)+6*s_(7,2)*u_(7,1,1)*t_(6,3)*v_(4,3,2)+15*s_(8,1)*u_(6,3)*t_(4,4,1)*v_(4,3,2)+4*s_(7,2)*u_(7,1,1)*t_(5,4)*v_(4,3,2)+14*s_(8,1)*u_(5,4)*t_(5,2,2)*v_(4,3,2)+12*s_(8,1)*u_(6,3)*t_(6,2,1)*v_(4,3,2)+18*s_(8,1)*u_(7,2)*t_(5,3,1)*v_(4,3,2)+8*s_(8,1)*u_(6,2,1)*t_(5,4)*v_(4,3,2)+20*s_(8,1)*u_(7,1,1)*t_(5,3,1)*v_(4,3,2)+21*s_(8,1)*u_(6,3)*t_(5,2,2)*v_(4,3,2)+71*u_(7,2)*t_(7,1,1)*v_(4,3,2)*s_(4,3,2)+62*u_(6,3)*t_(4,4,1)*v_(4,3,2)*s_(3,3,3)+69*u_(8,1)*t_(5,2,2)*v_(4,3,2)*s_(4,3,2)+74*u_(8,1)*t_(6,2,1)*v_(4,3,2)*s_(4,3,2)+74*u_(7,2)*t_(5,3,1)*v_(4,3,2)*s_(3,3,3)+77*u_(6,2,1)*t_(5,4)*v_(4,3,2)*s_(3,3,3)+81*u_(7,1,1)*t_(5,3,1)*v_(4,3,2)*s_(3,3,3)+66*u_(7,2)*t_(5,4)*v_(4,3,2)*s_(4,3,2)+83*u_(7,1,1)*t_(5,4)*v_(4,3,2)*s_(4,3,2)+90*u_(5,4)*t_(5,2,2)*v_(4,3,2)*s_(3,3,3)+94*u_(6,3)*t_(6,2,1)*v_(4,3,2)*s_(3,3,3)+92*u_(8,1)*t_(5,3,1)*v_(4,3,2)*s_(4,3,2)+100*u_(6,3)*t_(5,2,2)*v_(4,3,2)*s_(3,3,3)+91*u_(7,2)*t_(6,3)*v_(4,3,2)*s_(4,3,2)+106*u_(7,1,1)*t_(6,3)*v_(4,3,2)*s_(4,3,2)+113*u_(5,4)*t_(5,3,1)*v_(4,3,2)*s_(3,3,3)+64*s_(6,3)*u_(5,4)*t_(5,3,1)*v_(4,3,2)+151*s_(7,2)*u_(6,2,1)*t_(5,2,2)*v_(4,3,2)+167*s_(7,1,1)*u_(6,2,1)*t_(5,2,2)*v_(4,3,2)+132*s_(7,2)*u_(5,3,1)*t_(4,4,1)*v_(4,3,2)+128*s_(6,2,1)*u_(5,4)*t_(4,4,1)*v_(4,3,2)+153*s_(7,1,1)*u_(5,3,1)*t_(4,4,1)*v_(4,3,2)+155*s_(5,4)*u_(5,2,2)*t_(4,4,1)*v_(4,3,2)+156*s_(6,3)*u_(6,2,1)*t_(4,4,1)*v_(4,3,2)+177*s_(6,3)*u_(5,2,2)*t_(4,4,1)*v_(4,3,2)+181*s_(7,2)*u_(6,2,1)*t_(5,3,1)*v_(4,3,2)+209*s_(7,1,1)*u_(6,2,1)*t_(5,3,1)*v_(4,3,2)+s_(9)*u_(7,1,1)*t_(6,2,1)*v_(4,3,2)+209*s_(7,2)*u_(5,3,1)*t_(5,2,2)*v_(4,3,2)+198*s_(6,2,1)*u_(5,4)*t_(5,2,2)*v_(4,3,2)+234*s_(7,1,1)*u_(5,3,1)*t_(5,2,2)*v_(4,3,2)+190*s_(5,4)*u_(5,3,1)*t_(4,4,1)*v_(4,3,2)+242*s_(6,3)*u_(6,2,1)*t_(5,2,2)*v_(4,3,2)+224*s_(6,3)*u_(5,3,1)*t_(4,4,1)*v_(4,3,2)+237*s_(6,2,1)*u_(5,4)*t_(5,3,1)*v_(4,3,2)+303*s_(5,4)*u_(5,3,1)*t_(5,2,2)*v_(4,3,2)+291*s_(6,3)*u_(6,2,1)*t_(5,3,1)*v_(4,3,2)+356*s_(6,3)*u_(5,3,1)*t_(5,2,2)*v_(4,3,2)+289*u_(7,2)*t_(5,3,1)*v_(4,3,2)*s_(4,3,2)+294*u_(6,2,1)*t_(5,4)*v_(4,3,2)*s_(4,3,2)+321*u_(7,1,1)*t_(5,3,1)*v_(4,3,2)*s_(4,3,2)+349*u_(5,3,1)*t_(5,2,2)*v_(4,3,2)*s_(3,3,3)+344*u_(5,4)*t_(5,2,2)*v_(4,3,2)*s_(4,3,2)+353*u_(6,3)*t_(6,2,1)*v_(4,3,2)*s_(4,3,2)+394*u_(6,3)*t_(5,2,2)*v_(4,3,2)*s_(4,3,2)+433*u_(5,4)*t_(5,3,1)*v_(4,3,2)*s_(4,3,2)+2*u_(9)*t_(8,1)*v_(4,3,2)*s_(4,3,2)+2*u_(9)*t_(5,2,2)*v_(4,3,2)*s_(3,3,3)+u_(9)*t_(5,4)*v_(4,3,2)*s_(3,3,3)+3*u_(9)*t_(5,4)*v_(4,3,2)*s_(4,3,2)+3*u_(9)*t_(5,3,1)*v_(4,3,2)*s_(3,3,3)+3*u_(9)*t_(6,2,1)*v_(4,3,2)*s_(3,3,3)+4*u_(9)*t_(7,2)*v_(4,3,2)*s_(4,3,2)+4*u_(9)*t_(7,1,1)*v_(4,3,2)*s_(4,3,2)+5*u_(9)*t_(6,3)*v_(4,3,2)*s_(4,3,2)+u_(9)*t_(6,3)*v_(4,3,2)*s_(3,3,3)+5*u_(9)*t_(4,4,1)*v_(4,3,2)*s_(4,3,2)+6*u_(8,1)*t_(5,4)*v_(4,3,2)*s_(3,3,3)+7*u_(8,1)*t_(7,2)*v_(4,3,2)*s_(3,3,3)+7*u_(8,1)*t_(7,1,1)*v_(4,3,2)*s_(3,3,3)+9*u_(8,1)*t_(6,3)*v_(4,3,2)*s_(3,3,3)+9*u_(9)*t_(5,2,2)*v_(4,3,2)*s_(4,3,2)+10*u_(9)*t_(6,2,1)*v_(4,3,2)*s_(4,3,2)+10*u_(8,1)*t_(4,4,1)*v_(4,3,2)*s_(3,3,3)+12*u_(9)*t_(5,3,1)*v_(4,3,2)*s_(4,3,2)+u_(9)*t_(7,2)*v_(4,3,2)*s_(3,3,3)+19*u_(7,2)*t_(7,1,1)*v_(4,3,2)*s_(3,3,3)+17*u_(8,1)*t_(5,2,2)*v_(4,3,2)*s_(3,3,3)+19*u_(8,1)*t_(6,2,1)*v_(4,3,2)*s_(3,3,3)+18*u_(7,2)*t_(5,4)*v_(4,3,2)*s_(3,3,3)+23*u_(7,1,1)*t_(5,4)*v_(4,3,2)*s_(3,3,3)+25*u_(8,1)*t_(7,2)*v_(4,3,2)*s_(4,3,2)+23*u_(8,1)*t_(5,3,1)*v_(4,3,2)*s_(3,3,3)+26*u_(8,1)*t_(7,1,1)*v_(4,3,2)*s_(4,3,2)+23*u_(8,1)*t_(5,4)*v_(4,3,2)*s_(4,3,2)+25*u_(7,2)*t_(6,3)*v_(4,3,2)*s_(3,3,3)+28*u_(7,1,1)*t_(6,3)*v_(4,3,2)*s_(3,3,3)+33*u_(8,1)*t_(6,3)*v_(4,3,2)*s_(4,3,2)+u_(9)*t_(8,1)*v_(4,3,2)*s_(3,3,3)+29*u_(6,3)*t_(5,4)*v_(4,3,2)*s_(3,3,3)+34*u_(7,2)*t_(4,4,1)*v_(4,3,2)*s_(3,3,3)+39*u_(7,1,1)*t_(4,4,1)*v_(4,3,2)*s_(3,3,3)+42*u_(8,1)*t_(4,4,1)*v_(4,3,2)*s_(4,3,2)+58*u_(7,2)*t_(6,2,1)*v_(4,3,2)*s_(3,3,3)+56*u_(7,2)*t_(5,2,2)*v_(4,3,2)*s_(3,3,3)+61*u_(7,1,1)*t_(6,2,1)*v_(4,3,2)*s_(3,3,3)+58*u_(7,1,1)*t_(5,2,2)*v_(4,3,2)*s_(3,3,3)+u_(9)*t_(4,4,1)*v_(4,3,2)*s_(3,3,3)+58*u_(5,4)*t_(4,4,1)*v_(4,3,2)*s_(3,3,3)+u_(9)*t_(7,1,1)*v_(4,3,2)*s_(3,3,3)+129*u_(6,3)*t_(5,3,1)*v_(4,3,2)*s_(3,3,3)+99*u_(6,3)*t_(5,4)*v_(4,3,2)*s_(4,3,2)+153*u_(6,2,1)*t_(4,4,1)*v_(4,3,2)*s_(3,3,3)+137*u_(7,2)*t_(4,4,1)*v_(4,3,2)*s_(4,3,2)+157*u_(7,1,1)*t_(4,4,1)*v_(4,3,2)*s_(4,3,2)+180*u_(5,2,2)*t_(4,4,1)*v_(4,3,2)*s_(3,3,3)+219*u_(7,2)*t_(6,2,1)*v_(4,3,2)*s_(4,3,2)+223*u_(6,2,1)*t_(5,2,2)*v_(4,3,2)*s_(3,3,3)+235*u_(7,1,1)*t_(6,2,1)*v_(4,3,2)*s_(4,3,2)+222*u_(7,2)*t_(5,2,2)*v_(4,3,2)*s_(4,3,2)+241*u_(5,3,1)*t_(4,4,1)*v_(4,3,2)*s_(3,3,3)+238*u_(7,1,1)*t_(5,2,2)*v_(4,3,2)*s_(4,3,2)+219*u_(5,4)*t_(4,4,1)*v_(4,3,2)*s_(4,3,2)+248*u_(6,3)*t_(4,4,1)*v_(4,3,2)*s_(4,3,2)+300*u_(6,2,1)*t_(5,3,1)*v_(4,3,2)*s_(3,3,3)+82*t_(7,1,1)*v_(5,2,2)*s_(5,2,2)*u_(4,4,1)+100*t_(6,3)*v_(5,2,2)*s_(4,3,2)*u_(3,3,3)+107*t_(6,2,1)*v_(5,2,2)*s_(4,4,1)*u_(3,3,3)+101*t_(7,2)*v_(5,2,2)*s_(4,4,1)*u_(4,3,2)+114*t_(7,1,1)*v_(5,2,2)*s_(4,4,1)*u_(4,3,2)+27*s_(7,2)*u_(6,3)*t_(6,2,1)*v_(5,2,2)+39*s_(7,1,1)*u_(6,3)*t_(6,2,1)*v_(5,2,2)+32*s_(7,2)*u_(5,4)*t_(5,3,1)*v_(5,2,2)+49*s_(7,1,1)*u_(5,4)*t_(5,3,1)*v_(5,2,2)+28*s_(6,3)*u_(6,2,1)*t_(5,4)*v_(5,2,2)+44*s_(7,2)*u_(6,3)*t_(5,3,1)*v_(5,2,2)+62*s_(7,1,1)*u_(6,3)*t_(5,3,1)*v_(5,2,2)+44*s_(6,3)*u_(5,4)*t_(5,3,1)*v_(5,2,2)+180*v_(5,2,2)*s_(4,4,1)*u_(4,3,2)*t_(3,3,3)+259*v_(5,2,2)*s_(5,2,2)*u_(4,3,2)*t_(3,3,3)+127*v_(5,2,2)*s_(5,2,2)*u_(4,4,1)*t_(3,3,3)+115*t_(5,4)*v_(5,2,2)*s_(5,2,2)*u_(4,4,1)+138*t_(6,3)*v_(5,2,2)*s_(5,2,2)*u_(4,4,1)+161*t_(6,2,1)*v_(5,2,2)*s_(5,2,2)*u_(3,3,3)+166*t_(7,2)*v_(5,2,2)*s_(5,2,2)*u_(4,3,2)+171*t_(5,3,1)*v_(5,2,2)*s_(4,4,1)*u_(3,3,3)+180*t_(7,1,1)*v_(5,2,2)*s_(5,2,2)*u_(4,3,2)+155*t_(5,4)*v_(5,2,2)*s_(4,4,1)*u_(4,3,2)+177*t_(6,3)*v_(5,2,2)*s_(4,4,1)*u_(4,3,2)+223*t_(6,2,1)*v_(5,2,2)*s_(4,3,2)*u_(3,3,3)+258*t_(5,3,1)*v_(5,2,2)*s_(5,2,2)*u_(3,3,3)+246*t_(5,4)*v_(5,2,2)*s_(5,2,2)*u_(4,3,2)+285*t_(6,3)*v_(5,2,2)*s_(5,2,2)*u_(4,3,2)+315*t_(6,2,1)*v_(5,2,2)*s_(5,2,2)*u_(4,4,1)+349*t_(5,3,1)*v_(5,2,2)*s_(4,3,2)*u_(3,3,3)+436*t_(6,2,1)*v_(5,2,2)*s_(4,4,1)*u_(4,3,2)+478*t_(5,3,1)*v_(5,2,2)*s_(5,2,2)*u_(4,4,1)+2*t_(9)*v_(5,2,2)*s_(4,3,2)*u_(3,3,3)+4*t_(9)*v_(5,2,2)*s_(4,4,1)*u_(4,3,2)+5*t_(9)*v_(5,2,2)*s_(5,2,2)*u_(4,4,1)+7*t_(9)*v_(5,2,2)*s_(5,2,2)*u_(4,3,2)+7*t_(8,1)*v_(5,2,2)*s_(4,4,1)*u_(3,3,3)+13*t_(8,1)*v_(5,2,2)*s_(5,2,2)*u_(3,3,3)+17*t_(8,1)*v_(5,2,2)*s_(4,3,2)*u_(3,3,3)+21*t_(7,2)*v_(5,2,2)*s_(4,4,1)*u_(3,3,3)+27*t_(8,1)*v_(5,2,2)*s_(5,2,2)*u_(4,4,1)+30*t_(7,1,1)*v_(5,2,2)*s_(4,4,1)*u_(3,3,3)+32*t_(8,1)*v_(5,2,2)*s_(4,4,1)*u_(4,3,2)+38*t_(7,2)*v_(5,2,2)*s_(5,2,2)*u_(3,3,3)+35*t_(5,4)*v_(5,2,2)*s_(4,4,1)*u_(3,3,3)+51*t_(7,1,1)*v_(5,2,2)*s_(5,2,2)*u_(3,3,3)+42*t_(6,3)*v_(5,2,2)*s_(4,4,1)*u_(3,3,3)+53*t_(8,1)*v_(5,2,2)*s_(5,2,2)*u_(4,3,2)+56*t_(7,2)*v_(5,2,2)*s_(4,3,2)*u_(3,3,3)+58*t_(7,1,1)*v_(5,2,2)*s_(4,3,2)*u_(3,3,3)+60*t_(5,4)*v_(5,2,2)*s_(5,2,2)*u_(3,3,3)+t_(9)*v_(5,2,2)*s_(5,2,2)*u_(3,3,3)+73*t_(6,3)*v_(5,2,2)*s_(5,2,2)*u_(3,3,3)+90*t_(5,4)*v_(5,2,2)*s_(4,3,2)*u_(3,3,3)+83*t_(7,2)*v_(5,2,2)*s_(5,2,2)*u_(4,4,1)+161*s_(7,1,1)*u_(6,2,1)*t_(5,3,1)*v_(5,2,2)+171*s_(6,2,1)*u_(5,4)*t_(5,3,1)*v_(5,2,2)+213*s_(6,3)*u_(6,2,1)*t_(5,3,1)*v_(5,2,2)+2*s_(9)*u_(7,2)*t_(5,3,1)*v_(5,2,2)+2*s_(9)*u_(7,2)*t_(6,2,1)*v_(5,2,2)+2*s_(9)*u_(7,1,1)*t_(6,2,1)*v_(5,2,2)+2*s_(9)*u_(5,4)*t_(5,3,1)*v_(5,2,2)+2*s_(9)*u_(6,3)*t_(6,2,1)*v_(5,2,2)+2*s_(9)*u_(6,2,1)*t_(5,4)*v_(5,2,2)+3*s_(9)*u_(7,1,1)*t_(5,3,1)*v_(5,2,2)+3*s_(9)*u_(6,3)*t_(5,3,1)*v_(5,2,2)+2*s_(8,1)*u_(7,2)*t_(7,1,1)*v_(5,2,2)+2*s_(8,1)*u_(7,1,1)*t_(5,4)*v_(5,2,2)+2*s_(8,1)*u_(7,1,1)*t_(6,3)*v_(5,2,2)+7*s_(9)*u_(6,2,1)*t_(5,3,1)*v_(5,2,2)+s_(8,1)*u_(6,3)*t_(5,4)*v_(5,2,2)+10*s_(8,1)*u_(7,2)*t_(6,2,1)*v_(5,2,2)+12*s_(8,1)*u_(7,1,1)*t_(6,2,1)*v_(5,2,2)+4*s_(7,2)*u_(7,1,1)*t_(5,4)*v_(5,2,2)+14*s_(8,1)*u_(7,2)*t_(5,3,1)*v_(5,2,2)+9*s_(8,1)*u_(6,2,1)*t_(5,4)*v_(5,2,2)+16*s_(8,1)*u_(7,1,1)*t_(5,3,1)*v_(5,2,2)+5*s_(7,2)*u_(7,1,1)*t_(6,3)*v_(5,2,2)+12*s_(8,1)*u_(6,3)*t_(6,2,1)*v_(5,2,2)+14*s_(8,1)*u_(5,4)*t_(5,3,1)*v_(5,2,2)+s_(7,2)*u_(6,3)*t_(5,4)*v_(5,2,2)+7*s_(7,1,1)*u_(6,3)*t_(5,4)*v_(5,2,2)+19*s_(8,1)*u_(6,3)*t_(5,3,1)*v_(5,2,2)+29*s_(7,2)*u_(7,1,1)*t_(6,2,1)*v_(5,2,2)+s_(9)*u_(8,1)*t_(5,3,1)*v_(5,2,2)+s_(9)*u_(8,1)*t_(6,2,1)*v_(5,2,2)+20*s_(7,2)*u_(6,2,1)*t_(5,4)*v_(5,2,2)+28*s_(7,1,1)*u_(6,2,1)*t_(5,4)*v_(5,2,2)+45*s_(7,2)*u_(7,1,1)*t_(5,3,1)*v_(5,2,2)+50*s_(8,1)*u_(6,2,1)*t_(5,3,1)*v_(5,2,2)+17*u_(8,1)*t_(6,3)*v_(5,2,2)*s_(5,2,2)+21*u_(8,1)*t_(6,3)*v_(5,2,2)*s_(4,3,2)+20*u_(7,2)*t_(7,1,1)*v_(5,2,2)*s_(4,4,1)+16*u_(6,3)*t_(5,4)*v_(5,2,2)*s_(3,3,3)+26*u_(8,1)*t_(6,2,1)*v_(5,2,2)*s_(4,4,1)+33*u_(7,2)*t_(7,1,1)*v_(5,2,2)*s_(5,2,2)+18*u_(7,2)*t_(5,4)*v_(5,2,2)*s_(4,4,1)+25*u_(7,1,1)*t_(5,4)*v_(5,2,2)*s_(4,4,1)+36*u_(7,2)*t_(6,2,1)*v_(5,2,2)*s_(3,3,3)+u_(9)*t_(8,1)*v_(5,2,2)*s_(4,3,2)+37*u_(8,1)*t_(6,2,1)*v_(5,2,2)*s_(5,2,2)+41*u_(7,1,1)*t_(6,2,1)*v_(5,2,2)*s_(3,3,3)+u_(9)*t_(8,1)*v_(5,2,2)*s_(5,2,2)+34*u_(8,1)*t_(5,3,1)*v_(5,2,2)*s_(4,4,1)+22*u_(7,2)*t_(6,3)*v_(5,2,2)*s_(4,4,1)+31*u_(7,1,1)*t_(6,3)*v_(5,2,2)*s_(4,4,1)+45*u_(7,2)*t_(7,1,1)*v_(5,2,2)*s_(4,3,2)+50*u_(8,1)*t_(6,2,1)*v_(5,2,2)*s_(4,3,2)+35*u_(7,1,1)*t_(5,4)*v_(5,2,2)*s_(5,2,2)+30*u_(7,2)*t_(5,4)*v_(5,2,2)*s_(5,2,2)+52*u_(8,1)*t_(5,3,1)*v_(5,2,2)*s_(5,2,2)+53*u_(7,1,1)*t_(5,3,1)*v_(5,2,2)*s_(3,3,3)+51*u_(6,2,1)*t_(5,4)*v_(5,2,2)*s_(3,3,3)+22*u_(6,3)*t_(5,4)*v_(5,2,2)*s_(4,4,1)+55*u_(7,2)*t_(5,3,1)*v_(5,2,2)*s_(3,3,3)+42*u_(7,2)*t_(6,3)*v_(5,2,2)*s_(5,2,2)+53*u_(7,1,1)*t_(6,3)*v_(5,2,2)*s_(5,2,2)+58*u_(6,3)*t_(6,2,1)*v_(5,2,2)*s_(3,3,3)+40*u_(7,2)*t_(5,4)*v_(5,2,2)*s_(4,3,2)+52*u_(7,1,1)*t_(5,4)*v_(5,2,2)*s_(4,3,2)+68*u_(8,1)*t_(5,3,1)*v_(5,2,2)*s_(4,3,2)+58*u_(7,2)*t_(6,3)*v_(5,2,2)*s_(4,3,2)+67*u_(7,1,1)*t_(6,3)*v_(5,2,2)*s_(4,3,2)+46*u_(6,3)*t_(5,4)*v_(5,2,2)*s_(5,2,2)+u_(9)*t_(6,2,1)*v_(5,2,2)*s_(3,3,3)+72*u_(7,2)*t_(6,2,1)*v_(5,2,2)*s_(4,4,1)+81*u_(7,1,1)*t_(6,2,1)*v_(5,2,2)*s_(4,4,1)+80*u_(5,4)*t_(5,3,1)*v_(5,2,2)*s_(3,3,3)+91*u_(6,3)*t_(5,3,1)*v_(5,2,2)*s_(3,3,3)+65*u_(6,3)*t_(5,4)*v_(5,2,2)*s_(4,3,2)+111*u_(7,2)*t_(6,2,1)*v_(5,2,2)*s_(5,2,2)+94*u_(7,2)*t_(5,3,1)*v_(5,2,2)*s_(4,4,1)+121*u_(7,1,1)*t_(6,2,1)*v_(5,2,2)*s_(5,2,2)+93*u_(6,2,1)*t_(5,4)*v_(5,2,2)*s_(4,4,1)+118*u_(7,1,1)*t_(5,3,1)*v_(5,2,2)*s_(4,4,1)+137*s_(7,2)*u_(6,2,1)*t_(5,3,1)*v_(5,2,2)+209*u_(7,2)*t_(5,3,1)*v_(5,2,2)*s_(4,3,2)+198*u_(6,2,1)*t_(5,4)*v_(5,2,2)*s_(4,3,2)+234*u_(7,1,1)*t_(5,3,1)*v_(5,2,2)*s_(4,3,2)+213*u_(5,4)*t_(5,3,1)*v_(5,2,2)*s_(5,2,2)+242*u_(6,3)*t_(6,2,1)*v_(5,2,2)*s_(4,3,2)+259*u_(6,3)*t_(5,3,1)*v_(5,2,2)*s_(5,2,2)+303*u_(5,4)*t_(5,3,1)*v_(5,2,2)*s_(4,3,2)+356*u_(6,3)*t_(5,3,1)*v_(5,2,2)*s_(4,3,2)+415*u_(6,2,1)*t_(5,3,1)*v_(5,2,2)*s_(4,4,1)+u_(9)*t_(6,3)*v_(5,2,2)*s_(4,4,1)+2*u_(9)*t_(7,2)*v_(5,2,2)*s_(4,3,2)+2*u_(9)*t_(7,1,1)*v_(5,2,2)*s_(4,3,2)+2*u_(9)*t_(5,4)*v_(5,2,2)*s_(4,3,2)+2*u_(9)*t_(5,4)*v_(5,2,2)*s_(5,2,2)+3*u_(9)*t_(6,3)*v_(5,2,2)*s_(4,3,2)+3*u_(9)*t_(6,3)*v_(5,2,2)*s_(5,2,2)+3*u_(9)*t_(7,2)*v_(5,2,2)*s_(5,2,2)+u_(9)*t_(5,4)*v_(5,2,2)*s_(4,4,1)+3*u_(9)*t_(5,3,1)*v_(5,2,2)*s_(3,3,3)+3*u_(8,1)*t_(7,2)*v_(5,2,2)*s_(3,3,3)+3*u_(8,1)*t_(7,1,1)*v_(5,2,2)*s_(3,3,3)+4*u_(9)*t_(6,2,1)*v_(5,2,2)*s_(4,4,1)+4*u_(9)*t_(5,3,1)*v_(5,2,2)*s_(4,4,1)+5*u_(9)*t_(6,2,1)*v_(5,2,2)*s_(5,2,2)+3*u_(8,1)*t_(5,4)*v_(5,2,2)*s_(3,3,3)+5*u_(8,1)*t_(6,3)*v_(5,2,2)*s_(3,3,3)+u_(9)*t_(6,3)*v_(5,2,2)*s_(3,3,3)+6*u_(9)*t_(5,3,1)*v_(5,2,2)*s_(5,2,2)+7*u_(9)*t_(6,2,1)*v_(5,2,2)*s_(4,3,2)+6*u_(8,1)*t_(7,2)*v_(5,2,2)*s_(4,4,1)+8*u_(8,1)*t_(7,1,1)*v_(5,2,2)*s_(4,4,1)+9*u_(9)*t_(5,3,1)*v_(5,2,2)*s_(4,3,2)+7*u_(8,1)*t_(5,4)*v_(5,2,2)*s_(4,4,1)+12*u_(7,2)*t_(7,1,1)*v_(5,2,2)*s_(3,3,3)+12*u_(8,1)*t_(6,2,1)*v_(5,2,2)*s_(3,3,3)+8*u_(8,1)*t_(6,3)*v_(5,2,2)*s_(4,4,1)+13*u_(8,1)*t_(7,2)*v_(5,2,2)*s_(5,2,2)+13*u_(8,1)*t_(7,1,1)*v_(5,2,2)*s_(5,2,2)+u_(9)*t_(7,2)*v_(5,2,2)*s_(4,4,1)+9*u_(7,2)*t_(5,4)*v_(5,2,2)*s_(3,3,3)+15*u_(8,1)*t_(7,2)*v_(5,2,2)*s_(4,3,2)+15*u_(8,1)*t_(7,1,1)*v_(5,2,2)*s_(4,3,2)+13*u_(7,1,1)*t_(5,4)*v_(5,2,2)*s_(3,3,3)+15*u_(7,2)*t_(6,3)*v_(5,2,2)*s_(3,3,3)+12*u_(8,1)*t_(5,4)*v_(5,2,2)*s_(5,2,2)+16*u_(8,1)*t_(5,3,1)*v_(5,2,2)*s_(3,3,3)+16*u_(7,1,1)*t_(6,3)*v_(5,2,2)*s_(3,3,3)+14*u_(8,1)*t_(5,4)*v_(5,2,2)*s_(4,3,2)+112*u_(6,3)*t_(6,2,1)*v_(5,2,2)*s_(4,4,1)+151*u_(7,2)*t_(6,2,1)*v_(5,2,2)*s_(4,3,2)+167*u_(7,1,1)*t_(6,2,1)*v_(5,2,2)*s_(4,3,2)+u_(9)*t_(7,1,1)*v_(5,2,2)*s_(3,3,3)+152*u_(7,2)*t_(5,3,1)*v_(5,2,2)*s_(5,2,2)+u_(9)*t_(7,1,1)*v_(5,2,2)*s_(4,4,1)+139*u_(6,2,1)*t_(5,4)*v_(5,2,2)*s_(5,2,2)+135*u_(5,4)*t_(5,3,1)*v_(5,2,2)*s_(4,4,1)+u_(9)*t_(7,1,1)*v_(5,2,2)*s_(5,2,2)+179*u_(7,1,1)*t_(5,3,1)*v_(5,2,2)*s_(5,2,2)+175*u_(6,3)*t_(6,2,1)*v_(5,2,2)*s_(5,2,2)+158*u_(6,3)*t_(5,3,1)*v_(5,2,2)*s_(4,4,1)+214*u_(6,2,1)*t_(5,3,1)*v_(5,2,2)*s_(3,3,3)+118*s_(7,1,1)*u_(5,3,1)*t_(5,2,2)*v_(4,4,1)+126*v_(4,4,1)*s_(4,4,1)*u_(4,3,2)*t_(3,3,3)+115*t_(6,3)*v_(4,4,1)*s_(4,4,1)*u_(4,3,2)+153*t_(6,2,1)*v_(4,4,1)*s_(4,3,2)*u_(3,3,3)+180*t_(5,2,2)*v_(4,4,1)*s_(4,3,2)*u_(3,3,3)+241*t_(5,3,1)*v_(4,4,1)*s_(4,3,2)*u_(3,3,3)+290*t_(6,2,1)*v_(4,4,1)*s_(4,4,1)*u_(4,3,2)+347*t_(5,2,2)*v_(4,4,1)*s_(4,4,1)*u_(4,3,2)+453*t_(5,3,1)*v_(4,4,1)*s_(4,4,1)*u_(4,3,2)+3*t_(9)*v_(4,4,1)*s_(4,4,1)*u_(4,3,2)+6*t_(8,1)*v_(4,4,1)*s_(4,4,1)*u_(3,3,3)+10*t_(8,1)*v_(4,4,1)*s_(4,3,2)*u_(3,3,3)+18*t_(7,2)*v_(4,4,1)*s_(4,4,1)*u_(3,3,3)+20*t_(7,1,1)*v_(4,4,1)*s_(4,4,1)*u_(3,3,3)+22*t_(8,1)*v_(4,4,1)*s_(4,4,1)*u_(4,3,2)+26*t_(5,4)*v_(4,4,1)*s_(4,4,1)*u_(3,3,3)+32*t_(6,3)*v_(4,4,1)*s_(4,4,1)*u_(3,3,3)+34*t_(7,2)*v_(4,4,1)*s_(4,3,2)*u_(3,3,3)+39*t_(7,1,1)*v_(4,4,1)*s_(4,3,2)*u_(3,3,3)+t_(9)*v_(4,4,1)*s_(4,3,2)*u_(3,3,3)+t_(9)*v_(4,4,1)*s_(4,4,1)*u_(3,3,3)+58*t_(5,4)*v_(4,4,1)*s_(4,3,2)*u_(3,3,3)+62*t_(6,3)*v_(4,4,1)*s_(4,3,2)*u_(3,3,3)+71*t_(6,2,1)*v_(4,4,1)*s_(4,4,1)*u_(3,3,3)+67*t_(7,2)*v_(4,4,1)*s_(4,4,1)*u_(4,3,2)+77*t_(7,1,1)*v_(4,4,1)*s_(4,4,1)*u_(4,3,2)+86*t_(5,2,2)*v_(4,4,1)*s_(4,4,1)*u_(3,3,3)+117*t_(5,3,1)*v_(4,4,1)*s_(4,4,1)*u_(3,3,3)+101*t_(5,4)*v_(4,4,1)*s_(4,4,1)*u_(4,3,2)+6*s_(8,1)*u_(6,3)*t_(6,2,1)*v_(4,4,1)+8*s_(8,1)*u_(7,2)*t_(5,3,1)*v_(4,4,1)+11*s_(8,1)*u_(7,1,1)*t_(5,3,1)*v_(4,4,1)+7*s_(8,1)*u_(5,4)*t_(5,3,1)*v_(4,4,1)+s_(9)*u_(7,2)*t_(6,2,1)*v_(4,4,1)+3*s_(7,1,1)*u_(6,3)*t_(5,4)*v_(4,4,1)+10*s_(8,1)*u_(6,3)*t_(5,3,1)*v_(4,4,1)+16*s_(7,2)*u_(7,1,1)*t_(6,2,1)*v_(4,4,1)+20*s_(7,2)*u_(7,1,1)*t_(5,2,2)*v_(4,4,1)+26*s_(8,1)*u_(6,2,1)*t_(5,2,2)*v_(4,4,1)+18*s_(7,2)*u_(5,4)*t_(5,2,2)*v_(4,4,1)+25*s_(7,1,1)*u_(5,4)*t_(5,2,2)*v_(4,4,1)+10*s_(7,2)*u_(6,2,1)*t_(5,4)*v_(4,4,1)+17*s_(7,1,1)*u_(6,2,1)*t_(5,4)*v_(4,4,1)+34*s_(8,1)*u_(5,3,1)*t_(5,2,2)*v_(4,4,1)+28*s_(7,2)*u_(7,1,1)*t_(5,3,1)*v_(4,4,1)+22*s_(7,2)*u_(6,3)*t_(5,2,2)*v_(4,4,1)+32*s_(8,1)*u_(6,2,1)*t_(5,3,1)*v_(4,4,1)+23*s_(7,1,1)*u_(6,3)*t_(6,2,1)*v_(4,4,1)+s_(9)*u_(8,1)*t_(5,3,1)*v_(4,4,1)+14*s_(7,2)*u_(6,3)*t_(6,2,1)*v_(4,4,1)+31*s_(7,1,1)*u_(6,3)*t_(5,2,2)*v_(4,4,1)+15*s_(7,2)*u_(5,4)*t_(5,3,1)*v_(4,4,1)+29*s_(7,1,1)*u_(5,4)*t_(5,3,1)*v_(4,4,1)+22*s_(6,3)*u_(5,4)*t_(5,2,2)*v_(4,4,1)+13*s_(6,3)*u_(6,2,1)*t_(5,4)*v_(4,4,1)+23*s_(7,2)*u_(6,3)*t_(5,3,1)*v_(4,4,1)+36*s_(7,1,1)*u_(6,3)*t_(5,3,1)*v_(4,4,1)+21*s_(6,3)*u_(5,4)*t_(5,3,1)*v_(4,4,1)+72*s_(7,2)*u_(6,2,1)*t_(5,2,2)*v_(4,4,1)+81*s_(7,1,1)*u_(6,2,1)*t_(5,2,2)*v_(4,4,1)+94*s_(7,2)*u_(5,3,1)*t_(5,2,2)*v_(4,4,1)+82*s_(7,2)*u_(6,2,1)*t_(5,3,1)*v_(4,4,1)+s_(9)*u_(7,1,1)*t_(6,3)*v_(4,4,1)+93*s_(6,2,1)*u_(5,4)*t_(5,2,2)*v_(4,4,1)+103*s_(7,1,1)*u_(6,2,1)*t_(5,3,1)*v_(4,4,1)+72*u_(5,4)*t_(5,2,2)*v_(4,4,1)*s_(4,4,1)+61*u_(6,3)*t_(6,2,1)*v_(4,4,1)*s_(4,4,1)+82*u_(6,3)*t_(5,2,2)*v_(4,4,1)*s_(4,4,1)+107*u_(6,2,1)*t_(5,2,2)*v_(4,4,1)*s_(3,3,3)+94*u_(7,2)*t_(6,2,1)*v_(4,4,1)*s_(4,3,2)+101*u_(7,2)*t_(5,2,2)*v_(4,4,1)*s_(4,3,2)+106*u_(7,1,1)*t_(6,2,1)*v_(4,4,1)*s_(4,3,2)+114*u_(7,1,1)*t_(5,2,2)*v_(4,4,1)*s_(4,3,2)+75*u_(5,4)*t_(5,3,1)*v_(4,4,1)*s_(4,4,1)+112*s_(6,3)*u_(6,2,1)*t_(5,2,2)*v_(4,4,1)+103*s_(6,2,1)*u_(5,4)*t_(5,3,1)*v_(4,4,1)+s_(9)*u_(7,1,1)*t_(5,2,2)*v_(4,4,1)+135*s_(5,4)*u_(5,3,1)*t_(5,2,2)*v_(4,4,1)+125*s_(6,3)*u_(6,2,1)*t_(5,3,1)*v_(4,4,1)+158*s_(6,3)*u_(5,3,1)*t_(5,2,2)*v_(4,4,1)+415*s_(6,2,1)*u_(5,3,1)*t_(5,2,2)*v_(4,4,1)+s_(8,1)*u_(7,2)*t_(7,1,1)*v_(4,4,1)+s_(9)*u_(5,4)*t_(5,3,1)*v_(4,4,1)+s_(9)*u_(6,3)*t_(5,2,2)*v_(4,4,1)+s_(9)*u_(6,3)*t_(6,2,1)*v_(4,4,1)+s_(9)*u_(7,2)*t_(5,3,1)*v_(4,4,1)+s_(9)*u_(6,2,1)*t_(5,4)*v_(4,4,1)+2*s_(9)*u_(6,3)*t_(5,3,1)*v_(4,4,1)+s_(9)*u_(5,4)*t_(5,2,2)*v_(4,4,1)+3*s_(9)*u_(7,1,1)*t_(5,3,1)*v_(4,4,1)+4*s_(9)*u_(6,2,1)*t_(5,2,2)*v_(4,4,1)+4*s_(9)*u_(5,3,1)*t_(5,2,2)*v_(4,4,1)+2*s_(8,1)*u_(7,1,1)*t_(6,3)*v_(4,4,1)+5*s_(9)*u_(6,2,1)*t_(5,3,1)*v_(4,4,1)+s_(8,1)*u_(7,1,1)*t_(5,4)*v_(4,4,1)+6*s_(8,1)*u_(7,1,1)*t_(6,2,1)*v_(4,4,1)+4*s_(8,1)*u_(7,2)*t_(6,2,1)*v_(4,4,1)+6*s_(8,1)*u_(7,2)*t_(5,2,2)*v_(4,4,1)+8*s_(8,1)*u_(7,1,1)*t_(5,2,2)*v_(4,4,1)+7*s_(8,1)*u_(5,4)*t_(5,2,2)*v_(4,4,1)+8*s_(8,1)*u_(6,3)*t_(5,2,2)*v_(4,4,1)+4*s_(8,1)*u_(6,2,1)*t_(5,4)*v_(4,4,1)+2*s_(7,2)*u_(7,1,1)*t_(5,4)*v_(4,4,1)+4*s_(7,2)*u_(7,1,1)*t_(6,3)*v_(4,4,1)+s_(9)*u_(7,2)*t_(5,2,2)*v_(4,4,1)+10*u_(7,2)*t_(6,3)*v_(4,4,1)*s_(3,3,3)+12*u_(8,1)*t_(5,4)*v_(4,4,1)*s_(4,3,2)+12*u_(8,1)*t_(7,1,1)*v_(4,4,1)*s_(4,3,2)+15*u_(7,1,1)*t_(6,3)*v_(4,4,1)*s_(3,3,3)+10*u_(6,3)*t_(5,4)*v_(4,4,1)*s_(3,3,3)+15*u_(8,1)*t_(6,3)*v_(4,4,1)*s_(4,3,2)+16*u_(8,1)*t_(5,2,2)*v_(4,4,1)*s_(4,4,1)+10*u_(7,2)*t_(7,1,1)*v_(4,4,1)*s_(4,4,1)+15*u_(8,1)*t_(6,2,1)*v_(4,4,1)*s_(4,4,1)+13*u_(7,1,1)*t_(5,4)*v_(4,4,1)*s_(4,4,1)+10*u_(7,2)*t_(5,4)*v_(4,4,1)*s_(4,4,1)+20*u_(8,1)*t_(5,3,1)*v_(4,4,1)*s_(4,4,1)+21*u_(7,2)*t_(5,2,2)*v_(4,4,1)*s_(3,3,3)+24*u_(7,2)*t_(6,2,1)*v_(4,4,1)*s_(3,3,3)+25*u_(7,1,1)*t_(6,2,1)*v_(4,4,1)*s_(3,3,3)+13*u_(7,2)*t_(6,3)*v_(4,4,1)*s_(4,4,1)+17*u_(7,1,1)*t_(6,3)*v_(4,4,1)*s_(4,4,1)+30*u_(7,1,1)*t_(5,2,2)*v_(4,4,1)*s_(3,3,3)+u_(9)*t_(8,1)*v_(4,4,1)*s_(4,3,2)+31*u_(7,2)*t_(7,1,1)*v_(4,4,1)*s_(4,3,2)+u_(9)*t_(8,1)*v_(4,4,1)*s_(4,4,1)+32*u_(8,1)*t_(5,2,2)*v_(4,4,1)*s_(4,3,2)+33*u_(8,1)*t_(6,2,1)*v_(4,4,1)*s_(4,3,2)+36*u_(7,1,1)*t_(5,3,1)*v_(4,4,1)*s_(3,3,3)+36*u_(7,2)*t_(5,3,1)*v_(4,4,1)*s_(3,3,3)+34*u_(6,2,1)*t_(5,4)*v_(4,4,1)*s_(3,3,3)+11*u_(6,3)*t_(5,4)*v_(4,4,1)*s_(4,4,1)+35*u_(5,4)*t_(5,2,2)*v_(4,4,1)*s_(3,3,3)+29*u_(7,2)*t_(5,4)*v_(4,4,1)*s_(4,3,2)+39*u_(7,1,1)*t_(5,4)*v_(4,4,1)*s_(4,3,2)+40*u_(6,3)*t_(6,2,1)*v_(4,4,1)*s_(3,3,3)+44*u_(8,1)*t_(5,3,1)*v_(4,4,1)*s_(4,3,2)+42*u_(6,3)*t_(5,2,2)*v_(4,4,1)*s_(3,3,3)+36*u_(7,2)*t_(6,3)*v_(4,4,1)*s_(4,3,2)+48*u_(7,1,1)*t_(6,3)*v_(4,4,1)*s_(4,3,2)+51*u_(5,4)*t_(5,3,1)*v_(4,4,1)*s_(3,3,3)+58*u_(7,1,1)*t_(5,2,2)*v_(4,4,1)*s_(4,4,1)+50*u_(7,2)*t_(5,2,2)*v_(4,4,1)*s_(4,4,1)+40*u_(7,2)*t_(6,2,1)*v_(4,4,1)*s_(4,4,1)+50*u_(7,1,1)*t_(6,2,1)*v_(4,4,1)*s_(4,4,1)+60*u_(6,3)*t_(5,3,1)*v_(4,4,1)*s_(3,3,3)+37*u_(6,3)*t_(5,4)*v_(4,4,1)*s_(4,3,2)+u_(9)*t_(6,2,1)*v_(4,4,1)*s_(3,3,3)+55*u_(7,2)*t_(5,3,1)*v_(4,4,1)*s_(4,4,1)+54*u_(6,2,1)*t_(5,4)*v_(4,4,1)*s_(4,4,1)+73*u_(7,1,1)*t_(5,3,1)*v_(4,4,1)*s_(4,4,1)+u_(9)*t_(7,1,1)*v_(4,4,1)*s_(3,3,3)+92*u_(6,3)*t_(5,3,1)*v_(4,4,1)*s_(4,4,1)+142*u_(6,2,1)*t_(5,3,1)*v_(4,4,1)*s_(3,3,3)+132*u_(7,2)*t_(5,3,1)*v_(4,4,1)*s_(4,3,2)+128*u_(6,2,1)*t_(5,4)*v_(4,4,1)*s_(4,3,2)+153*u_(7,1,1)*t_(5,3,1)*v_(4,4,1)*s_(4,3,2)+171*u_(5,3,1)*t_(5,2,2)*v_(4,4,1)*s_(3,3,3)+155*u_(5,4)*t_(5,2,2)*v_(4,4,1)*s_(4,3,2)+156*u_(6,3)*t_(6,2,1)*v_(4,4,1)*s_(4,3,2)+177*u_(6,3)*t_(5,2,2)*v_(4,4,1)*s_(4,3,2)+213*u_(6,2,1)*t_(5,2,2)*v_(4,4,1)*s_(4,4,1)+190*u_(5,4)*t_(5,3,1)*v_(4,4,1)*s_(4,3,2)+224*u_(6,3)*t_(5,3,1)*v_(4,4,1)*s_(4,3,2)+269*u_(6,2,1)*t_(5,3,1)*v_(4,4,1)*s_(4,4,1)+324*u_(5,3,1)*t_(5,2,2)*v_(4,4,1)*s_(4,4,1)+436*u_(6,2,1)*t_(5,2,2)*v_(4,4,1)*s_(4,3,2)+2*u_(9)*t_(5,4)*v_(4,4,1)*s_(4,3,2)+2*u_(9)*t_(6,3)*v_(4,4,1)*s_(4,3,2)+2*u_(9)*t_(6,3)*v_(4,4,1)*s_(4,4,1)+2*u_(9)*t_(7,2)*v_(4,4,1)*s_(4,3,2)+2*u_(9)*t_(7,2)*v_(4,4,1)*s_(4,4,1)+2*u_(9)*t_(5,3,1)*v_(4,4,1)*s_(3,3,3)+2*u_(9)*t_(7,1,1)*v_(4,4,1)*s_(4,3,2)+u_(9)*t_(5,4)*v_(4,4,1)*s_(4,4,1)+3*u_(9)*t_(5,2,2)*v_(4,4,1)*s_(4,4,1)+2*u_(9)*t_(5,3,1)*v_(4,4,1)*s_(4,4,1)+2*u_(9)*t_(6,2,1)*v_(4,4,1)*s_(4,4,1)+3*u_(8,1)*t_(7,2)*v_(4,4,1)*s_(3,3,3)+3*u_(8,1)*t_(7,1,1)*v_(4,4,1)*s_(3,3,3)+4*u_(8,1)*t_(5,4)*v_(4,4,1)*s_(3,3,3)+4*u_(8,1)*t_(6,3)*v_(4,4,1)*s_(3,3,3)+4*u_(9)*t_(5,2,2)*v_(4,4,1)*s_(4,3,2)+u_(9)*t_(6,3)*v_(4,4,1)*s_(3,3,3)+5*u_(9)*t_(6,2,1)*v_(4,4,1)*s_(4,3,2)+6*u_(9)*t_(5,3,1)*v_(4,4,1)*s_(4,3,2)+4*u_(8,1)*t_(5,4)*v_(4,4,1)*s_(4,4,1)+5*u_(8,1)*t_(7,2)*v_(4,4,1)*s_(4,4,1)+7*u_(8,1)*t_(5,2,2)*v_(4,4,1)*s_(3,3,3)+5*u_(8,1)*t_(7,1,1)*v_(4,4,1)*s_(4,4,1)+10*u_(7,2)*t_(7,1,1)*v_(4,4,1)*s_(3,3,3)+8*u_(8,1)*t_(6,2,1)*v_(4,4,1)*s_(3,3,3)+8*u_(7,2)*t_(5,4)*v_(4,4,1)*s_(3,3,3)+7*u_(8,1)*t_(6,3)*v_(4,4,1)*s_(4,4,1)+12*u_(7,1,1)*t_(5,4)*v_(4,4,1)*s_(3,3,3)+11*u_(8,1)*t_(7,2)*v_(4,4,1)*s_(4,3,2)+11*u_(8,1)*t_(5,3,1)*v_(4,4,1)*s_(3,3,3)+42*t_(8,1)*v_(5,3,1)*s_(5,3,1)*u_(4,4,1)+53*t_(7,1,1)*v_(5,3,1)*s_(5,2,2)*u_(3,3,3)+55*t_(7,2)*v_(5,3,1)*s_(5,2,2)*u_(3,3,3)+51*t_(5,4)*v_(5,3,1)*s_(4,4,1)*u_(3,3,3)+60*t_(6,3)*v_(5,3,1)*s_(4,4,1)*u_(3,3,3)+68*t_(8,1)*v_(5,3,1)*s_(5,2,2)*u_(4,3,2)+62*t_(7,2)*v_(5,3,1)*s_(5,3,1)*u_(3,3,3)+74*t_(7,2)*v_(5,3,1)*s_(4,3,2)*u_(3,3,3)+69*t_(8,1)*v_(5,3,1)*s_(5,3,1)*u_(5,2,2)+81*t_(7,1,1)*v_(5,3,1)*s_(4,3,2)*u_(3,3,3)+76*t_(7,1,1)*v_(5,3,1)*s_(5,3,1)*u_(3,3,3)+80*t_(5,4)*v_(5,3,1)*s_(5,2,2)*u_(3,3,3)+91*t_(6,3)*v_(5,3,1)*s_(5,2,2)*u_(3,3,3)+88*t_(8,1)*v_(5,3,1)*s_(5,3,1)*u_(4,3,2)+93*t_(5,4)*v_(5,3,1)*s_(5,3,1)*u_(3,3,3)+113*t_(5,4)*v_(5,3,1)*s_(4,3,2)*u_(3,3,3)+94*t_(7,2)*v_(5,3,1)*s_(5,2,2)*u_(4,4,1)+118*t_(7,1,1)*v_(5,3,1)*s_(5,2,2)*u_(4,4,1)+110*t_(6,3)*v_(5,3,1)*s_(5,3,1)*u_(3,3,3)+171*v_(5,3,1)*s_(5,2,2)*u_(4,4,1)*t_(3,3,3)+219*v_(5,3,1)*s_(5,3,1)*u_(4,4,1)*t_(3,3,3)+241*v_(5,3,1)*s_(4,4,1)*u_(4,3,2)*t_(3,3,3)+322*v_(5,3,1)*s_(5,3,1)*u_(5,2,2)*t_(3,3,3)+349*v_(5,3,1)*s_(5,2,2)*u_(4,3,2)*t_(3,3,3)+463*v_(5,3,1)*s_(5,3,1)*u_(4,3,2)*t_(3,3,3)+129*t_(6,3)*v_(5,3,1)*s_(4,3,2)*u_(3,3,3)+142*t_(6,2,1)*v_(5,3,1)*s_(4,4,1)*u_(3,3,3)+132*t_(7,2)*v_(5,3,1)*s_(4,4,1)*u_(4,3,2)+153*t_(7,1,1)*v_(5,3,1)*s_(4,4,1)*u_(4,3,2)+118*t_(7,2)*v_(5,3,1)*s_(5,3,1)*u_(4,4,1)+144*t_(7,1,1)*v_(5,3,1)*s_(5,3,1)*u_(4,4,1)+135*t_(5,4)*v_(5,3,1)*s_(5,2,2)*u_(4,4,1)+158*t_(6,3)*v_(5,3,1)*s_(5,2,2)*u_(4,4,1)+214*t_(6,2,1)*v_(5,3,1)*s_(5,2,2)*u_(3,3,3)+209*t_(7,2)*v_(5,3,1)*s_(5,2,2)*u_(4,3,2)+234*t_(7,1,1)*v_(5,3,1)*s_(5,2,2)*u_(4,3,2)+200*t_(7,2)*v_(5,3,1)*s_(5,3,1)*u_(5,2,2)+190*t_(5,4)*v_(5,3,1)*s_(4,4,1)*u_(4,3,2)+225*t_(7,1,1)*v_(5,3,1)*s_(5,3,1)*u_(5,2,2)+153*t_(5,4)*v_(5,3,1)*s_(5,3,1)*u_(4,4,1)+224*t_(6,3)*v_(5,3,1)*s_(4,4,1)*u_(4,3,2)+275*t_(6,2,1)*v_(5,3,1)*s_(5,3,1)*u_(3,3,3)+185*t_(6,3)*v_(5,3,1)*s_(5,3,1)*u_(4,4,1)+300*t_(6,2,1)*v_(5,3,1)*s_(4,3,2)*u_(3,3,3)+261*t_(7,2)*v_(5,3,1)*s_(5,3,1)*u_(4,3,2)+303*t_(7,1,1)*v_(5,3,1)*s_(5,3,1)*u_(4,3,2)+303*t_(5,4)*v_(5,3,1)*s_(5,2,2)*u_(4,3,2)+267*t_(5,4)*v_(5,3,1)*s_(5,3,1)*u_(5,2,2)+356*t_(6,3)*v_(5,3,1)*s_(5,2,2)*u_(4,3,2)+318*t_(6,3)*v_(5,3,1)*s_(5,3,1)*u_(5,2,2)+415*t_(6,2,1)*v_(5,3,1)*s_(5,2,2)*u_(4,4,1)+367*t_(5,4)*v_(5,3,1)*s_(5,3,1)*u_(4,3,2)+2*t_(9)*v_(5,3,1)*s_(4,4,1)*u_(3,3,3)+3*t_(9)*v_(5,3,1)*s_(4,3,2)*u_(3,3,3)+3*t_(9)*v_(5,3,1)*s_(5,2,2)*u_(3,3,3)+2*t_(9)*v_(5,3,1)*s_(5,3,1)*u_(3,3,3)+4*t_(9)*v_(5,3,1)*s_(5,2,2)*u_(4,4,1)+6*t_(9)*v_(5,3,1)*s_(4,4,1)*u_(4,3,2)+7*t_(9)*v_(5,3,1)*s_(5,3,1)*u_(4,4,1)+9*t_(9)*v_(5,3,1)*s_(5,2,2)*u_(4,3,2)+11*t_(9)*v_(5,3,1)*s_(5,3,1)*u_(5,2,2)+11*t_(8,1)*v_(5,3,1)*s_(4,4,1)*u_(3,3,3)+12*t_(9)*v_(5,3,1)*s_(5,3,1)*u_(4,3,2)+16*t_(8,1)*v_(5,3,1)*s_(5,2,2)*u_(3,3,3)+23*t_(8,1)*v_(5,3,1)*s_(4,3,2)*u_(3,3,3)+21*t_(8,1)*v_(5,3,1)*s_(5,3,1)*u_(3,3,3)+34*t_(8,1)*v_(5,3,1)*s_(5,2,2)*u_(4,4,1)+36*t_(7,1,1)*v_(5,3,1)*s_(4,4,1)*u_(3,3,3)+36*t_(7,2)*v_(5,3,1)*s_(4,4,1)*u_(3,3,3)+44*t_(8,1)*v_(5,3,1)*s_(4,4,1)*u_(4,3,2)+65*u_(7,1,1)*t_(5,4)*v_(5,3,1)*s_(4,3,2)+53*u_(7,1,1)*t_(5,4)*v_(5,3,1)*s_(5,3,1)+33*u_(7,2)*t_(5,4)*v_(5,3,1)*s_(5,3,1)+62*u_(7,2)*t_(6,3)*v_(5,3,1)*s_(4,3,2)+83*u_(7,1,1)*t_(6,3)*v_(5,3,1)*s_(4,3,2)+44*u_(6,3)*t_(5,4)*v_(5,3,1)*s_(5,2,2)+45*u_(7,2)*t_(6,3)*v_(5,3,1)*s_(5,3,1)+72*u_(7,1,1)*t_(6,3)*v_(5,3,1)*s_(5,3,1)+82*u_(7,2)*t_(6,2,1)*v_(5,3,1)*s_(4,4,1)+103*u_(7,1,1)*t_(6,2,1)*v_(5,3,1)*s_(4,4,1)+s_(9)*u_(7,1,1)*t_(5,4)*v_(5,3,1)+s_(9)*u_(7,1,1)*t_(6,3)*v_(5,3,1)+2*s_(9)*u_(7,2)*t_(6,2,1)*v_(5,3,1)+3*s_(9)*u_(7,1,1)*t_(6,2,1)*v_(5,3,1)+2*s_(9)*u_(6,2,1)*t_(5,4)*v_(5,3,1)+3*s_(9)*u_(6,3)*t_(6,2,1)*v_(5,3,1)+3*s_(8,1)*u_(7,2)*t_(7,1,1)*v_(5,3,1)+3*s_(8,1)*u_(7,1,1)*t_(5,4)*v_(5,3,1)+4*s_(8,1)*u_(7,1,1)*t_(6,3)*v_(5,3,1)+s_(9)*u_(7,2)*t_(7,1,1)*v_(5,3,1)+16*s_(8,1)*u_(7,1,1)*t_(6,2,1)*v_(5,3,1)+11*s_(8,1)*u_(7,2)*t_(6,2,1)*v_(5,3,1)+6*s_(7,2)*u_(7,1,1)*t_(5,4)*v_(5,3,1)+10*s_(8,1)*u_(6,2,1)*t_(5,4)*v_(5,3,1)+8*s_(7,2)*u_(7,1,1)*t_(6,3)*v_(5,3,1)+14*s_(8,1)*u_(6,3)*t_(6,2,1)*v_(5,3,1)+7*s_(7,1,1)*u_(6,3)*t_(5,4)*v_(5,3,1)+s_(9)*u_(8,1)*t_(6,2,1)*v_(5,3,1)+39*s_(7,2)*u_(7,1,1)*t_(6,2,1)*v_(5,3,1)+21*s_(7,2)*u_(6,2,1)*t_(5,4)*v_(5,3,1)+37*s_(7,1,1)*u_(6,2,1)*t_(5,4)*v_(5,3,1)+50*s_(7,1,1)*u_(6,3)*t_(6,2,1)*v_(5,3,1)+30*s_(7,2)*u_(6,3)*t_(6,2,1)*v_(5,3,1)+27*s_(6,3)*u_(6,2,1)*t_(5,4)*v_(5,3,1)+11*u_(9)*t_(6,2,1)*v_(5,3,1)*s_(5,3,1)+11*u_(7,2)*t_(7,1,1)*v_(5,3,1)*s_(3,3,3)+u_(9)*t_(7,2)*v_(5,3,1)*s_(3,3,3)+8*u_(8,1)*t_(7,2)*v_(5,3,1)*s_(4,4,1)+11*u_(8,1)*t_(7,1,1)*v_(5,3,1)*s_(4,4,1)+7*u_(8,1)*t_(5,4)*v_(5,3,1)*s_(4,4,1)+14*u_(8,1)*t_(6,2,1)*v_(5,3,1)*s_(3,3,3)+14*u_(8,1)*t_(7,2)*v_(5,3,1)*s_(5,2,2)+16*u_(8,1)*t_(7,1,1)*v_(5,3,1)*s_(5,2,2)+10*u_(8,1)*t_(6,3)*v_(5,3,1)*s_(4,4,1)+18*u_(8,1)*t_(7,2)*v_(5,3,1)*s_(4,3,2)+20*u_(8,1)*t_(7,1,1)*v_(5,3,1)*s_(4,3,2)+15*u_(7,1,1)*t_(5,4)*v_(5,3,1)*s_(3,3,3)+14*u_(7,2)*t_(5,4)*v_(5,3,1)*s_(3,3,3)+14*u_(8,1)*t_(5,4)*v_(5,3,1)*s_(5,2,2)+17*u_(7,2)*t_(6,3)*v_(5,3,1)*s_(3,3,3)+20*u_(7,1,1)*t_(6,3)*v_(5,3,1)*s_(3,3,3)+19*u_(8,1)*t_(6,3)*v_(5,3,1)*s_(5,2,2)+19*u_(8,1)*t_(5,4)*v_(5,3,1)*s_(4,3,2)+16*u_(8,1)*t_(7,2)*v_(5,3,1)*s_(5,3,1)+22*u_(8,1)*t_(7,1,1)*v_(5,3,1)*s_(5,3,1)+14*u_(8,1)*t_(5,4)*v_(5,3,1)*s_(5,3,1)+25*u_(8,1)*t_(6,3)*v_(5,3,1)*s_(4,3,2)+19*u_(6,3)*t_(5,4)*v_(5,3,1)*s_(3,3,3)+28*u_(7,2)*t_(7,1,1)*v_(5,3,1)*s_(4,4,1)+u_(9)*t_(8,1)*v_(5,3,1)*s_(4,3,2)+20*u_(8,1)*t_(6,3)*v_(5,3,1)*s_(5,3,1)+32*u_(8,1)*t_(6,2,1)*v_(5,3,1)*s_(4,4,1)+u_(9)*t_(8,1)*v_(5,3,1)*s_(4,4,1)+u_(9)*t_(8,1)*v_(5,3,1)*s_(5,2,2)+15*u_(7,2)*t_(5,4)*v_(5,3,1)*s_(4,4,1)+29*u_(7,1,1)*t_(5,4)*v_(5,3,1)*s_(4,4,1)+44*u_(7,2)*t_(6,2,1)*v_(5,3,1)*s_(3,3,3)+49*u_(7,1,1)*t_(6,2,1)*v_(5,3,1)*s_(3,3,3)+45*u_(7,2)*t_(7,1,1)*v_(5,3,1)*s_(5,2,2)+50*u_(8,1)*t_(6,2,1)*v_(5,3,1)*s_(5,2,2)+23*u_(7,2)*t_(6,3)*v_(5,3,1)*s_(4,4,1)+36*u_(7,1,1)*t_(6,3)*v_(5,3,1)*s_(4,4,1)+55*u_(7,2)*t_(7,1,1)*v_(5,3,1)*s_(4,3,2)+32*u_(7,2)*t_(5,4)*v_(5,3,1)*s_(5,2,2)+63*u_(8,1)*t_(6,2,1)*v_(5,3,1)*s_(4,3,2)+49*u_(7,1,1)*t_(5,4)*v_(5,3,1)*s_(5,2,2)+60*u_(6,2,1)*t_(5,4)*v_(5,3,1)*s_(3,3,3)+50*u_(7,2)*t_(7,1,1)*v_(5,3,1)*s_(5,3,1)+66*u_(8,1)*t_(6,2,1)*v_(5,3,1)*s_(5,3,1)+21*u_(6,3)*t_(5,4)*v_(5,3,1)*s_(4,4,1)+44*u_(7,2)*t_(6,3)*v_(5,3,1)*s_(5,2,2)+62*u_(7,1,1)*t_(6,3)*v_(5,3,1)*s_(5,2,2)+73*u_(6,3)*t_(6,2,1)*v_(5,3,1)*s_(3,3,3)+46*u_(7,2)*t_(5,4)*v_(5,3,1)*s_(4,3,2)+137*u_(7,2)*t_(6,2,1)*v_(5,3,1)*s_(5,2,2)+103*u_(6,2,1)*t_(5,4)*v_(5,3,1)*s_(4,4,1)+161*u_(7,1,1)*t_(6,2,1)*v_(5,3,1)*s_(5,2,2)+125*u_(6,3)*t_(6,2,1)*v_(5,3,1)*s_(4,4,1)+181*u_(7,2)*t_(6,2,1)*v_(5,3,1)*s_(4,3,2)+209*u_(7,1,1)*t_(6,2,1)*v_(5,3,1)*s_(4,3,2)+171*u_(6,2,1)*t_(5,4)*v_(5,3,1)*s_(5,2,2)+169*u_(7,2)*t_(6,2,1)*v_(5,3,1)*s_(5,3,1)+208*u_(7,1,1)*t_(6,2,1)*v_(5,3,1)*s_(5,3,1)+213*u_(6,3)*t_(6,2,1)*v_(5,3,1)*s_(5,2,2)+237*u_(6,2,1)*t_(5,4)*v_(5,3,1)*s_(4,3,2)+198*u_(6,2,1)*t_(5,4)*v_(5,3,1)*s_(5,3,1)+291*u_(6,3)*t_(6,2,1)*v_(5,3,1)*s_(4,3,2)+246*u_(6,3)*t_(6,2,1)*v_(5,3,1)*s_(5,3,1)+u_(9)*t_(5,4)*v_(5,3,1)*s_(4,4,1)+u_(9)*t_(7,2)*v_(5,3,1)*s_(4,4,1)+2*u_(9)*t_(7,2)*v_(5,3,1)*s_(5,2,2)+2*u_(9)*t_(8,1)*v_(5,3,1)*s_(5,3,1)+2*u_(9)*t_(6,2,1)*v_(5,3,1)*s_(3,3,3)+2*u_(9)*t_(5,4)*v_(5,3,1)*s_(5,2,2)+2*u_(9)*t_(6,3)*v_(5,3,1)*s_(4,4,1)+3*u_(9)*t_(7,2)*v_(5,3,1)*s_(4,3,2)+u_(9)*t_(5,4)*v_(5,3,1)*s_(3,3,3)+3*u_(9)*t_(7,1,1)*v_(5,3,1)*s_(4,3,2)+3*u_(9)*t_(7,1,1)*v_(5,3,1)*s_(4,4,1)+3*u_(9)*t_(7,1,1)*v_(5,3,1)*s_(5,2,2)+3*u_(9)*t_(5,4)*v_(5,3,1)*s_(4,3,2)+3*u_(9)*t_(6,3)*v_(5,3,1)*s_(5,2,2)+3*u_(9)*t_(7,1,1)*v_(5,3,1)*s_(5,3,1)+4*u_(8,1)*t_(7,2)*v_(5,3,1)*s_(3,3,3)+4*u_(8,1)*t_(7,1,1)*v_(5,3,1)*s_(3,3,3)+3*u_(9)*t_(5,4)*v_(5,3,1)*s_(5,3,1)+4*u_(9)*t_(6,3)*v_(5,3,1)*s_(4,3,2)+4*u_(9)*t_(7,2)*v_(5,3,1)*s_(5,3,1)+4*u_(9)*t_(6,3)*v_(5,3,1)*s_(5,3,1)+5*u_(9)*t_(6,2,1)*v_(5,3,1)*s_(4,4,1)+u_(9)*t_(6,3)*v_(5,3,1)*s_(3,3,3)+5*u_(8,1)*t_(5,4)*v_(5,3,1)*s_(3,3,3)+7*u_(9)*t_(6,2,1)*v_(5,3,1)*s_(5,2,2)+6*u_(8,1)*t_(6,3)*v_(5,3,1)*s_(3,3,3)+9*u_(9)*t_(6,2,1)*v_(5,3,1)*s_(4,3,2)+64*u_(6,3)*t_(5,4)*v_(5,3,1)*s_(4,3,2)+41*u_(6,3)*t_(5,4)*v_(5,3,1)*s_(5,3,1)+17*t_(7,2)*v_(6,2,1)*s_(6,2,1)*u_(5,4)+50*t_(8,1)*v_(6,2,1)*s_(5,3,1)*u_(5,2,2)+58*t_(7,2)*v_(6,2,1)*s_(4,3,2)*u_(3,3,3)+13*t_(6,3)*v_(6,2,1)*s_(5,4)*u_(4,4,1)+61*t_(7,1,1)*v_(6,2,1)*s_(4,3,2)*u_(3,3,3)+49*t_(8,1)*v_(6,2,1)*s_(6,2,1)*u_(5,3,1)+22*t_(7,2)*v_(6,2,1)*s_(5,4)*u_(4,3,2)+32*t_(7,1,1)*v_(6,2,1)*s_(5,4)*u_(4,3,2)+58*t_(6,3)*v_(6,2,1)*s_(5,2,2)*u_(3,3,3)+63*t_(8,1)*v_(6,2,1)*s_(5,3,1)*u_(4,3,2)+21*t_(7,2)*v_(6,2,1)*s_(5,4)*u_(5,3,1)+37*t_(7,1,1)*v_(6,2,1)*s_(5,4)*u_(5,3,1)+t_(9)*v_(6,2,1)*s_(4,4,1)*u_(3,3,3)+59*t_(7,2)*v_(6,2,1)*s_(6,2,1)*u_(4,4,1)+74*t_(7,1,1)*v_(6,2,1)*s_(6,2,1)*u_(4,4,1)+28*t_(6,3)*v_(6,2,1)*s_(5,4)*u_(5,2,2)+t_(9)*v_(6,2,1)*s_(5,2,2)*u_(3,3,3)+72*t_(7,2)*v_(6,2,1)*s_(5,2,2)*u_(4,4,1)+73*t_(6,3)*v_(6,2,1)*s_(5,3,1)*u_(3,3,3)+t_(9)*v_(6,2,1)*s_(6,2,1)*u_(3,3,3)+81*t_(7,1,1)*v_(6,2,1)*s_(5,2,2)*u_(4,4,1)+20*t_(6,3)*v_(6,2,1)*s_(6,2,1)*u_(5,4)+94*t_(6,3)*v_(6,2,1)*s_(4,3,2)*u_(3,3,3)+34*t_(6,3)*v_(6,2,1)*s_(5,4)*u_(4,3,2)+94*t_(7,2)*v_(6,2,1)*s_(4,4,1)*u_(4,3,2)+27*t_(6,3)*v_(6,2,1)*s_(5,4)*u_(5,3,1)+106*t_(7,1,1)*v_(6,2,1)*s_(4,4,1)*u_(4,3,2)+82*t_(7,2)*v_(6,2,1)*s_(5,3,1)*u_(4,4,1)+95*t_(7,2)*v_(6,2,1)*s_(6,2,1)*u_(5,2,2)+112*t_(7,1,1)*v_(6,2,1)*s_(6,2,1)*u_(5,2,2)+103*t_(7,1,1)*v_(6,2,1)*s_(5,3,1)*u_(4,4,1)+t_(9)*v_(6,2,1)*s_(5,4)*u_(4,4,1)+2*t_(9)*v_(6,2,1)*s_(5,3,1)*u_(3,3,3)+t_(9)*v_(6,2,1)*s_(5,4)*u_(4,3,2)+2*t_(9)*v_(6,2,1)*s_(5,4)*u_(5,2,2)+3*t_(9)*v_(6,2,1)*s_(4,3,2)*u_(3,3,3)+2*t_(9)*v_(6,2,1)*s_(6,2,1)*u_(5,4)+2*t_(9)*v_(6,2,1)*s_(5,4)*u_(5,3,1)+4*t_(9)*v_(6,2,1)*s_(5,2,2)*u_(4,4,1)+4*t_(9)*v_(6,2,1)*s_(6,2,1)*u_(4,4,1)+t_(8,1)*v_(6,2,1)*s_(5,4)*u_(3,3,3)+5*t_(9)*v_(6,2,1)*s_(6,2,1)*u_(4,3,2)+5*t_(9)*v_(6,2,1)*s_(4,4,1)*u_(4,3,2)+5*t_(9)*v_(6,2,1)*s_(5,3,1)*u_(4,4,1)+5*t_(9)*v_(6,2,1)*s_(6,2,1)*u_(5,2,2)+7*t_(9)*v_(6,2,1)*s_(5,2,2)*u_(4,3,2)+7*t_(8,1)*v_(6,2,1)*s_(6,2,1)*u_(3,3,3)+7*t_(9)*v_(6,2,1)*s_(5,3,1)*u_(5,2,2)+8*t_(9)*v_(6,2,1)*s_(6,2,1)*u_(5,3,1)+9*t_(9)*v_(6,2,1)*s_(5,3,1)*u_(4,3,2)+8*t_(8,1)*v_(6,2,1)*s_(4,4,1)*u_(3,3,3)+12*t_(8,1)*v_(6,2,1)*s_(5,2,2)*u_(3,3,3)+4*t_(8,1)*v_(6,2,1)*s_(5,4)*u_(4,4,1)+4*t_(7,2)*v_(6,2,1)*s_(5,4)*u_(3,3,3)+7*t_(7,1,1)*v_(6,2,1)*s_(5,4)*u_(3,3,3)+14*t_(8,1)*v_(6,2,1)*s_(5,3,1)*u_(3,3,3)+9*t_(8,1)*v_(6,2,1)*s_(5,4)*u_(5,2,2)+19*t_(8,1)*v_(6,2,1)*s_(4,3,2)*u_(3,3,3)+9*t_(8,1)*v_(6,2,1)*s_(6,2,1)*u_(5,4)+8*t_(8,1)*v_(6,2,1)*s_(5,4)*u_(4,3,2)+10*t_(6,3)*v_(6,2,1)*s_(5,4)*u_(3,3,3)+23*t_(8,1)*v_(6,2,1)*s_(6,2,1)*u_(4,4,1)+10*t_(8,1)*v_(6,2,1)*s_(5,4)*u_(5,3,1)+25*t_(7,2)*v_(6,2,1)*s_(6,2,1)*u_(3,3,3)+24*t_(7,2)*v_(6,2,1)*s_(4,4,1)*u_(3,3,3)+26*t_(8,1)*v_(6,2,1)*s_(5,2,2)*u_(4,4,1)+30*t_(7,1,1)*v_(6,2,1)*s_(6,2,1)*u_(3,3,3)+25*t_(7,1,1)*v_(6,2,1)*s_(4,4,1)*u_(3,3,3)+36*t_(7,2)*v_(6,2,1)*s_(5,2,2)*u_(3,3,3)+10*t_(7,2)*v_(6,2,1)*s_(5,4)*u_(4,4,1)+17*t_(7,1,1)*v_(6,2,1)*s_(5,4)*u_(4,4,1)+33*t_(8,1)*v_(6,2,1)*s_(4,4,1)*u_(4,3,2)+41*t_(7,1,1)*v_(6,2,1)*s_(5,2,2)*u_(3,3,3)+39*t_(8,1)*v_(6,2,1)*s_(6,2,1)*u_(4,3,2)+35*t_(8,1)*v_(6,2,1)*s_(6,2,1)*u_(5,2,2)+32*t_(8,1)*v_(6,2,1)*s_(5,3,1)*u_(4,4,1)+40*t_(6,3)*v_(6,2,1)*s_(4,4,1)*u_(3,3,3)+50*t_(8,1)*v_(6,2,1)*s_(5,2,2)*u_(4,3,2)+20*t_(7,2)*v_(6,2,1)*s_(5,4)*u_(5,2,2)+44*t_(7,2)*v_(6,2,1)*s_(5,3,1)*u_(3,3,3)+28*t_(7,1,1)*v_(6,2,1)*s_(5,4)*u_(5,2,2)+49*t_(7,1,1)*v_(6,2,1)*s_(5,3,1)*u_(3,3,3)+43*t_(6,3)*v_(6,2,1)*s_(6,2,1)*u_(3,3,3)+29*t_(7,1,1)*v_(6,2,1)*s_(6,2,1)*u_(5,4)+128*v_(6,2,1)*s_(5,4)*u_(4,4,1)*t_(4,3,2)+106*v_(6,2,1)*s_(6,2,1)*u_(5,4)*t_(5,2,2)+103*v_(6,2,1)*s_(5,4)*u_(5,3,1)*t_(4,4,1)+181*v_(6,2,1)*s_(6,2,1)*u_(5,3,1)*t_(3,3,3)+205*v_(6,2,1)*s_(6,2,1)*u_(4,3,2)*t_(3,3,3)+214*v_(6,2,1)*s_(5,3,1)*u_(5,2,2)*t_(3,3,3)+142*v_(6,2,1)*s_(6,2,1)*u_(5,4)*t_(4,3,2)+223*v_(6,2,1)*s_(5,2,2)*u_(4,3,2)*t_(3,3,3)+198*v_(6,2,1)*s_(5,4)*u_(5,2,2)*t_(4,3,2)+128*v_(6,2,1)*s_(6,2,1)*u_(5,4)*t_(5,3,1)+171*v_(6,2,1)*s_(5,4)*u_(5,3,1)*t_(5,2,2)+300*v_(6,2,1)*s_(5,3,1)*u_(4,3,2)*t_(3,3,3)+280*v_(6,2,1)*s_(6,2,1)*u_(5,2,2)*t_(4,4,1)+237*v_(6,2,1)*s_(5,4)*u_(5,3,1)*t_(4,3,2)+379*v_(6,2,1)*s_(6,2,1)*u_(4,4,1)*t_(4,3,2)+359*v_(6,2,1)*s_(6,2,1)*u_(5,3,1)*t_(4,4,1)+436*v_(6,2,1)*s_(5,2,2)*u_(4,4,1)*t_(4,3,2)+415*v_(6,2,1)*s_(5,3,1)*u_(5,2,2)*t_(4,4,1)+557*v_(6,2,1)*s_(6,2,1)*u_(5,3,1)*t_(5,2,2)+34*v_(6,2,1)*s_(5,4)*u_(4,4,1)*t_(3,3,3)+33*v_(6,2,1)*s_(6,2,1)*u_(5,4)*t_(3,3,3)+51*v_(6,2,1)*s_(5,4)*u_(5,2,2)*t_(3,3,3)+60*v_(6,2,1)*s_(5,4)*u_(5,3,1)*t_(3,3,3)+77*v_(6,2,1)*s_(5,4)*u_(4,3,2)*t_(3,3,3)+94*v_(6,2,1)*s_(6,2,1)*u_(4,4,1)*t_(3,3,3)+107*v_(6,2,1)*s_(5,2,2)*u_(4,4,1)*t_(3,3,3)+65*v_(6,2,1)*s_(6,2,1)*u_(5,4)*t_(4,4,1)+93*v_(6,2,1)*s_(5,4)*u_(5,2,2)*t_(4,4,1)+117*t_(7,2)*v_(6,2,1)*s_(6,2,1)*u_(4,3,2)+138*t_(7,1,1)*v_(6,2,1)*s_(6,2,1)*u_(4,3,2)+85*t_(6,3)*v_(6,2,1)*s_(6,2,1)*u_(4,4,1)+112*t_(6,3)*v_(6,2,1)*s_(5,2,2)*u_(4,4,1)+151*t_(7,2)*v_(6,2,1)*s_(5,2,2)*u_(4,3,2)+167*t_(7,1,1)*v_(6,2,1)*s_(5,2,2)*u_(4,3,2)+137*t_(7,2)*v_(6,2,1)*s_(5,3,1)*u_(5,2,2)+161*t_(7,1,1)*v_(6,2,1)*s_(5,3,1)*u_(5,2,2)+121*t_(7,2)*v_(6,2,1)*s_(6,2,1)*u_(5,3,1)+151*t_(7,1,1)*v_(6,2,1)*s_(6,2,1)*u_(5,3,1)+156*t_(6,3)*v_(6,2,1)*s_(4,4,1)*u_(4,3,2)+140*t_(6,3)*v_(6,2,1)*s_(6,2,1)*u_(5,2,2)+125*t_(6,3)*v_(6,2,1)*s_(5,3,1)*u_(4,4,1)+181*t_(7,2)*v_(6,2,1)*s_(5,3,1)*u_(4,3,2)+209*t_(7,1,1)*v_(6,2,1)*s_(5,3,1)*u_(4,3,2)+181*t_(6,3)*v_(6,2,1)*s_(6,2,1)*u_(4,3,2)+242*t_(6,3)*v_(6,2,1)*s_(5,2,2)*u_(4,3,2)+213*t_(6,3)*v_(6,2,1)*s_(5,3,1)*u_(5,2,2)+168*t_(6,3)*v_(6,2,1)*s_(6,2,1)*u_(5,3,1)+291*t_(6,3)*v_(6,2,1)*s_(5,3,1)*u_(4,3,2)+16*u_(7,2)*t_(7,1,1)*v_(6,2,1)*s_(4,4,1)+11*u_(8,1)*t_(7,2)*v_(6,2,1)*s_(6,2,1)+16*u_(8,1)*t_(7,1,1)*v_(6,2,1)*s_(6,2,1)+12*u_(8,1)*t_(6,3)*v_(6,2,1)*s_(6,2,1)+6*u_(7,1,1)*t_(6,3)*v_(6,2,1)*s_(5,4)+14*u_(8,1)*t_(6,3)*v_(6,2,1)*s_(5,3,1)+31*u_(7,2)*t_(7,1,1)*v_(6,2,1)*s_(4,3,2)+29*u_(7,2)*t_(7,1,1)*v_(6,2,1)*s_(5,2,2)+23*u_(7,1,1)*t_(6,3)*v_(6,2,1)*s_(4,4,1)+14*u_(7,2)*t_(6,3)*v_(6,2,1)*s_(4,4,1)+u_(9)*t_(8,1)*v_(6,2,1)*s_(5,2,2)+u_(9)*t_(8,1)*v_(6,2,1)*s_(5,3,1)+31*u_(7,2)*t_(7,1,1)*v_(6,2,1)*s_(6,2,1)+39*u_(7,2)*t_(7,1,1)*v_(6,2,1)*s_(5,3,1)+27*u_(7,2)*t_(6,3)*v_(6,2,1)*s_(5,2,2)+39*u_(7,1,1)*t_(6,3)*v_(6,2,1)*s_(5,2,2)+32*u_(7,2)*t_(6,3)*v_(6,2,1)*s_(4,3,2)+47*u_(7,1,1)*t_(6,3)*v_(6,2,1)*s_(4,3,2)+38*u_(7,1,1)*t_(6,3)*v_(6,2,1)*s_(6,2,1)+23*u_(7,2)*t_(6,3)*v_(6,2,1)*s_(6,2,1)+50*u_(7,1,1)*t_(6,3)*v_(6,2,1)*s_(5,3,1)+30*u_(7,2)*t_(6,3)*v_(6,2,1)*s_(5,3,1)+s_(9)*u_(7,2)*t_(7,1,1)*v_(6,2,1)+s_(9)*u_(7,1,1)*t_(6,3)*v_(6,2,1)+4*s_(8,1)*u_(7,2)*t_(7,1,1)*v_(6,2,1)+4*s_(8,1)*u_(7,1,1)*t_(6,3)*v_(6,2,1)+7*s_(7,2)*u_(7,1,1)*t_(6,3)*v_(6,2,1)+s_(9)*u_(8,1)*t_(7,1,1)*v_(6,2,1)+145*v_(6,2,1)*s_(6,2,1)*u_(5,2,2)*t_(3,3,3)+142*v_(6,2,1)*s_(5,3,1)*u_(4,4,1)*t_(3,3,3)+153*v_(6,2,1)*s_(4,4,1)*u_(4,3,2)*t_(3,3,3)+u_(9)*t_(7,1,1)*v_(6,2,1)*s_(5,4)+u_(9)*t_(7,1,1)*v_(6,2,1)*s_(4,3,2)+u_(8,1)*t_(7,2)*v_(6,2,1)*s_(3,3,3)+u_(8,1)*t_(7,1,1)*v_(6,2,1)*s_(3,3,3)+u_(9)*t_(6,3)*v_(6,2,1)*s_(4,4,1)+2*u_(9)*t_(7,2)*v_(6,2,1)*s_(5,2,2)+2*u_(9)*t_(8,1)*v_(6,2,1)*s_(6,2,1)+2*u_(9)*t_(7,1,1)*v_(6,2,1)*s_(5,2,2)+2*u_(9)*t_(6,3)*v_(6,2,1)*s_(4,3,2)+2*u_(9)*t_(6,3)*v_(6,2,1)*s_(5,2,2)+2*u_(9)*t_(7,2)*v_(6,2,1)*s_(5,3,1)+3*u_(9)*t_(7,1,1)*v_(6,2,1)*s_(5,3,1)+3*u_(9)*t_(7,2)*v_(6,2,1)*s_(6,2,1)+3*u_(9)*t_(7,1,1)*v_(6,2,1)*s_(6,2,1)+2*u_(8,1)*t_(6,3)*v_(6,2,1)*s_(3,3,3)+3*u_(9)*t_(6,3)*v_(6,2,1)*s_(5,3,1)+3*u_(9)*t_(6,3)*v_(6,2,1)*s_(6,2,1)+6*u_(7,2)*t_(7,1,1)*v_(6,2,1)*s_(3,3,3)+3*u_(8,1)*t_(7,1,1)*v_(6,2,1)*s_(5,4)+6*u_(8,1)*t_(7,1,1)*v_(6,2,1)*s_(4,4,1)+4*u_(8,1)*t_(7,2)*v_(6,2,1)*s_(4,4,1)+9*u_(8,1)*t_(7,1,1)*v_(6,2,1)*s_(4,3,2)+8*u_(8,1)*t_(7,2)*v_(6,2,1)*s_(4,3,2)+7*u_(7,2)*t_(6,3)*v_(6,2,1)*s_(3,3,3)+10*u_(8,1)*t_(7,2)*v_(6,2,1)*s_(5,2,2)+12*u_(8,1)*t_(7,1,1)*v_(6,2,1)*s_(5,2,2)+10*u_(7,1,1)*t_(6,3)*v_(6,2,1)*s_(3,3,3)+6*u_(8,1)*t_(6,3)*v_(6,2,1)*s_(4,4,1)+u_(9)*t_(7,2)*v_(6,2,1)*s_(4,3,2)+u_(9)*t_(7,2)*v_(6,2,1)*s_(4,4,1)+5*u_(7,2)*t_(7,1,1)*v_(6,2,1)*s_(5,4)+16*u_(8,1)*t_(7,1,1)*v_(6,2,1)*s_(5,3,1)+11*u_(8,1)*t_(7,2)*v_(6,2,1)*s_(5,3,1)+12*u_(8,1)*t_(6,3)*v_(6,2,1)*s_(4,3,2)+12*u_(8,1)*t_(6,3)*v_(6,2,1)*s_(5,2,2)+6*t_(7,2)*v_(7,1,1)*s_(5,4)*u_(5,3,1)+7*t_(7,2)*v_(7,1,1)*s_(6,3)*u_(6,2,1)+8*t_(7,2)*v_(7,1,1)*s_(6,3)*u_(5,3,1)+31*t_(7,2)*v_(7,1,1)*s_(6,2,1)*u_(4,3,2)+31*t_(7,2)*v_(7,1,1)*s_(4,4,1)*u_(4,3,2)+29*t_(7,2)*v_(7,1,1)*s_(6,2,1)*u_(5,2,2)+28*t_(7,2)*v_(7,1,1)*s_(5,3,1)*u_(4,4,1)+45*t_(7,2)*v_(7,1,1)*s_(5,2,2)*u_(4,3,2)+45*t_(7,2)*v_(7,1,1)*s_(5,3,1)*u_(5,2,2)+39*t_(7,2)*v_(7,1,1)*s_(6,2,1)*u_(5,3,1)+55*t_(7,2)*v_(7,1,1)*s_(5,3,1)*u_(4,3,2)+t_(9)*v_(7,1,1)*s_(6,3)*u_(4,4,1)+2*t_(8,1)*v_(7,1,1)*s_(6,3)*u_(4,4,1)+2*t_(8,1)*v_(7,1,1)*s_(7,1,1)*u_(6,3)+5*t_(8,1)*v_(7,1,1)*s_(7,1,1)*u_(5,3,1)+6*t_(7,2)*v_(7,1,1)*s_(6,2,1)*u_(3,3,3)+2*t_(7,2)*v_(7,1,1)*s_(7,1,1)*u_(5,4)+t_(8,1)*v_(7,1,1)*s_(5,4)*u_(4,3,2)+t_(8,1)*v_(7,1,1)*s_(5,4)*u_(4,4,1)+2*t_(8,1)*v_(7,1,1)*s_(6,3)*u_(5,2,2)+3*t_(8,1)*v_(7,1,1)*s_(6,2,1)*u_(5,4)+6*t_(8,1)*v_(7,1,1)*s_(6,2,1)*u_(4,4,1)+7*t_(7,2)*v_(7,1,1)*s_(7,1,1)*u_(4,3,2)+7*t_(8,1)*v_(7,1,1)*s_(4,3,2)*u_(3,3,3)+8*t_(8,1)*v_(7,1,1)*s_(5,2,2)*u_(4,4,1)+9*t_(8,1)*v_(7,1,1)*s_(6,2,1)*u_(4,3,2)+10*t_(7,2)*v_(7,1,1)*s_(4,4,1)*u_(3,3,3)+3*t_(8,1)*v_(7,1,1)*s_(5,4)*u_(5,3,1)+7*t_(8,1)*v_(7,1,1)*s_(7,1,1)*u_(6,2,1)+12*t_(7,2)*v_(7,1,1)*s_(5,2,2)*u_(3,3,3)+3*t_(7,2)*v_(7,1,1)*s_(7,1,1)*u_(6,3)+4*t_(8,1)*v_(7,1,1)*s_(6,3)*u_(5,3,1)+4*t_(8,1)*v_(7,1,1)*s_(6,3)*u_(6,2,1)+11*t_(7,2)*v_(7,1,1)*s_(5,3,1)*u_(3,3,3)+2*t_(7,2)*v_(7,1,1)*s_(5,4)*u_(4,4,1)+4*t_(7,2)*v_(7,1,1)*s_(6,3)*u_(4,4,1)+10*t_(7,2)*v_(7,1,1)*s_(7,1,1)*u_(5,2,2)+12*t_(8,1)*v_(7,1,1)*s_(4,4,1)*u_(4,3,2)+12*t_(8,1)*v_(7,1,1)*s_(6,2,1)*u_(5,2,2)+4*t_(7,2)*v_(7,1,1)*s_(5,4)*u_(5,2,2)+15*t_(8,1)*v_(7,1,1)*s_(5,2,2)*u_(4,3,2)+11*t_(8,1)*v_(7,1,1)*s_(5,3,1)*u_(4,4,1)+10*t_(7,2)*v_(7,1,1)*s_(7,1,1)*u_(5,3,1)+16*t_(8,1)*v_(7,1,1)*s_(5,3,1)*u_(5,2,2)+6*t_(7,2)*v_(7,1,1)*s_(6,3)*u_(4,3,2)+19*t_(7,2)*v_(7,1,1)*s_(4,3,2)*u_(3,3,3)+5*t_(7,2)*v_(7,1,1)*s_(6,2,1)*u_(5,4)+4*t_(7,2)*v_(7,1,1)*s_(5,4)*u_(4,3,2)+5*t_(7,2)*v_(7,1,1)*s_(6,3)*u_(5,2,2)+16*t_(8,1)*v_(7,1,1)*s_(6,2,1)*u_(5,3,1)+20*t_(8,1)*v_(7,1,1)*s_(5,3,1)*u_(4,3,2)+16*t_(7,2)*v_(7,1,1)*s_(6,2,1)*u_(4,4,1)+12*t_(7,2)*v_(7,1,1)*s_(7,1,1)*u_(6,2,1)+20*t_(7,2)*v_(7,1,1)*s_(5,2,2)*u_(4,4,1)+47*v_(7,1,1)*s_(7,1,1)*u_(6,2,1)*t_(5,3,1)+53*v_(7,1,1)*s_(5,3,1)*u_(5,2,2)*t_(3,3,3)+48*v_(7,1,1)*s_(6,3)*u_(4,4,1)*t_(4,3,2)+61*v_(7,1,1)*s_(6,2,1)*u_(4,3,2)*t_(3,3,3)+36*v_(7,1,1)*s_(6,3)*u_(5,3,1)*t_(4,4,1)+58*v_(7,1,1)*s_(5,2,2)*u_(4,3,2)*t_(3,3,3)+39*v_(7,1,1)*s_(6,3)*u_(6,2,1)*t_(5,2,2)+32*v_(7,1,1)*s_(6,2,1)*u_(5,4)*t_(4,3,2)+62*v_(7,1,1)*s_(7,1,1)*u_(5,3,1)*t_(4,3,2)+52*v_(7,1,1)*s_(5,4)*u_(5,2,2)*t_(4,3,2)+47*v_(7,1,1)*s_(6,3)*u_(6,2,1)*t_(4,3,2)+49*v_(7,1,1)*s_(5,4)*u_(5,3,1)*t_(5,2,2)+67*v_(7,1,1)*s_(6,3)*u_(5,2,2)*t_(4,3,2)+37*v_(7,1,1)*s_(6,2,1)*u_(5,4)*t_(5,3,1)+81*v_(7,1,1)*s_(5,3,1)*u_(4,3,2)*t_(3,3,3)+62*v_(7,1,1)*s_(6,3)*u_(5,3,1)*t_(5,2,2)+81*v_(7,1,1)*s_(6,2,1)*u_(5,2,2)*t_(4,4,1)+65*v_(7,1,1)*s_(5,4)*u_(5,3,1)*t_(4,3,2)+50*v_(7,1,1)*s_(6,3)*u_(6,2,1)*t_(5,3,1)+83*v_(7,1,1)*s_(6,3)*u_(5,3,1)*t_(4,3,2)+106*v_(7,1,1)*s_(6,2,1)*u_(4,4,1)*t_(4,3,2)+114*v_(7,1,1)*s_(5,2,2)*u_(4,4,1)*t_(4,3,2)+103*v_(7,1,1)*s_(6,2,1)*u_(5,3,1)*t_(4,4,1)+118*v_(7,1,1)*s_(5,3,1)*u_(5,2,2)*t_(4,4,1)+t_(9)*v_(7,1,1)*s_(4,3,2)*u_(3,3,3)+t_(9)*v_(7,1,1)*s_(4,4,1)*u_(3,3,3)+t_(9)*v_(7,1,1)*s_(5,2,2)*u_(3,3,3)+t_(9)*v_(7,1,1)*s_(5,2,2)*u_(4,4,1)+t_(9)*v_(7,1,1)*s_(6,2,1)*u_(5,4)+t_(9)*v_(7,1,1)*s_(6,2,1)*u_(4,3,2)+t_(9)*v_(7,1,1)*s_(7,1,1)*u_(6,3)+t_(9)*v_(7,1,1)*s_(7,1,1)*u_(5,2,2)+t_(8,1)*v_(7,1,1)*s_(6,2,1)*u_(3,3,3)+t_(8,1)*v_(7,1,1)*s_(7,1,1)*u_(5,4)+t_(8,1)*v_(7,1,1)*s_(7,1,1)*u_(4,3,2)+t_(9)*v_(7,1,1)*s_(5,4)*u_(5,3,1)+t_(9)*v_(7,1,1)*s_(6,3)*u_(5,3,1)+t_(9)*v_(7,1,1)*s_(6,3)*u_(6,2,1)+2*t_(9)*v_(7,1,1)*s_(4,4,1)*u_(4,3,2)+2*t_(9)*v_(7,1,1)*s_(5,2,2)*u_(4,3,2)+2*t_(9)*v_(7,1,1)*s_(6,2,1)*u_(5,2,2)+2*t_(9)*v_(7,1,1)*s_(7,1,1)*u_(6,2,1)+3*t_(9)*v_(7,1,1)*s_(5,3,1)*u_(4,3,2)+3*t_(9)*v_(7,1,1)*s_(5,3,1)*u_(4,4,1)+3*t_(9)*v_(7,1,1)*s_(5,3,1)*u_(5,2,2)+3*t_(9)*v_(7,1,1)*s_(6,2,1)*u_(5,3,1)+t_(7,2)*v_(7,1,1)*s_(6,3)*u_(3,3,3)+3*t_(8,1)*v_(7,1,1)*s_(4,4,1)*u_(3,3,3)+3*t_(8,1)*v_(7,1,1)*s_(5,2,2)*u_(3,3,3)+t_(7,2)*v_(7,1,1)*s_(5,4)*u_(3,3,3)+4*t_(8,1)*v_(7,1,1)*s_(5,3,1)*u_(3,3,3)+4*t_(8,1)*v_(7,1,1)*s_(7,1,1)*u_(5,2,2)+5*t_(7,2)*v_(7,1,1)*s_(7,1,1)*u_(4,4,1)+2*t_(8,1)*v_(7,1,1)*s_(5,4)*u_(5,2,2)+2*t_(8,1)*v_(7,1,1)*s_(6,3)*u_(4,3,2)+209*v_(7,1,1)*s_(6,2,1)*u_(5,3,1)*t_(4,3,2)+234*v_(7,1,1)*s_(5,3,1)*u_(5,2,2)*t_(4,3,2)+3*v_(7,1,1)*s_(7,1,1)*u_(6,3)*t_(3,3,3)+5*v_(7,1,1)*s_(7,1,1)*u_(6,2,1)*t_(3,3,3)+2*v_(7,1,1)*s_(6,3)*u_(5,4)*t_(3,3,3)+6*v_(7,1,1)*s_(7,1,1)*u_(4,4,1)*t_(3,3,3)+9*v_(7,1,1)*s_(7,1,1)*u_(5,2,2)*t_(3,3,3)+2*v_(7,1,1)*s_(7,1,1)*u_(6,3)*t_(5,4)+12*v_(7,1,1)*s_(5,4)*u_(4,4,1)*t_(3,3,3)+5*v_(7,1,1)*s_(7,1,1)*u_(6,3)*t_(4,4,1)+10*v_(7,1,1)*s_(6,3)*u_(6,2,1)*t_(3,3,3)+5*v_(7,1,1)*s_(7,1,1)*u_(5,4)*t_(4,4,1)+15*v_(7,1,1)*s_(6,3)*u_(4,4,1)*t_(3,3,3)+7*v_(7,1,1)*s_(6,2,1)*u_(5,4)*t_(3,3,3)+16*v_(7,1,1)*s_(7,1,1)*u_(5,3,1)*t_(3,3,3)+13*v_(7,1,1)*s_(5,4)*u_(5,2,2)*t_(3,3,3)+9*v_(7,1,1)*s_(7,1,1)*u_(5,4)*t_(5,2,2)+10*v_(7,1,1)*s_(7,1,1)*u_(6,2,1)*t_(5,4)+3*v_(7,1,1)*s_(6,3)*u_(5,4)*t_(4,4,1)+16*v_(7,1,1)*s_(6,3)*u_(5,2,2)*t_(3,3,3)+12*v_(7,1,1)*s_(7,1,1)*u_(6,3)*t_(4,3,2)+7*v_(7,1,1)*s_(7,1,1)*u_(5,4)*t_(4,3,2)+11*v_(7,1,1)*s_(7,1,1)*u_(6,3)*t_(5,2,2)+20*v_(7,1,1)*s_(7,1,1)*u_(4,3,2)*t_(3,3,3)+15*v_(7,1,1)*s_(5,4)*u_(5,3,1)*t_(3,3,3)+23*v_(7,1,1)*s_(5,4)*u_(4,3,2)*t_(3,3,3)+23*v_(7,1,1)*s_(7,1,1)*u_(6,2,1)*t_(4,4,1)+7*v_(7,1,1)*s_(6,3)*u_(5,4)*t_(5,2,2)+20*v_(7,1,1)*s_(6,3)*u_(5,3,1)*t_(3,3,3)+10*v_(7,1,1)*s_(7,1,1)*u_(5,4)*t_(5,3,1)+28*v_(7,1,1)*s_(6,3)*u_(4,3,2)*t_(3,3,3)+28*v_(7,1,1)*s_(7,1,1)*u_(5,2,2)*t_(4,4,1)+12*v_(7,1,1)*s_(7,1,1)*u_(6,3)*t_(6,2,1)+6*v_(7,1,1)*s_(6,3)*u_(6,2,1)*t_(5,4)+25*v_(7,1,1)*s_(6,2,1)*u_(4,4,1)*t_(3,3,3)+15*v_(7,1,1)*s_(7,1,1)*u_(6,3)*t_(5,3,1)+8*v_(7,1,1)*s_(6,3)*u_(5,4)*t_(4,3,2)+30*v_(7,1,1)*s_(5,2,2)*u_(4,4,1)*t_(3,3,3)+36*v_(7,1,1)*s_(7,1,1)*u_(6,2,1)*t_(4,3,2)+25*v_(7,1,1)*s_(5,4)*u_(5,2,2)*t_(4,4,1)+7*v_(7,1,1)*s_(6,3)*u_(5,4)*t_(5,3,1)+17*v_(7,1,1)*s_(6,2,1)*u_(5,4)*t_(4,4,1)+32*v_(7,1,1)*s_(7,1,1)*u_(4,4,1)*t_(4,3,2)+41*v_(7,1,1)*s_(6,2,1)*u_(5,2,2)*t_(3,3,3)+29*v_(7,1,1)*s_(7,1,1)*u_(5,3,1)*t_(4,4,1)+35*v_(7,1,1)*s_(7,1,1)*u_(6,2,1)*t_(5,2,2)+39*v_(7,1,1)*s_(4,4,1)*u_(4,3,2)*t_(3,3,3)+36*v_(7,1,1)*s_(5,3,1)*u_(4,4,1)*t_(3,3,3)+23*v_(7,1,1)*s_(6,3)*u_(6,2,1)*t_(4,4,1)+31*v_(7,1,1)*s_(6,3)*u_(5,2,2)*t_(4,4,1)+39*v_(7,1,1)*s_(5,4)*u_(4,4,1)*t_(4,3,2)+49*v_(7,1,1)*s_(7,1,1)*u_(5,2,2)*t_(4,3,2)+29*v_(7,1,1)*s_(5,4)*u_(5,3,1)*t_(4,4,1)+46*v_(7,1,1)*s_(7,1,1)*u_(5,3,1)*t_(5,2,2)+28*v_(7,1,1)*s_(6,2,1)*u_(5,4)*t_(5,2,2)+49*v_(7,1,1)*s_(6,2,1)*u_(5,3,1)*t_(3,3,3)+u_(8,1)*t_(7,2)*v_(7,1,1)*s_(4,3,2)+u_(8,1)*t_(7,2)*v_(7,1,1)*s_(4,4,1)+u_(9)*t_(7,2)*v_(7,1,1)*s_(6,2,1)+u_(9)*t_(7,2)*v_(7,1,1)*s_(7,1,1)+2*u_(8,1)*t_(7,2)*v_(7,1,1)*s_(5,2,2)+3*u_(8,1)*t_(7,2)*v_(7,1,1)*s_(5,3,1)+2*u_(8,1)*t_(7,2)*v_(7,1,1)*s_(7,1,1)+4*u_(8,1)*t_(7,2)*v_(7,1,1)*s_(6,2,1)+u_(9)*t_(7,2)*v_(7,1,1)*s_(5,3,1)+u_(9)*t_(8,1)*v_(7,1,1)*s_(6,2,1)+u_(9)*t_(8,1)*v_(7,1,1)*s_(7,1,1)+167*v_(7,1,1)*s_(6,2,1)*u_(5,2,2)*t_(4,3,2)+153*v_(7,1,1)*s_(5,3,1)*u_(4,4,1)*t_(4,3,2)+161*v_(7,1,1)*s_(6,2,1)*u_(5,3,1)*t_(5,2,2)+32*t_(7,2)*v_(5,4)*s_(5,3,1)*u_(5,2,2)+25*t_(6,2,1)*v_(5,4)*s_(5,4)*u_(5,2,2)+49*t_(7,1,1)*v_(5,4)*s_(5,3,1)*u_(5,2,2)+60*t_(6,2,1)*v_(5,4)*s_(5,3,1)*u_(3,3,3)+37*t_(6,3)*v_(5,4)*s_(4,4,1)*u_(4,3,2)+77*t_(6,2,1)*v_(5,4)*s_(4,3,2)*u_(3,3,3)+21*t_(6,3)*v_(5,4)*s_(5,3,1)*u_(4,4,1)+46*t_(7,2)*v_(5,4)*s_(5,3,1)*u_(4,3,2)+33*t_(6,2,1)*v_(5,4)*s_(5,4)*u_(4,3,2)+65*t_(7,1,1)*v_(5,4)*s_(5,3,1)*u_(4,3,2)+20*t_(6,2,1)*v_(5,4)*s_(5,4)*u_(5,3,1)+65*t_(6,3)*v_(5,4)*s_(5,2,2)*u_(4,3,2)+44*t_(6,3)*v_(5,4)*s_(5,3,1)*u_(5,2,2)+93*t_(6,2,1)*v_(5,4)*s_(5,2,2)*u_(4,4,1)+t_(9)*v_(5,4)*s_(5,2,2)*u_(4,4,1)+t_(9)*v_(5,4)*s_(5,3,1)*u_(3,3,3)+3*t_(9)*v_(5,4)*s_(5,3,1)*u_(4,3,2)+4*t_(8,1)*v_(5,4)*s_(4,4,1)*u_(3,3,3)+3*t_(8,1)*v_(5,4)*s_(5,2,2)*u_(3,3,3)+3*t_(7,2)*v_(5,4)*s_(5,4)*u_(3,3,3)+2*t_(8,1)*v_(5,4)*s_(5,4)*u_(5,2,2)+6*t_(8,1)*v_(5,4)*s_(4,3,2)*u_(3,3,3)+5*t_(8,1)*v_(5,4)*s_(5,3,1)*u_(3,3,3)+4*t_(7,1,1)*v_(5,4)*s_(5,4)*u_(3,3,3)+5*t_(8,1)*v_(5,4)*s_(5,4)*u_(4,3,2)+2*t_(6,3)*v_(5,4)*s_(5,4)*u_(3,3,3)+8*t_(7,2)*v_(5,4)*s_(4,4,1)*u_(3,3,3)+7*t_(8,1)*v_(5,4)*s_(5,2,2)*u_(4,4,1)+12*t_(7,1,1)*v_(5,4)*s_(4,4,1)*u_(3,3,3)+12*t_(8,1)*v_(5,4)*s_(4,4,1)*u_(4,3,2)+9*t_(7,2)*v_(5,4)*s_(5,2,2)*u_(3,3,3)+2*t_(7,1,1)*v_(5,4)*s_(5,4)*u_(4,4,1)+7*t_(8,1)*v_(5,4)*s_(5,3,1)*u_(4,4,1)+13*t_(7,1,1)*v_(5,4)*s_(5,2,2)*u_(3,3,3)+10*t_(6,3)*v_(5,4)*s_(4,4,1)*u_(3,3,3)+14*t_(8,1)*v_(5,4)*s_(5,2,2)*u_(4,3,2)+8*t_(6,2,1)*v_(5,4)*s_(5,4)*u_(3,3,3)+9*t_(7,1,1)*v_(5,4)*s_(5,4)*u_(5,2,2)+2*t_(7,2)*v_(5,4)*s_(5,4)*u_(5,2,2)+18*t_(7,2)*v_(5,4)*s_(4,3,2)*u_(3,3,3)+15*t_(7,1,1)*v_(5,4)*s_(5,3,1)*u_(3,3,3)+14*t_(7,2)*v_(5,4)*s_(5,3,1)*u_(3,3,3)+23*t_(7,1,1)*v_(5,4)*s_(4,3,2)*u_(3,3,3)+14*t_(8,1)*v_(5,4)*s_(5,3,1)*u_(5,2,2)+16*t_(6,3)*v_(5,4)*s_(5,2,2)*u_(3,3,3)+5*t_(7,2)*v_(5,4)*s_(5,4)*u_(4,3,2)+12*t_(7,1,1)*v_(5,4)*s_(5,4)*u_(4,3,2)+19*t_(8,1)*v_(5,4)*s_(5,3,1)*u_(4,3,2)+5*t_(7,1,1)*v_(5,4)*s_(5,4)*u_(5,3,1)+t_(6,3)*v_(5,4)*s_(5,4)*u_(5,2,2)+18*t_(7,2)*v_(5,4)*s_(5,2,2)*u_(4,4,1)+25*t_(7,1,1)*v_(5,4)*s_(5,2,2)*u_(4,4,1)+19*t_(6,3)*v_(5,4)*s_(5,3,1)*u_(3,3,3)+29*t_(6,3)*v_(5,4)*s_(4,3,2)*u_(3,3,3)+34*t_(6,2,1)*v_(5,4)*s_(4,4,1)*u_(3,3,3)+t_(6,3)*v_(5,4)*s_(5,4)*u_(4,3,2)+29*t_(7,2)*v_(5,4)*s_(4,4,1)*u_(4,3,2)+39*t_(7,1,1)*v_(5,4)*s_(4,4,1)*u_(4,3,2)+9*t_(6,2,1)*v_(5,4)*s_(5,4)*u_(4,4,1)+15*t_(7,2)*v_(5,4)*s_(5,3,1)*u_(4,4,1)+29*t_(7,1,1)*v_(5,4)*s_(5,3,1)*u_(4,4,1)+51*t_(6,2,1)*v_(5,4)*s_(5,2,2)*u_(3,3,3)+22*t_(6,3)*v_(5,4)*s_(5,2,2)*u_(4,4,1)+40*t_(7,2)*v_(5,4)*s_(5,2,2)*u_(4,3,2)+52*t_(7,1,1)*v_(5,4)*s_(5,2,2)*u_(4,3,2)+17*u_(7,1,1)*t_(6,2,1)*v_(5,4)*s_(4,4,1)+20*u_(7,2)*t_(6,2,1)*v_(5,4)*s_(5,2,2)+28*u_(7,1,1)*t_(6,2,1)*v_(5,4)*s_(5,2,2)+13*u_(6,3)*t_(6,2,1)*v_(5,4)*s_(4,4,1)+22*u_(7,2)*t_(6,2,1)*v_(5,4)*s_(4,3,2)+32*u_(7,1,1)*t_(6,2,1)*v_(5,4)*s_(4,3,2)+21*u_(7,2)*t_(6,2,1)*v_(5,4)*s_(5,3,1)+37*u_(7,1,1)*t_(6,2,1)*v_(5,4)*s_(5,3,1)+28*u_(6,3)*t_(6,2,1)*v_(5,4)*s_(5,2,2)+34*u_(6,3)*t_(6,2,1)*v_(5,4)*s_(4,3,2)+27*u_(6,3)*t_(6,2,1)*v_(5,4)*s_(5,3,1)+s_(9)*u_(7,1,1)*t_(6,2,1)*v_(5,4)+3*s_(8,1)*u_(7,1,1)*t_(6,2,1)*v_(5,4)+5*s_(7,2)*u_(7,1,1)*t_(6,2,1)*v_(5,4)+6*s_(7,1,1)*u_(6,3)*t_(6,2,1)*v_(5,4)+155*v_(5,4)*s_(5,2,2)*u_(4,4,1)*t_(4,3,2)+135*v_(5,4)*s_(5,3,1)*u_(5,2,2)*t_(4,4,1)+190*v_(5,4)*s_(5,3,1)*u_(4,4,1)*t_(4,3,2)+303*v_(5,4)*s_(5,3,1)*u_(5,2,2)*t_(4,3,2)+10*v_(5,4)*s_(5,4)*u_(4,4,1)*t_(3,3,3)+13*v_(5,4)*s_(5,4)*u_(5,2,2)*t_(3,3,3)+15*v_(5,4)*s_(5,4)*u_(5,3,1)*t_(3,3,3)+22*v_(5,4)*s_(5,4)*u_(4,3,2)*t_(3,3,3)+35*v_(5,4)*s_(5,2,2)*u_(4,4,1)*t_(3,3,3)+21*v_(5,4)*s_(5,4)*u_(5,2,2)*t_(4,4,1)+51*v_(5,4)*s_(5,3,1)*u_(4,4,1)*t_(3,3,3)+58*v_(5,4)*s_(4,4,1)*u_(4,3,2)*t_(3,3,3)+27*v_(5,4)*s_(5,4)*u_(4,4,1)*t_(4,3,2)+15*v_(5,4)*s_(5,4)*u_(5,3,1)*t_(4,4,1)+80*v_(5,4)*s_(5,3,1)*u_(5,2,2)*t_(3,3,3)+90*v_(5,4)*s_(5,2,2)*u_(4,3,2)*t_(3,3,3)+50*v_(5,4)*s_(5,4)*u_(5,2,2)*t_(4,3,2)+37*v_(5,4)*s_(5,4)*u_(5,3,1)*t_(5,2,2)+113*v_(5,4)*s_(5,3,1)*u_(4,3,2)*t_(3,3,3)+49*v_(5,4)*s_(5,4)*u_(5,3,1)*t_(4,3,2)+64*t_(6,3)*v_(5,4)*s_(5,3,1)*u_(4,3,2)+128*t_(6,2,1)*v_(5,4)*s_(4,4,1)*u_(4,3,2)+103*t_(6,2,1)*v_(5,4)*s_(5,3,1)*u_(4,4,1)+198*t_(6,2,1)*v_(5,4)*s_(5,2,2)*u_(4,3,2)+171*t_(6,2,1)*v_(5,4)*s_(5,3,1)*u_(5,2,2)+237*t_(6,2,1)*v_(5,4)*s_(5,3,1)*u_(4,3,2)+2*t_(9)*v_(5,4)*s_(4,4,1)*u_(4,3,2)+t_(9)*v_(5,4)*s_(5,3,1)*u_(4,4,1)+t_(9)*v_(5,4)*s_(5,4)*u_(3,3,3)+t_(9)*v_(5,4)*s_(5,4)*u_(4,3,2)+t_(9)*v_(5,4)*s_(5,4)*u_(5,2,2)+2*t_(8,1)*v_(5,4)*s_(5,4)*u_(3,3,3)+t_(9)*v_(5,4)*s_(4,3,2)*u_(3,3,3)+2*t_(9)*v_(5,4)*s_(5,2,2)*u_(4,3,2)+2*t_(9)*v_(5,4)*s_(5,3,1)*u_(5,2,2)+u_(9)*t_(6,3)*v_(5,4)*s_(4,3,2)+u_(9)*t_(6,2,1)*v_(5,4)*s_(4,4,1)+u_(9)*t_(7,1,1)*v_(5,4)*s_(5,3,1)+u_(9)*t_(6,2,1)*v_(5,4)*s_(4,3,2)+2*u_(9)*t_(6,2,1)*v_(5,4)*s_(5,2,2)+u_(8,1)*t_(6,3)*v_(5,4)*s_(3,3,3)+2*u_(9)*t_(6,2,1)*v_(5,4)*s_(5,3,1)+u_(7,2)*t_(7,1,1)*v_(5,4)*s_(3,3,3)+u_(8,1)*t_(6,2,1)*v_(5,4)*s_(3,3,3)+2*u_(8,1)*t_(7,1,1)*v_(5,4)*s_(5,2,2)+u_(8,1)*t_(7,1,1)*v_(5,4)*s_(4,3,2)+u_(8,1)*t_(7,1,1)*v_(5,4)*s_(4,4,1)+u_(7,2)*t_(6,3)*v_(5,4)*s_(3,3,3)+2*u_(7,1,1)*t_(6,3)*v_(5,4)*s_(3,3,3)+u_(8,1)*t_(6,3)*v_(5,4)*s_(5,2,2)+2*u_(8,1)*t_(6,3)*v_(5,4)*s_(4,3,2)+3*u_(8,1)*t_(7,1,1)*v_(5,4)*s_(5,3,1)+4*u_(8,1)*t_(6,2,1)*v_(5,4)*s_(4,4,1)+4*u_(7,2)*t_(6,2,1)*v_(5,4)*s_(3,3,3)+2*u_(7,2)*t_(7,1,1)*v_(5,4)*s_(4,4,1)+4*u_(7,2)*t_(7,1,1)*v_(5,4)*s_(5,2,2)+7*u_(7,1,1)*t_(6,2,1)*v_(5,4)*s_(3,3,3)+9*u_(8,1)*t_(6,2,1)*v_(5,4)*s_(5,2,2)+3*u_(7,1,1)*t_(6,3)*v_(5,4)*s_(4,4,1)+4*u_(7,2)*t_(7,1,1)*v_(5,4)*s_(4,3,2)+8*u_(8,1)*t_(6,2,1)*v_(5,4)*s_(4,3,2)+4*u_(7,1,1)*t_(6,2,1)*v_(5,4)*s_(5,4)+10*u_(6,3)*t_(6,2,1)*v_(5,4)*s_(3,3,3)+u_(7,2)*t_(6,3)*v_(5,4)*s_(5,2,2)+7*u_(7,1,1)*t_(6,3)*v_(5,4)*s_(5,2,2)+6*u_(7,2)*t_(7,1,1)*v_(5,4)*s_(5,3,1)+10*u_(8,1)*t_(6,2,1)*v_(5,4)*s_(5,3,1)+2*u_(7,2)*t_(6,3)*v_(5,4)*s_(4,3,2)+8*u_(7,1,1)*t_(6,3)*v_(5,4)*s_(4,3,2)+10*u_(7,2)*t_(6,2,1)*v_(5,4)*s_(4,4,1)+7*u_(7,1,1)*t_(6,3)*v_(5,4)*s_(5,3,1)+14*t_(8,1)*v_(6,3)*s_(6,2,1)*u_(5,3,1)+25*t_(8,1)*v_(6,3)*s_(5,3,1)*u_(4,3,2)+9*t_(7,1,1)*v_(6,3)*s_(6,3)*u_(4,3,2)+t_(7,2)*v_(6,3)*s_(6,3)*u_(4,3,2)+7*t_(7,1,1)*v_(6,3)*s_(5,4)*u_(5,3,1)+8*t_(7,1,1)*v_(6,3)*s_(6,3)*u_(6,2,1)+22*t_(7,2)*v_(6,3)*s_(5,2,2)*u_(4,4,1)+23*t_(7,1,1)*v_(6,3)*s_(6,2,1)*u_(4,4,1)+14*t_(7,2)*v_(6,3)*s_(6,2,1)*u_(4,4,1)+31*t_(7,1,1)*v_(6,3)*s_(5,2,2)*u_(4,4,1)+10*t_(7,1,1)*v_(6,3)*s_(6,3)*u_(5,3,1)+36*t_(7,2)*v_(6,3)*s_(4,4,1)*u_(4,3,2)+48*t_(7,1,1)*v_(6,3)*s_(4,4,1)*u_(4,3,2)+23*t_(7,2)*v_(6,3)*s_(5,3,1)*u_(4,4,1)+36*t_(7,1,1)*v_(6,3)*s_(5,3,1)*u_(4,4,1)+27*t_(7,2)*v_(6,3)*s_(6,2,1)*u_(5,2,2)+39*t_(7,1,1)*v_(6,3)*s_(6,2,1)*u_(5,2,2)+32*t_(7,2)*v_(6,3)*s_(6,2,1)*u_(4,3,2)+47*t_(7,1,1)*v_(6,3)*s_(6,2,1)*u_(4,3,2)+58*t_(7,2)*v_(6,3)*s_(5,2,2)*u_(4,3,2)+67*t_(7,1,1)*v_(6,3)*s_(5,2,2)*u_(4,3,2)+44*t_(7,2)*v_(6,3)*s_(5,3,1)*u_(5,2,2)+62*t_(7,1,1)*v_(6,3)*s_(5,3,1)*u_(5,2,2)+50*t_(7,1,1)*v_(6,3)*s_(6,2,1)*u_(5,3,1)+30*t_(7,2)*v_(6,3)*s_(6,2,1)*u_(5,3,1)+62*t_(7,2)*v_(6,3)*s_(5,3,1)*u_(4,3,2)+83*t_(7,1,1)*v_(6,3)*s_(5,3,1)*u_(4,3,2)+t_(9)*v_(6,3)*s_(6,2,1)*u_(4,4,1)+3*t_(9)*v_(6,3)*s_(5,2,2)*u_(4,3,2)+2*t_(9)*v_(6,3)*s_(5,3,1)*u_(4,4,1)+2*t_(9)*v_(6,3)*s_(6,2,1)*u_(4,3,2)+2*t_(9)*v_(6,3)*s_(6,2,1)*u_(5,2,2)+t_(8,1)*v_(6,3)*s_(5,4)*u_(3,3,3)+3*t_(9)*v_(6,3)*s_(5,3,1)*u_(5,2,2)+4*t_(8,1)*v_(6,3)*s_(4,4,1)*u_(3,3,3)+2*t_(8,1)*v_(6,3)*s_(6,2,1)*u_(3,3,3)+4*t_(9)*v_(6,3)*s_(5,3,1)*u_(4,3,2)+3*t_(9)*v_(6,3)*s_(6,2,1)*u_(5,3,1)+5*t_(8,1)*v_(6,3)*s_(5,2,2)*u_(3,3,3)+t_(9)*v_(6,3)*s_(4,3,2)*u_(3,3,3)+t_(9)*v_(6,3)*s_(4,4,1)*u_(3,3,3)+t_(9)*v_(6,3)*s_(5,2,2)*u_(3,3,3)+t_(9)*v_(6,3)*s_(5,3,1)*u_(3,3,3)+t_(7,2)*v_(6,3)*s_(5,4)*u_(3,3,3)+2*t_(7,1,1)*v_(6,3)*s_(5,4)*u_(3,3,3)+2*t_(7,1,1)*v_(6,3)*s_(6,3)*u_(3,3,3)+6*t_(8,1)*v_(6,3)*s_(5,3,1)*u_(3,3,3)+t_(8,1)*v_(6,3)*s_(5,4)*u_(5,2,2)+9*t_(8,1)*v_(6,3)*s_(4,3,2)*u_(3,3,3)+2*t_(8,1)*v_(6,3)*s_(5,4)*u_(4,3,2)+t_(8,1)*v_(6,3)*s_(6,3)*u_(5,2,2)+t_(8,1)*v_(6,3)*s_(6,3)*u_(4,3,2)+8*t_(8,1)*v_(6,3)*s_(5,2,2)*u_(4,4,1)+10*t_(7,2)*v_(6,3)*s_(4,4,1)*u_(3,3,3)+7*t_(7,2)*v_(6,3)*s_(6,2,1)*u_(3,3,3)+10*t_(7,1,1)*v_(6,3)*s_(6,2,1)*u_(3,3,3)+6*t_(8,1)*v_(6,3)*s_(6,2,1)*u_(4,4,1)+15*t_(7,1,1)*v_(6,3)*s_(4,4,1)*u_(3,3,3)+15*t_(7,2)*v_(6,3)*s_(5,2,2)*u_(3,3,3)+15*t_(8,1)*v_(6,3)*s_(4,4,1)*u_(4,3,2)+3*t_(7,1,1)*v_(6,3)*s_(5,4)*u_(4,4,1)+16*t_(7,1,1)*v_(6,3)*s_(5,2,2)*u_(3,3,3)+10*t_(8,1)*v_(6,3)*s_(5,3,1)*u_(4,4,1)+12*t_(8,1)*v_(6,3)*s_(6,2,1)*u_(4,3,2)+12*t_(8,1)*v_(6,3)*s_(6,2,1)*u_(5,2,2)+6*t_(7,1,1)*v_(6,3)*s_(6,3)*u_(4,4,1)+17*t_(7,2)*v_(6,3)*s_(5,3,1)*u_(3,3,3)+21*t_(8,1)*v_(6,3)*s_(5,2,2)*u_(4,3,2)+t_(7,2)*v_(6,3)*s_(5,4)*u_(5,2,2)+7*t_(7,1,1)*v_(6,3)*s_(5,4)*u_(5,2,2)+20*t_(7,1,1)*v_(6,3)*s_(5,3,1)*u_(3,3,3)+25*t_(7,2)*v_(6,3)*s_(4,3,2)*u_(3,3,3)+28*t_(7,1,1)*v_(6,3)*s_(4,3,2)*u_(3,3,3)+19*t_(8,1)*v_(6,3)*s_(5,3,1)*u_(5,2,2)+6*t_(7,1,1)*v_(6,3)*s_(6,2,1)*u_(5,4)+6*t_(7,1,1)*v_(6,3)*s_(6,3)*u_(5,2,2)+2*t_(7,2)*v_(6,3)*s_(5,4)*u_(4,3,2)+t_(7,2)*v_(6,3)*s_(6,3)*u_(5,2,2)+8*t_(7,1,1)*v_(6,3)*s_(5,4)*u_(4,3,2)+38*v_(6,3)*s_(6,3)*u_(6,2,1)*t_(5,3,1)+64*v_(6,3)*s_(5,4)*u_(5,3,1)*t_(4,3,2)+85*v_(6,3)*s_(6,3)*u_(5,3,1)*t_(4,3,2)+156*v_(6,3)*s_(6,2,1)*u_(4,4,1)*t_(4,3,2)+125*v_(6,3)*s_(6,2,1)*u_(5,3,1)*t_(4,4,1)+177*v_(6,3)*s_(5,2,2)*u_(4,4,1)*t_(4,3,2)+158*v_(6,3)*s_(5,3,1)*u_(5,2,2)*t_(4,4,1)+242*v_(6,3)*s_(6,2,1)*u_(5,2,2)*t_(4,3,2)+224*v_(6,3)*s_(5,3,1)*u_(4,4,1)*t_(4,3,2)+213*v_(6,3)*s_(6,2,1)*u_(5,3,1)*t_(5,2,2)+291*v_(6,3)*s_(6,2,1)*u_(5,3,1)*t_(4,3,2)+356*v_(6,3)*s_(5,3,1)*u_(5,2,2)*t_(4,3,2)+v_(6,3)*s_(6,3)*u_(5,4)*t_(3,3,3)+10*v_(6,3)*s_(5,4)*u_(4,4,1)*t_(3,3,3)+16*v_(6,3)*s_(6,3)*u_(4,4,1)*t_(3,3,3)+11*v_(6,3)*s_(6,3)*u_(6,2,1)*t_(3,3,3)+10*v_(6,3)*s_(6,2,1)*u_(5,4)*t_(3,3,3)+16*v_(6,3)*s_(5,4)*u_(5,2,2)*t_(3,3,3)+25*v_(6,3)*s_(6,3)*u_(5,2,2)*t_(3,3,3)+19*v_(6,3)*s_(5,4)*u_(5,3,1)*t_(3,3,3)+29*v_(6,3)*s_(5,4)*u_(4,3,2)*t_(3,3,3)+24*v_(6,3)*s_(6,3)*u_(5,3,1)*t_(3,3,3)+34*v_(6,3)*s_(6,3)*u_(4,3,2)*t_(3,3,3)+40*v_(6,3)*s_(6,2,1)*u_(4,4,1)*t_(3,3,3)+3*v_(6,3)*s_(6,3)*u_(5,4)*t_(4,3,2)+42*v_(6,3)*s_(5,2,2)*u_(4,4,1)*t_(3,3,3)+22*v_(6,3)*s_(5,4)*u_(5,2,2)*t_(4,4,1)+13*v_(6,3)*s_(6,2,1)*u_(5,4)*t_(4,4,1)+58*v_(6,3)*s_(6,2,1)*u_(5,2,2)*t_(3,3,3)+28*v_(6,3)*s_(6,3)*u_(5,2,2)*t_(4,4,1)+18*v_(6,3)*s_(6,3)*u_(6,2,1)*t_(4,4,1)+62*v_(6,3)*s_(4,4,1)*u_(4,3,2)*t_(3,3,3)+60*v_(6,3)*s_(5,3,1)*u_(4,4,1)*t_(3,3,3)+37*v_(6,3)*s_(5,4)*u_(4,4,1)*t_(4,3,2)+28*v_(6,3)*s_(6,2,1)*u_(5,4)*t_(5,2,2)+21*v_(6,3)*s_(5,4)*u_(5,3,1)*t_(4,4,1)+73*v_(6,3)*s_(6,2,1)*u_(5,3,1)*t_(3,3,3)+49*v_(6,3)*s_(6,3)*u_(4,4,1)*t_(4,3,2)+94*v_(6,3)*s_(6,2,1)*u_(4,3,2)*t_(3,3,3)+34*v_(6,3)*s_(6,3)*u_(6,2,1)*t_(5,2,2)+30*v_(6,3)*s_(6,3)*u_(5,3,1)*t_(4,4,1)+91*v_(6,3)*s_(5,3,1)*u_(5,2,2)*t_(3,3,3)+100*v_(6,3)*s_(5,2,2)*u_(4,3,2)*t_(3,3,3)+34*v_(6,3)*s_(6,2,1)*u_(5,4)*t_(4,3,2)+65*v_(6,3)*s_(5,4)*u_(5,2,2)*t_(4,3,2)+44*v_(6,3)*s_(5,4)*u_(5,3,1)*t_(5,2,2)+46*v_(6,3)*s_(6,3)*u_(6,2,1)*t_(4,3,2)+27*v_(6,3)*s_(6,2,1)*u_(5,4)*t_(5,3,1)+86*v_(6,3)*s_(6,3)*u_(5,2,2)*t_(4,3,2)+t_(9)*v_(6,3)*s_(5,4)*u_(4,3,2)+t_(9)*v_(6,3)*s_(6,3)*u_(5,2,2)+2*t_(9)*v_(6,3)*s_(4,4,1)*u_(4,3,2)+t_(9)*v_(6,3)*s_(5,2,2)*u_(4,4,1)+u_(9)*t_(7,1,1)*v_(6,3)*s_(5,3,1)+u_(9)*t_(7,1,1)*v_(6,3)*s_(6,2,1)+u_(7,2)*t_(7,1,1)*v_(6,3)*s_(3,3,3)+2*u_(8,1)*t_(7,1,1)*v_(6,3)*s_(4,3,2)+2*u_(8,1)*t_(7,1,1)*v_(6,3)*s_(4,4,1)+2*u_(8,1)*t_(7,1,1)*v_(6,3)*s_(5,2,2)+4*u_(8,1)*t_(7,1,1)*v_(6,3)*s_(5,3,1)+4*u_(8,1)*t_(7,1,1)*v_(6,3)*s_(6,2,1)+4*u_(7,2)*t_(7,1,1)*v_(6,3)*s_(4,4,1)+6*u_(7,2)*t_(7,1,1)*v_(6,3)*s_(4,3,2)+5*u_(7,2)*t_(7,1,1)*v_(6,3)*s_(5,2,2)+7*u_(7,2)*t_(7,1,1)*v_(6,3)*s_(6,2,1)+8*u_(7,2)*t_(7,1,1)*v_(6,3)*s_(5,3,1)+u_(9)*t_(7,1,1)*v_(6,3)*s_(4,4,1)+59*v_(6,3)*s_(6,3)*u_(5,3,1)*t_(5,2,2)+129*v_(6,3)*s_(5,3,1)*u_(4,3,2)*t_(3,3,3)+112*v_(6,3)*s_(6,2,1)*u_(5,2,2)*t_(4,4,1)+58*v_(7,2)*s_(6,3)*u_(5,2,2)*t_(4,3,2)+21*v_(7,2)*s_(6,2,1)*u_(5,4)*t_(5,3,1)+74*v_(7,2)*s_(5,3,1)*u_(4,3,2)*t_(3,3,3)+44*v_(7,2)*s_(6,3)*u_(5,3,1)*t_(5,2,2)+72*v_(7,2)*s_(6,2,1)*u_(5,2,2)*t_(4,4,1)+46*v_(7,2)*s_(5,4)*u_(5,3,1)*t_(4,3,2)+30*v_(7,2)*s_(6,3)*u_(6,2,1)*t_(5,3,1)+62*v_(7,2)*s_(6,3)*u_(5,3,1)*t_(4,3,2)+94*v_(7,2)*s_(6,2,1)*u_(4,4,1)*t_(4,3,2)+101*v_(7,2)*s_(5,2,2)*u_(4,4,1)*t_(4,3,2)+94*v_(7,2)*s_(5,3,1)*u_(5,2,2)*t_(4,4,1)+82*v_(7,2)*s_(6,2,1)*u_(5,3,1)*t_(4,4,1)+t_(8,1)*v_(7,2)*s_(6,2,1)*u_(3,3,3)+t_(8,1)*v_(7,2)*s_(7,1,1)*u_(4,3,2)+t_(8,1)*v_(7,2)*s_(7,1,1)*u_(4,4,1)+2*t_(9)*v_(7,2)*s_(4,4,1)*u_(4,3,2)+2*t_(9)*v_(7,2)*s_(5,2,2)*u_(4,3,2)+t_(9)*v_(7,2)*s_(5,3,1)*u_(4,4,1)+2*t_(9)*v_(7,2)*s_(5,3,1)*u_(5,2,2)+2*t_(9)*v_(7,2)*s_(6,2,1)*u_(5,2,2)+t_(9)*v_(7,2)*s_(7,1,1)*u_(6,2,1)+3*t_(9)*v_(7,2)*s_(5,3,1)*u_(4,3,2)+2*t_(9)*v_(7,2)*s_(6,2,1)*u_(5,3,1)+3*t_(8,1)*v_(7,2)*s_(4,4,1)*u_(3,3,3)+3*t_(8,1)*v_(7,2)*s_(5,2,2)*u_(3,3,3)+4*t_(8,1)*v_(7,2)*s_(5,3,1)*u_(3,3,3)+2*t_(8,1)*v_(7,2)*s_(7,1,1)*u_(5,2,2)+3*t_(8,1)*v_(7,2)*s_(7,1,1)*u_(5,3,1)+7*t_(8,1)*v_(7,2)*s_(4,3,2)*u_(3,3,3)+4*t_(8,1)*v_(7,2)*s_(6,2,1)*u_(4,4,1)+6*t_(8,1)*v_(7,2)*s_(5,2,2)*u_(4,4,1)+8*t_(8,1)*v_(7,2)*s_(6,2,1)*u_(4,3,2)+4*t_(8,1)*v_(7,2)*s_(7,1,1)*u_(6,2,1)+11*t_(8,1)*v_(7,2)*s_(4,4,1)*u_(4,3,2)+t_(9)*v_(7,2)*s_(4,3,2)*u_(3,3,3)+t_(9)*v_(7,2)*s_(5,2,2)*u_(4,4,1)+10*t_(8,1)*v_(7,2)*s_(6,2,1)*u_(5,2,2)+t_(9)*v_(7,2)*s_(5,3,1)*u_(3,3,3)+15*t_(8,1)*v_(7,2)*s_(5,2,2)*u_(4,3,2)+8*t_(8,1)*v_(7,2)*s_(5,3,1)*u_(4,4,1)+t_(9)*v_(7,2)*s_(6,2,1)*u_(4,3,2)+t_(9)*v_(7,2)*s_(6,2,1)*u_(4,4,1)+14*t_(8,1)*v_(7,2)*s_(5,3,1)*u_(5,2,2)+t_(9)*v_(7,2)*s_(7,1,1)*u_(5,3,1)+11*t_(8,1)*v_(7,2)*s_(6,2,1)*u_(5,3,1)+18*t_(8,1)*v_(7,2)*s_(5,3,1)*u_(4,3,2)+7*v_(7,2)*s_(7,2)*u_(7,1,1)*t_(5,3,1)+4*v_(7,2)*s_(7,1,1)*u_(5,4)*t_(4,3,2)+5*v_(7,2)*s_(7,1,1)*u_(6,3)*t_(5,2,2)+18*v_(7,2)*s_(5,4)*u_(4,3,2)*t_(3,3,3)+14*v_(7,2)*s_(5,4)*u_(5,3,1)*t_(3,3,3)+16*v_(7,2)*s_(7,1,1)*u_(6,2,1)*t_(4,4,1)+17*v_(7,2)*s_(6,3)*u_(5,3,1)*t_(3,3,3)+11*v_(7,2)*s_(7,2)*u_(6,2,1)*t_(4,4,1)+6*v_(7,2)*s_(7,2)*u_(7,1,1)*t_(6,2,1)+v_(7,2)*s_(6,3)*u_(5,4)*t_(5,2,2)+17*v_(7,2)*s_(7,2)*u_(5,2,2)*t_(4,4,1)+20*v_(7,2)*s_(7,1,1)*u_(5,2,2)*t_(4,4,1)+25*v_(7,2)*s_(6,3)*u_(4,3,2)*t_(3,3,3)+6*v_(7,2)*s_(7,1,1)*u_(5,4)*t_(5,3,1)+21*v_(7,2)*s_(5,2,2)*u_(4,4,1)*t_(3,3,3)+24*v_(7,2)*s_(6,2,1)*u_(4,4,1)*t_(3,3,3)+7*v_(7,2)*s_(7,1,1)*u_(6,3)*t_(6,2,1)+2*v_(7,2)*s_(6,3)*u_(5,4)*t_(4,3,2)+8*v_(7,2)*s_(7,1,1)*u_(6,3)*t_(5,3,1)+18*v_(7,2)*s_(5,4)*u_(5,2,2)*t_(4,4,1)+31*v_(7,2)*s_(7,1,1)*u_(6,2,1)*t_(4,3,2)+26*v_(7,2)*s_(7,2)*u_(4,4,1)*t_(4,3,2)+23*v_(7,2)*s_(7,2)*u_(6,2,1)*t_(4,3,2)+36*v_(7,2)*s_(6,2,1)*u_(5,2,2)*t_(3,3,3)+31*v_(7,2)*s_(7,1,1)*u_(4,4,1)*t_(4,3,2)+10*v_(7,2)*s_(6,2,1)*u_(5,4)*t_(4,4,1)+16*v_(7,2)*s_(7,2)*u_(5,3,1)*t_(4,4,1)+22*v_(7,2)*s_(7,2)*u_(6,2,1)*t_(5,2,2)+29*v_(7,2)*s_(7,1,1)*u_(6,2,1)*t_(5,2,2)+34*v_(7,2)*s_(4,4,1)*u_(4,3,2)*t_(3,3,3)+28*v_(7,2)*s_(7,1,1)*u_(5,3,1)*t_(4,4,1)+22*v_(7,2)*s_(6,3)*u_(5,2,2)*t_(4,4,1)+36*v_(7,2)*s_(5,3,1)*u_(4,4,1)*t_(3,3,3)+14*v_(7,2)*s_(6,3)*u_(6,2,1)*t_(4,4,1)+41*v_(7,2)*s_(7,2)*u_(5,2,2)*t_(4,3,2)+29*v_(7,2)*s_(5,4)*u_(4,4,1)*t_(4,3,2)+45*v_(7,2)*s_(7,1,1)*u_(5,2,2)*t_(4,3,2)+15*v_(7,2)*s_(5,4)*u_(5,3,1)*t_(4,4,1)+32*v_(7,2)*s_(7,2)*u_(5,3,1)*t_(5,2,2)+20*v_(7,2)*s_(6,2,1)*u_(5,4)*t_(5,2,2)+44*v_(7,2)*s_(6,2,1)*u_(5,3,1)*t_(3,3,3)+45*v_(7,2)*s_(7,1,1)*u_(5,3,1)*t_(5,2,2)+36*v_(7,2)*s_(6,3)*u_(4,4,1)*t_(4,3,2)+58*v_(7,2)*s_(6,2,1)*u_(4,3,2)*t_(3,3,3)+39*v_(7,2)*s_(7,1,1)*u_(6,2,1)*t_(5,3,1)+23*v_(7,2)*s_(7,2)*u_(6,2,1)*t_(5,3,1)+56*v_(7,2)*s_(5,2,2)*u_(4,3,2)*t_(3,3,3)+55*v_(7,2)*s_(5,3,1)*u_(5,2,2)*t_(3,3,3)+23*v_(7,2)*s_(6,3)*u_(5,3,1)*t_(4,4,1)+27*v_(7,2)*s_(6,3)*u_(6,2,1)*t_(5,2,2)+22*v_(7,2)*s_(6,2,1)*u_(5,4)*t_(4,3,2)+45*v_(7,2)*s_(7,2)*u_(5,3,1)*t_(4,3,2)+40*v_(7,2)*s_(5,4)*u_(5,2,2)*t_(4,3,2)+55*v_(7,2)*s_(7,1,1)*u_(5,3,1)*t_(4,3,2)+32*v_(7,2)*s_(6,3)*u_(6,2,1)*t_(4,3,2)+32*v_(7,2)*s_(5,4)*u_(5,3,1)*t_(5,2,2)+151*v_(7,2)*s_(6,2,1)*u_(5,2,2)*t_(4,3,2)+132*v_(7,2)*s_(5,3,1)*u_(4,4,1)*t_(4,3,2)+137*v_(7,2)*s_(6,2,1)*u_(5,3,1)*t_(5,2,2)+181*v_(7,2)*s_(6,2,1)*u_(5,3,1)*t_(4,3,2)+209*v_(7,2)*s_(5,3,1)*u_(5,2,2)*t_(4,3,2)+v_(7,2)*s_(7,2)*u_(7,1,1)*t_(3,3,3)+v_(7,2)*s_(7,1,1)*u_(6,3)*t_(3,3,3)+v_(7,2)*s_(7,1,1)*u_(5,4)*t_(3,3,3)+4*v_(7,2)*s_(7,2)*u_(6,2,1)*t_(3,3,3)+2*v_(7,2)*s_(7,2)*u_(7,1,1)*t_(4,4,1)+6*v_(7,2)*s_(7,1,1)*u_(6,2,1)*t_(3,3,3)+v_(7,2)*s_(6,3)*u_(5,4)*t_(3,3,3)+6*v_(7,2)*s_(7,2)*u_(4,4,1)*t_(3,3,3)+4*v_(7,2)*s_(7,2)*u_(7,1,1)*t_(4,3,2)+9*v_(7,2)*s_(7,2)*u_(5,2,2)*t_(3,3,3)+10*v_(7,2)*s_(7,1,1)*u_(4,4,1)*t_(3,3,3)+8*v_(7,2)*s_(5,4)*u_(4,4,1)*t_(3,3,3)+4*v_(7,2)*s_(7,2)*u_(7,1,1)*t_(5,2,2)+12*v_(7,2)*s_(7,1,1)*u_(5,2,2)*t_(3,3,3)+11*v_(7,2)*s_(7,1,1)*u_(5,3,1)*t_(3,3,3)+10*v_(7,2)*s_(6,3)*u_(4,4,1)*t_(3,3,3)+7*v_(7,2)*s_(6,3)*u_(6,2,1)*t_(3,3,3)+4*v_(7,2)*s_(6,2,1)*u_(5,4)*t_(3,3,3)+2*v_(7,2)*s_(7,1,1)*u_(5,4)*t_(4,4,1)+4*v_(7,2)*s_(7,1,1)*u_(6,3)*t_(4,4,1)+9*v_(7,2)*s_(5,4)*u_(5,2,2)*t_(3,3,3)+13*v_(7,2)*s_(7,2)*u_(5,3,1)*t_(3,3,3)+4*v_(7,2)*s_(7,1,1)*u_(5,4)*t_(5,2,2)+15*v_(7,2)*s_(6,3)*u_(5,2,2)*t_(3,3,3)+18*v_(7,2)*s_(7,2)*u_(4,3,2)*t_(3,3,3)+6*v_(7,2)*s_(7,1,1)*u_(6,3)*t_(4,3,2)+19*v_(7,2)*s_(7,1,1)*u_(4,3,2)*t_(3,3,3)+5*v_(7,2)*s_(7,1,1)*u_(6,2,1)*t_(5,4)+10*v_(8,1)*s_(6,2,1)*u_(5,4)*t_(5,3,1)+19*v_(8,1)*s_(6,3)*u_(5,3,1)*t_(5,2,2)+19*v_(8,1)*s_(5,4)*u_(5,3,1)*t_(4,3,2)+26*v_(8,1)*s_(6,2,1)*u_(5,2,2)*t_(4,4,1)+14*v_(8,1)*s_(6,3)*u_(6,2,1)*t_(5,3,1)+25*v_(8,1)*s_(6,3)*u_(5,3,1)*t_(4,3,2)+32*v_(8,1)*s_(5,2,2)*u_(4,4,1)*t_(4,3,2)+33*v_(8,1)*s_(6,2,1)*u_(4,4,1)*t_(4,3,2)+34*v_(8,1)*s_(5,3,1)*u_(5,2,2)*t_(4,4,1)+32*v_(8,1)*s_(6,2,1)*u_(5,3,1)*t_(4,4,1)+50*v_(8,1)*s_(6,2,1)*u_(5,2,2)*t_(4,3,2)+44*v_(8,1)*s_(5,3,1)*u_(4,4,1)*t_(4,3,2)+50*v_(8,1)*s_(6,2,1)*u_(5,3,1)*t_(5,2,2)+63*v_(8,1)*s_(6,2,1)*u_(5,3,1)*t_(4,3,2)+68*v_(8,1)*s_(5,3,1)*u_(5,2,2)*t_(4,3,2)+t_(9)*v_(8,1)*s_(4,3,2)*u_(3,3,3)+t_(9)*v_(8,1)*s_(4,4,1)*u_(4,3,2)+t_(9)*v_(8,1)*s_(5,2,2)*u_(4,3,2)+t_(9)*v_(8,1)*s_(5,3,1)*u_(4,3,2)+t_(9)*v_(8,1)*s_(5,3,1)*u_(4,4,1)+t_(9)*v_(8,1)*s_(5,3,1)*u_(5,2,2)+t_(9)*v_(8,1)*s_(6,2,1)*u_(5,2,2)+t_(9)*v_(8,1)*s_(6,2,1)*u_(5,3,1)+t_(9)*v_(8,1)*s_(7,1,1)*u_(6,2,1)+7*v_(8,1)*s_(7,2)*u_(4,3,2)*t_(3,3,3)+4*v_(8,1)*s_(7,2)*u_(6,2,1)*t_(4,4,1)+7*v_(8,1)*s_(8,1)*u_(5,3,1)*t_(4,3,2)+5*v_(8,1)*s_(8,1)*u_(6,2,1)*t_(5,3,1)+7*v_(8,1)*s_(7,1,1)*u_(4,3,2)*t_(3,3,3)+6*v_(8,1)*s_(6,3)*u_(5,3,1)*t_(3,3,3)+6*v_(8,1)*s_(7,2)*u_(5,2,2)*t_(4,4,1)+8*v_(8,1)*s_(7,1,1)*u_(5,2,2)*t_(4,4,1)+v_(8,1)*s_(6,3)*u_(5,4)*t_(5,2,2)+9*v_(8,1)*s_(6,3)*u_(4,3,2)*t_(3,3,3)+7*v_(8,1)*s_(5,2,2)*u_(4,4,1)*t_(3,3,3)+9*v_(8,1)*s_(7,1,1)*u_(6,2,1)*t_(4,3,2)+8*v_(8,1)*s_(7,2)*u_(6,2,1)*t_(4,3,2)+8*v_(8,1)*s_(6,2,1)*u_(4,4,1)*t_(3,3,3)+7*v_(8,1)*s_(5,4)*u_(5,2,2)*t_(4,4,1)+2*v_(8,1)*s_(6,3)*u_(5,4)*t_(4,3,2)+4*v_(8,1)*s_(7,2)*u_(7,1,1)*t_(6,2,1)+3*v_(8,1)*s_(7,1,1)*u_(5,4)*t_(5,3,1)+10*v_(8,1)*s_(4,4,1)*u_(4,3,2)*t_(3,3,3)+12*v_(8,1)*s_(6,2,1)*u_(5,2,2)*t_(3,3,3)+4*v_(8,1)*s_(7,1,1)*u_(6,3)*t_(5,3,1)+4*v_(8,1)*s_(7,1,1)*u_(6,3)*t_(6,2,1)+8*v_(8,1)*s_(6,3)*u_(5,2,2)*t_(4,4,1)+11*v_(8,1)*s_(7,2)*u_(4,4,1)*t_(4,3,2)+11*v_(8,1)*s_(5,3,1)*u_(4,4,1)*t_(3,3,3)+4*v_(8,1)*s_(6,2,1)*u_(5,4)*t_(4,4,1)+12*v_(8,1)*s_(5,4)*u_(4,4,1)*t_(4,3,2)+10*v_(8,1)*s_(7,2)*u_(6,2,1)*t_(5,2,2)+12*v_(8,1)*s_(7,1,1)*u_(4,4,1)*t_(4,3,2)+12*v_(8,1)*s_(7,1,1)*u_(6,2,1)*t_(5,2,2)+6*v_(8,1)*s_(6,3)*u_(6,2,1)*t_(4,4,1)+15*v_(8,1)*s_(7,2)*u_(5,2,2)*t_(4,3,2)+8*v_(8,1)*s_(7,2)*u_(5,3,1)*t_(4,4,1)+15*v_(8,1)*s_(7,1,1)*u_(5,2,2)*t_(4,3,2)+11*v_(8,1)*s_(7,1,1)*u_(5,3,1)*t_(4,4,1)+7*v_(8,1)*s_(5,4)*u_(5,3,1)*t_(4,4,1)+14*v_(8,1)*s_(6,2,1)*u_(5,3,1)*t_(3,3,3)+14*v_(8,1)*s_(7,2)*u_(5,3,1)*t_(5,2,2)+16*v_(8,1)*s_(5,3,1)*u_(5,2,2)*t_(3,3,3)+9*v_(8,1)*s_(6,2,1)*u_(5,4)*t_(5,2,2)+16*v_(8,1)*s_(7,1,1)*u_(5,3,1)*t_(5,2,2)+15*v_(8,1)*s_(6,3)*u_(4,4,1)*t_(4,3,2)+17*v_(8,1)*s_(5,2,2)*u_(4,3,2)*t_(3,3,3)+19*v_(8,1)*s_(6,2,1)*u_(4,3,2)*t_(3,3,3)+16*v_(8,1)*s_(7,1,1)*u_(6,2,1)*t_(5,3,1)+14*v_(8,1)*s_(5,4)*u_(5,2,2)*t_(4,3,2)+10*v_(8,1)*s_(6,3)*u_(5,3,1)*t_(4,4,1)+11*v_(8,1)*s_(7,2)*u_(6,2,1)*t_(5,3,1)+12*v_(8,1)*s_(6,3)*u_(6,2,1)*t_(4,3,2)+12*v_(8,1)*s_(6,3)*u_(6,2,1)*t_(5,2,2)+18*v_(8,1)*s_(7,2)*u_(5,3,1)*t_(4,3,2)+8*v_(8,1)*s_(6,2,1)*u_(5,4)*t_(4,3,2)+20*v_(8,1)*s_(7,1,1)*u_(5,3,1)*t_(4,3,2)+14*v_(8,1)*s_(5,4)*u_(5,3,1)*t_(5,2,2)+21*v_(8,1)*s_(6,3)*u_(5,2,2)*t_(4,3,2)+23*v_(8,1)*s_(5,3,1)*u_(4,3,2)*t_(3,3,3)+v_(8,1)*s_(7,2)*u_(6,2,1)*t_(3,3,3)+v_(8,1)*s_(7,2)*u_(7,1,1)*t_(4,3,2)+v_(8,1)*s_(7,2)*u_(7,1,1)*t_(4,4,1)+v_(8,1)*s_(8,1)*u_(4,4,1)*t_(3,3,3)+v_(8,1)*s_(8,1)*u_(5,2,2)*t_(3,3,3)+v_(8,1)*s_(8,1)*u_(5,3,1)*t_(3,3,3)+v_(8,1)*s_(8,1)*u_(6,2,1)*t_(4,4,1)+v_(8,1)*s_(8,1)*u_(7,1,1)*t_(5,2,2)+v_(8,1)*s_(8,1)*u_(7,1,1)*t_(5,3,1)+v_(8,1)*s_(7,1,1)*u_(6,2,1)*t_(3,3,3)+2*v_(8,1)*s_(8,1)*u_(5,2,2)*t_(4,4,1)+2*v_(8,1)*s_(8,1)*u_(6,2,1)*t_(4,3,2)+v_(8,1)*s_(6,3)*u_(5,4)*t_(3,3,3)+3*v_(8,1)*s_(7,2)*u_(4,4,1)*t_(3,3,3)+3*v_(8,1)*s_(7,2)*u_(5,2,2)*t_(3,3,3)+3*v_(8,1)*s_(8,1)*u_(4,3,2)*t_(3,3,3)+3*v_(8,1)*s_(7,1,1)*u_(4,4,1)*t_(3,3,3)+3*v_(8,1)*s_(7,1,1)*u_(5,2,2)*t_(3,3,3)+4*v_(8,1)*s_(5,4)*u_(4,4,1)*t_(3,3,3)+4*v_(8,1)*s_(6,3)*u_(4,4,1)*t_(3,3,3)+2*v_(8,1)*s_(6,3)*u_(6,2,1)*t_(3,3,3)+4*v_(8,1)*s_(7,2)*u_(5,3,1)*t_(3,3,3)+2*v_(8,1)*s_(7,2)*u_(7,1,1)*t_(5,2,2)+v_(8,1)*s_(6,2,1)*u_(5,4)*t_(3,3,3)+4*v_(8,1)*s_(7,1,1)*u_(5,3,1)*t_(3,3,3)+3*v_(8,1)*s_(5,4)*u_(5,2,2)*t_(3,3,3)+5*v_(8,1)*s_(6,3)*u_(5,2,2)*t_(3,3,3)+5*v_(8,1)*s_(8,1)*u_(4,4,1)*t_(4,3,2)+5*v_(8,1)*s_(8,1)*u_(5,2,2)*t_(4,3,2)+5*v_(8,1)*s_(8,1)*u_(6,2,1)*t_(5,2,2)+3*v_(8,1)*s_(8,1)*u_(7,1,1)*t_(6,2,1)+2*v_(8,1)*s_(7,1,1)*u_(5,4)*t_(5,2,2)+2*v_(8,1)*s_(7,1,1)*u_(6,3)*t_(4,3,2)+2*v_(8,1)*s_(7,1,1)*u_(6,3)*t_(4,4,1)+6*v_(8,1)*s_(5,4)*u_(4,3,2)*t_(3,3,3)+3*v_(8,1)*s_(7,2)*u_(7,1,1)*t_(5,3,1)+4*v_(8,1)*s_(8,1)*u_(5,3,1)*t_(4,4,1)+6*v_(8,1)*s_(8,1)*u_(5,3,1)*t_(5,2,2)+v_(8,1)*s_(7,1,1)*u_(5,4)*t_(4,3,2)+v_(8,1)*s_(7,1,1)*u_(5,4)*t_(4,4,1)+2*v_(8,1)*s_(7,1,1)*u_(6,3)*t_(5,2,2)+3*v_(8,1)*s_(7,1,1)*u_(6,2,1)*t_(5,4)+6*v_(8,1)*s_(7,1,1)*u_(6,2,1)*t_(4,4,1)+5*v_(8,1)*s_(5,4)*u_(5,3,1)*t_(3,3,3)+v_(9)*s_(8,1)*u_(4,3,2)*t_(3,3,3)+v_(9)*s_(8,1)*u_(4,4,1)*t_(4,3,2)+v_(9)*s_(8,1)*u_(5,2,2)*t_(4,3,2)+v_(9)*s_(8,1)*u_(5,3,1)*t_(4,3,2)+v_(9)*s_(8,1)*u_(5,3,1)*t_(4,4,1)+v_(9)*s_(8,1)*u_(5,3,1)*t_(5,2,2)+v_(9)*s_(8,1)*u_(6,2,1)*t_(5,2,2)+v_(9)*s_(8,1)*u_(6,2,1)*t_(5,3,1)+v_(9)*s_(8,1)*u_(7,1,1)*t_(6,2,1)+v_(9)*s_(4,4,1)*u_(4,3,2)*t_(3,3,3)+v_(9)*s_(6,2,1)*u_(4,4,1)*t_(3,3,3)+v_(9)*s_(6,2,1)*u_(5,2,2)*t_(3,3,3)+v_(9)*s_(7,1,1)*u_(6,3)*t_(4,4,1)+v_(9)*s_(7,2)*u_(7,1,1)*t_(6,2,1)+2*v_(9)*s_(5,2,2)*u_(4,3,2)*t_(3,3,3)+2*v_(9)*s_(5,3,1)*u_(4,4,1)*t_(3,3,3)+v_(9)*s_(6,2,1)*u_(5,4)*t_(4,4,1)+2*v_(9)*s_(6,2,1)*u_(5,3,1)*t_(3,3,3)+v_(9)*s_(7,1,1)*u_(5,4)*t_(5,3,1)+v_(9)*s_(7,1,1)*u_(6,3)*t_(5,3,1)+v_(9)*s_(7,1,1)*u_(6,3)*t_(6,2,1)+2*v_(9)*s_(7,1,1)*u_(4,4,1)*t_(4,3,2)+2*v_(9)*s_(7,1,1)*u_(5,2,2)*t_(4,3,2)+2*v_(9)*s_(7,1,1)*u_(6,2,1)*t_(5,2,2)+v_(9)*s_(5,4)*u_(4,3,2)*t_(3,3,3)+2*v_(9)*s_(5,4)*u_(5,2,2)*t_(4,3,2)+2*v_(9)*s_(5,4)*u_(5,3,1)*t_(5,2,2)+3*v_(9)*s_(6,3)*u_(5,2,2)*t_(4,3,2)+2*v_(9)*s_(6,3)*u_(5,3,1)*t_(4,4,1)+2*v_(9)*s_(6,3)*u_(6,2,1)*t_(4,3,2)+2*v_(9)*s_(6,3)*u_(6,2,1)*t_(5,2,2)+3*v_(9)*s_(7,2)*u_(5,3,1)*t_(4,3,2)+2*v_(9)*s_(7,2)*u_(6,2,1)*t_(5,3,1)+v_(9)*s_(5,4)*u_(5,2,2)*t_(4,4,1)+3*v_(9)*s_(5,3,1)*u_(4,3,2)*t_(3,3,3)+3*v_(9)*s_(5,3,1)*u_(5,2,2)*t_(3,3,3)+v_(9)*s_(6,2,1)*u_(5,4)*t_(4,3,2)+2*v_(9)*s_(6,2,1)*u_(5,4)*t_(5,2,2)+3*v_(9)*s_(6,2,1)*u_(4,3,2)*t_(3,3,3)+v_(9)*s_(5,4)*u_(5,3,1)*t_(3,3,3)+3*v_(9)*s_(7,1,1)*u_(5,3,1)*t_(4,3,2)+3*v_(9)*s_(7,1,1)*u_(5,3,1)*t_(4,4,1)+3*v_(9)*s_(7,1,1)*u_(5,3,1)*t_(5,2,2)+3*v_(9)*s_(7,1,1)*u_(6,2,1)*t_(5,3,1)+3*v_(9)*s_(5,4)*u_(5,3,1)*t_(4,3,2)+3*v_(9)*s_(6,3)*u_(5,3,1)*t_(5,2,2)+2*v_(9)*s_(6,2,1)*u_(5,4)*t_(5,3,1)+4*v_(9)*s_(6,2,1)*u_(5,2,2)*t_(4,4,1)+4*v_(9)*s_(6,3)*u_(5,3,1)*t_(4,3,2)+3*v_(9)*s_(6,3)*u_(6,2,1)*t_(5,3,1)+4*v_(9)*s_(5,2,2)*u_(4,4,1)*t_(4,3,2)+4*v_(9)*s_(5,3,1)*u_(5,2,2)*t_(4,4,1)+v_(9)*s_(6,3)*u_(4,3,2)*t_(3,3,3)+v_(9)*s_(6,3)*u_(4,4,1)*t_(3,3,3)+5*v_(9)*s_(6,2,1)*u_(4,4,1)*t_(4,3,2)+5*v_(9)*s_(6,2,1)*u_(5,3,1)*t_(4,4,1)+v_(9)*s_(6,3)*u_(5,2,2)*t_(3,3,3)+v_(9)*s_(6,3)*u_(5,3,1)*t_(3,3,3)+6*v_(9)*s_(5,3,1)*u_(4,4,1)*t_(4,3,2)+7*v_(9)*s_(6,2,1)*u_(5,2,2)*t_(4,3,2)+7*v_(9)*s_(6,2,1)*u_(5,3,1)*t_(5,2,2)+9*v_(9)*s_(5,3,1)*u_(5,2,2)*t_(4,3,2)+9*v_(9)*s_(6,2,1)*u_(5,3,1)*t_(4,3,2)+v_(9)*s_(7,2)*u_(4,3,2)*t_(3,3,3)+v_(9)*s_(7,2)*u_(5,2,2)*t_(4,4,1)+v_(9)*s_(7,2)*u_(5,3,1)*t_(3,3,3)+v_(9)*s_(7,2)*u_(6,2,1)*t_(4,3,2)+v_(9)*s_(7,2)*u_(6,2,1)*t_(4,4,1)+v_(9)*s_(7,2)*u_(7,1,1)*t_(5,3,1)+v_(9)*s_(7,1,1)*u_(4,3,2)*t_(3,3,3)+v_(9)*s_(7,1,1)*u_(4,4,1)*t_(3,3,3)+v_(9)*s_(7,1,1)*u_(5,2,2)*t_(3,3,3)+v_(9)*s_(7,1,1)*u_(5,2,2)*t_(4,4,1)+v_(9)*s_(7,1,1)*u_(6,2,1)*t_(5,4)+v_(9)*s_(7,1,1)*u_(6,2,1)*t_(4,3,2)+2*v_(9)*s_(5,4)*u_(4,4,1)*t_(4,3,2)+v_(9)*s_(5,4)*u_(5,3,1)*t_(4,4,1)+v_(9)*s_(6,3)*u_(5,4)*t_(4,3,2)+2*v_(9)*s_(6,3)*u_(4,4,1)*t_(4,3,2)+v_(9)*s_(6,3)*u_(5,2,2)*t_(4,4,1)+v_(9)*s_(6,3)*u_(6,2,1)*t_(4,4,1)+2*v_(9)*s_(7,2)*u_(4,4,1)*t_(4,3,2)+2*v_(9)*s_(7,2)*u_(5,2,2)*t_(4,3,2)+v_(9)*s_(7,2)*u_(5,3,1)*t_(4,4,1)+2*v_(9)*s_(7,2)*u_(5,3,1)*t_(5,2,2)+2*v_(9)*s_(7,2)*u_(6,2,1)*t_(5,2,2)+62*u_(6,3)*s_(4,4,1)*t_(4,3,2)*v_(3,3,3)+60*u_(6,3)*s_(5,3,1)*t_(4,4,1)*v_(3,3,3)+u_(9)*s_(5,2,2)*t_(5,2,2)*v_(3,3,3)+73*u_(6,3)*s_(5,2,2)*t_(5,2,2)*v_(3,3,3)+62*u_(7,2)*s_(5,3,1)*t_(5,3,1)*v_(3,3,3)+68*u_(7,2)*s_(4,3,2)*t_(4,3,2)*v_(3,3,3)+60*u_(6,2,1)*s_(5,4)*t_(5,3,1)*v_(3,3,3)+71*u_(6,2,1)*s_(4,4,1)*t_(4,4,1)*v_(3,3,3)+74*u_(7,2)*s_(5,3,1)*t_(4,3,2)*v_(3,3,3)+77*u_(6,2,1)*s_(5,4)*t_(4,3,2)*v_(3,3,3)+74*u_(7,1,1)*s_(4,3,2)*t_(4,3,2)*v_(3,3,3)+u_(9)*s_(6,2,1)*t_(4,4,1)*v_(3,3,3)+81*u_(7,1,1)*s_(5,3,1)*t_(4,3,2)*v_(3,3,3)+76*u_(7,1,1)*s_(5,3,1)*t_(5,3,1)*v_(3,3,3)+u_(9)*s_(6,2,1)*t_(5,2,2)*v_(3,3,3)+73*u_(6,3)*s_(6,2,1)*t_(5,3,1)*v_(3,3,3)+u_(9)*s_(6,2,1)*t_(6,2,1)*v_(3,3,3)+80*u_(5,4)*s_(5,3,1)*t_(5,2,2)*v_(3,3,3)+86*u_(5,2,2)*s_(4,4,1)*t_(4,4,1)*v_(3,3,3)+90*u_(5,4)*s_(5,2,2)*t_(4,3,2)*v_(3,3,3)+94*u_(6,3)*s_(6,2,1)*t_(4,3,2)*v_(3,3,3)+91*u_(6,3)*s_(5,3,1)*t_(5,2,2)*v_(3,3,3)+100*u_(6,3)*s_(5,2,2)*t_(4,3,2)*v_(3,3,3)+94*u_(6,2,1)*s_(6,2,1)*t_(4,4,1)*v_(3,3,3)+107*u_(6,2,1)*s_(5,2,2)*t_(4,4,1)*v_(3,3,3)+93*u_(5,4)*s_(5,3,1)*t_(5,3,1)*v_(3,3,3)+113*u_(5,4)*s_(5,3,1)*t_(4,3,2)*v_(3,3,3)+117*u_(5,3,1)*s_(4,4,1)*t_(4,4,1)*v_(3,3,3)+119*u_(5,4)*s_(4,3,2)*t_(4,3,2)*v_(3,3,3)+127*u_(5,2,2)*s_(5,2,2)*t_(4,4,1)*v_(3,3,3)+126*u_(4,4,1)*s_(4,4,1)*t_(4,3,2)*v_(3,3,3)+110*u_(6,3)*s_(5,3,1)*t_(5,3,1)*v_(3,3,3)+16*u_(6,3)*s_(6,3)*t_(4,4,1)*v_(3,3,3)+13*u_(5,4)*s_(5,4)*t_(5,2,2)*v_(3,3,3)+17*u_(7,2)*s_(6,3)*t_(5,3,1)*v_(3,3,3)+23*u_(8,1)*s_(5,3,1)*t_(4,3,2)*v_(3,3,3)+21*u_(8,1)*s_(5,3,1)*t_(5,3,1)*v_(3,3,3)+11*u_(6,3)*s_(6,3)*t_(6,2,1)*v_(3,3,3)+10*u_(6,3)*s_(6,2,1)*t_(5,4)*v_(3,3,3)+20*u_(7,1,1)*s_(6,3)*t_(5,3,1)*v_(3,3,3)+16*u_(6,3)*s_(5,4)*t_(5,2,2)*v_(3,3,3)+25*u_(7,2)*s_(6,3)*t_(4,3,2)*v_(3,3,3)+28*u_(7,1,1)*s_(6,3)*t_(4,3,2)*v_(3,3,3)+25*u_(7,2)*s_(6,2,1)*t_(6,2,1)*v_(3,3,3)+21*u_(7,2)*s_(5,2,2)*t_(4,4,1)*v_(3,3,3)+24*u_(7,2)*s_(6,2,1)*t_(4,4,1)*v_(3,3,3)+30*u_(7,1,1)*s_(6,2,1)*t_(6,2,1)*v_(3,3,3)+25*u_(7,1,1)*s_(6,2,1)*t_(4,4,1)*v_(3,3,3)+15*u_(5,4)*s_(5,4)*t_(5,3,1)*v_(3,3,3)+26*u_(5,4)*s_(4,4,1)*t_(4,4,1)*v_(3,3,3)+25*u_(6,3)*s_(6,3)*t_(5,2,2)*v_(3,3,3)+22*u_(5,4)*s_(5,4)*t_(4,3,2)*v_(3,3,3)+30*u_(7,1,1)*s_(5,2,2)*t_(4,4,1)*v_(3,3,3)+u_(9)*s_(8,1)*t_(4,3,2)*v_(3,3,3)+19*u_(6,3)*s_(5,4)*t_(5,3,1)*v_(3,3,3)+36*u_(7,2)*s_(6,2,1)*t_(5,2,2)*v_(3,3,3)+32*u_(6,3)*s_(4,4,1)*t_(4,4,1)*v_(3,3,3)+29*u_(6,3)*s_(5,4)*t_(4,3,2)*v_(3,3,3)+41*u_(7,1,1)*s_(6,2,1)*t_(5,2,2)*v_(3,3,3)+34*u_(7,2)*s_(4,4,1)*t_(4,3,2)*v_(3,3,3)+38*u_(7,2)*s_(5,2,2)*t_(5,2,2)*v_(3,3,3)+39*u_(7,1,1)*s_(4,4,1)*t_(4,3,2)*v_(3,3,3)+36*u_(7,1,1)*s_(5,3,1)*t_(4,4,1)*v_(3,3,3)+24*u_(6,3)*s_(6,3)*t_(5,3,1)*v_(3,3,3)+36*u_(7,2)*s_(5,3,1)*t_(4,4,1)*v_(3,3,3)+34*u_(6,2,1)*s_(5,4)*t_(4,4,1)*v_(3,3,3)+34*u_(6,3)*s_(6,3)*t_(4,3,2)*v_(3,3,3)+35*u_(5,4)*s_(5,2,2)*t_(4,4,1)*v_(3,3,3)+40*u_(6,3)*s_(6,2,1)*t_(4,4,1)*v_(3,3,3)+51*u_(7,1,1)*s_(5,2,2)*t_(5,2,2)*v_(3,3,3)+33*u_(6,2,1)*s_(6,2,1)*t_(5,4)*v_(3,3,3)+44*u_(7,2)*s_(6,2,1)*t_(5,3,1)*v_(3,3,3)+49*u_(7,1,1)*s_(6,2,1)*t_(5,3,1)*v_(3,3,3)+42*u_(6,3)*s_(5,2,2)*t_(4,4,1)*v_(3,3,3)+43*u_(6,3)*s_(6,2,1)*t_(6,2,1)*v_(3,3,3)+53*u_(7,1,1)*s_(5,3,1)*t_(5,2,2)*v_(3,3,3)+58*u_(7,2)*s_(6,2,1)*t_(4,3,2)*v_(3,3,3)+51*u_(6,2,1)*s_(5,4)*t_(5,2,2)*v_(3,3,3)+56*u_(7,2)*s_(5,2,2)*t_(4,3,2)*v_(3,3,3)+55*u_(7,2)*s_(5,3,1)*t_(5,2,2)*v_(3,3,3)+61*u_(7,1,1)*s_(6,2,1)*t_(4,3,2)*v_(3,3,3)+58*u_(7,1,1)*s_(5,2,2)*t_(4,3,2)*v_(3,3,3)+60*u_(5,4)*s_(5,2,2)*t_(5,2,2)*v_(3,3,3)+u_(9)*s_(4,4,1)*t_(4,3,2)*v_(3,3,3)+51*u_(5,4)*s_(5,3,1)*t_(4,4,1)*v_(3,3,3)+58*u_(6,3)*s_(6,2,1)*t_(5,2,2)*v_(3,3,3)+u_(9)*s_(4,4,1)*t_(4,4,1)*v_(3,3,3)+58*u_(5,4)*s_(4,4,1)*t_(4,3,2)*v_(3,3,3)+7*u_(8,1)*s_(7,2)*t_(4,3,2)*v_(3,3,3)+7*u_(8,1)*s_(6,2,1)*t_(6,2,1)*v_(3,3,3)+7*u_(8,1)*s_(7,1,1)*t_(4,3,2)*v_(3,3,3)+4*u_(7,1,1)*s_(5,4)*t_(5,4)*v_(3,3,3)+2*u_(7,1,1)*s_(6,3)*t_(5,4)*v_(3,3,3)+2*u_(7,1,1)*s_(6,3)*t_(6,3)*v_(3,3,3)+6*u_(7,2)*s_(7,2)*t_(4,4,1)*v_(3,3,3)+6*u_(8,1)*s_(6,3)*t_(5,3,1)*v_(3,3,3)+6*u_(7,1,1)*s_(7,1,1)*t_(4,4,1)*v_(3,3,3)+9*u_(7,2)*s_(7,2)*t_(5,2,2)*v_(3,3,3)+9*u_(8,1)*s_(6,3)*t_(4,3,2)*v_(3,3,3)+7*u_(8,1)*s_(5,2,2)*t_(4,4,1)*v_(3,3,3)+9*u_(7,1,1)*s_(7,1,1)*t_(5,2,2)*v_(3,3,3)+10*u_(7,2)*s_(7,1,1)*t_(4,4,1)*v_(3,3,3)+8*u_(8,1)*s_(6,2,1)*t_(4,4,1)*v_(3,3,3)+2*u_(6,3)*s_(5,4)*t_(5,4)*v_(3,3,3)+u_(6,3)*s_(6,3)*t_(5,4)*v_(3,3,3)+8*u_(7,2)*s_(5,4)*t_(4,4,1)*v_(3,3,3)+12*u_(7,2)*s_(7,1,1)*t_(5,2,2)*v_(3,3,3)+10*u_(8,1)*s_(4,4,1)*t_(4,3,2)*v_(3,3,3)+12*u_(8,1)*s_(6,2,1)*t_(5,2,2)*v_(3,3,3)+12*u_(7,1,1)*s_(5,4)*t_(4,4,1)*v_(3,3,3)+11*u_(7,2)*s_(7,1,1)*t_(5,3,1)*v_(3,3,3)+13*u_(8,1)*s_(5,2,2)*t_(5,2,2)*v_(3,3,3)+11*u_(8,1)*s_(5,3,1)*t_(4,4,1)*v_(3,3,3)+10*u_(7,2)*s_(6,3)*t_(4,4,1)*v_(3,3,3)+u_(9)*s_(7,2)*t_(4,3,2)*v_(3,3,3)+7*u_(7,2)*s_(6,3)*t_(6,2,1)*v_(3,3,3)+4*u_(7,2)*s_(6,2,1)*t_(5,4)*v_(3,3,3)+10*u_(7,1,1)*s_(6,3)*t_(6,2,1)*v_(3,3,3)+u_(9)*s_(7,2)*t_(5,3,1)*v_(3,3,3)+9*u_(7,2)*s_(5,4)*t_(5,2,2)*v_(3,3,3)+13*u_(7,2)*s_(7,2)*t_(5,3,1)*v_(3,3,3)+15*u_(7,1,1)*s_(6,3)*t_(4,4,1)*v_(3,3,3)+7*u_(7,1,1)*s_(6,2,1)*t_(5,4)*v_(3,3,3)+14*u_(8,1)*s_(6,2,1)*t_(5,3,1)*v_(3,3,3)+16*u_(7,1,1)*s_(7,1,1)*t_(5,3,1)*v_(3,3,3)+13*u_(7,1,1)*s_(5,4)*t_(5,2,2)*v_(3,3,3)+10*u_(5,4)*s_(5,4)*t_(4,4,1)*v_(3,3,3)+15*u_(7,2)*s_(6,3)*t_(5,2,2)*v_(3,3,3)+18*u_(7,2)*s_(7,2)*t_(4,3,2)*v_(3,3,3)+16*u_(8,1)*s_(5,3,1)*t_(5,2,2)*v_(3,3,3)+10*u_(6,3)*s_(5,4)*t_(4,4,1)*v_(3,3,3)+19*u_(7,2)*s_(7,1,1)*t_(4,3,2)*v_(3,3,3)+17*u_(8,1)*s_(5,2,2)*t_(4,3,2)*v_(3,3,3)+19*u_(8,1)*s_(6,2,1)*t_(4,3,2)*v_(3,3,3)+16*u_(7,1,1)*s_(6,3)*t_(5,2,2)*v_(3,3,3)+20*u_(7,1,1)*s_(7,1,1)*t_(4,3,2)*v_(3,3,3)+18*u_(7,2)*s_(4,4,1)*t_(4,4,1)*v_(3,3,3)+8*u_(6,2,1)*s_(5,4)*t_(5,4)*v_(3,3,3)+18*u_(7,2)*s_(5,4)*t_(4,3,2)*v_(3,3,3)+15*u_(7,1,1)*s_(5,4)*t_(5,3,1)*v_(3,3,3)+14*u_(7,2)*s_(5,4)*t_(5,3,1)*v_(3,3,3)+19*u_(8,1)*s_(4,3,2)*t_(4,3,2)*v_(3,3,3)+23*u_(7,1,1)*s_(5,4)*t_(4,3,2)*v_(3,3,3)+20*u_(7,1,1)*s_(4,4,1)*t_(4,4,1)*v_(3,3,3)+259*u_(5,2,2)*s_(5,2,2)*t_(4,3,2)*v_(3,3,3)+275*u_(6,2,1)*s_(5,3,1)*t_(5,3,1)*v_(3,3,3)+300*u_(6,2,1)*s_(5,3,1)*t_(4,3,2)*v_(3,3,3)+301*u_(6,2,1)*s_(4,3,2)*t_(4,3,2)*v_(3,3,3)+322*u_(5,3,1)*s_(5,3,1)*t_(5,2,2)*v_(3,3,3)+u_(7,2)*s_(7,2)*t_(7,1,1)*v_(3,3,3)+349*u_(5,3,1)*s_(5,2,2)*t_(4,3,2)*v_(3,3,3)+370*u_(5,2,2)*s_(4,3,2)*t_(4,3,2)*v_(3,3,3)+463*u_(5,3,1)*s_(5,3,1)*t_(4,3,2)*v_(3,3,3)+489*u_(5,3,1)*s_(4,3,2)*t_(4,3,2)*v_(3,3,3)+u_(8,1)*s_(7,2)*t_(6,2,1)*v_(3,3,3)+u_(8,1)*s_(8,1)*t_(4,4,1)*v_(3,3,3)+u_(8,1)*s_(8,1)*t_(5,2,2)*v_(3,3,3)+u_(8,1)*s_(8,1)*t_(5,3,1)*v_(3,3,3)+u_(8,1)*s_(7,1,1)*t_(6,2,1)*v_(3,3,3)+u_(9)*s_(5,4)*t_(5,4)*v_(3,3,3)+2*u_(9)*s_(5,2,2)*t_(4,3,2)*v_(3,3,3)+2*u_(9)*s_(5,3,1)*t_(4,4,1)*v_(3,3,3)+2*u_(9)*s_(6,2,1)*t_(5,3,1)*v_(3,3,3)+2*u_(8,1)*s_(5,4)*t_(5,4)*v_(3,3,3)+u_(9)*s_(5,4)*t_(4,3,2)*v_(3,3,3)+2*u_(9)*s_(4,3,2)*t_(4,3,2)*v_(3,3,3)+3*u_(9)*s_(5,3,1)*t_(4,3,2)*v_(3,3,3)+3*u_(9)*s_(5,3,1)*t_(5,2,2)*v_(3,3,3)+2*u_(9)*s_(5,3,1)*t_(5,3,1)*v_(3,3,3)+3*u_(9)*s_(6,2,1)*t_(4,3,2)*v_(3,3,3)+u_(9)*s_(5,4)*t_(5,3,1)*v_(3,3,3)+u_(7,2)*s_(7,1,1)*t_(6,3)*v_(3,3,3)+u_(8,1)*s_(6,3)*t_(5,4)*v_(3,3,3)+3*u_(8,1)*s_(7,2)*t_(4,4,1)*v_(3,3,3)+3*u_(8,1)*s_(7,2)*t_(5,2,2)*v_(3,3,3)+3*u_(8,1)*s_(8,1)*t_(4,3,2)*v_(3,3,3)+3*u_(8,1)*s_(7,1,1)*t_(4,4,1)*v_(3,3,3)+3*u_(8,1)*s_(7,1,1)*t_(5,2,2)*v_(3,3,3)+3*u_(7,1,1)*s_(7,1,1)*t_(6,3)*v_(3,3,3)+u_(7,2)*s_(7,1,1)*t_(5,4)*v_(3,3,3)+4*u_(8,1)*s_(5,4)*t_(4,4,1)*v_(3,3,3)+4*u_(8,1)*s_(6,3)*t_(4,4,1)*v_(3,3,3)+2*u_(8,1)*s_(6,3)*t_(6,2,1)*v_(3,3,3)+4*u_(8,1)*s_(7,2)*t_(5,3,1)*v_(3,3,3)+u_(8,1)*s_(6,2,1)*t_(5,4)*v_(3,3,3)+4*u_(8,1)*s_(7,1,1)*t_(5,3,1)*v_(3,3,3)+3*u_(8,1)*s_(5,4)*t_(5,2,2)*v_(3,3,3)+5*u_(8,1)*s_(6,3)*t_(5,2,2)*v_(3,3,3)+u_(9)*s_(6,3)*t_(4,3,2)*v_(3,3,3)+u_(9)*s_(6,3)*t_(4,4,1)*v_(3,3,3)+5*u_(7,1,1)*s_(7,1,1)*t_(6,2,1)*v_(3,3,3)+3*u_(7,2)*s_(5,4)*t_(5,4)*v_(3,3,3)+u_(9)*s_(6,3)*t_(5,2,2)*v_(3,3,3)+4*u_(7,2)*s_(7,2)*t_(6,2,1)*v_(3,3,3)+6*u_(7,2)*s_(7,1,1)*t_(6,2,1)*v_(3,3,3)+6*u_(8,1)*s_(5,4)*t_(4,3,2)*v_(3,3,3)+u_(9)*s_(6,3)*t_(5,3,1)*v_(3,3,3)+6*u_(8,1)*s_(4,4,1)*t_(4,4,1)*v_(3,3,3)+u_(7,2)*s_(6,3)*t_(5,4)*v_(3,3,3)+5*u_(8,1)*s_(5,4)*t_(5,3,1)*v_(3,3,3)+u_(9)*s_(7,1,1)*t_(4,3,2)*v_(3,3,3)+129*u_(6,3)*s_(5,3,1)*t_(4,3,2)*v_(3,3,3)+132*u_(6,3)*s_(4,3,2)*t_(4,3,2)*v_(3,3,3)+145*u_(6,2,1)*s_(6,2,1)*t_(5,2,2)*v_(3,3,3)+u_(9)*s_(7,1,1)*t_(4,4,1)*v_(3,3,3)+142*u_(6,2,1)*s_(5,3,1)*t_(4,4,1)*v_(3,3,3)+153*u_(6,2,1)*s_(4,4,1)*t_(4,3,2)*v_(3,3,3)+161*u_(6,2,1)*s_(5,2,2)*t_(5,2,2)*v_(3,3,3)+u_(9)*s_(7,1,1)*t_(5,2,2)*v_(3,3,3)+171*u_(5,3,1)*s_(5,2,2)*t_(4,4,1)*v_(3,3,3)+180*u_(5,2,2)*s_(4,4,1)*t_(4,3,2)*v_(3,3,3)+181*u_(6,2,1)*s_(6,2,1)*t_(5,3,1)*v_(3,3,3)+205*u_(6,2,1)*s_(6,2,1)*t_(4,3,2)*v_(3,3,3)+214*u_(6,2,1)*s_(5,3,1)*t_(5,2,2)*v_(3,3,3)+223*u_(6,2,1)*s_(5,2,2)*t_(4,3,2)*v_(3,3,3)+219*u_(5,3,1)*s_(5,3,1)*t_(4,4,1)*v_(3,3,3)+241*u_(5,3,1)*s_(4,4,1)*t_(4,3,2)*v_(3,3,3)+258*u_(5,3,1)*s_(5,2,2)*t_(5,2,2)*v_(3,3,3)+260*u_(4,4,1)*s_(4,3,2)*t_(4,3,2)*v_(3,3,3)+106*u_(7,1,1)*s_(6,2,1)*t_(4,4,1)*v_(4,3,2)+114*u_(7,1,1)*s_(5,2,2)*t_(4,4,1)*v_(4,3,2)+86*u_(6,3)*s_(6,3)*t_(5,2,2)*v_(4,3,2)+49*u_(5,4)*s_(5,4)*t_(5,3,1)*v_(4,3,2)+101*u_(5,4)*s_(4,4,1)*t_(4,4,1)*v_(4,3,2)+9*u_(7,1,1)*s_(6,3)*t_(6,3)*v_(4,3,2)+36*u_(7,1,1)*s_(7,1,1)*t_(6,2,1)*v_(4,3,2)+u_(7,2)*s_(6,3)*t_(6,3)*v_(4,3,2)+31*u_(7,2)*s_(7,1,1)*t_(6,2,1)*v_(4,3,2)+u_(9)*s_(8,1)*t_(4,4,1)*v_(4,3,2)+26*u_(7,2)*s_(7,2)*t_(4,4,1)*v_(4,3,2)+23*u_(7,2)*s_(7,2)*t_(6,2,1)*v_(4,3,2)+31*u_(7,2)*s_(7,1,1)*t_(4,4,1)*v_(4,3,2)+32*u_(8,1)*s_(5,2,2)*t_(4,4,1)*v_(4,3,2)+32*u_(7,1,1)*s_(7,1,1)*t_(4,4,1)*v_(4,3,2)+u_(9)*s_(8,1)*t_(5,2,2)*v_(4,3,2)+33*u_(8,1)*s_(6,2,1)*t_(4,4,1)*v_(4,3,2)+39*u_(8,1)*s_(6,2,1)*t_(6,2,1)*v_(4,3,2)+u_(9)*s_(8,1)*t_(5,3,1)*v_(4,3,2)+u_(6,3)*s_(5,4)*t_(5,4)*v_(4,3,2)+41*u_(7,2)*s_(7,2)*t_(5,2,2)*v_(4,3,2)+29*u_(7,2)*s_(5,4)*t_(4,4,1)*v_(4,3,2)+45*u_(7,2)*s_(7,1,1)*t_(5,2,2)*v_(4,3,2)+39*u_(7,1,1)*s_(5,4)*t_(4,4,1)*v_(4,3,2)+49*u_(7,1,1)*s_(7,1,1)*t_(5,2,2)*v_(4,3,2)+50*u_(8,1)*s_(6,2,1)*t_(5,2,2)*v_(4,3,2)+3*u_(6,3)*s_(6,3)*t_(5,4)*v_(4,3,2)+44*u_(8,1)*s_(5,3,1)*t_(4,4,1)*v_(4,3,2)+53*u_(8,1)*s_(5,2,2)*t_(5,2,2)*v_(4,3,2)+36*u_(7,2)*s_(6,3)*t_(4,4,1)*v_(4,3,2)+48*u_(7,1,1)*s_(6,3)*t_(4,4,1)*v_(4,3,2)+22*u_(7,2)*s_(6,2,1)*t_(5,4)*v_(4,3,2)+45*u_(7,2)*s_(7,2)*t_(5,3,1)*v_(4,3,2)+32*u_(7,1,1)*s_(6,2,1)*t_(5,4)*v_(4,3,2)+40*u_(7,2)*s_(5,4)*t_(5,2,2)*v_(4,3,2)+55*u_(7,2)*s_(7,1,1)*t_(5,3,1)*v_(4,3,2)+62*u_(7,1,1)*s_(7,1,1)*t_(5,3,1)*v_(4,3,2)+52*u_(7,1,1)*s_(5,4)*t_(5,2,2)*v_(4,3,2)+27*u_(5,4)*s_(5,4)*t_(4,4,1)*v_(4,3,2)+32*u_(7,2)*s_(6,3)*t_(6,2,1)*v_(4,3,2)+47*u_(7,1,1)*s_(6,3)*t_(6,2,1)*v_(4,3,2)+63*u_(8,1)*s_(6,2,1)*t_(5,3,1)*v_(4,3,2)+68*u_(8,1)*s_(5,3,1)*t_(5,2,2)*v_(4,3,2)+58*u_(7,2)*s_(6,3)*t_(5,2,2)*v_(4,3,2)+67*u_(7,1,1)*s_(6,3)*t_(5,2,2)*v_(4,3,2)+37*u_(6,3)*s_(5,4)*t_(4,4,1)*v_(4,3,2)+67*u_(7,2)*s_(4,4,1)*t_(4,4,1)*v_(4,3,2)+77*u_(7,1,1)*s_(4,4,1)*t_(4,4,1)*v_(4,3,2)+46*u_(7,2)*s_(5,4)*t_(5,3,1)*v_(4,3,2)+33*u_(6,2,1)*s_(5,4)*t_(5,4)*v_(4,3,2)+65*u_(7,1,1)*s_(5,4)*t_(5,3,1)*v_(4,3,2)+49*u_(6,3)*s_(6,3)*t_(4,4,1)*v_(4,3,2)+50*u_(5,4)*s_(5,4)*t_(5,2,2)*v_(4,3,2)+88*u_(8,1)*s_(5,3,1)*t_(5,3,1)*v_(4,3,2)+34*u_(6,3)*s_(6,2,1)*t_(5,4)*v_(4,3,2)+62*u_(7,2)*s_(6,3)*t_(5,3,1)*v_(4,3,2)+83*u_(7,1,1)*s_(6,3)*t_(5,3,1)*v_(4,3,2)+65*u_(6,3)*s_(5,4)*t_(5,2,2)*v_(4,3,2)+94*u_(7,2)*s_(6,2,1)*t_(4,4,1)*v_(4,3,2)+46*u_(6,3)*s_(6,3)*t_(6,2,1)*v_(4,3,2)+101*u_(7,2)*s_(5,2,2)*t_(4,4,1)*v_(4,3,2)+2*u_(9)*s_(7,1,1)*t_(5,2,2)*v_(4,3,2)+2*u_(8,1)*s_(8,1)*t_(6,2,1)*v_(4,3,2)+2*u_(9)*s_(5,4)*t_(5,2,2)*v_(4,3,2)+3*u_(9)*s_(6,3)*t_(5,2,2)*v_(4,3,2)+2*u_(9)*s_(6,3)*t_(6,2,1)*v_(4,3,2)+3*u_(9)*s_(7,2)*t_(5,3,1)*v_(4,3,2)+3*u_(9)*s_(4,4,1)*t_(4,4,1)*v_(4,3,2)+u_(9)*s_(6,2,1)*t_(5,4)*v_(4,3,2)+3*u_(9)*s_(7,1,1)*t_(5,3,1)*v_(4,3,2)+3*u_(9)*s_(5,4)*t_(5,3,1)*v_(4,3,2)+4*u_(9)*s_(6,3)*t_(5,3,1)*v_(4,3,2)+4*u_(9)*s_(5,2,2)*t_(4,4,1)*v_(4,3,2)+5*u_(9)*s_(6,2,1)*t_(6,2,1)*v_(4,3,2)+5*u_(8,1)*s_(8,1)*t_(4,4,1)*v_(4,3,2)+5*u_(8,1)*s_(8,1)*t_(5,2,2)*v_(4,3,2)+2*u_(8,1)*s_(7,1,1)*t_(6,3)*v_(4,3,2)+5*u_(9)*s_(6,2,1)*t_(4,4,1)*v_(4,3,2)+u_(8,1)*s_(7,1,1)*t_(5,4)*v_(4,3,2)+7*u_(9)*s_(5,2,2)*t_(5,2,2)*v_(4,3,2)+6*u_(9)*s_(5,3,1)*t_(4,4,1)*v_(4,3,2)+7*u_(9)*s_(6,2,1)*t_(5,2,2)*v_(4,3,2)+7*u_(7,2)*s_(7,1,1)*t_(7,1,1)*v_(4,3,2)+7*u_(8,1)*s_(8,1)*t_(5,3,1)*v_(4,3,2)+4*u_(7,2)*s_(7,2)*t_(7,1,1)*v_(4,3,2)+5*u_(8,1)*s_(5,4)*t_(5,4)*v_(4,3,2)+9*u_(8,1)*s_(7,1,1)*t_(6,2,1)*v_(4,3,2)+9*u_(9)*s_(5,3,1)*t_(5,2,2)*v_(4,3,2)+9*u_(9)*s_(6,2,1)*t_(5,3,1)*v_(4,3,2)+8*u_(8,1)*s_(7,2)*t_(6,2,1)*v_(4,3,2)+2*u_(8,1)*s_(6,3)*t_(5,4)*v_(4,3,2)+u_(8,1)*s_(6,3)*t_(6,3)*v_(4,3,2)+11*u_(8,1)*s_(7,2)*t_(4,4,1)*v_(4,3,2)+12*u_(9)*s_(5,3,1)*t_(5,3,1)*v_(4,3,2)+12*u_(8,1)*s_(5,4)*t_(4,4,1)*v_(4,3,2)+12*u_(8,1)*s_(7,1,1)*t_(4,4,1)*v_(4,3,2)+15*u_(8,1)*s_(7,2)*t_(5,2,2)*v_(4,3,2)+15*u_(8,1)*s_(7,1,1)*t_(5,2,2)*v_(4,3,2)+u_(9)*s_(7,2)*t_(6,2,1)*v_(4,3,2)+6*u_(7,2)*s_(7,1,1)*t_(6,3)*v_(4,3,2)+15*u_(8,1)*s_(6,3)*t_(4,4,1)*v_(4,3,2)+12*u_(7,1,1)*s_(7,1,1)*t_(6,3)*v_(4,3,2)+4*u_(7,2)*s_(7,1,1)*t_(5,4)*v_(4,3,2)+7*u_(7,1,1)*s_(7,1,1)*t_(5,4)*v_(4,3,2)+14*u_(8,1)*s_(5,4)*t_(5,2,2)*v_(4,3,2)+12*u_(8,1)*s_(6,3)*t_(6,2,1)*v_(4,3,2)+18*u_(8,1)*s_(7,2)*t_(5,3,1)*v_(4,3,2)+8*u_(8,1)*s_(6,2,1)*t_(5,4)*v_(4,3,2)+20*u_(8,1)*s_(7,1,1)*t_(5,3,1)*v_(4,3,2)+21*u_(8,1)*s_(6,3)*t_(5,2,2)*v_(4,3,2)+22*u_(8,1)*s_(4,4,1)*t_(4,4,1)*v_(4,3,2)+5*u_(7,2)*s_(5,4)*t_(5,4)*v_(4,3,2)+12*u_(7,1,1)*s_(5,4)*t_(5,4)*v_(4,3,2)+19*u_(8,1)*s_(5,4)*t_(5,3,1)*v_(4,3,2)+2*u_(7,2)*s_(6,3)*t_(5,4)*v_(4,3,2)+8*u_(7,1,1)*s_(6,3)*t_(5,4)*v_(4,3,2)+25*u_(8,1)*s_(6,3)*t_(5,3,1)*v_(4,3,2)+77*s_(6,2,1)*t_(5,4)*v_(4,3,2)*u_(3,3,3)+81*s_(7,1,1)*t_(5,3,1)*v_(4,3,2)*u_(3,3,3)+90*s_(5,4)*t_(5,2,2)*v_(4,3,2)*u_(3,3,3)+94*s_(6,3)*t_(6,2,1)*v_(4,3,2)*u_(3,3,3)+100*s_(6,3)*t_(5,2,2)*v_(4,3,2)*u_(3,3,3)+113*s_(5,4)*t_(5,3,1)*v_(4,3,2)*u_(3,3,3)+126*s_(4,4,1)*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)+117*u_(7,2)*s_(6,2,1)*t_(6,2,1)*v_(4,3,2)+138*u_(7,1,1)*s_(6,2,1)*t_(6,2,1)*v_(4,3,2)+115*u_(6,3)*s_(4,4,1)*t_(4,4,1)*v_(4,3,2)+64*u_(6,3)*s_(5,4)*t_(5,3,1)*v_(4,3,2)+151*u_(7,2)*s_(6,2,1)*t_(5,2,2)*v_(4,3,2)+167*u_(7,1,1)*s_(6,2,1)*t_(5,2,2)*v_(4,3,2)+132*u_(7,2)*s_(5,3,1)*t_(4,4,1)*v_(4,3,2)+128*u_(6,2,1)*s_(5,4)*t_(4,4,1)*v_(4,3,2)+153*u_(7,1,1)*s_(5,3,1)*t_(4,4,1)*v_(4,3,2)+166*u_(7,2)*s_(5,2,2)*t_(5,2,2)*v_(4,3,2)+85*u_(6,3)*s_(6,3)*t_(5,3,1)*v_(4,3,2)+180*u_(7,1,1)*s_(5,2,2)*t_(5,2,2)*v_(4,3,2)+155*u_(5,4)*s_(5,2,2)*t_(4,4,1)*v_(4,3,2)+156*u_(6,3)*s_(6,2,1)*t_(4,4,1)*v_(4,3,2)+177*u_(6,3)*s_(5,2,2)*t_(4,4,1)*v_(4,3,2)+142*u_(6,2,1)*s_(6,2,1)*t_(5,4)*v_(4,3,2)+181*u_(7,2)*s_(6,2,1)*t_(5,3,1)*v_(4,3,2)+209*u_(7,1,1)*s_(6,2,1)*t_(5,3,1)*v_(4,3,2)+u_(9)*s_(7,1,1)*t_(6,2,1)*v_(4,3,2)+209*u_(7,2)*s_(5,3,1)*t_(5,2,2)*v_(4,3,2)+198*u_(6,2,1)*s_(5,4)*t_(5,2,2)*v_(4,3,2)+234*u_(7,1,1)*s_(5,3,1)*t_(5,2,2)*v_(4,3,2)+181*u_(6,3)*s_(6,2,1)*t_(6,2,1)*v_(4,3,2)+190*u_(5,4)*s_(5,3,1)*t_(4,4,1)*v_(4,3,2)+246*u_(5,4)*s_(5,2,2)*t_(5,2,2)*v_(4,3,2)+242*u_(6,3)*s_(6,2,1)*t_(5,2,2)*v_(4,3,2)+224*u_(6,3)*s_(5,3,1)*t_(4,4,1)*v_(4,3,2)+285*u_(6,3)*s_(5,2,2)*t_(5,2,2)*v_(4,3,2)+290*u_(6,2,1)*s_(4,4,1)*t_(4,4,1)*v_(4,3,2)+261*u_(7,2)*s_(5,3,1)*t_(5,3,1)*v_(4,3,2)+237*u_(6,2,1)*s_(5,4)*t_(5,3,1)*v_(4,3,2)+303*u_(7,1,1)*s_(5,3,1)*t_(5,3,1)*v_(4,3,2)+303*u_(5,4)*s_(5,3,1)*t_(5,2,2)*v_(4,3,2)+347*u_(5,2,2)*s_(4,4,1)*t_(4,4,1)*v_(4,3,2)+291*u_(6,3)*s_(6,2,1)*t_(5,3,1)*v_(4,3,2)+356*u_(6,3)*s_(5,3,1)*t_(5,2,2)*v_(4,3,2)+379*u_(6,2,1)*s_(6,2,1)*t_(4,4,1)*v_(4,3,2)+436*u_(6,2,1)*s_(5,2,2)*t_(4,4,1)*v_(4,3,2)+367*u_(5,4)*s_(5,3,1)*t_(5,3,1)*v_(4,3,2)+453*u_(5,3,1)*s_(4,4,1)*t_(4,4,1)*v_(4,3,2)+u_(8,1)*s_(7,2)*t_(7,1,1)*v_(4,3,2)+u_(8,1)*s_(7,1,1)*t_(7,1,1)*v_(4,3,2)+2*u_(9)*s_(5,4)*t_(4,4,1)*v_(4,3,2)+u_(9)*s_(6,3)*t_(5,4)*v_(4,3,2)+2*u_(9)*s_(6,3)*t_(4,4,1)*v_(4,3,2)+u_(9)*s_(5,4)*t_(5,4)*v_(4,3,2)+2*u_(9)*s_(7,2)*t_(4,4,1)*v_(4,3,2)+2*u_(9)*s_(7,2)*t_(5,2,2)*v_(4,3,2)+2*u_(9)*s_(7,1,1)*t_(4,4,1)*v_(4,3,2)+4*t_(8,1)*v_(4,3,2)*u_(3,3,3)*s_(3,3,3)+16*t_(7,2)*v_(4,3,2)*u_(3,3,3)*s_(3,3,3)+16*t_(7,1,1)*v_(4,3,2)*u_(3,3,3)*s_(3,3,3)+32*t_(5,4)*v_(4,3,2)*u_(3,3,3)*s_(3,3,3)+30*t_(6,3)*v_(4,3,2)*u_(3,3,3)*s_(3,3,3)+64*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)*s_(3,3,3)+76*t_(6,2,1)*v_(4,3,2)*u_(3,3,3)*s_(3,3,3)+92*t_(5,2,2)*v_(4,3,2)*u_(3,3,3)*s_(3,3,3)+122*t_(5,3,1)*v_(4,3,2)*u_(3,3,3)*s_(3,3,3)+s_(9)*t_(7,1,1)*v_(4,3,2)*u_(3,3,3)+129*s_(6,3)*t_(5,3,1)*v_(4,3,2)*u_(3,3,3)+153*s_(6,2,1)*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)+180*s_(5,2,2)*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)+205*s_(6,2,1)*t_(6,2,1)*v_(4,3,2)*u_(3,3,3)+223*s_(6,2,1)*t_(5,2,2)*v_(4,3,2)*u_(3,3,3)+241*s_(5,3,1)*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)+259*s_(5,2,2)*t_(5,2,2)*v_(4,3,2)*u_(3,3,3)+300*s_(6,2,1)*t_(5,3,1)*v_(4,3,2)*u_(3,3,3)+349*s_(5,3,1)*t_(5,2,2)*v_(4,3,2)*u_(3,3,3)+463*s_(5,3,1)*t_(5,3,1)*v_(4,3,2)*u_(3,3,3)+2*s_(9)*t_(5,2,2)*v_(4,3,2)*u_(3,3,3)+s_(9)*t_(5,4)*v_(4,3,2)*u_(3,3,3)+3*s_(9)*t_(5,3,1)*v_(4,3,2)*u_(3,3,3)+3*s_(9)*t_(6,2,1)*v_(4,3,2)*u_(3,3,3)+3*s_(8,1)*t_(8,1)*v_(4,3,2)*u_(3,3,3)+s_(9)*t_(6,3)*v_(4,3,2)*u_(3,3,3)+6*s_(8,1)*t_(5,4)*v_(4,3,2)*u_(3,3,3)+7*s_(8,1)*t_(7,2)*v_(4,3,2)*u_(3,3,3)+7*s_(8,1)*t_(7,1,1)*v_(4,3,2)*u_(3,3,3)+9*s_(8,1)*t_(6,3)*v_(4,3,2)*u_(3,3,3)+10*s_(8,1)*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)+s_(9)*t_(7,2)*v_(4,3,2)*u_(3,3,3)+18*s_(7,2)*t_(7,2)*v_(4,3,2)*u_(3,3,3)+19*s_(7,2)*t_(7,1,1)*v_(4,3,2)*u_(3,3,3)+17*s_(8,1)*t_(5,2,2)*v_(4,3,2)*u_(3,3,3)+19*s_(8,1)*t_(6,2,1)*v_(4,3,2)*u_(3,3,3)+20*s_(7,1,1)*t_(7,1,1)*v_(4,3,2)*u_(3,3,3)+18*s_(7,2)*t_(5,4)*v_(4,3,2)*u_(3,3,3)+23*s_(7,1,1)*t_(5,4)*v_(4,3,2)*u_(3,3,3)+23*s_(8,1)*t_(5,3,1)*v_(4,3,2)*u_(3,3,3)+25*s_(7,2)*t_(6,3)*v_(4,3,2)*u_(3,3,3)+28*s_(7,1,1)*t_(6,3)*v_(4,3,2)*u_(3,3,3)+22*s_(5,4)*t_(5,4)*v_(4,3,2)*u_(3,3,3)+s_(9)*t_(8,1)*v_(4,3,2)*u_(3,3,3)+29*s_(6,3)*t_(5,4)*v_(4,3,2)*u_(3,3,3)+34*s_(7,2)*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)+39*s_(7,1,1)*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)+34*s_(6,3)*t_(6,3)*v_(4,3,2)*u_(3,3,3)+58*s_(7,2)*t_(6,2,1)*v_(4,3,2)*u_(3,3,3)+56*s_(7,2)*t_(5,2,2)*v_(4,3,2)*u_(3,3,3)+61*s_(7,1,1)*t_(6,2,1)*v_(4,3,2)*u_(3,3,3)+58*s_(7,1,1)*t_(5,2,2)*v_(4,3,2)*u_(3,3,3)+s_(9)*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)+58*s_(5,4)*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)+62*s_(6,3)*t_(4,4,1)*v_(4,3,2)*u_(3,3,3)+74*s_(7,2)*t_(5,3,1)*v_(4,3,2)*u_(3,3,3)+6*u_(7,1,1)*s_(6,3)*t_(6,3)*v_(5,2,2)+u_(7,2)*s_(6,3)*t_(6,3)*v_(5,2,2)+u_(6,3)*s_(5,4)*t_(5,4)*v_(5,2,2)+22*u_(7,2)*s_(7,2)*t_(6,2,1)*v_(5,2,2)+29*u_(7,2)*s_(7,1,1)*t_(6,2,1)*v_(5,2,2)+35*u_(7,1,1)*s_(7,1,1)*t_(6,2,1)*v_(5,2,2)+35*u_(8,1)*s_(6,2,1)*t_(6,2,1)*v_(5,2,2)+u_(9)*s_(8,1)*t_(5,3,1)*v_(5,2,2)+u_(9)*s_(8,1)*t_(6,2,1)*v_(5,2,2)+32*u_(7,2)*s_(7,2)*t_(5,3,1)*v_(5,2,2)+20*u_(7,2)*s_(6,2,1)*t_(5,4)*v_(5,2,2)+46*u_(7,1,1)*s_(7,1,1)*t_(5,3,1)*v_(5,2,2)+28*u_(7,1,1)*s_(6,2,1)*t_(5,4)*v_(5,2,2)+45*u_(7,2)*s_(7,1,1)*t_(5,3,1)*v_(5,2,2)+50*u_(8,1)*s_(6,2,1)*t_(5,3,1)*v_(5,2,2)+27*u_(7,2)*s_(6,3)*t_(6,2,1)*v_(5,2,2)+39*u_(7,1,1)*s_(6,3)*t_(6,2,1)*v_(5,2,2)+32*u_(7,2)*s_(5,4)*t_(5,3,1)*v_(5,2,2)+25*u_(6,2,1)*s_(5,4)*t_(5,4)*v_(5,2,2)+49*u_(7,1,1)*s_(5,4)*t_(5,3,1)*v_(5,2,2)+69*u_(8,1)*s_(5,3,1)*t_(5,3,1)*v_(5,2,2)+28*u_(6,3)*s_(6,2,1)*t_(5,4)*v_(5,2,2)+44*u_(7,2)*s_(6,3)*t_(5,3,1)*v_(5,2,2)+62*u_(7,1,1)*s_(6,3)*t_(5,3,1)*v_(5,2,2)+34*u_(6,3)*s_(6,3)*t_(6,2,1)*v_(5,2,2)+37*u_(5,4)*s_(5,4)*t_(5,3,1)*v_(5,2,2)+44*u_(6,3)*s_(5,4)*t_(5,3,1)*v_(5,2,2)+95*u_(7,2)*s_(6,2,1)*t_(6,2,1)*v_(5,2,2)+112*u_(7,1,1)*s_(6,2,1)*t_(6,2,1)*v_(5,2,2)+86*s_(6,3)*t_(6,3)*v_(5,2,2)*u_(4,3,2)+118*s_(7,1,1)*t_(5,3,1)*v_(5,2,2)*u_(4,4,1)+59*u_(6,3)*s_(6,3)*t_(5,3,1)*v_(5,2,2)+106*u_(6,2,1)*s_(6,2,1)*t_(5,4)*v_(5,2,2)+137*u_(7,2)*s_(6,2,1)*t_(5,3,1)*v_(5,2,2)+161*u_(7,1,1)*s_(6,2,1)*t_(5,3,1)*v_(5,2,2)+140*u_(6,3)*s_(6,2,1)*t_(6,2,1)*v_(5,2,2)+171*u_(6,2,1)*s_(5,4)*t_(5,3,1)*v_(5,2,2)+200*u_(7,2)*s_(5,3,1)*t_(5,3,1)*v_(5,2,2)+225*u_(7,1,1)*s_(5,3,1)*t_(5,3,1)*v_(5,2,2)+u_(9)*s_(7,1,1)*t_(7,1,1)*v_(5,2,2)+213*u_(6,3)*s_(6,2,1)*t_(5,3,1)*v_(5,2,2)+267*u_(5,4)*s_(5,3,1)*t_(5,3,1)*v_(5,2,2)+318*u_(6,3)*s_(5,3,1)*t_(5,3,1)*v_(5,2,2)+557*u_(6,2,1)*s_(6,2,1)*t_(5,3,1)*v_(5,2,2)+u_(8,1)*s_(8,1)*t_(7,1,1)*v_(5,2,2)+u_(9)*s_(6,3)*t_(6,3)*v_(5,2,2)+2*u_(9)*s_(7,2)*t_(5,3,1)*v_(5,2,2)+2*u_(9)*s_(7,2)*t_(6,2,1)*v_(5,2,2)+u_(9)*s_(5,4)*t_(5,4)*v_(5,2,2)+2*u_(9)*s_(7,1,1)*t_(6,2,1)*v_(5,2,2)+2*u_(9)*s_(5,4)*t_(5,3,1)*v_(5,2,2)+2*u_(9)*s_(6,3)*t_(6,2,1)*v_(5,2,2)+2*u_(9)*s_(6,2,1)*t_(5,4)*v_(5,2,2)+3*u_(9)*s_(7,1,1)*t_(5,3,1)*v_(5,2,2)+3*u_(9)*s_(6,3)*t_(5,3,1)*v_(5,2,2)+2*u_(8,1)*s_(7,2)*t_(7,1,1)*v_(5,2,2)+4*u_(8,1)*s_(7,1,1)*t_(7,1,1)*v_(5,2,2)+5*u_(8,1)*s_(8,1)*t_(6,2,1)*v_(5,2,2)+2*u_(8,1)*s_(7,1,1)*t_(5,4)*v_(5,2,2)+5*u_(9)*s_(6,2,1)*t_(6,2,1)*v_(5,2,2)+2*u_(8,1)*s_(5,4)*t_(5,4)*v_(5,2,2)+6*u_(8,1)*s_(8,1)*t_(5,3,1)*v_(5,2,2)+2*u_(8,1)*s_(7,1,1)*t_(6,3)*v_(5,2,2)+7*u_(9)*s_(6,2,1)*t_(5,3,1)*v_(5,2,2)+u_(8,1)*s_(6,3)*t_(5,4)*v_(5,2,2)+4*u_(7,2)*s_(7,2)*t_(7,1,1)*v_(5,2,2)+u_(8,1)*s_(6,3)*t_(6,3)*v_(5,2,2)+11*u_(9)*s_(5,3,1)*t_(5,3,1)*v_(5,2,2)+10*u_(7,2)*s_(7,1,1)*t_(7,1,1)*v_(5,2,2)+10*u_(8,1)*s_(7,2)*t_(6,2,1)*v_(5,2,2)+12*u_(8,1)*s_(7,1,1)*t_(6,2,1)*v_(5,2,2)+4*u_(7,2)*s_(7,1,1)*t_(5,4)*v_(5,2,2)+9*u_(7,1,1)*s_(7,1,1)*t_(5,4)*v_(5,2,2)+14*u_(8,1)*s_(7,2)*t_(5,3,1)*v_(5,2,2)+9*u_(8,1)*s_(6,2,1)*t_(5,4)*v_(5,2,2)+16*u_(8,1)*s_(7,1,1)*t_(5,3,1)*v_(5,2,2)+5*u_(7,2)*s_(7,1,1)*t_(6,3)*v_(5,2,2)+11*u_(7,1,1)*s_(7,1,1)*t_(6,3)*v_(5,2,2)+9*u_(7,1,1)*s_(5,4)*t_(5,4)*v_(5,2,2)+2*u_(7,2)*s_(5,4)*t_(5,4)*v_(5,2,2)+12*u_(8,1)*s_(6,3)*t_(6,2,1)*v_(5,2,2)+14*u_(8,1)*s_(5,4)*t_(5,3,1)*v_(5,2,2)+u_(7,2)*s_(6,3)*t_(5,4)*v_(5,2,2)+7*u_(7,1,1)*s_(6,3)*t_(5,4)*v_(5,2,2)+19*u_(8,1)*s_(6,3)*t_(5,3,1)*v_(5,2,2)+9*s_(7,1,1)*t_(7,1,1)*v_(5,2,2)*u_(3,3,3)+9*s_(9)*t_(5,3,1)*v_(5,2,2)*u_(4,3,2)+7*s_(8,1)*t_(5,4)*v_(5,2,2)*u_(4,4,1)+12*s_(7,2)*t_(7,1,1)*v_(5,2,2)*u_(3,3,3)+12*s_(8,1)*t_(6,2,1)*v_(5,2,2)*u_(3,3,3)+8*s_(8,1)*t_(6,3)*v_(5,2,2)*u_(4,4,1)+s_(9)*t_(7,2)*v_(5,2,2)*u_(4,4,1)+9*s_(7,2)*t_(5,4)*v_(5,2,2)*u_(3,3,3)+15*s_(8,1)*t_(7,2)*v_(5,2,2)*u_(4,3,2)+15*s_(8,1)*t_(7,1,1)*v_(5,2,2)*u_(4,3,2)+13*s_(7,1,1)*t_(5,4)*v_(5,2,2)*u_(3,3,3)+15*s_(7,2)*t_(6,3)*v_(5,2,2)*u_(3,3,3)+16*s_(8,1)*t_(5,3,1)*v_(5,2,2)*u_(3,3,3)+16*s_(7,1,1)*t_(6,3)*v_(5,2,2)*u_(3,3,3)+14*s_(8,1)*t_(5,4)*v_(5,2,2)*u_(4,3,2)+13*s_(5,4)*t_(5,4)*v_(5,2,2)*u_(3,3,3)+21*s_(8,1)*t_(6,3)*v_(5,2,2)*u_(4,3,2)+17*s_(7,2)*t_(7,2)*v_(5,2,2)*u_(4,4,1)+20*s_(7,2)*t_(7,1,1)*v_(5,2,2)*u_(4,4,1)+16*s_(6,3)*t_(5,4)*v_(5,2,2)*u_(3,3,3)+28*s_(7,1,1)*t_(7,1,1)*v_(5,2,2)*u_(4,4,1)+26*s_(8,1)*t_(6,2,1)*v_(5,2,2)*u_(4,4,1)+25*s_(6,3)*t_(6,3)*v_(5,2,2)*u_(3,3,3)+18*s_(7,2)*t_(5,4)*v_(5,2,2)*u_(4,4,1)+25*s_(7,1,1)*t_(5,4)*v_(5,2,2)*u_(4,4,1)+36*s_(7,2)*t_(6,2,1)*v_(5,2,2)*u_(3,3,3)+s_(9)*t_(8,1)*v_(5,2,2)*u_(4,3,2)+41*s_(7,1,1)*t_(6,2,1)*v_(5,2,2)*u_(3,3,3)+34*s_(8,1)*t_(5,3,1)*v_(5,2,2)*u_(4,4,1)+22*s_(7,2)*t_(6,3)*v_(5,2,2)*u_(4,4,1)+31*s_(7,1,1)*t_(6,3)*v_(5,2,2)*u_(4,4,1)+41*s_(7,2)*t_(7,2)*v_(5,2,2)*u_(4,3,2)+45*s_(7,2)*t_(7,1,1)*v_(5,2,2)*u_(4,3,2)+49*s_(7,1,1)*t_(7,1,1)*v_(5,2,2)*u_(4,3,2)+50*s_(8,1)*t_(6,2,1)*v_(5,2,2)*u_(4,3,2)+21*s_(5,4)*t_(5,4)*v_(5,2,2)*u_(4,4,1)+53*s_(7,1,1)*t_(5,3,1)*v_(5,2,2)*u_(3,3,3)+51*s_(6,2,1)*t_(5,4)*v_(5,2,2)*u_(3,3,3)+22*s_(6,3)*t_(5,4)*v_(5,2,2)*u_(4,4,1)+55*s_(7,2)*t_(5,3,1)*v_(5,2,2)*u_(3,3,3)+58*s_(6,3)*t_(6,2,1)*v_(5,2,2)*u_(3,3,3)+40*s_(7,2)*t_(5,4)*v_(5,2,2)*u_(4,3,2)+52*s_(7,1,1)*t_(5,4)*v_(5,2,2)*u_(4,3,2)+28*s_(6,3)*t_(6,3)*v_(5,2,2)*u_(4,4,1)+68*s_(8,1)*t_(5,3,1)*v_(5,2,2)*u_(4,3,2)+58*s_(7,2)*t_(6,3)*v_(5,2,2)*u_(4,3,2)+67*s_(7,1,1)*t_(6,3)*v_(5,2,2)*u_(4,3,2)+s_(9)*t_(6,2,1)*v_(5,2,2)*u_(3,3,3)+72*s_(7,2)*t_(6,2,1)*v_(5,2,2)*u_(4,4,1)+81*s_(7,1,1)*t_(6,2,1)*v_(5,2,2)*u_(4,4,1)+80*s_(5,4)*t_(5,3,1)*v_(5,2,2)*u_(3,3,3)+50*s_(5,4)*t_(5,4)*v_(5,2,2)*u_(4,3,2)+91*s_(6,3)*t_(5,3,1)*v_(5,2,2)*u_(3,3,3)+65*s_(6,3)*t_(5,4)*v_(5,2,2)*u_(4,3,2)+94*s_(7,2)*t_(5,3,1)*v_(5,2,2)*u_(4,4,1)+93*s_(6,2,1)*t_(5,4)*v_(5,2,2)*u_(4,4,1)+32*t_(8,1)*v_(5,2,2)*u_(4,4,1)*s_(4,3,2)+35*t_(5,4)*v_(5,2,2)*u_(4,4,1)*s_(3,3,3)+42*t_(6,3)*v_(5,2,2)*u_(4,4,1)*s_(3,3,3)+54*t_(6,2,1)*v_(5,2,2)*u_(3,3,3)*s_(3,3,3)+56*t_(7,2)*v_(5,2,2)*u_(4,3,2)*s_(3,3,3)+58*t_(7,1,1)*v_(5,2,2)*u_(4,3,2)*s_(3,3,3)+58*t_(7,1,1)*v_(5,2,2)*u_(4,4,1)*s_(4,4,1)+50*t_(7,2)*v_(5,2,2)*u_(4,4,1)*s_(4,4,1)+69*t_(8,1)*v_(5,2,2)*u_(4,3,2)*s_(4,3,2)+83*t_(5,3,1)*v_(5,2,2)*u_(3,3,3)*s_(3,3,3)+90*t_(5,4)*v_(5,2,2)*u_(4,3,2)*s_(3,3,3)+72*t_(5,4)*v_(5,2,2)*u_(4,4,1)*s_(4,4,1)+100*t_(6,3)*v_(5,2,2)*u_(4,3,2)*s_(3,3,3)+82*t_(6,3)*v_(5,2,2)*u_(4,4,1)*s_(4,4,1)+107*t_(6,2,1)*v_(5,2,2)*u_(4,4,1)*s_(3,3,3)+101*t_(7,2)*v_(5,2,2)*u_(4,4,1)*s_(4,3,2)+114*t_(7,1,1)*v_(5,2,2)*u_(4,4,1)*s_(4,3,2)+145*s_(6,2,1)*t_(6,2,1)*v_(5,2,2)*u_(3,3,3)+112*s_(6,3)*t_(6,2,1)*v_(5,2,2)*u_(4,4,1)+151*s_(7,2)*t_(6,2,1)*v_(5,2,2)*u_(4,3,2)+167*s_(7,1,1)*t_(6,2,1)*v_(5,2,2)*u_(4,3,2)+s_(9)*t_(7,1,1)*v_(5,2,2)*u_(3,3,3)+s_(9)*t_(7,1,1)*v_(5,2,2)*u_(4,4,1)+135*s_(5,4)*t_(5,3,1)*v_(5,2,2)*u_(4,4,1)+158*s_(6,3)*t_(5,3,1)*v_(5,2,2)*u_(4,4,1)+214*s_(6,2,1)*t_(5,3,1)*v_(5,2,2)*u_(3,3,3)+209*s_(7,2)*t_(5,3,1)*v_(5,2,2)*u_(4,3,2)+198*s_(6,2,1)*t_(5,4)*v_(5,2,2)*u_(4,3,2)+234*s_(7,1,1)*t_(5,3,1)*v_(5,2,2)*u_(4,3,2)+242*s_(6,3)*t_(6,2,1)*v_(5,2,2)*u_(4,3,2)+280*s_(6,2,1)*t_(6,2,1)*v_(5,2,2)*u_(4,4,1)+322*s_(5,3,1)*t_(5,3,1)*v_(5,2,2)*u_(3,3,3)+303*s_(5,4)*t_(5,3,1)*v_(5,2,2)*u_(4,3,2)+356*s_(6,3)*t_(5,3,1)*v_(5,2,2)*u_(4,3,2)+415*s_(6,2,1)*t_(5,3,1)*v_(5,2,2)*u_(4,4,1)+s_(8,1)*t_(8,1)*v_(5,2,2)*u_(3,3,3)+s_(9)*t_(6,3)*v_(5,2,2)*u_(4,4,1)+2*s_(9)*t_(7,2)*v_(5,2,2)*u_(4,3,2)+2*s_(9)*t_(7,1,1)*v_(5,2,2)*u_(4,3,2)+2*s_(8,1)*t_(8,1)*v_(5,2,2)*u_(4,4,1)+2*s_(9)*t_(5,4)*v_(5,2,2)*u_(4,3,2)+3*s_(9)*t_(6,3)*v_(5,2,2)*u_(4,3,2)+s_(9)*t_(5,4)*v_(5,2,2)*u_(4,4,1)+3*s_(9)*t_(5,3,1)*v_(5,2,2)*u_(3,3,3)+3*s_(8,1)*t_(7,2)*v_(5,2,2)*u_(3,3,3)+3*s_(8,1)*t_(7,1,1)*v_(5,2,2)*u_(3,3,3)+4*s_(9)*t_(6,2,1)*v_(5,2,2)*u_(4,4,1)+4*s_(9)*t_(5,3,1)*v_(5,2,2)*u_(4,4,1)+3*s_(8,1)*t_(5,4)*v_(5,2,2)*u_(3,3,3)+5*s_(8,1)*t_(6,3)*v_(5,2,2)*u_(3,3,3)+5*s_(8,1)*t_(8,1)*v_(5,2,2)*u_(4,3,2)+s_(9)*t_(6,3)*v_(5,2,2)*u_(3,3,3)+7*s_(9)*t_(6,2,1)*v_(5,2,2)*u_(4,3,2)+6*s_(8,1)*t_(7,2)*v_(5,2,2)*u_(4,4,1)+8*s_(8,1)*t_(7,1,1)*v_(5,2,2)*u_(4,4,1)+9*s_(7,2)*t_(7,2)*v_(5,2,2)*u_(3,3,3)+180*v_(5,2,2)*u_(4,4,1)*s_(4,3,2)*t_(3,3,3)+370*v_(5,2,2)*u_(4,3,2)*s_(4,3,2)*t_(3,3,3)+347*v_(5,2,2)*u_(4,4,1)*s_(4,4,1)*t_(4,3,2)+51*v_(5,2,2)*u_(4,4,1)*s_(3,3,3)*t_(3,3,3)+92*v_(5,2,2)*u_(4,3,2)*s_(3,3,3)*t_(3,3,3)+86*v_(5,2,2)*u_(4,4,1)*s_(4,4,1)*t_(3,3,3)+171*t_(5,3,1)*v_(5,2,2)*u_(4,4,1)*s_(3,3,3)+155*t_(5,4)*v_(5,2,2)*u_(4,4,1)*s_(4,3,2)+177*t_(6,3)*v_(5,2,2)*u_(4,4,1)*s_(4,3,2)+223*t_(6,2,1)*v_(5,2,2)*u_(4,3,2)*s_(3,3,3)+222*t_(7,2)*v_(5,2,2)*u_(4,3,2)*s_(4,3,2)+213*t_(6,2,1)*v_(5,2,2)*u_(4,4,1)*s_(4,4,1)+238*t_(7,1,1)*v_(5,2,2)*u_(4,3,2)*s_(4,3,2)+349*t_(5,3,1)*v_(5,2,2)*u_(4,3,2)*s_(3,3,3)+324*t_(5,3,1)*v_(5,2,2)*u_(4,4,1)*s_(4,4,1)+344*t_(5,4)*v_(5,2,2)*u_(4,3,2)*s_(4,3,2)+394*t_(6,3)*v_(5,2,2)*u_(4,3,2)*s_(4,3,2)+436*t_(6,2,1)*v_(5,2,2)*u_(4,4,1)*s_(4,3,2)+2*t_(9)*v_(5,2,2)*u_(3,3,3)*s_(3,3,3)+2*t_(9)*v_(5,2,2)*u_(4,3,2)*s_(3,3,3)+3*t_(9)*v_(5,2,2)*u_(4,4,1)*s_(4,4,1)+4*t_(8,1)*v_(5,2,2)*u_(3,3,3)*s_(3,3,3)+4*t_(9)*v_(5,2,2)*u_(4,4,1)*s_(4,3,2)+7*t_(8,1)*v_(5,2,2)*u_(4,4,1)*s_(3,3,3)+9*t_(9)*v_(5,2,2)*u_(4,3,2)*s_(4,3,2)+11*t_(7,1,1)*v_(5,2,2)*u_(3,3,3)*s_(3,3,3)+18*t_(7,2)*v_(5,2,2)*u_(3,3,3)*s_(3,3,3)+17*t_(8,1)*v_(5,2,2)*u_(4,3,2)*s_(3,3,3)+16*t_(8,1)*v_(5,2,2)*u_(4,4,1)*s_(4,4,1)+24*t_(5,4)*v_(5,2,2)*u_(3,3,3)*s_(3,3,3)+30*t_(6,3)*v_(5,2,2)*u_(3,3,3)*s_(3,3,3)+21*t_(7,2)*v_(5,2,2)*u_(4,4,1)*s_(3,3,3)+30*t_(7,1,1)*v_(5,2,2)*u_(4,4,1)*s_(3,3,3)+22*u_(6,3)*s_(5,4)*t_(5,2,2)*v_(4,4,1)+13*u_(6,3)*s_(6,2,1)*t_(5,4)*v_(4,4,1)+23*u_(7,2)*s_(6,3)*t_(5,3,1)*v_(4,4,1)+36*u_(7,1,1)*s_(6,3)*t_(5,3,1)*v_(4,4,1)+28*u_(6,3)*s_(6,3)*t_(5,2,2)*v_(4,4,1)+18*u_(6,3)*s_(6,3)*t_(6,2,1)*v_(4,4,1)+15*u_(5,4)*s_(5,4)*t_(5,3,1)*v_(4,4,1)+59*u_(7,2)*s_(6,2,1)*t_(6,2,1)*v_(4,4,1)+74*u_(7,1,1)*s_(6,2,1)*t_(6,2,1)*v_(4,4,1)+21*u_(6,3)*s_(5,4)*t_(5,3,1)*v_(4,4,1)+72*u_(7,2)*s_(6,2,1)*t_(5,2,2)*v_(4,4,1)+81*u_(7,1,1)*s_(6,2,1)*t_(5,2,2)*v_(4,4,1)+83*u_(7,2)*s_(5,2,2)*t_(5,2,2)*v_(4,4,1)+82*u_(7,1,1)*s_(5,2,2)*t_(5,2,2)*v_(4,4,1)+30*u_(6,3)*s_(6,3)*t_(5,3,1)*v_(4,4,1)+65*u_(6,2,1)*s_(6,2,1)*t_(5,4)*v_(4,4,1)+94*u_(7,2)*s_(5,3,1)*t_(5,2,2)*v_(4,4,1)+82*u_(7,2)*s_(6,2,1)*t_(5,3,1)*v_(4,4,1)+u_(9)*s_(7,1,1)*t_(6,3)*v_(4,4,1)+93*u_(6,2,1)*s_(5,4)*t_(5,2,2)*v_(4,4,1)+103*u_(7,1,1)*s_(6,2,1)*t_(5,3,1)*v_(4,4,1)+118*u_(7,1,1)*s_(5,3,1)*t_(5,2,2)*v_(4,4,1)+5*u_(7,2)*s_(7,1,1)*t_(7,1,1)*v_(4,4,1)+2*u_(8,1)*s_(7,1,1)*t_(6,3)*v_(4,4,1)+5*u_(9)*s_(6,2,1)*t_(5,3,1)*v_(4,4,1)+2*u_(7,2)*s_(7,2)*t_(7,1,1)*v_(4,4,1)+4*u_(8,1)*s_(8,1)*t_(5,3,1)*v_(4,4,1)+u_(8,1)*s_(7,1,1)*t_(5,4)*v_(4,4,1)+6*u_(8,1)*s_(7,1,1)*t_(6,2,1)*v_(4,4,1)+4*u_(8,1)*s_(7,2)*t_(6,2,1)*v_(4,4,1)+7*u_(9)*s_(5,3,1)*t_(5,3,1)*v_(4,4,1)+6*u_(8,1)*s_(7,2)*t_(5,2,2)*v_(4,4,1)+8*u_(8,1)*s_(7,1,1)*t_(5,2,2)*v_(4,4,1)+7*u_(8,1)*s_(5,4)*t_(5,2,2)*v_(4,4,1)+8*u_(8,1)*s_(6,3)*t_(5,2,2)*v_(4,4,1)+4*u_(8,1)*s_(6,2,1)*t_(5,4)*v_(4,4,1)+5*u_(7,1,1)*s_(7,1,1)*t_(6,3)*v_(4,4,1)+2*u_(7,2)*s_(7,1,1)*t_(5,4)*v_(4,4,1)+4*u_(7,2)*s_(7,1,1)*t_(6,3)*v_(4,4,1)+u_(9)*s_(7,2)*t_(5,2,2)*v_(4,4,1)+5*u_(7,1,1)*s_(7,1,1)*t_(5,4)*v_(4,4,1)+6*u_(8,1)*s_(6,3)*t_(6,2,1)*v_(4,4,1)+8*u_(8,1)*s_(7,2)*t_(5,3,1)*v_(4,4,1)+11*u_(8,1)*s_(7,1,1)*t_(5,3,1)*v_(4,4,1)+2*u_(7,1,1)*s_(5,4)*t_(5,4)*v_(4,4,1)+7*u_(8,1)*s_(5,4)*t_(5,3,1)*v_(4,4,1)+u_(9)*s_(7,2)*t_(6,2,1)*v_(4,4,1)+3*u_(7,1,1)*s_(6,3)*t_(5,4)*v_(4,4,1)+10*u_(8,1)*s_(6,3)*t_(5,3,1)*v_(4,4,1)+16*u_(7,2)*s_(7,1,1)*t_(6,2,1)*v_(4,4,1)+23*u_(7,1,1)*s_(7,1,1)*t_(6,2,1)*v_(4,4,1)+6*u_(7,1,1)*s_(6,3)*t_(6,3)*v_(4,4,1)+11*u_(7,2)*s_(7,2)*t_(6,2,1)*v_(4,4,1)+17*u_(7,2)*s_(7,2)*t_(5,2,2)*v_(4,4,1)+20*u_(7,2)*s_(7,1,1)*t_(5,2,2)*v_(4,4,1)+23*u_(8,1)*s_(6,2,1)*t_(6,2,1)*v_(4,4,1)+28*u_(7,1,1)*s_(7,1,1)*t_(5,2,2)*v_(4,4,1)+26*u_(8,1)*s_(6,2,1)*t_(5,2,2)*v_(4,4,1)+27*u_(8,1)*s_(5,2,2)*t_(5,2,2)*v_(4,4,1)+18*u_(7,2)*s_(5,4)*t_(5,2,2)*v_(4,4,1)+25*u_(7,1,1)*s_(5,4)*t_(5,2,2)*v_(4,4,1)+10*u_(7,2)*s_(6,2,1)*t_(5,4)*v_(4,4,1)+17*u_(7,1,1)*s_(6,2,1)*t_(5,4)*v_(4,4,1)+16*u_(7,2)*s_(7,2)*t_(5,3,1)*v_(4,4,1)+29*u_(7,1,1)*s_(7,1,1)*t_(5,3,1)*v_(4,4,1)+34*u_(8,1)*s_(5,3,1)*t_(5,2,2)*v_(4,4,1)+28*u_(7,2)*s_(7,1,1)*t_(5,3,1)*v_(4,4,1)+22*u_(7,2)*s_(6,3)*t_(5,2,2)*v_(4,4,1)+32*u_(8,1)*s_(6,2,1)*t_(5,3,1)*v_(4,4,1)+23*u_(7,1,1)*s_(6,3)*t_(6,2,1)*v_(4,4,1)+u_(9)*s_(8,1)*t_(5,3,1)*v_(4,4,1)+14*u_(7,2)*s_(6,3)*t_(6,2,1)*v_(4,4,1)+31*u_(7,1,1)*s_(6,3)*t_(5,2,2)*v_(4,4,1)+9*u_(6,2,1)*s_(5,4)*t_(5,4)*v_(4,4,1)+15*u_(7,2)*s_(5,4)*t_(5,3,1)*v_(4,4,1)+29*u_(7,1,1)*s_(5,4)*t_(5,3,1)*v_(4,4,1)+21*u_(5,4)*s_(5,4)*t_(5,2,2)*v_(4,4,1)+42*u_(8,1)*s_(5,3,1)*t_(5,3,1)*v_(4,4,1)+36*s_(7,2)*t_(5,3,1)*v_(4,4,1)*u_(3,3,3)+34*s_(6,2,1)*t_(5,4)*v_(4,4,1)*u_(3,3,3)+35*s_(5,4)*t_(5,2,2)*v_(4,4,1)*u_(3,3,3)+29*s_(7,2)*t_(5,4)*v_(4,4,1)*u_(4,3,2)+39*s_(7,1,1)*t_(5,4)*v_(4,4,1)*u_(4,3,2)+40*s_(6,3)*t_(6,2,1)*v_(4,4,1)*u_(3,3,3)+44*s_(8,1)*t_(5,3,1)*v_(4,4,1)*u_(4,3,2)+42*s_(6,3)*t_(5,2,2)*v_(4,4,1)*u_(3,3,3)+36*s_(7,2)*t_(6,3)*v_(4,4,1)*u_(4,3,2)+48*s_(7,1,1)*t_(6,3)*v_(4,4,1)*u_(4,3,2)+51*s_(5,4)*t_(5,3,1)*v_(4,4,1)*u_(3,3,3)+27*s_(5,4)*t_(5,4)*v_(4,4,1)*u_(4,3,2)+60*s_(6,3)*t_(5,3,1)*v_(4,4,1)*u_(3,3,3)+37*s_(6,3)*t_(5,4)*v_(4,4,1)*u_(4,3,2)+s_(9)*t_(6,2,1)*v_(4,4,1)*u_(3,3,3)+49*s_(6,3)*t_(6,3)*v_(4,4,1)*u_(4,3,2)+94*s_(6,2,1)*t_(6,2,1)*v_(4,4,1)*u_(3,3,3)+107*s_(6,2,1)*t_(5,2,2)*v_(4,4,1)*u_(3,3,3)+94*s_(7,2)*t_(6,2,1)*v_(4,4,1)*u_(4,3,2)+101*s_(7,2)*t_(5,2,2)*v_(4,4,1)*u_(4,3,2)+106*s_(7,1,1)*t_(6,2,1)*v_(4,4,1)*u_(4,3,2)+114*s_(7,1,1)*t_(5,2,2)*v_(4,4,1)*u_(4,3,2)+127*s_(5,2,2)*t_(5,2,2)*v_(4,4,1)*u_(3,3,3)+115*u_(5,4)*s_(5,2,2)*t_(5,2,2)*v_(4,4,1)+85*u_(6,3)*s_(6,2,1)*t_(6,2,1)*v_(4,4,1)+112*u_(6,3)*s_(6,2,1)*t_(5,2,2)*v_(4,4,1)+138*u_(6,3)*s_(5,2,2)*t_(5,2,2)*v_(4,4,1)+103*u_(6,2,1)*s_(5,4)*t_(5,3,1)*v_(4,4,1)+118*u_(7,2)*s_(5,3,1)*t_(5,3,1)*v_(4,4,1)+144*u_(7,1,1)*s_(5,3,1)*t_(5,3,1)*v_(4,4,1)+u_(9)*s_(7,1,1)*t_(5,2,2)*v_(4,4,1)+135*u_(5,4)*s_(5,3,1)*t_(5,2,2)*v_(4,4,1)+125*u_(6,3)*s_(6,2,1)*t_(5,3,1)*v_(4,4,1)+158*u_(6,3)*s_(5,3,1)*t_(5,2,2)*v_(4,4,1)+153*u_(5,4)*s_(5,3,1)*t_(5,3,1)*v_(4,4,1)+185*u_(6,3)*s_(5,3,1)*t_(5,3,1)*v_(4,4,1)+280*u_(6,2,1)*s_(6,2,1)*t_(5,2,2)*v_(4,4,1)+315*u_(6,2,1)*s_(5,2,2)*t_(5,2,2)*v_(4,4,1)+359*u_(6,2,1)*s_(6,2,1)*t_(5,3,1)*v_(4,4,1)+415*u_(6,2,1)*s_(5,3,1)*t_(5,2,2)*v_(4,4,1)+478*u_(5,3,1)*s_(5,2,2)*t_(5,2,2)*v_(4,4,1)+u_(8,1)*s_(7,2)*t_(7,1,1)*v_(4,4,1)+u_(8,1)*s_(8,1)*t_(6,2,1)*v_(4,4,1)+u_(9)*s_(5,4)*t_(5,3,1)*v_(4,4,1)+u_(9)*s_(6,3)*t_(5,2,2)*v_(4,4,1)+u_(9)*s_(6,3)*t_(6,2,1)*v_(4,4,1)+u_(9)*s_(7,2)*t_(5,3,1)*v_(4,4,1)+u_(9)*s_(6,2,1)*t_(5,4)*v_(4,4,1)+2*u_(8,1)*s_(8,1)*t_(5,2,2)*v_(4,4,1)+2*u_(9)*s_(6,3)*t_(5,3,1)*v_(4,4,1)+u_(9)*s_(5,4)*t_(5,2,2)*v_(4,4,1)+3*u_(9)*s_(7,1,1)*t_(5,3,1)*v_(4,4,1)+4*u_(9)*s_(6,2,1)*t_(5,2,2)*v_(4,4,1)+4*u_(9)*s_(6,2,1)*t_(6,2,1)*v_(4,4,1)+5*u_(9)*s_(5,2,2)*t_(5,2,2)*v_(4,4,1)+4*u_(9)*s_(5,3,1)*t_(5,2,2)*v_(4,4,1)+142*s_(6,2,1)*t_(5,3,1)*v_(4,4,1)*u_(3,3,3)+132*s_(7,2)*t_(5,3,1)*v_(4,4,1)*u_(4,3,2)+128*s_(6,2,1)*t_(5,4)*v_(4,4,1)*u_(4,3,2)+153*s_(7,1,1)*t_(5,3,1)*v_(4,4,1)*u_(4,3,2)+171*s_(5,3,1)*t_(5,2,2)*v_(4,4,1)*u_(3,3,3)+155*s_(5,4)*t_(5,2,2)*v_(4,4,1)*u_(4,3,2)+156*s_(6,3)*t_(6,2,1)*v_(4,4,1)*u_(4,3,2)+177*s_(6,3)*t_(5,2,2)*v_(4,4,1)*u_(4,3,2)+219*s_(5,3,1)*t_(5,3,1)*v_(4,4,1)*u_(3,3,3)+190*s_(5,4)*t_(5,3,1)*v_(4,4,1)*u_(4,3,2)+224*s_(6,3)*t_(5,3,1)*v_(4,4,1)*u_(4,3,2)+379*s_(6,2,1)*t_(6,2,1)*v_(4,4,1)*u_(4,3,2)+436*s_(6,2,1)*t_(5,2,2)*v_(4,4,1)*u_(4,3,2)+s_(8,1)*t_(8,1)*v_(4,4,1)*u_(3,3,3)+2*s_(9)*t_(5,4)*v_(4,4,1)*u_(4,3,2)+2*s_(9)*t_(6,3)*v_(4,4,1)*u_(4,3,2)+2*s_(9)*t_(7,2)*v_(4,4,1)*u_(4,3,2)+2*s_(9)*t_(5,3,1)*v_(4,4,1)*u_(3,3,3)+2*s_(9)*t_(7,1,1)*v_(4,4,1)*u_(4,3,2)+3*s_(8,1)*t_(7,2)*v_(4,4,1)*u_(3,3,3)+3*s_(8,1)*t_(7,1,1)*v_(4,4,1)*u_(3,3,3)+4*s_(8,1)*t_(5,4)*v_(4,4,1)*u_(3,3,3)+4*s_(8,1)*t_(6,3)*v_(4,4,1)*u_(3,3,3)+4*s_(9)*t_(5,2,2)*v_(4,4,1)*u_(4,3,2)+5*s_(8,1)*t_(8,1)*v_(4,4,1)*u_(4,3,2)+s_(9)*t_(6,3)*v_(4,4,1)*u_(3,3,3)+5*s_(9)*t_(6,2,1)*v_(4,4,1)*u_(4,3,2)+6*s_(9)*t_(5,3,1)*v_(4,4,1)*u_(4,3,2)+6*s_(7,2)*t_(7,2)*v_(4,4,1)*u_(3,3,3)+6*s_(7,1,1)*t_(7,1,1)*v_(4,4,1)*u_(3,3,3)+7*s_(8,1)*t_(5,2,2)*v_(4,4,1)*u_(3,3,3)+10*s_(7,2)*t_(7,1,1)*v_(4,4,1)*u_(3,3,3)+8*s_(8,1)*t_(6,2,1)*v_(4,4,1)*u_(3,3,3)+8*s_(7,2)*t_(5,4)*v_(4,4,1)*u_(3,3,3)+12*s_(7,1,1)*t_(5,4)*v_(4,4,1)*u_(3,3,3)+11*s_(8,1)*t_(7,2)*v_(4,4,1)*u_(4,3,2)+11*s_(8,1)*t_(5,3,1)*v_(4,4,1)*u_(3,3,3)+10*s_(7,2)*t_(6,3)*v_(4,4,1)*u_(3,3,3)+12*s_(8,1)*t_(5,4)*v_(4,4,1)*u_(4,3,2)+12*s_(8,1)*t_(7,1,1)*v_(4,4,1)*u_(4,3,2)+15*s_(7,1,1)*t_(6,3)*v_(4,4,1)*u_(3,3,3)+10*s_(5,4)*t_(5,4)*v_(4,4,1)*u_(3,3,3)+10*s_(6,3)*t_(5,4)*v_(4,4,1)*u_(3,3,3)+15*s_(8,1)*t_(6,3)*v_(4,4,1)*u_(4,3,2)+16*s_(6,3)*t_(6,3)*v_(4,4,1)*u_(3,3,3)+21*s_(7,2)*t_(5,2,2)*v_(4,4,1)*u_(3,3,3)+24*s_(7,2)*t_(6,2,1)*v_(4,4,1)*u_(3,3,3)+25*s_(7,1,1)*t_(6,2,1)*v_(4,4,1)*u_(3,3,3)+30*s_(7,1,1)*t_(5,2,2)*v_(4,4,1)*u_(3,3,3)+s_(9)*t_(8,1)*v_(4,4,1)*u_(4,3,2)+26*s_(7,2)*t_(7,2)*v_(4,4,1)*u_(4,3,2)+31*s_(7,2)*t_(7,1,1)*v_(4,4,1)*u_(4,3,2)+32*s_(8,1)*t_(5,2,2)*v_(4,4,1)*u_(4,3,2)+32*s_(7,1,1)*t_(7,1,1)*v_(4,4,1)*u_(4,3,2)+33*s_(8,1)*t_(6,2,1)*v_(4,4,1)*u_(4,3,2)+36*s_(7,1,1)*t_(5,3,1)*v_(4,4,1)*u_(3,3,3)+260*v_(4,4,1)*u_(4,3,2)*s_(4,3,2)*t_(3,3,3)+64*v_(4,4,1)*u_(4,3,2)*s_(3,3,3)*t_(3,3,3)+153*t_(6,2,1)*v_(4,4,1)*u_(4,3,2)*s_(3,3,3)+137*t_(7,2)*v_(4,4,1)*u_(4,3,2)*s_(4,3,2)+157*t_(7,1,1)*v_(4,4,1)*u_(4,3,2)*s_(4,3,2)+180*t_(5,2,2)*v_(4,4,1)*u_(4,3,2)*s_(3,3,3)+241*t_(5,3,1)*v_(4,4,1)*u_(4,3,2)*s_(3,3,3)+219*t_(5,4)*v_(4,4,1)*u_(4,3,2)*s_(4,3,2)+248*t_(6,3)*v_(4,4,1)*u_(4,3,2)*s_(4,3,2)+2*t_(8,1)*v_(4,4,1)*u_(3,3,3)*s_(3,3,3)+5*t_(9)*v_(4,4,1)*u_(4,3,2)*s_(4,3,2)+10*t_(7,1,1)*v_(4,4,1)*u_(3,3,3)*s_(3,3,3)+10*t_(7,2)*v_(4,4,1)*u_(3,3,3)*s_(3,3,3)+10*t_(8,1)*v_(4,4,1)*u_(4,3,2)*s_(3,3,3)+14*t_(5,4)*v_(4,4,1)*u_(3,3,3)*s_(3,3,3)+19*t_(6,3)*v_(4,4,1)*u_(3,3,3)*s_(3,3,3)+38*t_(6,2,1)*v_(4,4,1)*u_(3,3,3)*s_(3,3,3)+34*t_(7,2)*v_(4,4,1)*u_(4,3,2)*s_(3,3,3)+39*t_(7,1,1)*v_(4,4,1)*u_(4,3,2)*s_(3,3,3)+42*t_(8,1)*v_(4,4,1)*u_(4,3,2)*s_(4,3,2)+51*t_(5,2,2)*v_(4,4,1)*u_(3,3,3)*s_(3,3,3)+60*t_(5,3,1)*v_(4,4,1)*u_(3,3,3)*s_(3,3,3)+t_(9)*v_(4,4,1)*u_(3,3,3)*s_(3,3,3)+t_(9)*v_(4,4,1)*u_(4,3,2)*s_(3,3,3)+58*t_(5,4)*v_(4,4,1)*u_(4,3,2)*s_(3,3,3)+62*t_(6,3)*v_(4,4,1)*u_(4,3,2)*s_(3,3,3)+s_(9)*t_(7,1,1)*v_(4,4,1)*u_(3,3,3)+u_(9)*s_(7,1,1)*t_(5,4)*v_(5,3,1)+u_(9)*s_(7,1,1)*t_(6,3)*v_(5,3,1)+2*u_(9)*s_(7,2)*t_(6,2,1)*v_(5,3,1)+3*u_(9)*s_(7,1,1)*t_(6,2,1)*v_(5,3,1)+2*u_(9)*s_(6,2,1)*t_(5,4)*v_(5,3,1)+3*u_(9)*s_(6,3)*t_(6,2,1)*v_(5,3,1)+5*u_(8,1)*s_(7,1,1)*t_(7,1,1)*v_(5,3,1)+3*u_(8,1)*s_(7,2)*t_(7,1,1)*v_(5,3,1)+5*u_(8,1)*s_(8,1)*t_(6,2,1)*v_(5,3,1)+8*u_(9)*s_(6,2,1)*t_(6,2,1)*v_(5,3,1)+3*u_(8,1)*s_(7,1,1)*t_(5,4)*v_(5,3,1)+4*u_(8,1)*s_(7,1,1)*t_(6,3)*v_(5,3,1)+10*u_(7,2)*s_(7,1,1)*t_(7,1,1)*v_(5,3,1)+u_(9)*s_(7,2)*t_(7,1,1)*v_(5,3,1)+7*u_(7,2)*s_(7,2)*t_(7,1,1)*v_(5,3,1)+16*u_(8,1)*s_(7,1,1)*t_(6,2,1)*v_(5,3,1)+11*u_(8,1)*s_(7,2)*t_(6,2,1)*v_(5,3,1)+10*u_(7,1,1)*s_(7,1,1)*t_(5,4)*v_(5,3,1)+6*u_(7,2)*s_(7,1,1)*t_(5,4)*v_(5,3,1)+10*u_(8,1)*s_(6,2,1)*t_(5,4)*v_(5,3,1)+5*u_(7,1,1)*s_(5,4)*t_(5,4)*v_(5,3,1)+15*u_(7,1,1)*s_(7,1,1)*t_(6,3)*v_(5,3,1)+8*u_(7,2)*s_(7,1,1)*t_(6,3)*v_(5,3,1)+14*u_(8,1)*s_(6,3)*t_(6,2,1)*v_(5,3,1)+7*u_(7,1,1)*s_(6,3)*t_(5,4)*v_(5,3,1)+10*u_(7,1,1)*s_(6,3)*t_(6,3)*v_(5,3,1)+u_(9)*s_(8,1)*t_(6,2,1)*v_(5,3,1)+47*u_(7,1,1)*s_(7,1,1)*t_(6,2,1)*v_(5,3,1)+39*u_(7,2)*s_(7,1,1)*t_(6,2,1)*v_(5,3,1)+23*u_(7,2)*s_(7,2)*t_(6,2,1)*v_(5,3,1)+49*u_(8,1)*s_(6,2,1)*t_(6,2,1)*v_(5,3,1)+21*u_(7,2)*s_(6,2,1)*t_(5,4)*v_(5,3,1)+37*u_(7,1,1)*s_(6,2,1)*t_(5,4)*v_(5,3,1)+50*u_(7,1,1)*s_(6,3)*t_(6,2,1)*v_(5,3,1)+30*u_(7,2)*s_(6,3)*t_(6,2,1)*v_(5,3,1)+20*u_(6,2,1)*s_(5,4)*t_(5,4)*v_(5,3,1)+27*u_(6,3)*s_(6,2,1)*t_(5,4)*v_(5,3,1)+15*s_(7,1,1)*t_(5,4)*v_(5,3,1)*u_(3,3,3)+14*s_(7,2)*t_(5,4)*v_(5,3,1)*u_(3,3,3)+14*s_(8,1)*t_(5,4)*v_(5,3,1)*u_(5,2,2)+17*s_(7,2)*t_(6,3)*v_(5,3,1)*u_(3,3,3)+20*s_(7,1,1)*t_(6,3)*v_(5,3,1)*u_(3,3,3)+19*s_(8,1)*t_(6,3)*v_(5,3,1)*u_(5,2,2)+19*s_(8,1)*t_(5,4)*v_(5,3,1)*u_(4,3,2)+15*s_(5,4)*t_(5,4)*v_(5,3,1)*u_(3,3,3)+25*s_(8,1)*t_(6,3)*v_(5,3,1)*u_(4,3,2)+19*s_(6,3)*t_(5,4)*v_(5,3,1)*u_(3,3,3)+16*s_(7,2)*t_(7,2)*v_(5,3,1)*u_(4,4,1)+29*s_(7,1,1)*t_(7,1,1)*v_(5,3,1)*u_(4,4,1)+28*s_(7,2)*t_(7,1,1)*v_(5,3,1)*u_(4,4,1)+s_(9)*t_(8,1)*v_(5,3,1)*u_(4,3,2)+24*s_(6,3)*t_(6,3)*v_(5,3,1)*u_(3,3,3)+32*s_(8,1)*t_(6,2,1)*v_(5,3,1)*u_(4,4,1)+s_(9)*t_(8,1)*v_(5,3,1)*u_(4,4,1)+s_(9)*t_(8,1)*v_(5,3,1)*u_(5,2,2)+15*s_(7,2)*t_(5,4)*v_(5,3,1)*u_(4,4,1)+29*s_(7,1,1)*t_(5,4)*v_(5,3,1)*u_(4,4,1)+32*s_(7,2)*t_(7,2)*v_(5,3,1)*u_(5,2,2)+44*s_(7,2)*t_(6,2,1)*v_(5,3,1)*u_(3,3,3)+46*s_(7,1,1)*t_(7,1,1)*v_(5,3,1)*u_(5,2,2)+49*s_(7,1,1)*t_(6,2,1)*v_(5,3,1)*u_(3,3,3)+45*s_(7,2)*t_(7,1,1)*v_(5,3,1)*u_(5,2,2)+50*s_(8,1)*t_(6,2,1)*v_(5,3,1)*u_(5,2,2)+23*s_(7,2)*t_(6,3)*v_(5,3,1)*u_(4,4,1)+36*s_(7,1,1)*t_(6,3)*v_(5,3,1)*u_(4,4,1)+45*s_(7,2)*t_(7,2)*v_(5,3,1)*u_(4,3,2)+55*s_(7,2)*t_(7,1,1)*v_(5,3,1)*u_(4,3,2)+62*s_(7,1,1)*t_(7,1,1)*v_(5,3,1)*u_(4,3,2)+32*s_(7,2)*t_(5,4)*v_(5,3,1)*u_(5,2,2)+63*s_(8,1)*t_(6,2,1)*v_(5,3,1)*u_(4,3,2)+15*s_(5,4)*t_(5,4)*v_(5,3,1)*u_(4,4,1)+49*s_(7,1,1)*t_(5,4)*v_(5,3,1)*u_(5,2,2)+60*s_(6,2,1)*t_(5,4)*v_(5,3,1)*u_(3,3,3)+21*s_(6,3)*t_(5,4)*v_(5,3,1)*u_(4,4,1)+44*s_(7,2)*t_(6,3)*v_(5,3,1)*u_(5,2,2)+62*s_(7,1,1)*t_(6,3)*v_(5,3,1)*u_(5,2,2)+73*s_(6,3)*t_(6,2,1)*v_(5,3,1)*u_(3,3,3)+46*s_(7,2)*t_(5,4)*v_(5,3,1)*u_(4,3,2)+65*s_(7,1,1)*t_(5,4)*v_(5,3,1)*u_(4,3,2)+37*s_(5,4)*t_(5,4)*v_(5,3,1)*u_(5,2,2)+30*s_(6,3)*t_(6,3)*v_(5,3,1)*u_(4,4,1)+62*s_(7,2)*t_(6,3)*v_(5,3,1)*u_(4,3,2)+83*s_(7,1,1)*t_(6,3)*v_(5,3,1)*u_(4,3,2)+44*s_(6,3)*t_(5,4)*v_(5,3,1)*u_(5,2,2)+82*s_(7,2)*t_(6,2,1)*v_(5,3,1)*u_(4,4,1)+103*s_(7,1,1)*t_(6,2,1)*v_(5,3,1)*u_(4,4,1)+49*s_(5,4)*t_(5,4)*v_(5,3,1)*u_(4,3,2)+38*u_(6,3)*s_(6,3)*t_(6,2,1)*v_(5,3,1)+121*u_(7,2)*s_(6,2,1)*t_(6,2,1)*v_(5,3,1)+151*u_(7,1,1)*s_(6,2,1)*t_(6,2,1)*v_(5,3,1)+128*u_(6,2,1)*s_(6,2,1)*t_(5,4)*v_(5,3,1)+168*u_(6,3)*s_(6,2,1)*t_(6,2,1)*v_(5,3,1)+u_(8,1)*s_(8,1)*t_(7,1,1)*v_(5,3,1)+75*t_(5,4)*v_(5,3,1)*u_(4,4,1)*s_(4,4,1)+59*s_(6,3)*t_(6,3)*v_(5,3,1)*u_(5,2,2)+64*s_(6,3)*t_(5,4)*v_(5,3,1)*u_(4,3,2)+137*s_(7,2)*t_(6,2,1)*v_(5,3,1)*u_(5,2,2)+103*s_(6,2,1)*t_(5,4)*v_(5,3,1)*u_(4,4,1)+161*s_(7,1,1)*t_(6,2,1)*v_(5,3,1)*u_(5,2,2)+85*s_(6,3)*t_(6,3)*v_(5,3,1)*u_(4,3,2)+181*s_(6,2,1)*t_(6,2,1)*v_(5,3,1)*u_(3,3,3)+125*s_(6,3)*t_(6,2,1)*v_(5,3,1)*u_(4,4,1)+181*s_(7,2)*t_(6,2,1)*v_(5,3,1)*u_(4,3,2)+209*s_(7,1,1)*t_(6,2,1)*v_(5,3,1)*u_(4,3,2)+171*s_(6,2,1)*t_(5,4)*v_(5,3,1)*u_(5,2,2)+213*s_(6,3)*t_(6,2,1)*v_(5,3,1)*u_(5,2,2)+237*s_(6,2,1)*t_(5,4)*v_(5,3,1)*u_(4,3,2)+291*s_(6,3)*t_(6,2,1)*v_(5,3,1)*u_(4,3,2)+359*s_(6,2,1)*t_(6,2,1)*v_(5,3,1)*u_(4,4,1)+557*s_(6,2,1)*t_(6,2,1)*v_(5,3,1)*u_(5,2,2)+s_(8,1)*t_(8,1)*v_(5,3,1)*u_(3,3,3)+s_(9)*t_(5,4)*v_(5,3,1)*u_(4,4,1)+s_(9)*t_(7,2)*v_(5,3,1)*u_(4,4,1)+2*s_(9)*t_(7,2)*v_(5,3,1)*u_(5,2,2)+2*s_(9)*t_(6,2,1)*v_(5,3,1)*u_(3,3,3)+2*s_(9)*t_(5,4)*v_(5,3,1)*u_(5,2,2)+2*s_(9)*t_(6,3)*v_(5,3,1)*u_(4,4,1)+3*s_(9)*t_(7,2)*v_(5,3,1)*u_(4,3,2)+s_(9)*t_(5,4)*v_(5,3,1)*u_(3,3,3)+3*s_(9)*t_(7,1,1)*v_(5,3,1)*u_(4,3,2)+3*s_(9)*t_(7,1,1)*v_(5,3,1)*u_(4,4,1)+3*s_(9)*t_(7,1,1)*v_(5,3,1)*u_(5,2,2)+3*s_(9)*t_(5,4)*v_(5,3,1)*u_(4,3,2)+3*s_(9)*t_(6,3)*v_(5,3,1)*u_(5,2,2)+4*s_(8,1)*t_(7,2)*v_(5,3,1)*u_(3,3,3)+4*s_(8,1)*t_(7,1,1)*v_(5,3,1)*u_(3,3,3)+4*s_(9)*t_(6,3)*v_(5,3,1)*u_(4,3,2)+5*s_(9)*t_(6,2,1)*v_(5,3,1)*u_(4,4,1)+s_(9)*t_(6,3)*v_(5,3,1)*u_(3,3,3)+4*s_(8,1)*t_(8,1)*v_(5,3,1)*u_(4,4,1)+6*s_(8,1)*t_(8,1)*v_(5,3,1)*u_(5,2,2)+5*s_(8,1)*t_(5,4)*v_(5,3,1)*u_(3,3,3)+7*s_(8,1)*t_(8,1)*v_(5,3,1)*u_(4,3,2)+7*s_(9)*t_(6,2,1)*v_(5,3,1)*u_(5,2,2)+6*s_(8,1)*t_(6,3)*v_(5,3,1)*u_(3,3,3)+9*s_(9)*t_(6,2,1)*v_(5,3,1)*u_(4,3,2)+11*s_(7,2)*t_(7,1,1)*v_(5,3,1)*u_(3,3,3)+s_(9)*t_(7,2)*v_(5,3,1)*u_(3,3,3)+13*s_(7,2)*t_(7,2)*v_(5,3,1)*u_(3,3,3)+8*s_(8,1)*t_(7,2)*v_(5,3,1)*u_(4,4,1)+11*s_(8,1)*t_(7,1,1)*v_(5,3,1)*u_(4,4,1)+7*s_(8,1)*t_(5,4)*v_(5,3,1)*u_(4,4,1)+14*s_(8,1)*t_(6,2,1)*v_(5,3,1)*u_(3,3,3)+16*s_(7,1,1)*t_(7,1,1)*v_(5,3,1)*u_(3,3,3)+14*s_(8,1)*t_(7,2)*v_(5,3,1)*u_(5,2,2)+16*s_(8,1)*t_(7,1,1)*v_(5,3,1)*u_(5,2,2)+10*s_(8,1)*t_(6,3)*v_(5,3,1)*u_(4,4,1)+18*s_(8,1)*t_(7,2)*v_(5,3,1)*u_(4,3,2)+20*s_(8,1)*t_(7,1,1)*v_(5,3,1)*u_(4,3,2)+179*t_(7,1,1)*v_(5,3,1)*u_(5,2,2)*s_(5,2,2)+158*t_(6,3)*v_(5,3,1)*u_(5,2,2)*s_(4,4,1)+214*t_(6,2,1)*v_(5,3,1)*u_(5,2,2)*s_(3,3,3)+209*t_(7,2)*v_(5,3,1)*u_(5,2,2)*s_(4,3,2)+234*t_(7,1,1)*v_(5,3,1)*u_(5,2,2)*s_(4,3,2)+190*t_(5,4)*v_(5,3,1)*u_(4,4,1)*s_(4,3,2)+213*t_(5,4)*v_(5,3,1)*u_(5,2,2)*s_(5,2,2)+224*t_(6,3)*v_(5,3,1)*u_(4,4,1)*s_(4,3,2)+300*t_(6,2,1)*v_(5,3,1)*u_(4,3,2)*s_(3,3,3)+259*t_(6,3)*v_(5,3,1)*u_(5,2,2)*s_(5,2,2)+289*t_(7,2)*v_(5,3,1)*u_(4,3,2)*s_(4,3,2)+269*t_(6,2,1)*v_(5,3,1)*u_(4,4,1)*s_(4,4,1)+321*t_(7,1,1)*v_(5,3,1)*u_(4,3,2)*s_(4,3,2)+303*t_(5,4)*v_(5,3,1)*u_(5,2,2)*s_(4,3,2)+356*t_(6,3)*v_(5,3,1)*u_(5,2,2)*s_(4,3,2)+415*t_(6,2,1)*v_(5,3,1)*u_(5,2,2)*s_(4,4,1)+433*t_(5,4)*v_(5,3,1)*u_(4,3,2)*s_(4,3,2)+2*t_(9)*v_(5,3,1)*u_(4,4,1)*s_(3,3,3)+3*t_(9)*v_(5,3,1)*u_(4,3,2)*s_(3,3,3)+2*t_(9)*v_(5,3,1)*u_(4,4,1)*s_(4,4,1)+3*t_(9)*v_(5,3,1)*u_(5,2,2)*s_(3,3,3)+4*t_(9)*v_(5,3,1)*u_(5,2,2)*s_(4,4,1)+6*t_(8,1)*v_(5,3,1)*u_(3,3,3)*s_(3,3,3)+6*t_(9)*v_(5,3,1)*u_(4,4,1)*s_(4,3,2)+6*t_(9)*v_(5,3,1)*u_(5,2,2)*s_(5,2,2)+9*t_(9)*v_(5,3,1)*u_(5,2,2)*s_(4,3,2)+12*t_(9)*v_(5,3,1)*u_(4,3,2)*s_(4,3,2)+11*t_(8,1)*v_(5,3,1)*u_(4,4,1)*s_(3,3,3)+16*t_(8,1)*v_(5,3,1)*u_(5,2,2)*s_(3,3,3)+17*t_(7,2)*v_(5,3,1)*u_(3,3,3)*s_(3,3,3)+24*t_(7,1,1)*v_(5,3,1)*u_(3,3,3)*s_(3,3,3)+23*t_(8,1)*v_(5,3,1)*u_(4,3,2)*s_(3,3,3)+20*t_(8,1)*v_(5,3,1)*u_(4,4,1)*s_(4,4,1)+28*t_(5,4)*v_(5,3,1)*u_(3,3,3)*s_(3,3,3)+32*t_(6,3)*v_(5,3,1)*u_(3,3,3)*s_(3,3,3)+34*t_(8,1)*v_(5,3,1)*u_(5,2,2)*s_(4,4,1)+36*t_(7,1,1)*v_(5,3,1)*u_(4,4,1)*s_(3,3,3)+36*t_(7,2)*v_(5,3,1)*u_(4,4,1)*s_(3,3,3)+44*t_(8,1)*v_(5,3,1)*u_(4,4,1)*s_(4,3,2)+52*t_(8,1)*v_(5,3,1)*u_(5,2,2)*s_(5,2,2)+53*t_(7,1,1)*v_(5,3,1)*u_(5,2,2)*s_(3,3,3)+55*t_(7,2)*v_(5,3,1)*u_(5,2,2)*s_(3,3,3)+51*t_(5,4)*v_(5,3,1)*u_(4,4,1)*s_(3,3,3)+60*t_(6,3)*v_(5,3,1)*u_(4,4,1)*s_(3,3,3)+68*t_(8,1)*v_(5,3,1)*u_(5,2,2)*s_(4,3,2)+76*t_(6,2,1)*v_(5,3,1)*u_(3,3,3)*s_(3,3,3)+74*t_(7,2)*v_(5,3,1)*u_(4,3,2)*s_(3,3,3)+81*t_(7,1,1)*v_(5,3,1)*u_(4,3,2)*s_(3,3,3)+55*t_(7,2)*v_(5,3,1)*u_(4,4,1)*s_(4,4,1)+80*t_(5,4)*v_(5,3,1)*u_(5,2,2)*s_(3,3,3)+73*t_(7,1,1)*v_(5,3,1)*u_(4,4,1)*s_(4,4,1)+92*t_(8,1)*v_(5,3,1)*u_(4,3,2)*s_(4,3,2)+91*t_(6,3)*v_(5,3,1)*u_(5,2,2)*s_(3,3,3)+113*t_(5,4)*v_(5,3,1)*u_(4,3,2)*s_(3,3,3)+94*t_(7,2)*v_(5,3,1)*u_(5,2,2)*s_(4,4,1)+118*t_(7,1,1)*v_(5,3,1)*u_(5,2,2)*s_(4,4,1)+171*v_(5,3,1)*u_(5,2,2)*s_(4,4,1)*t_(3,3,3)+241*v_(5,3,1)*u_(4,4,1)*s_(4,3,2)*t_(3,3,3)+258*v_(5,3,1)*u_(5,2,2)*s_(5,2,2)*t_(3,3,3)+349*v_(5,3,1)*u_(5,2,2)*s_(4,3,2)*t_(3,3,3)+324*v_(5,3,1)*u_(5,2,2)*s_(4,4,1)*t_(4,4,1)+489*v_(5,3,1)*u_(4,3,2)*s_(4,3,2)*t_(3,3,3)+453*v_(5,3,1)*u_(4,4,1)*s_(4,4,1)*t_(4,3,2)+478*v_(5,3,1)*u_(5,2,2)*s_(5,2,2)*t_(4,4,1)+60*v_(5,3,1)*u_(4,4,1)*s_(3,3,3)*t_(3,3,3)+83*v_(5,3,1)*u_(5,2,2)*s_(3,3,3)*t_(3,3,3)+122*v_(5,3,1)*u_(4,3,2)*s_(3,3,3)*t_(3,3,3)+117*v_(5,3,1)*u_(4,4,1)*s_(4,4,1)*t_(3,3,3)+129*t_(6,3)*v_(5,3,1)*u_(4,3,2)*s_(3,3,3)+92*t_(6,3)*v_(5,3,1)*u_(4,4,1)*s_(4,4,1)+142*t_(6,2,1)*v_(5,3,1)*u_(4,4,1)*s_(3,3,3)+132*t_(7,2)*v_(5,3,1)*u_(4,4,1)*s_(4,3,2)+153*t_(7,1,1)*v_(5,3,1)*u_(4,4,1)*s_(4,3,2)+152*t_(7,2)*v_(5,3,1)*u_(5,2,2)*s_(5,2,2)+135*t_(5,4)*v_(5,3,1)*u_(5,2,2)*s_(4,4,1)+30*s_(7,2)*t_(6,3)*v_(6,2,1)*u_(5,3,1)+34*s_(6,3)*t_(6,3)*v_(6,2,1)*u_(5,2,2)+46*s_(6,3)*t_(6,3)*v_(6,2,1)*u_(4,3,2)+u_(9)*s_(7,2)*t_(7,1,1)*v_(6,2,1)+u_(9)*s_(7,1,1)*t_(6,3)*v_(6,2,1)+2*u_(9)*s_(7,1,1)*t_(7,1,1)*v_(6,2,1)+3*u_(8,1)*s_(8,1)*t_(7,1,1)*v_(6,2,1)+4*u_(8,1)*s_(7,2)*t_(7,1,1)*v_(6,2,1)+7*u_(8,1)*s_(7,1,1)*t_(7,1,1)*v_(6,2,1)+4*u_(8,1)*s_(7,1,1)*t_(6,3)*v_(6,2,1)+6*u_(7,2)*s_(7,2)*t_(7,1,1)*v_(6,2,1)+12*u_(7,2)*s_(7,1,1)*t_(7,1,1)*v_(6,2,1)+12*u_(7,1,1)*s_(7,1,1)*t_(6,3)*v_(6,2,1)+7*u_(7,2)*s_(7,1,1)*t_(6,3)*v_(6,2,1)+8*u_(7,1,1)*s_(6,3)*t_(6,3)*v_(6,2,1)+u_(9)*s_(8,1)*t_(7,1,1)*v_(6,2,1)+2*s_(9)*t_(7,1,1)*v_(6,2,1)*u_(5,2,2)+2*s_(8,1)*t_(8,1)*v_(6,2,1)*u_(4,3,2)+2*s_(9)*t_(6,3)*v_(6,2,1)*u_(4,3,2)+2*s_(9)*t_(6,3)*v_(6,2,1)*u_(5,2,2)+2*s_(9)*t_(7,2)*v_(6,2,1)*u_(5,3,1)+3*s_(9)*t_(7,1,1)*v_(6,2,1)*u_(5,3,1)+2*s_(8,1)*t_(6,3)*v_(6,2,1)*u_(3,3,3)+3*s_(9)*t_(6,3)*v_(6,2,1)*u_(5,3,1)+5*s_(8,1)*t_(8,1)*v_(6,2,1)*u_(5,2,2)+5*s_(7,1,1)*t_(7,1,1)*v_(6,2,1)*u_(3,3,3)+4*s_(7,2)*t_(7,2)*v_(6,2,1)*u_(3,3,3)+6*s_(7,2)*t_(7,1,1)*v_(6,2,1)*u_(3,3,3)+3*s_(8,1)*t_(7,1,1)*v_(6,2,1)*u_(5,4)+6*s_(8,1)*t_(7,1,1)*v_(6,2,1)*u_(4,4,1)+4*s_(8,1)*t_(7,2)*v_(6,2,1)*u_(4,4,1)+5*s_(8,1)*t_(8,1)*v_(6,2,1)*u_(5,3,1)+9*s_(8,1)*t_(7,1,1)*v_(6,2,1)*u_(4,3,2)+8*s_(8,1)*t_(7,2)*v_(6,2,1)*u_(4,3,2)+7*s_(7,2)*t_(6,3)*v_(6,2,1)*u_(3,3,3)+10*s_(8,1)*t_(7,2)*v_(6,2,1)*u_(5,2,2)+12*s_(8,1)*t_(7,1,1)*v_(6,2,1)*u_(5,2,2)+10*s_(7,1,1)*t_(6,3)*v_(6,2,1)*u_(3,3,3)+6*s_(8,1)*t_(6,3)*v_(6,2,1)*u_(4,4,1)+s_(9)*t_(7,2)*v_(6,2,1)*u_(4,3,2)+s_(9)*t_(7,2)*v_(6,2,1)*u_(4,4,1)+10*s_(7,1,1)*t_(7,1,1)*v_(6,2,1)*u_(5,4)+5*s_(7,2)*t_(7,1,1)*v_(6,2,1)*u_(5,4)+16*s_(8,1)*t_(7,1,1)*v_(6,2,1)*u_(5,3,1)+11*s_(8,1)*t_(7,2)*v_(6,2,1)*u_(5,3,1)+12*s_(8,1)*t_(6,3)*v_(6,2,1)*u_(4,3,2)+12*s_(8,1)*t_(6,3)*v_(6,2,1)*u_(5,2,2)+16*s_(7,2)*t_(7,1,1)*v_(6,2,1)*u_(4,4,1)+23*s_(7,1,1)*t_(7,1,1)*v_(6,2,1)*u_(4,4,1)+11*s_(7,2)*t_(7,2)*v_(6,2,1)*u_(4,4,1)+11*s_(6,3)*t_(6,3)*v_(6,2,1)*u_(3,3,3)+6*s_(7,1,1)*t_(6,3)*v_(6,2,1)*u_(5,4)+14*s_(8,1)*t_(6,3)*v_(6,2,1)*u_(5,3,1)+36*s_(7,1,1)*t_(7,1,1)*v_(6,2,1)*u_(4,3,2)+31*s_(7,2)*t_(7,1,1)*v_(6,2,1)*u_(4,3,2)+23*s_(7,2)*t_(7,2)*v_(6,2,1)*u_(4,3,2)+22*s_(7,2)*t_(7,2)*v_(6,2,1)*u_(5,2,2)+29*s_(7,2)*t_(7,1,1)*v_(6,2,1)*u_(5,2,2)+35*s_(7,1,1)*t_(7,1,1)*v_(6,2,1)*u_(5,2,2)+23*s_(7,1,1)*t_(6,3)*v_(6,2,1)*u_(4,4,1)+14*s_(7,2)*t_(6,3)*v_(6,2,1)*u_(4,4,1)+s_(9)*t_(8,1)*v_(6,2,1)*u_(5,2,2)+s_(9)*t_(8,1)*v_(6,2,1)*u_(5,3,1)+47*s_(7,1,1)*t_(7,1,1)*v_(6,2,1)*u_(5,3,1)+39*s_(7,2)*t_(7,1,1)*v_(6,2,1)*u_(5,3,1)+23*s_(7,2)*t_(7,2)*v_(6,2,1)*u_(5,3,1)+27*s_(7,2)*t_(6,3)*v_(6,2,1)*u_(5,2,2)+39*s_(7,1,1)*t_(6,3)*v_(6,2,1)*u_(5,2,2)+32*s_(7,2)*t_(6,3)*v_(6,2,1)*u_(4,3,2)+47*s_(7,1,1)*t_(6,3)*v_(6,2,1)*u_(4,3,2)+18*s_(6,3)*t_(6,3)*v_(6,2,1)*u_(4,4,1)+50*s_(7,1,1)*t_(6,3)*v_(6,2,1)*u_(5,3,1)+10*t_(6,3)*v_(6,2,1)*u_(5,4)*s_(3,3,3)+10*t_(8,1)*v_(6,2,1)*u_(5,4)*s_(5,3,1)+24*t_(7,2)*v_(6,2,1)*u_(4,4,1)*s_(3,3,3)+26*t_(8,1)*v_(6,2,1)*u_(5,2,2)*s_(4,4,1)+25*t_(7,1,1)*v_(6,2,1)*u_(4,4,1)*s_(3,3,3)+36*t_(7,2)*v_(6,2,1)*u_(5,2,2)*s_(3,3,3)+10*t_(7,2)*v_(6,2,1)*u_(5,4)*s_(4,4,1)+17*t_(7,1,1)*v_(6,2,1)*u_(5,4)*s_(4,4,1)+33*t_(8,1)*v_(6,2,1)*u_(4,4,1)*s_(4,3,2)+37*t_(8,1)*v_(6,2,1)*u_(5,2,2)*s_(5,2,2)+41*t_(7,1,1)*v_(6,2,1)*u_(5,2,2)*s_(3,3,3)+32*t_(8,1)*v_(6,2,1)*u_(5,3,1)*s_(4,4,1)+40*t_(6,3)*v_(6,2,1)*u_(4,4,1)*s_(3,3,3)+50*t_(8,1)*v_(6,2,1)*u_(5,2,2)*s_(4,3,2)+20*t_(7,2)*v_(6,2,1)*u_(5,4)*s_(5,2,2)+44*t_(7,2)*v_(6,2,1)*u_(5,3,1)*s_(3,3,3)+28*t_(7,1,1)*v_(6,2,1)*u_(5,4)*s_(5,2,2)+49*t_(7,1,1)*v_(6,2,1)*u_(5,3,1)*s_(3,3,3)+50*t_(8,1)*v_(6,2,1)*u_(5,3,1)*s_(5,2,2)+58*t_(7,2)*v_(6,2,1)*u_(4,3,2)*s_(3,3,3)+13*t_(6,3)*v_(6,2,1)*u_(5,4)*s_(4,4,1)+61*t_(7,1,1)*v_(6,2,1)*u_(4,3,2)*s_(3,3,3)+22*t_(7,2)*v_(6,2,1)*u_(5,4)*s_(4,3,2)+32*t_(7,1,1)*v_(6,2,1)*u_(5,4)*s_(4,3,2)+58*t_(6,3)*v_(6,2,1)*u_(5,2,2)*s_(3,3,3)+40*t_(7,2)*v_(6,2,1)*u_(4,4,1)*s_(4,4,1)+50*t_(7,1,1)*v_(6,2,1)*u_(4,4,1)*s_(4,4,1)+63*t_(8,1)*v_(6,2,1)*u_(5,3,1)*s_(4,3,2)+74*t_(8,1)*v_(6,2,1)*u_(4,3,2)*s_(4,3,2)+21*t_(7,2)*v_(6,2,1)*u_(5,4)*s_(5,3,1)+37*t_(7,1,1)*v_(6,2,1)*u_(5,4)*s_(5,3,1)+t_(9)*v_(6,2,1)*u_(4,4,1)*s_(3,3,3)+28*t_(6,3)*v_(6,2,1)*u_(5,4)*s_(5,2,2)+66*t_(8,1)*v_(6,2,1)*u_(5,3,1)*s_(5,3,1)+t_(9)*v_(6,2,1)*u_(5,2,2)*s_(3,3,3)+72*t_(7,2)*v_(6,2,1)*u_(5,2,2)*s_(4,4,1)+73*t_(6,3)*v_(6,2,1)*u_(5,3,1)*s_(3,3,3)+81*t_(7,1,1)*v_(6,2,1)*u_(5,2,2)*s_(4,4,1)+94*t_(6,3)*v_(6,2,1)*u_(4,3,2)*s_(3,3,3)+34*t_(6,3)*v_(6,2,1)*u_(5,4)*s_(4,3,2)+61*t_(6,3)*v_(6,2,1)*u_(4,4,1)*s_(4,4,1)+94*t_(7,2)*v_(6,2,1)*u_(4,4,1)*s_(4,3,2)+27*t_(6,3)*v_(6,2,1)*u_(5,4)*s_(5,3,1)+106*t_(7,1,1)*v_(6,2,1)*u_(4,4,1)*s_(4,3,2)+111*t_(7,2)*v_(6,2,1)*u_(5,2,2)*s_(5,2,2)+82*t_(7,2)*v_(6,2,1)*u_(5,3,1)*s_(4,4,1)+121*t_(7,1,1)*v_(6,2,1)*u_(5,2,2)*s_(5,2,2)+103*t_(7,1,1)*v_(6,2,1)*u_(5,3,1)*s_(4,4,1)+38*s_(6,3)*t_(6,3)*v_(6,2,1)*u_(5,3,1)+s_(9)*t_(7,1,1)*v_(6,2,1)*u_(5,4)+s_(9)*t_(7,1,1)*v_(6,2,1)*u_(4,3,2)+s_(8,1)*t_(7,2)*v_(6,2,1)*u_(3,3,3)+s_(8,1)*t_(8,1)*v_(6,2,1)*u_(4,4,1)+s_(8,1)*t_(7,1,1)*v_(6,2,1)*u_(3,3,3)+s_(9)*t_(6,3)*v_(6,2,1)*u_(4,4,1)+2*s_(9)*t_(7,2)*v_(6,2,1)*u_(5,2,2)+54*v_(6,2,1)*u_(5,4)*s_(4,4,1)*t_(4,4,1)+33*v_(6,2,1)*u_(5,4)*s_(5,4)*t_(4,3,2)+20*v_(6,2,1)*u_(5,4)*s_(5,4)*t_(5,3,1)+107*v_(6,2,1)*u_(5,2,2)*s_(4,4,1)*t_(3,3,3)+93*v_(6,2,1)*u_(5,4)*s_(5,2,2)*t_(4,4,1)+112*t_(6,3)*v_(6,2,1)*u_(5,2,2)*s_(4,4,1)+151*t_(7,2)*v_(6,2,1)*u_(5,2,2)*s_(4,3,2)+167*t_(7,1,1)*v_(6,2,1)*u_(5,2,2)*s_(4,3,2)+137*t_(7,2)*v_(6,2,1)*u_(5,3,1)*s_(5,2,2)+161*t_(7,1,1)*v_(6,2,1)*u_(5,3,1)*s_(5,2,2)+156*t_(6,3)*v_(6,2,1)*u_(4,4,1)*s_(4,3,2)+125*t_(6,3)*v_(6,2,1)*u_(5,3,1)*s_(4,4,1)+175*t_(6,3)*v_(6,2,1)*u_(5,2,2)*s_(5,2,2)+181*t_(7,2)*v_(6,2,1)*u_(5,3,1)*s_(4,3,2)+219*t_(7,2)*v_(6,2,1)*u_(4,3,2)*s_(4,3,2)+209*t_(7,1,1)*v_(6,2,1)*u_(5,3,1)*s_(4,3,2)+235*t_(7,1,1)*v_(6,2,1)*u_(4,3,2)*s_(4,3,2)+169*t_(7,2)*v_(6,2,1)*u_(5,3,1)*s_(5,3,1)+208*t_(7,1,1)*v_(6,2,1)*u_(5,3,1)*s_(5,3,1)+242*t_(6,3)*v_(6,2,1)*u_(5,2,2)*s_(4,3,2)+213*t_(6,3)*v_(6,2,1)*u_(5,3,1)*s_(5,2,2)+291*t_(6,3)*v_(6,2,1)*u_(5,3,1)*s_(4,3,2)+353*t_(6,3)*v_(6,2,1)*u_(4,3,2)*s_(4,3,2)+246*t_(6,3)*v_(6,2,1)*u_(5,3,1)*s_(5,3,1)+t_(9)*v_(6,2,1)*u_(5,4)*s_(4,4,1)+2*t_(9)*v_(6,2,1)*u_(5,3,1)*s_(3,3,3)+t_(9)*v_(6,2,1)*u_(5,4)*s_(4,3,2)+2*t_(9)*v_(6,2,1)*u_(5,4)*s_(5,2,2)+3*t_(9)*v_(6,2,1)*u_(4,3,2)*s_(3,3,3)+2*t_(9)*v_(6,2,1)*u_(4,4,1)*s_(4,4,1)+2*t_(9)*v_(6,2,1)*u_(5,4)*s_(5,3,1)+4*t_(9)*v_(6,2,1)*u_(5,2,2)*s_(4,4,1)+t_(8,1)*v_(6,2,1)*u_(5,4)*s_(3,3,3)+5*t_(9)*v_(6,2,1)*u_(5,2,2)*s_(5,2,2)+5*t_(9)*v_(6,2,1)*u_(4,4,1)*s_(4,3,2)+5*t_(9)*v_(6,2,1)*u_(5,3,1)*s_(4,4,1)+6*t_(8,1)*v_(6,2,1)*u_(3,3,3)*s_(3,3,3)+7*t_(9)*v_(6,2,1)*u_(5,2,2)*s_(4,3,2)+7*t_(9)*v_(6,2,1)*u_(5,3,1)*s_(5,2,2)+10*t_(9)*v_(6,2,1)*u_(4,3,2)*s_(4,3,2)+9*t_(9)*v_(6,2,1)*u_(5,3,1)*s_(4,3,2)+8*t_(8,1)*v_(6,2,1)*u_(4,4,1)*s_(3,3,3)+12*t_(8,1)*v_(6,2,1)*u_(5,2,2)*s_(3,3,3)+11*t_(9)*v_(6,2,1)*u_(5,3,1)*s_(5,3,1)+4*t_(8,1)*v_(6,2,1)*u_(5,4)*s_(4,4,1)+4*t_(7,2)*v_(6,2,1)*u_(5,4)*s_(3,3,3)+7*t_(7,1,1)*v_(6,2,1)*u_(5,4)*s_(3,3,3)+16*t_(7,2)*v_(6,2,1)*u_(3,3,3)*s_(3,3,3)+14*t_(8,1)*v_(6,2,1)*u_(5,3,1)*s_(3,3,3)+16*t_(7,1,1)*v_(6,2,1)*u_(3,3,3)*s_(3,3,3)+9*t_(8,1)*v_(6,2,1)*u_(5,4)*s_(5,2,2)+19*t_(8,1)*v_(6,2,1)*u_(4,3,2)*s_(3,3,3)+8*t_(8,1)*v_(6,2,1)*u_(5,4)*s_(4,3,2)+15*t_(8,1)*v_(6,2,1)*u_(4,4,1)*s_(4,4,1)+24*t_(6,3)*v_(6,2,1)*u_(3,3,3)*s_(3,3,3)+4*t_(7,1,1)*v_(6,2,1)*u_(5,4)*s_(5,4)+142*v_(6,2,1)*u_(5,3,1)*s_(4,4,1)*t_(3,3,3)+153*v_(6,2,1)*u_(4,4,1)*s_(4,3,2)*t_(3,3,3)+161*v_(6,2,1)*u_(5,2,2)*s_(5,2,2)*t_(3,3,3)+128*v_(6,2,1)*u_(5,4)*s_(4,4,1)*t_(4,3,2)+103*v_(6,2,1)*u_(5,4)*s_(5,3,1)*t_(4,4,1)+139*v_(6,2,1)*u_(5,4)*s_(5,2,2)*t_(5,2,2)+214*v_(6,2,1)*u_(5,3,1)*s_(5,2,2)*t_(3,3,3)+223*v_(6,2,1)*u_(5,2,2)*s_(4,3,2)*t_(3,3,3)+198*v_(6,2,1)*u_(5,4)*s_(5,2,2)*t_(4,3,2)+213*v_(6,2,1)*u_(5,2,2)*s_(4,4,1)*t_(4,4,1)+171*v_(6,2,1)*u_(5,4)*s_(5,3,1)*t_(5,2,2)+275*v_(6,2,1)*u_(5,3,1)*s_(5,3,1)*t_(3,3,3)+300*v_(6,2,1)*u_(5,3,1)*s_(4,3,2)*t_(3,3,3)+301*v_(6,2,1)*u_(4,3,2)*s_(4,3,2)*t_(3,3,3)+290*v_(6,2,1)*u_(4,4,1)*s_(4,4,1)*t_(4,3,2)+294*v_(6,2,1)*u_(5,4)*s_(4,3,2)*t_(4,3,2)+269*v_(6,2,1)*u_(5,3,1)*s_(4,4,1)*t_(4,4,1)+237*v_(6,2,1)*u_(5,4)*s_(5,3,1)*t_(4,3,2)+315*v_(6,2,1)*u_(5,2,2)*s_(5,2,2)*t_(4,4,1)+198*v_(6,2,1)*u_(5,4)*s_(5,3,1)*t_(5,3,1)+436*v_(6,2,1)*u_(5,2,2)*s_(4,4,1)*t_(4,3,2)+415*v_(6,2,1)*u_(5,3,1)*s_(5,2,2)*t_(4,4,1)+8*v_(6,2,1)*u_(5,4)*s_(5,4)*t_(3,3,3)+24*v_(6,2,1)*u_(5,4)*s_(3,3,3)*t_(3,3,3)+38*v_(6,2,1)*u_(4,4,1)*s_(3,3,3)*t_(3,3,3)+34*v_(6,2,1)*u_(5,4)*s_(4,4,1)*t_(3,3,3)+9*v_(6,2,1)*u_(5,4)*s_(5,4)*t_(4,4,1)+54*v_(6,2,1)*u_(5,2,2)*s_(3,3,3)*t_(3,3,3)+51*v_(6,2,1)*u_(5,4)*s_(5,2,2)*t_(3,3,3)+25*v_(6,2,1)*u_(5,4)*s_(5,4)*t_(5,2,2)+76*v_(6,2,1)*u_(5,3,1)*s_(3,3,3)*t_(3,3,3)+60*v_(6,2,1)*u_(5,4)*s_(5,3,1)*t_(3,3,3)+71*v_(6,2,1)*u_(4,4,1)*s_(4,4,1)*t_(3,3,3)+76*v_(6,2,1)*u_(4,3,2)*s_(3,3,3)*t_(3,3,3)+77*v_(6,2,1)*u_(5,4)*s_(4,3,2)*t_(3,3,3)+6*t_(7,2)*v_(7,1,1)*u_(5,4)*s_(5,3,1)+7*t_(7,2)*v_(7,1,1)*u_(6,3)*s_(6,2,1)+22*t_(8,1)*v_(7,1,1)*u_(5,3,1)*s_(5,3,1)+8*t_(7,2)*v_(7,1,1)*u_(6,3)*s_(5,3,1)+33*t_(7,2)*v_(7,1,1)*u_(5,2,2)*s_(5,2,2)+31*t_(7,2)*v_(7,1,1)*u_(6,2,1)*s_(4,3,2)+31*t_(7,2)*v_(7,1,1)*u_(4,4,1)*s_(4,3,2)+29*t_(7,2)*v_(7,1,1)*u_(6,2,1)*s_(5,2,2)+28*t_(7,2)*v_(7,1,1)*u_(5,3,1)*s_(4,4,1)+45*t_(7,2)*v_(7,1,1)*u_(5,2,2)*s_(4,3,2)+45*t_(7,2)*v_(7,1,1)*u_(5,3,1)*s_(5,2,2)+31*t_(7,2)*v_(7,1,1)*u_(6,2,1)*s_(6,2,1)+39*t_(7,2)*v_(7,1,1)*u_(6,2,1)*s_(5,3,1)+55*t_(7,2)*v_(7,1,1)*u_(5,3,1)*s_(4,3,2)+71*t_(7,2)*v_(7,1,1)*u_(4,3,2)*s_(4,3,2)+50*t_(7,2)*v_(7,1,1)*u_(5,3,1)*s_(5,3,1)+t_(9)*v_(7,1,1)*u_(6,3)*s_(4,4,1)+s_(7,2)*t_(7,2)*v_(7,1,1)*u_(3,3,3)+s_(8,1)*t_(7,2)*v_(7,1,1)*u_(4,3,2)+s_(8,1)*t_(7,2)*v_(7,1,1)*u_(4,4,1)+s_(8,1)*t_(8,1)*v_(7,1,1)*u_(5,2,2)+s_(8,1)*t_(8,1)*v_(7,1,1)*u_(5,3,1)+s_(9)*t_(7,2)*v_(7,1,1)*u_(6,2,1)+2*s_(8,1)*t_(7,2)*v_(7,1,1)*u_(5,2,2)+3*s_(8,1)*t_(8,1)*v_(7,1,1)*u_(6,2,1)+2*s_(7,2)*t_(7,2)*v_(7,1,1)*u_(4,4,1)+3*s_(8,1)*t_(7,2)*v_(7,1,1)*u_(5,3,1)+4*s_(7,2)*t_(7,2)*v_(7,1,1)*u_(4,3,2)+4*s_(7,2)*t_(7,2)*v_(7,1,1)*u_(5,2,2)+4*s_(8,1)*t_(7,2)*v_(7,1,1)*u_(6,2,1)+s_(9)*t_(7,2)*v_(7,1,1)*u_(5,3,1)+7*s_(7,2)*t_(7,2)*v_(7,1,1)*u_(5,3,1)+6*s_(7,2)*t_(7,2)*v_(7,1,1)*u_(6,2,1)+s_(9)*t_(8,1)*v_(7,1,1)*u_(6,2,1)+2*t_(9)*v_(7,1,1)*u_(5,2,2)*s_(4,3,2)+2*t_(9)*v_(7,1,1)*u_(6,2,1)*s_(5,2,2)+2*t_(8,1)*v_(7,1,1)*u_(3,3,3)*s_(3,3,3)+3*t_(9)*v_(7,1,1)*u_(5,3,1)*s_(4,3,2)+3*t_(9)*v_(7,1,1)*u_(5,3,1)*s_(4,4,1)+3*t_(9)*v_(7,1,1)*u_(5,3,1)*s_(5,2,2)+3*t_(9)*v_(7,1,1)*u_(6,2,1)*s_(5,3,1)+t_(7,2)*v_(7,1,1)*u_(6,3)*s_(3,3,3)+3*t_(8,1)*v_(7,1,1)*u_(4,4,1)*s_(3,3,3)+3*t_(8,1)*v_(7,1,1)*u_(5,2,2)*s_(3,3,3)+4*t_(9)*v_(7,1,1)*u_(4,3,2)*s_(4,3,2)+3*t_(9)*v_(7,1,1)*u_(5,3,1)*s_(5,3,1)+3*t_(9)*v_(7,1,1)*u_(6,2,1)*s_(6,2,1)+t_(7,2)*v_(7,1,1)*u_(5,4)*s_(3,3,3)+4*t_(7,2)*v_(7,1,1)*u_(3,3,3)*s_(3,3,3)+4*t_(8,1)*v_(7,1,1)*u_(5,3,1)*s_(3,3,3)+2*t_(8,1)*v_(7,1,1)*u_(5,4)*s_(5,2,2)+2*t_(8,1)*v_(7,1,1)*u_(6,3)*s_(4,3,2)+2*t_(8,1)*v_(7,1,1)*u_(6,3)*s_(4,4,1)+6*t_(7,2)*v_(7,1,1)*u_(6,2,1)*s_(3,3,3)+t_(8,1)*v_(7,1,1)*u_(5,4)*s_(4,3,2)+t_(8,1)*v_(7,1,1)*u_(5,4)*s_(4,4,1)+2*t_(8,1)*v_(7,1,1)*u_(6,3)*s_(5,2,2)+3*t_(8,1)*v_(7,1,1)*u_(6,2,1)*s_(5,4)+6*t_(8,1)*v_(7,1,1)*u_(6,2,1)*s_(4,4,1)+7*t_(8,1)*v_(7,1,1)*u_(4,3,2)*s_(3,3,3)+8*t_(8,1)*v_(7,1,1)*u_(5,2,2)*s_(4,4,1)+5*t_(8,1)*v_(7,1,1)*u_(4,4,1)*s_(4,4,1)+9*t_(8,1)*v_(7,1,1)*u_(6,2,1)*s_(4,3,2)+10*t_(7,2)*v_(7,1,1)*u_(4,4,1)*s_(3,3,3)+3*t_(8,1)*v_(7,1,1)*u_(5,4)*s_(5,3,1)+12*t_(7,2)*v_(7,1,1)*u_(5,2,2)*s_(3,3,3)+4*t_(8,1)*v_(7,1,1)*u_(6,3)*s_(5,3,1)+4*t_(8,1)*v_(7,1,1)*u_(6,3)*s_(6,2,1)+11*t_(7,2)*v_(7,1,1)*u_(5,3,1)*s_(3,3,3)+13*t_(8,1)*v_(7,1,1)*u_(5,2,2)*s_(5,2,2)+2*t_(7,2)*v_(7,1,1)*u_(5,4)*s_(4,4,1)+4*t_(7,2)*v_(7,1,1)*u_(6,3)*s_(4,4,1)+12*t_(8,1)*v_(7,1,1)*u_(4,4,1)*s_(4,3,2)+12*t_(8,1)*v_(7,1,1)*u_(6,2,1)*s_(5,2,2)+4*t_(7,2)*v_(7,1,1)*u_(5,4)*s_(5,2,2)+15*t_(8,1)*v_(7,1,1)*u_(5,2,2)*s_(4,3,2)+11*t_(8,1)*v_(7,1,1)*u_(5,3,1)*s_(4,4,1)+16*t_(8,1)*v_(7,1,1)*u_(5,3,1)*s_(5,2,2)+6*t_(7,2)*v_(7,1,1)*u_(6,3)*s_(4,3,2)+19*t_(7,2)*v_(7,1,1)*u_(4,3,2)*s_(3,3,3)+5*t_(7,2)*v_(7,1,1)*u_(6,2,1)*s_(5,4)+4*t_(7,2)*v_(7,1,1)*u_(5,4)*s_(4,3,2)+5*t_(7,2)*v_(7,1,1)*u_(6,3)*s_(5,2,2)+16*t_(8,1)*v_(7,1,1)*u_(6,2,1)*s_(5,3,1)+10*t_(7,2)*v_(7,1,1)*u_(4,4,1)*s_(4,4,1)+20*t_(8,1)*v_(7,1,1)*u_(5,3,1)*s_(4,3,2)+16*t_(7,2)*v_(7,1,1)*u_(6,2,1)*s_(4,4,1)+16*t_(8,1)*v_(7,1,1)*u_(6,2,1)*s_(6,2,1)+20*t_(7,2)*v_(7,1,1)*u_(5,2,2)*s_(4,4,1)+26*t_(8,1)*v_(7,1,1)*u_(4,3,2)*s_(4,3,2)+51*v_(7,1,1)*u_(5,2,2)*s_(5,2,2)*t_(3,3,3)+35*v_(7,1,1)*u_(5,4)*s_(5,2,2)*t_(5,2,2)+29*v_(7,1,1)*u_(5,4)*s_(5,3,1)*t_(4,4,1)+28*v_(7,1,1)*u_(6,2,1)*s_(5,4)*t_(5,2,2)+49*v_(7,1,1)*u_(6,2,1)*s_(5,3,1)*t_(3,3,3)+29*v_(7,1,1)*u_(6,2,1)*s_(6,2,1)*t_(5,4)+53*v_(7,1,1)*u_(5,3,1)*s_(5,2,2)*t_(3,3,3)+48*v_(7,1,1)*u_(6,3)*s_(4,4,1)*t_(4,3,2)+61*v_(7,1,1)*u_(6,2,1)*s_(4,3,2)*t_(3,3,3)+53*v_(7,1,1)*u_(6,3)*s_(5,2,2)*t_(5,2,2)+36*v_(7,1,1)*u_(6,3)*s_(5,3,1)*t_(4,4,1)+58*v_(7,1,1)*u_(5,2,2)*s_(4,3,2)*t_(3,3,3)+39*v_(7,1,1)*u_(6,3)*s_(6,2,1)*t_(5,2,2)+32*v_(7,1,1)*u_(6,2,1)*s_(5,4)*t_(4,3,2)+58*v_(7,1,1)*u_(5,2,2)*s_(4,4,1)*t_(4,4,1)+52*v_(7,1,1)*u_(5,4)*s_(5,2,2)*t_(4,3,2)+50*v_(7,1,1)*u_(6,2,1)*s_(4,4,1)*t_(4,4,1)+47*v_(7,1,1)*u_(6,3)*s_(6,2,1)*t_(4,3,2)+49*v_(7,1,1)*u_(5,4)*s_(5,3,1)*t_(5,2,2)+67*v_(7,1,1)*u_(6,3)*s_(5,2,2)*t_(4,3,2)+38*v_(7,1,1)*u_(6,3)*s_(6,2,1)*t_(6,2,1)+37*v_(7,1,1)*u_(6,2,1)*s_(5,4)*t_(5,3,1)+74*v_(7,1,1)*u_(4,3,2)*s_(4,3,2)*t_(3,3,3)+81*v_(7,1,1)*u_(5,3,1)*s_(4,3,2)*t_(3,3,3)+76*v_(7,1,1)*u_(5,3,1)*s_(5,3,1)*t_(3,3,3)+74*v_(7,1,1)*u_(6,2,1)*s_(6,2,1)*t_(4,4,1)+77*v_(7,1,1)*u_(4,4,1)*s_(4,4,1)*t_(4,3,2)+62*v_(7,1,1)*u_(6,3)*s_(5,3,1)*t_(5,2,2)+83*v_(7,1,1)*u_(5,4)*s_(4,3,2)*t_(4,3,2)+81*v_(7,1,1)*u_(6,2,1)*s_(5,2,2)*t_(4,4,1)+73*v_(7,1,1)*u_(5,3,1)*s_(4,4,1)*t_(4,4,1)+65*v_(7,1,1)*u_(5,4)*s_(5,3,1)*t_(4,3,2)+50*v_(7,1,1)*u_(6,3)*s_(6,2,1)*t_(5,3,1)+82*v_(7,1,1)*u_(5,2,2)*s_(5,2,2)*t_(4,4,1)+53*v_(7,1,1)*u_(5,4)*s_(5,3,1)*t_(5,3,1)+106*v_(7,1,1)*u_(6,3)*s_(4,3,2)*t_(4,3,2)+83*v_(7,1,1)*u_(6,3)*s_(5,3,1)*t_(4,3,2)+106*v_(7,1,1)*u_(6,2,1)*s_(4,4,1)*t_(4,3,2)+72*v_(7,1,1)*u_(6,3)*s_(5,3,1)*t_(5,3,1)+121*v_(7,1,1)*u_(6,2,1)*s_(5,2,2)*t_(5,2,2)+114*v_(7,1,1)*u_(5,2,2)*s_(4,4,1)*t_(4,3,2)+112*v_(7,1,1)*u_(6,2,1)*s_(6,2,1)*t_(5,2,2)+103*v_(7,1,1)*u_(6,2,1)*s_(5,3,1)*t_(4,4,1)+118*v_(7,1,1)*u_(5,3,1)*s_(5,2,2)*t_(4,4,1)+t_(9)*v_(7,1,1)*u_(4,3,2)*s_(3,3,3)+t_(9)*v_(7,1,1)*u_(4,4,1)*s_(3,3,3)+t_(9)*v_(7,1,1)*u_(5,2,2)*s_(3,3,3)+t_(9)*v_(7,1,1)*u_(5,2,2)*s_(4,4,1)+t_(9)*v_(7,1,1)*u_(5,2,2)*s_(5,2,2)+t_(9)*v_(7,1,1)*u_(6,2,1)*s_(5,4)+t_(9)*v_(7,1,1)*u_(6,2,1)*s_(4,3,2)+t_(8,1)*v_(7,1,1)*u_(6,2,1)*s_(3,3,3)+t_(9)*v_(7,1,1)*u_(5,4)*s_(5,3,1)+t_(9)*v_(7,1,1)*u_(6,3)*s_(5,3,1)+t_(9)*v_(7,1,1)*u_(6,3)*s_(6,2,1)+2*t_(9)*v_(7,1,1)*u_(4,4,1)*s_(4,3,2)+235*v_(7,1,1)*u_(6,2,1)*s_(4,3,2)*t_(4,3,2)+234*v_(7,1,1)*u_(5,3,1)*s_(5,2,2)*t_(4,3,2)+238*v_(7,1,1)*u_(5,2,2)*s_(4,3,2)*t_(4,3,2)+225*v_(7,1,1)*u_(5,3,1)*s_(5,3,1)*t_(5,2,2)+208*v_(7,1,1)*u_(6,2,1)*s_(5,3,1)*t_(5,3,1)+321*v_(7,1,1)*u_(5,3,1)*s_(4,3,2)*t_(4,3,2)+303*v_(7,1,1)*u_(5,3,1)*s_(5,3,1)*t_(4,3,2)+4*v_(7,1,1)*u_(5,4)*s_(3,3,3)*t_(3,3,3)+4*v_(7,1,1)*u_(5,4)*s_(5,4)*t_(3,3,3)+2*v_(7,1,1)*u_(6,3)*s_(5,4)*t_(3,3,3)+2*v_(7,1,1)*u_(6,3)*s_(6,3)*t_(3,3,3)+8*v_(7,1,1)*u_(6,3)*s_(3,3,3)*t_(3,3,3)+10*v_(7,1,1)*u_(4,4,1)*s_(3,3,3)*t_(3,3,3)+12*v_(7,1,1)*u_(5,4)*s_(4,4,1)*t_(3,3,3)+10*v_(7,1,1)*u_(6,3)*s_(6,2,1)*t_(3,3,3)+11*v_(7,1,1)*u_(5,2,2)*s_(3,3,3)*t_(3,3,3)+2*v_(7,1,1)*u_(5,4)*s_(5,4)*t_(4,4,1)+15*v_(7,1,1)*u_(6,3)*s_(4,4,1)*t_(3,3,3)+7*v_(7,1,1)*u_(6,2,1)*s_(5,4)*t_(3,3,3)+16*v_(7,1,1)*u_(6,2,1)*s_(3,3,3)*t_(3,3,3)+13*v_(7,1,1)*u_(5,4)*s_(5,2,2)*t_(3,3,3)+3*v_(7,1,1)*u_(6,3)*s_(5,4)*t_(4,4,1)+16*v_(7,1,1)*u_(6,3)*s_(5,2,2)*t_(3,3,3)+16*v_(7,1,1)*u_(4,3,2)*s_(3,3,3)*t_(3,3,3)+9*v_(7,1,1)*u_(5,4)*s_(5,4)*t_(5,2,2)+15*v_(7,1,1)*u_(5,4)*s_(5,3,1)*t_(3,3,3)+23*v_(7,1,1)*u_(5,4)*s_(4,3,2)*t_(3,3,3)+20*v_(7,1,1)*u_(4,4,1)*s_(4,4,1)*t_(3,3,3)+6*v_(7,1,1)*u_(6,3)*s_(6,3)*t_(4,4,1)+24*v_(7,1,1)*u_(5,3,1)*s_(3,3,3)*t_(3,3,3)+13*v_(7,1,1)*u_(5,4)*s_(4,4,1)*t_(4,4,1)+4*v_(7,1,1)*u_(6,2,1)*s_(5,4)*t_(5,4)+7*v_(7,1,1)*u_(6,3)*s_(5,4)*t_(5,2,2)+20*v_(7,1,1)*u_(6,3)*s_(5,3,1)*t_(3,3,3)+12*v_(7,1,1)*u_(5,4)*s_(5,4)*t_(4,3,2)+28*v_(7,1,1)*u_(6,3)*s_(4,3,2)*t_(3,3,3)+30*v_(7,1,1)*u_(6,2,1)*s_(6,2,1)*t_(3,3,3)+5*v_(7,1,1)*u_(5,4)*s_(5,4)*t_(5,3,1)+6*v_(7,1,1)*u_(6,3)*s_(6,2,1)*t_(5,4)+25*v_(7,1,1)*u_(6,2,1)*s_(4,4,1)*t_(3,3,3)+6*v_(7,1,1)*u_(6,3)*s_(6,3)*t_(5,2,2)+8*v_(7,1,1)*u_(6,3)*s_(5,4)*t_(4,3,2)+17*v_(7,1,1)*u_(6,3)*s_(4,4,1)*t_(4,4,1)+30*v_(7,1,1)*u_(5,2,2)*s_(4,4,1)*t_(3,3,3)+9*v_(7,1,1)*u_(6,3)*s_(6,3)*t_(4,3,2)+25*v_(7,1,1)*u_(5,4)*s_(5,2,2)*t_(4,4,1)+7*v_(7,1,1)*u_(6,3)*s_(5,4)*t_(5,3,1)+17*v_(7,1,1)*u_(6,2,1)*s_(5,4)*t_(4,4,1)+41*v_(7,1,1)*u_(6,2,1)*s_(5,2,2)*t_(3,3,3)+8*v_(7,1,1)*u_(6,3)*s_(6,3)*t_(6,2,1)+39*v_(7,1,1)*u_(4,4,1)*s_(4,3,2)*t_(3,3,3)+36*v_(7,1,1)*u_(5,3,1)*s_(4,4,1)*t_(3,3,3)+23*v_(7,1,1)*u_(6,3)*s_(6,2,1)*t_(4,4,1)+31*v_(7,1,1)*u_(6,3)*s_(5,2,2)*t_(4,4,1)+39*v_(7,1,1)*u_(5,4)*s_(4,4,1)*t_(4,3,2)+10*v_(7,1,1)*u_(6,3)*s_(6,3)*t_(5,3,1)+138*v_(7,1,1)*u_(6,2,1)*s_(6,2,1)*t_(4,3,2)+167*v_(7,1,1)*u_(6,2,1)*s_(5,2,2)*t_(4,3,2)+157*v_(7,1,1)*u_(4,4,1)*s_(4,3,2)*t_(4,3,2)+153*v_(7,1,1)*u_(5,3,1)*s_(4,4,1)*t_(4,3,2)+144*v_(7,1,1)*u_(5,3,1)*s_(5,3,1)*t_(4,4,1)+161*v_(7,1,1)*u_(6,2,1)*s_(5,3,1)*t_(5,2,2)+180*v_(7,1,1)*u_(5,2,2)*s_(5,2,2)*t_(4,3,2)+151*v_(7,1,1)*u_(6,2,1)*s_(6,2,1)*t_(5,3,1)+179*v_(7,1,1)*u_(5,3,1)*s_(5,2,2)*t_(5,2,2)+209*v_(7,1,1)*u_(6,2,1)*s_(5,3,1)*t_(4,3,2)+8*s_(7,1,1)*t_(6,3)*v_(5,4)*u_(4,3,2)+10*s_(7,2)*t_(6,2,1)*v_(5,4)*u_(4,4,1)+7*s_(7,1,1)*t_(6,3)*v_(5,4)*u_(5,3,1)+17*s_(7,1,1)*t_(6,2,1)*v_(5,4)*u_(4,4,1)+33*s_(6,2,1)*t_(6,2,1)*v_(5,4)*u_(3,3,3)+3*s_(6,3)*t_(6,3)*v_(5,4)*u_(4,3,2)+20*s_(7,2)*t_(6,2,1)*v_(5,4)*u_(5,2,2)+28*s_(7,1,1)*t_(6,2,1)*v_(5,4)*u_(5,2,2)+13*s_(6,3)*t_(6,2,1)*v_(5,4)*u_(4,4,1)+22*s_(7,2)*t_(6,2,1)*v_(5,4)*u_(4,3,2)+32*s_(7,1,1)*t_(6,2,1)*v_(5,4)*u_(4,3,2)+21*s_(7,2)*t_(6,2,1)*v_(5,4)*u_(5,3,1)+37*s_(7,1,1)*t_(6,2,1)*v_(5,4)*u_(5,3,1)+28*s_(6,3)*t_(6,2,1)*v_(5,4)*u_(5,2,2)+34*s_(6,3)*t_(6,2,1)*v_(5,4)*u_(4,3,2)+27*s_(6,3)*t_(6,2,1)*v_(5,4)*u_(5,3,1)+65*s_(6,2,1)*t_(6,2,1)*v_(5,4)*u_(4,4,1)+u_(9)*s_(7,1,1)*t_(6,2,1)*v_(5,4)+u_(8,1)*s_(7,1,1)*t_(7,1,1)*v_(5,4)+2*u_(9)*s_(6,2,1)*t_(6,2,1)*v_(5,4)+2*u_(7,2)*s_(7,1,1)*t_(7,1,1)*v_(5,4)+3*u_(8,1)*s_(7,1,1)*t_(6,2,1)*v_(5,4)+2*u_(7,1,1)*s_(7,1,1)*t_(6,3)*v_(5,4)+10*u_(7,1,1)*s_(7,1,1)*t_(6,2,1)*v_(5,4)+5*u_(7,2)*s_(7,1,1)*t_(6,2,1)*v_(5,4)+9*u_(8,1)*s_(6,2,1)*t_(6,2,1)*v_(5,4)+6*u_(7,1,1)*s_(6,3)*t_(6,2,1)*v_(5,4)+29*u_(7,1,1)*s_(6,2,1)*t_(6,2,1)*v_(5,4)+17*u_(7,2)*s_(6,2,1)*t_(6,2,1)*v_(5,4)+20*u_(6,3)*s_(6,2,1)*t_(6,2,1)*v_(5,4)+49*t_(7,1,1)*v_(5,4)*u_(5,3,1)*s_(5,2,2)+60*t_(6,2,1)*v_(5,4)*u_(5,3,1)*s_(3,3,3)+37*t_(6,3)*v_(5,4)*u_(4,4,1)*s_(4,3,2)+77*t_(6,2,1)*v_(5,4)*u_(4,3,2)*s_(3,3,3)+46*t_(6,3)*v_(5,4)*u_(5,2,2)*s_(5,2,2)+21*t_(6,3)*v_(5,4)*u_(5,3,1)*s_(4,4,1)+66*t_(7,2)*v_(5,4)*u_(4,3,2)*s_(4,3,2)+54*t_(6,2,1)*v_(5,4)*u_(4,4,1)*s_(4,4,1)+83*t_(7,1,1)*v_(5,4)*u_(4,3,2)*s_(4,3,2)+46*t_(7,2)*v_(5,4)*u_(5,3,1)*s_(4,3,2)+65*t_(7,1,1)*v_(5,4)*u_(5,3,1)*s_(4,3,2)+53*t_(7,1,1)*v_(5,4)*u_(5,3,1)*s_(5,3,1)+33*t_(7,2)*v_(5,4)*u_(5,3,1)*s_(5,3,1)+65*t_(6,3)*v_(5,4)*u_(5,2,2)*s_(4,3,2)+44*t_(6,3)*v_(5,4)*u_(5,3,1)*s_(5,2,2)+93*t_(6,2,1)*v_(5,4)*u_(5,2,2)*s_(4,4,1)+106*s_(6,2,1)*t_(6,2,1)*v_(5,4)*u_(5,2,2)+142*s_(6,2,1)*t_(6,2,1)*v_(5,4)*u_(4,3,2)+128*s_(6,2,1)*t_(6,2,1)*v_(5,4)*u_(5,3,1)+s_(9)*t_(6,3)*v_(5,4)*u_(4,3,2)+s_(9)*t_(6,2,1)*v_(5,4)*u_(4,4,1)+s_(9)*t_(7,1,1)*v_(5,4)*u_(5,3,1)+s_(9)*t_(6,2,1)*v_(5,4)*u_(4,3,2)+2*s_(9)*t_(6,2,1)*v_(5,4)*u_(5,2,2)+s_(8,1)*t_(6,3)*v_(5,4)*u_(3,3,3)+2*s_(9)*t_(6,2,1)*v_(5,4)*u_(5,3,1)+s_(7,2)*t_(7,1,1)*v_(5,4)*u_(3,3,3)+s_(8,1)*t_(6,2,1)*v_(5,4)*u_(3,3,3)+2*s_(8,1)*t_(7,1,1)*v_(5,4)*u_(5,2,2)+s_(8,1)*t_(7,1,1)*v_(5,4)*u_(4,3,2)+s_(8,1)*t_(7,1,1)*v_(5,4)*u_(4,4,1)+s_(7,2)*t_(6,3)*v_(5,4)*u_(3,3,3)+2*s_(7,1,1)*t_(6,3)*v_(5,4)*u_(3,3,3)+s_(8,1)*t_(6,3)*v_(5,4)*u_(5,2,2)+s_(6,3)*t_(6,3)*v_(5,4)*u_(3,3,3)+2*s_(8,1)*t_(6,3)*v_(5,4)*u_(4,3,2)+3*s_(8,1)*t_(7,1,1)*v_(5,4)*u_(5,3,1)+4*s_(8,1)*t_(6,2,1)*v_(5,4)*u_(4,4,1)+4*s_(7,2)*t_(6,2,1)*v_(5,4)*u_(3,3,3)+2*s_(7,2)*t_(7,1,1)*v_(5,4)*u_(4,4,1)+5*s_(7,1,1)*t_(7,1,1)*v_(5,4)*u_(4,4,1)+4*s_(7,2)*t_(7,1,1)*v_(5,4)*u_(5,2,2)+7*s_(7,1,1)*t_(6,2,1)*v_(5,4)*u_(3,3,3)+9*s_(7,1,1)*t_(7,1,1)*v_(5,4)*u_(5,2,2)+9*s_(8,1)*t_(6,2,1)*v_(5,4)*u_(5,2,2)+3*s_(7,1,1)*t_(6,3)*v_(5,4)*u_(4,4,1)+4*s_(7,2)*t_(7,1,1)*v_(5,4)*u_(4,3,2)+7*s_(7,1,1)*t_(7,1,1)*v_(5,4)*u_(4,3,2)+8*s_(8,1)*t_(6,2,1)*v_(5,4)*u_(4,3,2)+10*s_(6,3)*t_(6,2,1)*v_(5,4)*u_(3,3,3)+s_(7,2)*t_(6,3)*v_(5,4)*u_(5,2,2)+7*s_(7,1,1)*t_(6,3)*v_(5,4)*u_(5,2,2)+10*s_(7,1,1)*t_(7,1,1)*v_(5,4)*u_(5,3,1)+6*s_(7,2)*t_(7,1,1)*v_(5,4)*u_(5,3,1)+10*s_(8,1)*t_(6,2,1)*v_(5,4)*u_(5,3,1)+2*s_(7,2)*t_(6,3)*v_(5,4)*u_(4,3,2)+3*t_(9)*v_(5,4)*u_(4,3,2)*s_(4,3,2)+2*t_(9)*v_(5,4)*u_(5,2,2)*s_(4,3,2)+2*t_(9)*v_(5,4)*u_(5,2,2)*s_(5,2,2)+t_(9)*v_(5,4)*u_(4,4,1)*s_(4,4,1)+2*t_(9)*v_(5,4)*u_(5,3,1)*s_(5,2,2)+t_(9)*v_(5,4)*u_(5,2,2)*s_(4,4,1)+t_(9)*v_(5,4)*u_(5,3,1)*s_(3,3,3)+3*t_(9)*v_(5,4)*u_(5,3,1)*s_(4,3,2)+4*t_(8,1)*v_(5,4)*u_(4,4,1)*s_(3,3,3)+4*t_(7,1,1)*v_(5,4)*u_(3,3,3)*s_(3,3,3)+3*t_(9)*v_(5,4)*u_(5,3,1)*s_(5,3,1)+3*t_(8,1)*v_(5,4)*u_(5,2,2)*s_(3,3,3)+6*t_(7,2)*v_(5,4)*u_(3,3,3)*s_(3,3,3)+6*t_(8,1)*v_(5,4)*u_(4,3,2)*s_(3,3,3)+5*t_(8,1)*v_(5,4)*u_(5,3,1)*s_(3,3,3)+6*t_(6,3)*v_(5,4)*u_(3,3,3)*s_(3,3,3)+4*t_(8,1)*v_(5,4)*u_(4,4,1)*s_(4,4,1)+8*t_(7,2)*v_(5,4)*u_(4,4,1)*s_(3,3,3)+7*t_(8,1)*v_(5,4)*u_(5,2,2)*s_(4,4,1)+12*t_(7,1,1)*v_(5,4)*u_(4,4,1)*s_(3,3,3)+12*t_(8,1)*v_(5,4)*u_(4,4,1)*s_(4,3,2)+9*t_(7,2)*v_(5,4)*u_(5,2,2)*s_(3,3,3)+7*t_(8,1)*v_(5,4)*u_(5,3,1)*s_(4,4,1)+13*t_(7,1,1)*v_(5,4)*u_(5,2,2)*s_(3,3,3)+12*t_(8,1)*v_(5,4)*u_(5,2,2)*s_(5,2,2)+10*t_(6,3)*v_(5,4)*u_(4,4,1)*s_(3,3,3)+14*t_(8,1)*v_(5,4)*u_(5,2,2)*s_(4,3,2)+18*t_(7,2)*v_(5,4)*u_(4,3,2)*s_(3,3,3)+15*t_(7,1,1)*v_(5,4)*u_(5,3,1)*s_(3,3,3)+14*t_(7,2)*v_(5,4)*u_(5,3,1)*s_(3,3,3)+23*t_(7,1,1)*v_(5,4)*u_(4,3,2)*s_(3,3,3)+14*t_(8,1)*v_(5,4)*u_(5,3,1)*s_(5,2,2)+24*t_(6,2,1)*v_(5,4)*u_(3,3,3)*s_(3,3,3)+13*t_(7,1,1)*v_(5,4)*u_(4,4,1)*s_(4,4,1)+10*t_(7,2)*v_(5,4)*u_(4,4,1)*s_(4,4,1)+16*t_(6,3)*v_(5,4)*u_(5,2,2)*s_(3,3,3)+23*t_(8,1)*v_(5,4)*u_(4,3,2)*s_(4,3,2)+19*t_(8,1)*v_(5,4)*u_(5,3,1)*s_(4,3,2)+14*t_(8,1)*v_(5,4)*u_(5,3,1)*s_(5,3,1)+18*t_(7,2)*v_(5,4)*u_(5,2,2)*s_(4,4,1)+25*t_(7,1,1)*v_(5,4)*u_(5,2,2)*s_(4,4,1)+19*t_(6,3)*v_(5,4)*u_(5,3,1)*s_(3,3,3)+29*t_(6,3)*v_(5,4)*u_(4,3,2)*s_(3,3,3)+34*t_(6,2,1)*v_(5,4)*u_(4,4,1)*s_(3,3,3)+11*t_(6,3)*v_(5,4)*u_(4,4,1)*s_(4,4,1)+29*t_(7,2)*v_(5,4)*u_(4,4,1)*s_(4,3,2)+39*t_(7,1,1)*v_(5,4)*u_(4,4,1)*s_(4,3,2)+15*t_(7,2)*v_(5,4)*u_(5,3,1)*s_(4,4,1)+35*t_(7,1,1)*v_(5,4)*u_(5,2,2)*s_(5,2,2)+29*t_(7,1,1)*v_(5,4)*u_(5,3,1)*s_(4,4,1)+30*t_(7,2)*v_(5,4)*u_(5,2,2)*s_(5,2,2)+51*t_(6,2,1)*v_(5,4)*u_(5,2,2)*s_(3,3,3)+22*t_(6,3)*v_(5,4)*u_(5,2,2)*s_(4,4,1)+40*t_(7,2)*v_(5,4)*u_(5,2,2)*s_(4,3,2)+52*t_(7,1,1)*v_(5,4)*u_(5,2,2)*s_(4,3,2)+32*t_(7,2)*v_(5,4)*u_(5,3,1)*s_(5,2,2)+115*v_(5,4)*u_(5,2,2)*s_(5,2,2)*t_(4,4,1)+155*v_(5,4)*u_(5,2,2)*s_(4,4,1)*t_(4,3,2)+135*v_(5,4)*u_(5,3,1)*s_(5,2,2)*t_(4,4,1)+190*v_(5,4)*u_(5,3,1)*s_(4,4,1)*t_(4,3,2)+219*v_(5,4)*u_(4,4,1)*s_(4,3,2)*t_(4,3,2)+153*v_(5,4)*u_(5,3,1)*s_(5,3,1)*t_(4,4,1)+246*v_(5,4)*u_(5,2,2)*s_(5,2,2)*t_(4,3,2)+213*v_(5,4)*u_(5,3,1)*s_(5,2,2)*t_(5,2,2)+303*v_(5,4)*u_(5,3,1)*s_(5,2,2)*t_(4,3,2)+344*v_(5,4)*u_(5,2,2)*s_(4,3,2)*t_(4,3,2)+267*v_(5,4)*u_(5,3,1)*s_(5,3,1)*t_(5,2,2)+367*v_(5,4)*u_(5,3,1)*s_(5,3,1)*t_(4,3,2)+433*v_(5,4)*u_(5,3,1)*s_(4,3,2)*t_(4,3,2)+14*v_(5,4)*u_(4,4,1)*s_(3,3,3)*t_(3,3,3)+24*v_(5,4)*u_(5,2,2)*s_(3,3,3)*t_(3,3,3)+28*v_(5,4)*u_(5,3,1)*s_(3,3,3)*t_(3,3,3)+26*v_(5,4)*u_(4,4,1)*s_(4,4,1)*t_(3,3,3)+32*v_(5,4)*u_(4,3,2)*s_(3,3,3)*t_(3,3,3)+35*v_(5,4)*u_(5,2,2)*s_(4,4,1)*t_(3,3,3)+60*v_(5,4)*u_(5,2,2)*s_(5,2,2)*t_(3,3,3)+51*v_(5,4)*u_(5,3,1)*s_(4,4,1)*t_(3,3,3)+58*v_(5,4)*u_(4,4,1)*s_(4,3,2)*t_(3,3,3)+80*v_(5,4)*u_(5,3,1)*s_(5,2,2)*t_(3,3,3)+90*v_(5,4)*u_(5,2,2)*s_(4,3,2)*t_(3,3,3)+72*v_(5,4)*u_(5,2,2)*s_(4,4,1)*t_(4,4,1)+93*v_(5,4)*u_(5,3,1)*s_(5,3,1)*t_(3,3,3)+113*v_(5,4)*u_(5,3,1)*s_(4,3,2)*t_(3,3,3)+119*v_(5,4)*u_(4,3,2)*s_(4,3,2)*t_(3,3,3)+101*v_(5,4)*u_(4,4,1)*s_(4,4,1)*t_(4,3,2)+75*v_(5,4)*u_(5,3,1)*s_(4,4,1)*t_(4,4,1)+99*t_(6,3)*v_(5,4)*u_(4,3,2)*s_(4,3,2)+64*t_(6,3)*v_(5,4)*u_(5,3,1)*s_(4,3,2)+128*t_(6,2,1)*v_(5,4)*u_(4,4,1)*s_(4,3,2)+41*t_(6,3)*v_(5,4)*u_(5,3,1)*s_(5,3,1)+103*t_(6,2,1)*v_(5,4)*u_(5,3,1)*s_(4,4,1)+139*t_(6,2,1)*v_(5,4)*u_(5,2,2)*s_(5,2,2)+198*t_(6,2,1)*v_(5,4)*u_(5,2,2)*s_(4,3,2)+171*t_(6,2,1)*v_(5,4)*u_(5,3,1)*s_(5,2,2)+294*t_(6,2,1)*v_(5,4)*u_(4,3,2)*s_(4,3,2)+237*t_(6,2,1)*v_(5,4)*u_(5,3,1)*s_(4,3,2)+198*t_(6,2,1)*v_(5,4)*u_(5,3,1)*s_(5,3,1)+2*t_(9)*v_(5,4)*u_(4,4,1)*s_(4,3,2)+t_(9)*v_(5,4)*u_(5,3,1)*s_(4,4,1)+2*t_(8,1)*v_(5,4)*u_(3,3,3)*s_(3,3,3)+t_(9)*v_(5,4)*u_(4,3,2)*s_(3,3,3)+12*s_(7,1,1)*t_(7,1,1)*v_(6,3)*u_(6,2,1)+7*s_(7,2)*t_(7,1,1)*v_(6,3)*u_(6,2,1)+15*s_(7,1,1)*t_(7,1,1)*v_(6,3)*u_(5,3,1)+8*s_(7,2)*t_(7,1,1)*v_(6,3)*u_(5,3,1)+s_(9)*t_(7,1,1)*v_(6,3)*u_(4,4,1)+u_(9)*s_(7,1,1)*t_(7,1,1)*v_(6,3)+2*u_(8,1)*s_(7,1,1)*t_(7,1,1)*v_(6,3)+3*u_(7,2)*s_(7,1,1)*t_(7,1,1)*v_(6,3)+19*t_(8,1)*v_(6,3)*u_(5,3,1)*s_(5,2,2)+12*t_(8,1)*v_(6,3)*u_(6,2,1)*s_(6,2,1)+6*t_(7,1,1)*v_(6,3)*u_(6,2,1)*s_(5,4)+2*t_(7,2)*v_(6,3)*u_(5,4)*s_(4,3,2)+13*t_(7,2)*v_(6,3)*u_(4,4,1)*s_(4,4,1)+8*t_(7,1,1)*v_(6,3)*u_(5,4)*s_(4,3,2)+17*t_(7,1,1)*v_(6,3)*u_(4,4,1)*s_(4,4,1)+14*t_(8,1)*v_(6,3)*u_(6,2,1)*s_(5,3,1)+33*t_(8,1)*v_(6,3)*u_(4,3,2)*s_(4,3,2)+25*t_(8,1)*v_(6,3)*u_(5,3,1)*s_(4,3,2)+7*t_(7,1,1)*v_(6,3)*u_(5,4)*s_(5,3,1)+22*t_(7,2)*v_(6,3)*u_(5,2,2)*s_(4,4,1)+20*t_(8,1)*v_(6,3)*u_(5,3,1)*s_(5,3,1)+23*t_(7,1,1)*v_(6,3)*u_(6,2,1)*s_(4,4,1)+14*t_(7,2)*v_(6,3)*u_(6,2,1)*s_(4,4,1)+31*t_(7,1,1)*v_(6,3)*u_(5,2,2)*s_(4,4,1)+36*t_(7,2)*v_(6,3)*u_(4,4,1)*s_(4,3,2)+48*t_(7,1,1)*v_(6,3)*u_(4,4,1)*s_(4,3,2)+42*t_(7,2)*v_(6,3)*u_(5,2,2)*s_(5,2,2)+23*t_(7,2)*v_(6,3)*u_(5,3,1)*s_(4,4,1)+53*t_(7,1,1)*v_(6,3)*u_(5,2,2)*s_(5,2,2)+36*t_(7,1,1)*v_(6,3)*u_(5,3,1)*s_(4,4,1)+27*t_(7,2)*v_(6,3)*u_(6,2,1)*s_(5,2,2)+39*t_(7,1,1)*v_(6,3)*u_(6,2,1)*s_(5,2,2)+32*t_(7,2)*v_(6,3)*u_(6,2,1)*s_(4,3,2)+47*t_(7,1,1)*v_(6,3)*u_(6,2,1)*s_(4,3,2)+58*t_(7,2)*v_(6,3)*u_(5,2,2)*s_(4,3,2)+67*t_(7,1,1)*v_(6,3)*u_(5,2,2)*s_(4,3,2)+38*t_(7,1,1)*v_(6,3)*u_(6,2,1)*s_(6,2,1)+23*t_(7,2)*v_(6,3)*u_(6,2,1)*s_(6,2,1)+44*t_(7,2)*v_(6,3)*u_(5,3,1)*s_(5,2,2)+62*t_(7,1,1)*v_(6,3)*u_(5,3,1)*s_(5,2,2)+50*t_(7,1,1)*v_(6,3)*u_(6,2,1)*s_(5,3,1)+30*t_(7,2)*v_(6,3)*u_(6,2,1)*s_(5,3,1)+91*t_(7,2)*v_(6,3)*u_(4,3,2)*s_(4,3,2)+62*t_(7,2)*v_(6,3)*u_(5,3,1)*s_(4,3,2)+106*t_(7,1,1)*v_(6,3)*u_(4,3,2)*s_(4,3,2)+83*t_(7,1,1)*v_(6,3)*u_(5,3,1)*s_(4,3,2)+45*t_(7,2)*v_(6,3)*u_(5,3,1)*s_(5,3,1)+72*t_(7,1,1)*v_(6,3)*u_(5,3,1)*s_(5,3,1)+s_(9)*t_(7,1,1)*v_(6,3)*u_(5,3,1)+s_(9)*t_(7,1,1)*v_(6,3)*u_(6,2,1)+s_(7,2)*t_(7,1,1)*v_(6,3)*u_(3,3,3)+3*s_(7,1,1)*t_(7,1,1)*v_(6,3)*u_(3,3,3)+2*s_(8,1)*t_(7,1,1)*v_(6,3)*u_(4,3,2)+2*s_(8,1)*t_(7,1,1)*v_(6,3)*u_(4,4,1)+2*s_(8,1)*t_(7,1,1)*v_(6,3)*u_(5,2,2)+2*s_(7,1,1)*t_(7,1,1)*v_(6,3)*u_(5,4)+4*s_(8,1)*t_(7,1,1)*v_(6,3)*u_(5,3,1)+4*s_(8,1)*t_(7,1,1)*v_(6,3)*u_(6,2,1)+5*s_(7,1,1)*t_(7,1,1)*v_(6,3)*u_(4,4,1)+4*s_(7,2)*t_(7,1,1)*v_(6,3)*u_(4,4,1)+6*s_(7,2)*t_(7,1,1)*v_(6,3)*u_(4,3,2)+12*s_(7,1,1)*t_(7,1,1)*v_(6,3)*u_(4,3,2)+5*s_(7,2)*t_(7,1,1)*v_(6,3)*u_(5,2,2)+11*s_(7,1,1)*t_(7,1,1)*v_(6,3)*u_(5,2,2)+t_(9)*v_(6,3)*u_(5,4)*s_(4,3,2)+2*t_(9)*v_(6,3)*u_(4,4,1)*s_(4,3,2)+2*t_(9)*v_(6,3)*u_(4,4,1)*s_(4,4,1)+t_(9)*v_(6,3)*u_(5,2,2)*s_(4,4,1)+t_(9)*v_(6,3)*u_(6,2,1)*s_(4,4,1)+2*t_(8,1)*v_(6,3)*u_(3,3,3)*s_(3,3,3)+3*t_(9)*v_(6,3)*u_(5,2,2)*s_(4,3,2)+3*t_(9)*v_(6,3)*u_(5,2,2)*s_(5,2,2)+2*t_(9)*v_(6,3)*u_(5,3,1)*s_(4,4,1)+2*t_(9)*v_(6,3)*u_(6,2,1)*s_(4,3,2)+2*t_(9)*v_(6,3)*u_(6,2,1)*s_(5,2,2)+t_(8,1)*v_(6,3)*u_(5,4)*s_(3,3,3)+3*t_(9)*v_(6,3)*u_(5,3,1)*s_(5,2,2)+4*t_(8,1)*v_(6,3)*u_(4,4,1)*s_(3,3,3)+2*t_(8,1)*v_(6,3)*u_(6,2,1)*s_(3,3,3)+5*t_(9)*v_(6,3)*u_(4,3,2)*s_(4,3,2)+4*t_(9)*v_(6,3)*u_(5,3,1)*s_(4,3,2)+3*t_(9)*v_(6,3)*u_(6,2,1)*s_(5,3,1)+3*t_(9)*v_(6,3)*u_(6,2,1)*s_(6,2,1)+5*t_(8,1)*v_(6,3)*u_(5,2,2)*s_(3,3,3)+t_(9)*v_(6,3)*u_(3,3,3)*s_(3,3,3)+t_(9)*v_(6,3)*u_(4,3,2)*s_(3,3,3)+t_(9)*v_(6,3)*u_(4,4,1)*s_(3,3,3)+4*t_(9)*v_(6,3)*u_(5,3,1)*s_(5,3,1)+t_(9)*v_(6,3)*u_(5,2,2)*s_(3,3,3)+t_(9)*v_(6,3)*u_(5,3,1)*s_(3,3,3)+t_(7,2)*v_(6,3)*u_(5,4)*s_(3,3,3)+7*t_(7,2)*v_(6,3)*u_(3,3,3)*s_(3,3,3)+2*t_(7,1,1)*v_(6,3)*u_(5,4)*s_(3,3,3)+6*t_(8,1)*v_(6,3)*u_(5,3,1)*s_(3,3,3)+8*t_(7,1,1)*v_(6,3)*u_(3,3,3)*s_(3,3,3)+t_(8,1)*v_(6,3)*u_(5,4)*s_(5,2,2)+9*t_(8,1)*v_(6,3)*u_(4,3,2)*s_(3,3,3)+2*t_(8,1)*v_(6,3)*u_(5,4)*s_(4,3,2)+7*t_(8,1)*v_(6,3)*u_(4,4,1)*s_(4,4,1)+8*t_(8,1)*v_(6,3)*u_(5,2,2)*s_(4,4,1)+10*t_(7,2)*v_(6,3)*u_(4,4,1)*s_(3,3,3)+7*t_(7,2)*v_(6,3)*u_(6,2,1)*s_(3,3,3)+10*t_(7,1,1)*v_(6,3)*u_(6,2,1)*s_(3,3,3)+6*t_(8,1)*v_(6,3)*u_(6,2,1)*s_(4,4,1)+15*t_(7,1,1)*v_(6,3)*u_(4,4,1)*s_(3,3,3)+15*t_(7,2)*v_(6,3)*u_(5,2,2)*s_(3,3,3)+15*t_(8,1)*v_(6,3)*u_(4,4,1)*s_(4,3,2)+3*t_(7,1,1)*v_(6,3)*u_(5,4)*s_(4,4,1)+16*t_(7,1,1)*v_(6,3)*u_(5,2,2)*s_(3,3,3)+17*t_(8,1)*v_(6,3)*u_(5,2,2)*s_(5,2,2)+10*t_(8,1)*v_(6,3)*u_(5,3,1)*s_(4,4,1)+12*t_(8,1)*v_(6,3)*u_(6,2,1)*s_(4,3,2)+12*t_(8,1)*v_(6,3)*u_(6,2,1)*s_(5,2,2)+17*t_(7,2)*v_(6,3)*u_(5,3,1)*s_(3,3,3)+21*t_(8,1)*v_(6,3)*u_(5,2,2)*s_(4,3,2)+t_(7,2)*v_(6,3)*u_(5,4)*s_(5,2,2)+7*t_(7,1,1)*v_(6,3)*u_(5,4)*s_(5,2,2)+20*t_(7,1,1)*v_(6,3)*u_(5,3,1)*s_(3,3,3)+25*t_(7,2)*v_(6,3)*u_(4,3,2)*s_(3,3,3)+28*t_(7,1,1)*v_(6,3)*u_(4,3,2)*s_(3,3,3)+181*v_(6,3)*u_(6,2,1)*s_(6,2,1)*t_(4,3,2)+242*v_(6,3)*u_(6,2,1)*s_(5,2,2)*t_(4,3,2)+248*v_(6,3)*u_(4,4,1)*s_(4,3,2)*t_(4,3,2)+224*v_(6,3)*u_(5,3,1)*s_(4,4,1)*t_(4,3,2)+213*v_(6,3)*u_(6,2,1)*s_(5,3,1)*t_(5,2,2)+168*v_(6,3)*u_(6,2,1)*s_(6,2,1)*t_(5,3,1)+185*v_(6,3)*u_(5,3,1)*s_(5,3,1)*t_(4,4,1)+285*v_(6,3)*u_(5,2,2)*s_(5,2,2)*t_(4,3,2)+259*v_(6,3)*u_(5,3,1)*s_(5,2,2)*t_(5,2,2)+291*v_(6,3)*u_(6,2,1)*s_(5,3,1)*t_(4,3,2)+353*v_(6,3)*u_(6,2,1)*s_(4,3,2)*t_(4,3,2)+356*v_(6,3)*u_(5,3,1)*s_(5,2,2)*t_(4,3,2)+394*v_(6,3)*u_(5,2,2)*s_(4,3,2)*t_(4,3,2)+246*v_(6,3)*u_(6,2,1)*s_(5,3,1)*t_(5,3,1)+318*v_(6,3)*u_(5,3,1)*s_(5,3,1)*t_(5,2,2)+6*v_(6,3)*u_(5,4)*s_(3,3,3)*t_(3,3,3)+2*v_(6,3)*u_(5,4)*s_(5,4)*t_(3,3,3)+10*v_(6,3)*u_(5,4)*s_(4,4,1)*t_(3,3,3)+19*v_(6,3)*u_(4,4,1)*s_(3,3,3)*t_(3,3,3)+24*v_(6,3)*u_(6,2,1)*s_(3,3,3)*t_(3,3,3)+10*v_(6,3)*u_(6,2,1)*s_(5,4)*t_(3,3,3)+16*v_(6,3)*u_(5,4)*s_(5,2,2)*t_(3,3,3)+30*v_(6,3)*u_(5,2,2)*s_(3,3,3)*t_(3,3,3)+v_(6,3)*u_(5,4)*s_(5,4)*t_(5,2,2)+30*v_(6,3)*u_(4,3,2)*s_(3,3,3)*t_(3,3,3)+19*v_(6,3)*u_(5,4)*s_(5,3,1)*t_(3,3,3)+32*v_(6,3)*u_(5,3,1)*s_(3,3,3)*t_(3,3,3)+32*v_(6,3)*u_(4,4,1)*s_(4,4,1)*t_(3,3,3)+29*v_(6,3)*u_(5,4)*s_(4,3,2)*t_(3,3,3)+v_(6,3)*u_(5,4)*s_(5,4)*t_(4,3,2)+11*v_(6,3)*u_(5,4)*s_(4,4,1)*t_(4,4,1)+40*v_(6,3)*u_(6,2,1)*s_(4,4,1)*t_(3,3,3)+42*v_(6,3)*u_(5,2,2)*s_(4,4,1)*t_(3,3,3)+43*v_(6,3)*u_(6,2,1)*s_(6,2,1)*t_(3,3,3)+22*v_(6,3)*u_(5,4)*s_(5,2,2)*t_(4,4,1)+13*v_(6,3)*u_(6,2,1)*s_(5,4)*t_(4,4,1)+58*v_(6,3)*u_(6,2,1)*s_(5,2,2)*t_(3,3,3)+62*v_(6,3)*u_(4,4,1)*s_(4,3,2)*t_(3,3,3)+60*v_(6,3)*u_(5,3,1)*s_(4,4,1)*t_(3,3,3)+73*v_(6,3)*u_(5,2,2)*s_(5,2,2)*t_(3,3,3)+37*v_(6,3)*u_(5,4)*s_(4,4,1)*t_(4,3,2)+28*v_(6,3)*u_(6,2,1)*s_(5,4)*t_(5,2,2)+46*v_(6,3)*u_(5,4)*s_(5,2,2)*t_(5,2,2)+21*v_(6,3)*u_(5,4)*s_(5,3,1)*t_(4,4,1)+73*v_(6,3)*u_(6,2,1)*s_(5,3,1)*t_(3,3,3)+20*v_(6,3)*u_(6,2,1)*s_(6,2,1)*t_(5,4)+94*v_(6,3)*u_(6,2,1)*s_(4,3,2)*t_(3,3,3)+91*v_(6,3)*u_(5,3,1)*s_(5,2,2)*t_(3,3,3)+100*v_(6,3)*u_(5,2,2)*s_(4,3,2)*t_(3,3,3)+34*v_(6,3)*u_(6,2,1)*s_(5,4)*t_(4,3,2)+61*v_(6,3)*u_(6,2,1)*s_(4,4,1)*t_(4,4,1)+82*v_(6,3)*u_(5,2,2)*s_(4,4,1)*t_(4,4,1)+65*v_(6,3)*u_(5,4)*s_(5,2,2)*t_(4,3,2)+44*v_(6,3)*u_(5,4)*s_(5,3,1)*t_(5,2,2)+27*v_(6,3)*u_(6,2,1)*s_(5,4)*t_(5,3,1)+110*v_(6,3)*u_(5,3,1)*s_(5,3,1)*t_(3,3,3)+129*v_(6,3)*u_(5,3,1)*s_(4,3,2)*t_(3,3,3)+132*v_(6,3)*u_(4,3,2)*s_(4,3,2)*t_(3,3,3)+85*v_(6,3)*u_(6,2,1)*s_(6,2,1)*t_(4,4,1)+112*v_(6,3)*u_(6,2,1)*s_(5,2,2)*t_(4,4,1)+115*v_(6,3)*u_(4,4,1)*s_(4,4,1)*t_(4,3,2)+99*v_(6,3)*u_(5,4)*s_(4,3,2)*t_(4,3,2)+64*v_(6,3)*u_(5,4)*s_(5,3,1)*t_(4,3,2)+92*v_(6,3)*u_(5,3,1)*s_(4,4,1)*t_(4,4,1)+138*v_(6,3)*u_(5,2,2)*s_(5,2,2)*t_(4,4,1)+41*v_(6,3)*u_(5,4)*s_(5,3,1)*t_(5,3,1)+156*v_(6,3)*u_(6,2,1)*s_(4,4,1)*t_(4,3,2)+140*v_(6,3)*u_(6,2,1)*s_(6,2,1)*t_(5,2,2)+125*v_(6,3)*u_(6,2,1)*s_(5,3,1)*t_(4,4,1)+175*v_(6,3)*u_(6,2,1)*s_(5,2,2)*t_(5,2,2)+177*v_(6,3)*u_(5,2,2)*s_(4,4,1)*t_(4,3,2)+158*v_(6,3)*u_(5,3,1)*s_(5,2,2)*t_(4,4,1)+t_(8,1)*v_(7,2)*u_(7,1,1)*s_(4,3,2)+t_(8,1)*v_(7,2)*u_(7,1,1)*s_(4,4,1)+2*t_(9)*v_(7,2)*u_(4,4,1)*s_(4,3,2)+2*t_(9)*v_(7,2)*u_(4,4,1)*s_(4,4,1)+2*t_(9)*v_(7,2)*u_(5,2,2)*s_(4,3,2)+t_(9)*v_(7,2)*u_(5,3,1)*s_(4,4,1)+2*t_(9)*v_(7,2)*u_(5,3,1)*s_(5,2,2)+2*t_(9)*v_(7,2)*u_(6,2,1)*s_(5,2,2)+t_(9)*v_(7,2)*u_(7,1,1)*s_(6,2,1)+t_(9)*v_(7,2)*u_(7,1,1)*s_(7,1,1)+2*t_(8,1)*v_(7,2)*u_(3,3,3)*s_(3,3,3)+3*t_(9)*v_(7,2)*u_(5,2,2)*s_(5,2,2)+3*t_(9)*v_(7,2)*u_(5,3,1)*s_(4,3,2)+2*t_(9)*v_(7,2)*u_(6,2,1)*s_(5,3,1)+3*t_(8,1)*v_(7,2)*u_(4,4,1)*s_(3,3,3)+3*t_(8,1)*v_(7,2)*u_(5,2,2)*s_(3,3,3)+4*t_(9)*v_(7,2)*u_(4,3,2)*s_(4,3,2)+3*t_(9)*v_(7,2)*u_(6,2,1)*s_(6,2,1)+4*t_(8,1)*v_(7,2)*u_(5,3,1)*s_(3,3,3)+2*t_(8,1)*v_(7,2)*u_(7,1,1)*s_(5,2,2)+4*t_(9)*v_(7,2)*u_(5,3,1)*s_(5,3,1)+3*t_(8,1)*v_(7,2)*u_(7,1,1)*s_(5,3,1)+7*t_(8,1)*v_(7,2)*u_(4,3,2)*s_(3,3,3)+4*t_(8,1)*v_(7,2)*u_(6,2,1)*s_(4,4,1)+2*t_(8,1)*v_(7,2)*u_(7,1,1)*s_(7,1,1)+6*t_(8,1)*v_(7,2)*u_(5,2,2)*s_(4,4,1)+5*t_(8,1)*v_(7,2)*u_(4,4,1)*s_(4,4,1)+8*t_(8,1)*v_(7,2)*u_(6,2,1)*s_(4,3,2)+4*t_(8,1)*v_(7,2)*u_(7,1,1)*s_(6,2,1)+11*t_(8,1)*v_(7,2)*u_(4,4,1)*s_(4,3,2)+13*t_(8,1)*v_(7,2)*u_(5,2,2)*s_(5,2,2)+t_(9)*v_(7,2)*u_(3,3,3)*s_(3,3,3)+t_(9)*v_(7,2)*u_(4,3,2)*s_(3,3,3)+t_(9)*v_(7,2)*u_(5,2,2)*s_(4,4,1)+10*t_(8,1)*v_(7,2)*u_(6,2,1)*s_(5,2,2)+t_(9)*v_(7,2)*u_(5,3,1)*s_(3,3,3)+15*t_(8,1)*v_(7,2)*u_(5,2,2)*s_(4,3,2)+8*t_(8,1)*v_(7,2)*u_(5,3,1)*s_(4,4,1)+t_(9)*v_(7,2)*u_(6,2,1)*s_(4,3,2)+t_(9)*v_(7,2)*u_(6,2,1)*s_(4,4,1)+14*t_(8,1)*v_(7,2)*u_(5,3,1)*s_(5,2,2)+t_(9)*v_(7,2)*u_(7,1,1)*s_(5,3,1)+11*t_(8,1)*v_(7,2)*u_(6,2,1)*s_(5,3,1)+18*t_(8,1)*v_(7,2)*u_(5,3,1)*s_(4,3,2)+11*t_(8,1)*v_(7,2)*u_(6,2,1)*s_(6,2,1)+25*t_(8,1)*v_(7,2)*u_(4,3,2)*s_(4,3,2)+16*t_(8,1)*v_(7,2)*u_(5,3,1)*s_(5,3,1)+28*v_(7,2)*u_(7,1,1)*s_(5,3,1)*t_(4,4,1)+22*v_(7,2)*u_(6,3)*s_(5,2,2)*t_(4,4,1)+36*v_(7,2)*u_(5,3,1)*s_(4,4,1)*t_(3,3,3)+14*v_(7,2)*u_(6,3)*s_(6,2,1)*t_(4,4,1)+29*v_(7,2)*u_(5,4)*s_(4,4,1)*t_(4,3,2)+45*v_(7,2)*u_(7,1,1)*s_(5,2,2)*t_(4,3,2)+15*v_(7,2)*u_(5,4)*s_(5,3,1)*t_(4,4,1)+20*v_(7,2)*u_(6,2,1)*s_(5,4)*t_(5,2,2)+44*v_(7,2)*u_(6,2,1)*s_(5,3,1)*t_(3,3,3)+30*v_(7,2)*u_(5,4)*s_(5,2,2)*t_(5,2,2)+45*v_(7,2)*u_(7,1,1)*s_(5,3,1)*t_(5,2,2)+36*v_(7,2)*u_(6,3)*s_(4,4,1)*t_(4,3,2)+17*v_(7,2)*u_(6,2,1)*s_(6,2,1)*t_(5,4)+31*v_(7,2)*u_(7,1,1)*s_(6,2,1)*t_(6,2,1)+58*v_(7,2)*u_(6,2,1)*s_(4,3,2)*t_(3,3,3)+39*v_(7,2)*u_(7,1,1)*s_(6,2,1)*t_(5,3,1)+56*v_(7,2)*u_(5,2,2)*s_(4,3,2)*t_(3,3,3)+55*v_(7,2)*u_(5,3,1)*s_(5,2,2)*t_(3,3,3)+42*v_(7,2)*u_(6,3)*s_(5,2,2)*t_(5,2,2)+23*v_(7,2)*u_(6,3)*s_(5,3,1)*t_(4,4,1)+27*v_(7,2)*u_(6,3)*s_(6,2,1)*t_(5,2,2)+22*v_(7,2)*u_(6,2,1)*s_(5,4)*t_(4,3,2)+40*v_(7,2)*u_(5,4)*s_(5,2,2)*t_(4,3,2)+55*v_(7,2)*u_(7,1,1)*s_(5,3,1)*t_(4,3,2)+50*v_(7,2)*u_(5,2,2)*s_(4,4,1)*t_(4,4,1)+40*v_(7,2)*u_(6,2,1)*s_(4,4,1)*t_(4,4,1)+32*v_(7,2)*u_(6,3)*s_(6,2,1)*t_(4,3,2)+71*v_(7,2)*u_(7,1,1)*s_(4,3,2)*t_(4,3,2)+32*v_(7,2)*u_(5,4)*s_(5,3,1)*t_(5,2,2)+58*v_(7,2)*u_(6,3)*s_(5,2,2)*t_(4,3,2)+62*v_(7,2)*u_(5,3,1)*s_(5,3,1)*t_(3,3,3)+21*v_(7,2)*u_(6,2,1)*s_(5,4)*t_(5,3,1)+23*v_(7,2)*u_(6,3)*s_(6,2,1)*t_(6,2,1)+68*v_(7,2)*u_(4,3,2)*s_(4,3,2)*t_(3,3,3)+50*v_(7,2)*u_(7,1,1)*s_(5,3,1)*t_(5,3,1)+74*v_(7,2)*u_(5,3,1)*s_(4,3,2)*t_(3,3,3)+59*v_(7,2)*u_(6,2,1)*s_(6,2,1)*t_(4,4,1)+67*v_(7,2)*u_(4,4,1)*s_(4,4,1)*t_(4,3,2)+44*v_(7,2)*u_(6,3)*s_(5,3,1)*t_(5,2,2)+66*v_(7,2)*u_(5,4)*s_(4,3,2)*t_(4,3,2)+55*v_(7,2)*u_(5,3,1)*s_(4,4,1)*t_(4,4,1)+72*v_(7,2)*u_(6,2,1)*s_(5,2,2)*t_(4,4,1)+46*v_(7,2)*u_(5,4)*s_(5,3,1)*t_(4,3,2)+30*v_(7,2)*u_(6,3)*s_(6,2,1)*t_(5,3,1)+83*v_(7,2)*u_(5,2,2)*s_(5,2,2)*t_(4,4,1)+33*v_(7,2)*u_(5,4)*s_(5,3,1)*t_(5,3,1)+91*v_(7,2)*u_(6,3)*s_(4,3,2)*t_(4,3,2)+62*v_(7,2)*u_(6,3)*s_(5,3,1)*t_(4,3,2)+94*v_(7,2)*u_(6,2,1)*s_(4,4,1)*t_(4,3,2)+101*v_(7,2)*u_(5,2,2)*s_(4,4,1)*t_(4,3,2)+111*v_(7,2)*u_(6,2,1)*s_(5,2,2)*t_(5,2,2)+45*v_(7,2)*u_(6,3)*s_(5,3,1)*t_(5,3,1)+94*v_(7,2)*u_(5,3,1)*s_(5,2,2)*t_(4,4,1)+82*v_(7,2)*u_(6,2,1)*s_(5,3,1)*t_(4,4,1)+95*v_(7,2)*u_(6,2,1)*s_(6,2,1)*t_(5,2,2)+t_(8,1)*v_(7,2)*u_(6,2,1)*s_(3,3,3)+8*v_(7,2)*u_(5,4)*s_(4,4,1)*t_(3,3,3)+10*v_(7,2)*u_(4,4,1)*s_(3,3,3)*t_(3,3,3)+12*v_(7,2)*u_(7,1,1)*s_(5,2,2)*t_(3,3,3)+3*v_(7,2)*u_(7,1,1)*s_(7,1,1)*t_(6,3)+11*v_(7,2)*u_(7,1,1)*s_(5,3,1)*t_(3,3,3)+10*v_(7,2)*u_(6,3)*s_(4,4,1)*t_(3,3,3)+7*v_(7,2)*u_(6,3)*s_(6,2,1)*t_(3,3,3)+4*v_(7,2)*u_(6,2,1)*s_(5,4)*t_(3,3,3)+2*v_(7,2)*u_(7,1,1)*s_(5,4)*t_(4,4,1)+4*v_(7,2)*u_(7,1,1)*s_(6,3)*t_(4,4,1)+10*v_(7,2)*u_(7,1,1)*s_(7,1,1)*t_(5,2,2)+9*v_(7,2)*u_(5,4)*s_(5,2,2)*t_(3,3,3)+4*v_(7,2)*u_(7,1,1)*s_(5,4)*t_(5,2,2)+16*v_(7,2)*u_(6,2,1)*s_(3,3,3)*t_(3,3,3)+10*v_(7,2)*u_(7,1,1)*s_(7,1,1)*t_(5,3,1)+15*v_(7,2)*u_(6,3)*s_(5,2,2)*t_(3,3,3)+18*v_(7,2)*u_(5,2,2)*s_(3,3,3)*t_(3,3,3)+6*v_(7,2)*u_(7,1,1)*s_(6,3)*t_(4,3,2)+19*v_(7,2)*u_(7,1,1)*s_(4,3,2)*t_(3,3,3)+5*v_(7,2)*u_(7,1,1)*s_(6,2,1)*t_(5,4)+16*v_(7,2)*u_(4,3,2)*s_(3,3,3)*t_(3,3,3)+17*v_(7,2)*u_(5,3,1)*s_(3,3,3)*t_(3,3,3)+4*v_(7,2)*u_(7,1,1)*s_(5,4)*t_(4,3,2)+5*v_(7,2)*u_(7,1,1)*s_(6,3)*t_(5,2,2)+18*v_(7,2)*u_(4,4,1)*s_(4,4,1)*t_(3,3,3)+2*v_(7,2)*u_(5,4)*s_(5,4)*t_(5,2,2)+18*v_(7,2)*u_(5,4)*s_(4,3,2)*t_(3,3,3)+10*v_(7,2)*u_(7,1,1)*s_(4,4,1)*t_(4,4,1)+14*v_(7,2)*u_(5,4)*s_(5,3,1)*t_(3,3,3)+16*v_(7,2)*u_(7,1,1)*s_(6,2,1)*t_(4,4,1)+17*v_(7,2)*u_(6,3)*s_(5,3,1)*t_(3,3,3)+12*v_(7,2)*u_(7,1,1)*s_(7,1,1)*t_(6,2,1)+10*v_(7,2)*u_(5,4)*s_(4,4,1)*t_(4,4,1)+v_(7,2)*u_(6,3)*s_(5,4)*t_(5,2,2)+20*v_(7,2)*u_(7,1,1)*s_(5,2,2)*t_(4,4,1)+5*v_(7,2)*u_(5,4)*s_(5,4)*t_(4,3,2)+25*v_(7,2)*u_(6,3)*s_(4,3,2)*t_(3,3,3)+6*v_(7,2)*u_(7,1,1)*s_(5,4)*t_(5,3,1)+25*v_(7,2)*u_(6,2,1)*s_(6,2,1)*t_(3,3,3)+21*v_(7,2)*u_(5,2,2)*s_(4,4,1)*t_(3,3,3)+24*v_(7,2)*u_(6,2,1)*s_(4,4,1)*t_(3,3,3)+7*v_(7,2)*u_(7,1,1)*s_(6,3)*t_(6,2,1)+2*v_(7,2)*u_(6,3)*s_(5,4)*t_(4,3,2)+v_(7,2)*u_(6,3)*s_(6,3)*t_(5,2,2)+13*v_(7,2)*u_(6,3)*s_(4,4,1)*t_(4,4,1)+8*v_(7,2)*u_(7,1,1)*s_(6,3)*t_(5,3,1)+33*v_(7,2)*u_(7,1,1)*s_(5,2,2)*t_(5,2,2)+18*v_(7,2)*u_(5,4)*s_(5,2,2)*t_(4,4,1)+v_(7,2)*u_(6,3)*s_(6,3)*t_(4,3,2)+31*v_(7,2)*u_(7,1,1)*s_(6,2,1)*t_(4,3,2)+36*v_(7,2)*u_(6,2,1)*s_(5,2,2)*t_(3,3,3)+31*v_(7,2)*u_(7,1,1)*s_(4,4,1)*t_(4,3,2)+10*v_(7,2)*u_(6,2,1)*s_(5,4)*t_(4,4,1)+29*v_(7,2)*u_(7,1,1)*s_(6,2,1)*t_(5,2,2)+34*v_(7,2)*u_(4,4,1)*s_(4,3,2)*t_(3,3,3)+38*v_(7,2)*u_(5,2,2)*s_(5,2,2)*t_(3,3,3)+117*v_(7,2)*u_(6,2,1)*s_(6,2,1)*t_(4,3,2)+151*v_(7,2)*u_(6,2,1)*s_(5,2,2)*t_(4,3,2)+137*v_(7,2)*u_(4,4,1)*s_(4,3,2)*t_(4,3,2)+132*v_(7,2)*u_(5,3,1)*s_(4,4,1)*t_(4,3,2)+166*v_(7,2)*u_(5,2,2)*s_(5,2,2)*t_(4,3,2)+137*v_(7,2)*u_(6,2,1)*s_(5,3,1)*t_(5,2,2)+118*v_(7,2)*u_(5,3,1)*s_(5,3,1)*t_(4,4,1)+152*v_(7,2)*u_(5,3,1)*s_(5,2,2)*t_(5,2,2)+121*v_(7,2)*u_(6,2,1)*s_(6,2,1)*t_(5,3,1)+181*v_(7,2)*u_(6,2,1)*s_(5,3,1)*t_(4,3,2)+219*v_(7,2)*u_(6,2,1)*s_(4,3,2)*t_(4,3,2)+222*v_(7,2)*u_(5,2,2)*s_(4,3,2)*t_(4,3,2)+209*v_(7,2)*u_(5,3,1)*s_(5,2,2)*t_(4,3,2)+200*v_(7,2)*u_(5,3,1)*s_(5,3,1)*t_(5,2,2)+169*v_(7,2)*u_(6,2,1)*s_(5,3,1)*t_(5,3,1)+289*v_(7,2)*u_(5,3,1)*s_(4,3,2)*t_(4,3,2)+261*v_(7,2)*u_(5,3,1)*s_(5,3,1)*t_(4,3,2)+v_(7,2)*u_(7,1,1)*s_(6,3)*t_(3,3,3)+v_(7,2)*u_(7,1,1)*s_(5,4)*t_(3,3,3)+4*v_(7,2)*u_(7,1,1)*s_(3,3,3)*t_(3,3,3)+5*v_(7,2)*u_(7,1,1)*s_(7,1,1)*t_(4,4,1)+3*v_(7,2)*u_(5,4)*s_(5,4)*t_(3,3,3)+6*v_(7,2)*u_(5,4)*s_(3,3,3)*t_(3,3,3)+6*v_(7,2)*u_(7,1,1)*s_(6,2,1)*t_(3,3,3)+2*v_(7,2)*u_(7,1,1)*s_(7,1,1)*t_(5,4)+v_(7,2)*u_(6,3)*s_(5,4)*t_(3,3,3)+7*v_(7,2)*u_(6,3)*s_(3,3,3)*t_(3,3,3)+7*v_(7,2)*u_(7,1,1)*s_(7,1,1)*t_(4,3,2)+10*v_(7,2)*u_(7,1,1)*s_(4,4,1)*t_(3,3,3)+t_(9)*v_(8,1)*u_(5,2,2)*s_(4,3,2)+t_(9)*v_(8,1)*u_(5,2,2)*s_(5,2,2)+t_(9)*v_(8,1)*u_(5,3,1)*s_(4,3,2)+t_(9)*v_(8,1)*u_(5,3,1)*s_(4,4,1)+t_(9)*v_(8,1)*u_(5,3,1)*s_(5,2,2)+t_(9)*v_(8,1)*u_(6,2,1)*s_(5,2,2)+t_(9)*v_(8,1)*u_(6,2,1)*s_(5,3,1)+t_(9)*v_(8,1)*u_(7,1,1)*s_(6,2,1)+t_(9)*v_(8,1)*u_(7,1,1)*s_(7,1,1)+19*v_(8,1)*u_(4,3,2)*s_(4,3,2)*t_(3,3,3)+15*v_(8,1)*u_(6,2,1)*s_(4,4,1)*t_(4,4,1)+14*v_(8,1)*u_(5,4)*s_(5,3,1)*t_(5,2,2)+11*v_(8,1)*u_(7,2)*s_(6,2,1)*t_(6,2,1)+16*v_(8,1)*u_(7,1,1)*s_(6,2,1)*t_(6,2,1)+21*v_(8,1)*u_(6,3)*s_(5,2,2)*t_(4,3,2)+25*v_(8,1)*u_(7,2)*s_(4,3,2)*t_(4,3,2)+23*v_(8,1)*u_(5,3,1)*s_(4,3,2)*t_(3,3,3)+21*v_(8,1)*u_(5,3,1)*s_(5,3,1)*t_(3,3,3)+22*v_(8,1)*u_(4,4,1)*s_(4,4,1)*t_(4,3,2)+26*v_(8,1)*u_(7,1,1)*s_(4,3,2)*t_(4,3,2)+23*v_(8,1)*u_(5,4)*s_(4,3,2)*t_(4,3,2)+23*v_(8,1)*u_(6,2,1)*s_(6,2,1)*t_(4,4,1)+20*v_(8,1)*u_(5,3,1)*s_(4,4,1)*t_(4,4,1)+10*v_(8,1)*u_(6,2,1)*s_(5,4)*t_(5,3,1)+19*v_(8,1)*u_(6,3)*s_(5,3,1)*t_(5,2,2)+19*v_(8,1)*u_(5,4)*s_(5,3,1)*t_(4,3,2)+12*v_(8,1)*u_(6,3)*s_(6,2,1)*t_(6,2,1)+16*v_(8,1)*u_(7,2)*s_(5,3,1)*t_(5,3,1)+26*v_(8,1)*u_(6,2,1)*s_(5,2,2)*t_(4,4,1)+22*v_(8,1)*u_(7,1,1)*s_(5,3,1)*t_(5,3,1)+27*v_(8,1)*u_(5,2,2)*s_(5,2,2)*t_(4,4,1)+14*v_(8,1)*u_(5,4)*s_(5,3,1)*t_(5,3,1)+14*v_(8,1)*u_(6,3)*s_(6,2,1)*t_(5,3,1)+33*v_(8,1)*u_(6,3)*s_(4,3,2)*t_(4,3,2)+25*v_(8,1)*u_(6,3)*s_(5,3,1)*t_(4,3,2)+32*v_(8,1)*u_(5,2,2)*s_(4,4,1)*t_(4,3,2)+33*v_(8,1)*u_(6,2,1)*s_(4,4,1)*t_(4,3,2)+37*v_(8,1)*u_(6,2,1)*s_(5,2,2)*t_(5,2,2)+34*v_(8,1)*u_(5,3,1)*s_(5,2,2)*t_(4,4,1)+39*v_(8,1)*u_(6,2,1)*s_(6,2,1)*t_(4,3,2)+35*v_(8,1)*u_(6,2,1)*s_(6,2,1)*t_(5,2,2)+20*v_(8,1)*u_(6,3)*s_(5,3,1)*t_(5,3,1)+32*v_(8,1)*u_(6,2,1)*s_(5,3,1)*t_(4,4,1)+42*v_(8,1)*u_(4,4,1)*s_(4,3,2)*t_(4,3,2)+50*v_(8,1)*u_(6,2,1)*s_(5,2,2)*t_(4,3,2)+44*v_(8,1)*u_(5,3,1)*s_(4,4,1)*t_(4,3,2)+53*v_(8,1)*u_(5,2,2)*s_(5,2,2)*t_(4,3,2)+42*v_(8,1)*u_(5,3,1)*s_(5,3,1)*t_(4,4,1)+52*v_(8,1)*u_(5,3,1)*s_(5,2,2)*t_(5,2,2)+50*v_(8,1)*u_(6,2,1)*s_(5,3,1)*t_(5,2,2)+49*v_(8,1)*u_(6,2,1)*s_(6,2,1)*t_(5,3,1)+63*v_(8,1)*u_(6,2,1)*s_(5,3,1)*t_(4,3,2)+69*v_(8,1)*u_(5,2,2)*s_(4,3,2)*t_(4,3,2)+68*v_(8,1)*u_(5,3,1)*s_(5,2,2)*t_(4,3,2)+74*v_(8,1)*u_(6,2,1)*s_(4,3,2)*t_(4,3,2)+69*v_(8,1)*u_(5,3,1)*s_(5,3,1)*t_(5,2,2)+66*v_(8,1)*u_(6,2,1)*s_(5,3,1)*t_(5,3,1)+92*v_(8,1)*u_(5,3,1)*s_(4,3,2)*t_(4,3,2)+88*v_(8,1)*u_(5,3,1)*s_(5,3,1)*t_(4,3,2)+2*t_(9)*v_(8,1)*u_(4,3,2)*s_(4,3,2)+2*t_(9)*v_(8,1)*u_(5,3,1)*s_(5,3,1)+2*t_(9)*v_(8,1)*u_(6,2,1)*s_(6,2,1)+t_(9)*v_(8,1)*u_(4,3,2)*s_(3,3,3)+t_(9)*v_(8,1)*u_(4,4,1)*s_(4,3,2)+t_(9)*v_(8,1)*u_(4,4,1)*s_(4,4,1)+5*v_(8,1)*u_(7,2)*s_(4,4,1)*t_(4,4,1)+7*v_(8,1)*u_(5,2,2)*s_(4,4,1)*t_(3,3,3)+5*v_(8,1)*u_(7,1,1)*s_(4,4,1)*t_(4,4,1)+9*v_(8,1)*u_(7,1,1)*s_(6,2,1)*t_(4,3,2)+8*v_(8,1)*u_(7,2)*s_(6,2,1)*t_(4,3,2)+8*v_(8,1)*u_(6,2,1)*s_(4,4,1)*t_(3,3,3)+7*v_(8,1)*u_(5,4)*s_(5,2,2)*t_(4,4,1)+2*v_(8,1)*u_(6,3)*s_(5,4)*t_(4,3,2)+v_(8,1)*u_(6,3)*s_(6,3)*t_(5,2,2)+7*v_(8,1)*u_(6,3)*s_(4,4,1)*t_(4,4,1)+4*v_(8,1)*u_(7,2)*s_(7,1,1)*t_(6,2,1)+3*v_(8,1)*u_(7,1,1)*s_(5,4)*t_(5,3,1)+7*v_(8,1)*u_(7,1,1)*s_(7,1,1)*t_(6,2,1)+10*v_(8,1)*u_(4,4,1)*s_(4,3,2)*t_(3,3,3)+12*v_(8,1)*u_(6,2,1)*s_(5,2,2)*t_(3,3,3)+4*v_(8,1)*u_(7,1,1)*s_(6,3)*t_(5,3,1)+4*v_(8,1)*u_(7,1,1)*s_(6,3)*t_(6,2,1)+v_(8,1)*u_(6,3)*s_(6,3)*t_(4,3,2)+8*v_(8,1)*u_(6,3)*s_(5,2,2)*t_(4,4,1)+11*v_(8,1)*u_(7,2)*s_(4,4,1)*t_(4,3,2)+13*v_(8,1)*u_(7,2)*s_(5,2,2)*t_(5,2,2)+13*v_(8,1)*u_(5,2,2)*s_(5,2,2)*t_(3,3,3)+11*v_(8,1)*u_(5,3,1)*s_(4,4,1)*t_(3,3,3)+4*v_(8,1)*u_(6,2,1)*s_(5,4)*t_(4,4,1)+13*v_(8,1)*u_(7,1,1)*s_(5,2,2)*t_(5,2,2)+12*v_(8,1)*u_(5,4)*s_(4,4,1)*t_(4,3,2)+10*v_(8,1)*u_(7,2)*s_(6,2,1)*t_(5,2,2)+12*v_(8,1)*u_(7,1,1)*s_(4,4,1)*t_(4,3,2)+12*v_(8,1)*u_(7,1,1)*s_(6,2,1)*t_(5,2,2)+6*v_(8,1)*u_(6,3)*s_(6,2,1)*t_(4,4,1)+15*v_(8,1)*u_(7,2)*s_(5,2,2)*t_(4,3,2)+8*v_(8,1)*u_(7,2)*s_(5,3,1)*t_(4,4,1)+15*v_(8,1)*u_(7,1,1)*s_(5,2,2)*t_(4,3,2)+11*v_(8,1)*u_(7,1,1)*s_(5,3,1)*t_(4,4,1)+7*v_(8,1)*u_(5,4)*s_(5,3,1)*t_(4,4,1)+14*v_(8,1)*u_(6,2,1)*s_(5,3,1)*t_(3,3,3)+12*v_(8,1)*u_(5,4)*s_(5,2,2)*t_(5,2,2)+14*v_(8,1)*u_(7,2)*s_(5,3,1)*t_(5,2,2)+16*v_(8,1)*u_(5,3,1)*s_(5,2,2)*t_(3,3,3)+9*v_(8,1)*u_(6,2,1)*s_(5,4)*t_(5,2,2)+16*v_(8,1)*u_(7,1,1)*s_(5,3,1)*t_(5,2,2)+15*v_(8,1)*u_(6,3)*s_(4,4,1)*t_(4,3,2)+17*v_(8,1)*u_(5,2,2)*s_(4,3,2)*t_(3,3,3)+19*v_(8,1)*u_(6,2,1)*s_(4,3,2)*t_(3,3,3)+16*v_(8,1)*u_(5,2,2)*s_(4,4,1)*t_(4,4,1)+16*v_(8,1)*u_(7,1,1)*s_(6,2,1)*t_(5,3,1)+14*v_(8,1)*u_(5,4)*s_(5,2,2)*t_(4,3,2)+17*v_(8,1)*u_(6,3)*s_(5,2,2)*t_(5,2,2)+10*v_(8,1)*u_(6,3)*s_(5,3,1)*t_(4,4,1)+11*v_(8,1)*u_(7,2)*s_(6,2,1)*t_(5,3,1)+9*v_(8,1)*u_(6,2,1)*s_(6,2,1)*t_(5,4)+12*v_(8,1)*u_(6,3)*s_(6,2,1)*t_(4,3,2)+12*v_(8,1)*u_(6,3)*s_(6,2,1)*t_(5,2,2)+18*v_(8,1)*u_(7,2)*s_(5,3,1)*t_(4,3,2)+8*v_(8,1)*u_(6,2,1)*s_(5,4)*t_(4,3,2)+20*v_(8,1)*u_(7,1,1)*s_(5,3,1)*t_(4,3,2)+v_(8,1)*u_(7,2)*s_(7,1,1)*t_(4,4,1)+v_(8,1)*u_(7,1,1)*s_(6,2,1)*t_(3,3,3)+v_(8,1)*u_(7,1,1)*s_(7,1,1)*t_(5,4)+v_(8,1)*u_(7,1,1)*s_(7,1,1)*t_(4,3,2)+2*v_(8,1)*u_(5,4)*s_(5,4)*t_(3,3,3)+2*v_(8,1)*u_(5,4)*s_(3,3,3)*t_(3,3,3)+2*v_(8,1)*u_(6,3)*s_(3,3,3)*t_(3,3,3)+2*v_(8,1)*u_(7,2)*s_(3,3,3)*t_(3,3,3)+2*v_(8,1)*u_(4,4,1)*s_(3,3,3)*t_(3,3,3)+2*v_(8,1)*u_(7,1,1)*s_(3,3,3)*t_(3,3,3)+v_(8,1)*u_(6,3)*s_(5,4)*t_(3,3,3)+3*v_(8,1)*u_(7,2)*s_(4,4,1)*t_(3,3,3)+3*v_(8,1)*u_(7,2)*s_(5,2,2)*t_(3,3,3)+3*v_(8,1)*u_(7,1,1)*s_(4,4,1)*t_(3,3,3)+3*v_(8,1)*u_(7,1,1)*s_(5,2,2)*t_(3,3,3)+4*v_(8,1)*u_(5,4)*s_(4,4,1)*t_(3,3,3)+4*v_(8,1)*u_(6,3)*s_(4,4,1)*t_(3,3,3)+2*v_(8,1)*u_(6,3)*s_(6,2,1)*t_(3,3,3)+4*v_(8,1)*u_(7,2)*s_(5,3,1)*t_(3,3,3)+2*v_(8,1)*u_(7,2)*s_(7,1,1)*t_(5,2,2)+4*v_(8,1)*u_(5,2,2)*s_(3,3,3)*t_(3,3,3)+v_(8,1)*u_(6,2,1)*s_(5,4)*t_(3,3,3)+4*v_(8,1)*u_(7,1,1)*s_(5,3,1)*t_(3,3,3)+4*v_(8,1)*u_(7,1,1)*s_(7,1,1)*t_(5,2,2)+3*v_(8,1)*u_(5,4)*s_(5,2,2)*t_(3,3,3)+5*v_(8,1)*u_(6,3)*s_(5,2,2)*t_(3,3,3)+2*v_(8,1)*u_(7,1,1)*s_(5,4)*t_(5,2,2)+2*v_(8,1)*u_(7,1,1)*s_(6,3)*t_(4,3,2)+2*v_(8,1)*u_(7,1,1)*s_(6,3)*t_(4,4,1)+2*v_(8,1)*u_(7,1,1)*s_(7,1,1)*t_(6,3)+5*v_(8,1)*u_(7,1,1)*s_(7,1,1)*t_(5,3,1)+2*v_(8,1)*u_(5,4)*s_(5,4)*t_(5,2,2)+6*v_(8,1)*u_(5,4)*s_(4,3,2)*t_(3,3,3)+3*v_(8,1)*u_(7,2)*s_(7,1,1)*t_(5,3,1)+4*v_(8,1)*u_(4,3,2)*s_(3,3,3)*t_(3,3,3)+6*v_(8,1)*u_(4,4,1)*s_(4,4,1)*t_(3,3,3)+6*v_(8,1)*u_(5,3,1)*s_(3,3,3)*t_(3,3,3)+6*v_(8,1)*u_(6,2,1)*s_(3,3,3)*t_(3,3,3)+v_(8,1)*u_(7,1,1)*s_(5,4)*t_(4,3,2)+v_(8,1)*u_(7,1,1)*s_(5,4)*t_(4,4,1)+2*v_(8,1)*u_(7,1,1)*s_(6,3)*t_(5,2,2)+3*v_(8,1)*u_(7,1,1)*s_(6,2,1)*t_(5,4)+6*v_(8,1)*u_(7,1,1)*s_(6,2,1)*t_(4,4,1)+5*v_(8,1)*u_(5,4)*s_(5,3,1)*t_(3,3,3)+7*v_(8,1)*u_(7,2)*s_(4,3,2)*t_(3,3,3)+4*v_(8,1)*u_(7,2)*s_(6,2,1)*t_(4,4,1)+2*v_(8,1)*u_(7,2)*s_(7,1,1)*t_(7,1,1)+7*v_(8,1)*u_(6,2,1)*s_(6,2,1)*t_(3,3,3)+7*v_(8,1)*u_(7,1,1)*s_(4,3,2)*t_(3,3,3)+4*v_(8,1)*u_(5,4)*s_(4,4,1)*t_(4,4,1)+6*v_(8,1)*u_(6,3)*s_(5,3,1)*t_(3,3,3)+6*v_(8,1)*u_(7,2)*s_(5,2,2)*t_(4,4,1)+8*v_(8,1)*u_(7,1,1)*s_(5,2,2)*t_(4,4,1)+5*v_(8,1)*u_(5,4)*s_(5,4)*t_(4,3,2)+v_(8,1)*u_(6,3)*s_(5,4)*t_(5,2,2)+9*v_(8,1)*u_(6,3)*s_(4,3,2)*t_(3,3,3)+v_(8,1)*u_(7,2)*s_(6,2,1)*t_(3,3,3)+v_(8,1)*u_(7,2)*s_(7,1,1)*t_(4,3,2)+v_(9)*u_(8,1)*s_(7,1,1)*t_(6,2,1)+v_(9)*u_(8,1)*s_(7,1,1)*t_(7,1,1)+v_(9)*u_(4,4,1)*s_(3,3,3)*t_(3,3,3)+v_(9)*u_(4,4,1)*s_(4,3,2)*t_(3,3,3)+v_(9)*u_(4,4,1)*s_(4,4,1)*t_(3,3,3)+v_(9)*u_(5,2,2)*s_(5,2,2)*t_(3,3,3)+v_(9)*u_(6,2,1)*s_(4,4,1)*t_(3,3,3)+v_(9)*u_(6,2,1)*s_(5,2,2)*t_(3,3,3)+v_(9)*u_(6,2,1)*s_(6,2,1)*t_(3,3,3)+v_(9)*u_(7,1,1)*s_(6,3)*t_(4,4,1)+4*v_(9)*u_(7,1,1)*s_(4,3,2)*t_(4,3,2)+3*v_(9)*u_(7,1,1)*s_(5,3,1)*t_(5,3,1)+3*v_(9)*u_(7,1,1)*s_(6,2,1)*t_(6,2,1)+3*v_(9)*u_(5,4)*s_(5,3,1)*t_(5,3,1)+5*v_(9)*u_(6,3)*s_(4,3,2)*t_(4,3,2)+4*v_(9)*u_(6,3)*s_(5,3,1)*t_(4,3,2)+3*v_(9)*u_(6,3)*s_(6,2,1)*t_(5,3,1)+3*v_(9)*u_(6,3)*s_(6,2,1)*t_(6,2,1)+4*v_(9)*u_(7,2)*s_(5,3,1)*t_(5,3,1)+4*v_(9)*u_(5,2,2)*s_(4,4,1)*t_(4,3,2)+5*v_(9)*u_(5,2,2)*s_(5,2,2)*t_(4,4,1)+4*v_(9)*u_(5,3,1)*s_(5,2,2)*t_(4,4,1)+5*v_(9)*u_(6,2,1)*s_(5,2,2)*t_(5,2,2)+5*v_(9)*u_(6,2,1)*s_(6,2,1)*t_(4,3,2)+v_(9)*u_(6,3)*s_(3,3,3)*t_(3,3,3)+v_(9)*u_(6,3)*s_(4,3,2)*t_(3,3,3)+v_(9)*u_(6,3)*s_(4,4,1)*t_(3,3,3)+4*v_(9)*u_(6,3)*s_(5,3,1)*t_(5,3,1)+5*v_(9)*u_(4,4,1)*s_(4,3,2)*t_(4,3,2)+5*v_(9)*u_(6,2,1)*s_(4,4,1)*t_(4,3,2)+5*v_(9)*u_(6,2,1)*s_(5,3,1)*t_(4,4,1)+5*v_(9)*u_(6,2,1)*s_(6,2,1)*t_(5,2,2)+v_(9)*u_(6,3)*s_(5,2,2)*t_(3,3,3)+v_(9)*u_(6,3)*s_(5,3,1)*t_(3,3,3)+7*v_(9)*u_(5,2,2)*s_(5,2,2)*t_(4,3,2)+6*v_(9)*u_(5,3,1)*s_(4,4,1)*t_(4,3,2)+6*v_(9)*u_(5,3,1)*s_(5,2,2)*t_(5,2,2)+7*v_(9)*u_(6,2,1)*s_(5,2,2)*t_(4,3,2)+7*v_(9)*u_(5,3,1)*s_(5,3,1)*t_(4,4,1)+7*v_(9)*u_(6,2,1)*s_(5,3,1)*t_(5,2,2)+8*v_(9)*u_(6,2,1)*s_(6,2,1)*t_(5,3,1)+9*v_(9)*u_(5,2,2)*s_(4,3,2)*t_(4,3,2)+9*v_(9)*u_(5,3,1)*s_(5,2,2)*t_(4,3,2)+10*v_(9)*u_(6,2,1)*s_(4,3,2)*t_(4,3,2)+9*v_(9)*u_(6,2,1)*s_(5,3,1)*t_(4,3,2)+11*v_(9)*u_(5,3,1)*s_(5,3,1)*t_(5,2,2)+12*v_(9)*u_(5,3,1)*s_(4,3,2)*t_(4,3,2)+11*v_(9)*u_(6,2,1)*s_(5,3,1)*t_(5,3,1)+v_(9)*u_(7,2)*s_(3,3,3)*t_(3,3,3)+12*v_(9)*u_(5,3,1)*s_(5,3,1)*t_(4,3,2)+v_(9)*u_(7,2)*s_(4,3,2)*t_(3,3,3)+v_(9)*u_(7,2)*s_(5,2,2)*t_(4,4,1)+v_(9)*u_(7,2)*s_(5,3,1)*t_(3,3,3)+v_(9)*u_(7,2)*s_(6,2,1)*t_(4,3,2)+v_(9)*u_(7,2)*s_(6,2,1)*t_(4,4,1)+v_(9)*u_(7,2)*s_(7,1,1)*t_(5,3,1)+v_(9)*u_(8,1)*s_(4,3,2)*t_(3,3,3)+v_(9)*u_(8,1)*s_(4,4,1)*t_(4,3,2)+v_(9)*u_(8,1)*s_(4,4,1)*t_(4,4,1)+v_(9)*u_(8,1)*s_(5,2,2)*t_(4,3,2)+v_(9)*u_(8,1)*s_(5,2,2)*t_(5,2,2)+v_(9)*u_(8,1)*s_(5,3,1)*t_(4,3,2)+v_(9)*u_(8,1)*s_(5,3,1)*t_(4,4,1)+v_(9)*u_(8,1)*s_(5,3,1)*t_(5,2,2)+v_(9)*u_(8,1)*s_(6,2,1)*t_(5,2,2)+v_(9)*u_(8,1)*s_(6,2,1)*t_(5,3,1)+v_(9)*u_(7,2)*s_(7,1,1)*t_(7,1,1)+2*v_(9)*u_(8,1)*s_(4,3,2)*t_(4,3,2)+2*v_(9)*u_(8,1)*s_(5,3,1)*t_(5,3,1)+2*v_(9)*u_(8,1)*s_(6,2,1)*t_(6,2,1)+2*v_(9)*u_(5,2,2)*s_(3,3,3)*t_(3,3,3)+2*v_(9)*u_(5,2,2)*s_(4,3,2)*t_(3,3,3)+2*v_(9)*u_(5,3,1)*s_(4,4,1)*t_(3,3,3)+v_(9)*u_(6,2,1)*s_(5,4)*t_(4,4,1)+2*v_(9)*u_(6,2,1)*s_(5,3,1)*t_(3,3,3)+v_(9)*u_(5,4)*s_(5,4)*t_(5,2,2)+v_(9)*u_(7,1,1)*s_(5,4)*t_(5,3,1)+v_(9)*u_(7,1,1)*s_(6,3)*t_(5,3,1)+v_(9)*u_(7,1,1)*s_(6,3)*t_(6,2,1)+2*v_(9)*u_(7,1,1)*s_(4,4,1)*t_(4,3,2)+2*v_(9)*u_(7,1,1)*s_(5,2,2)*t_(4,3,2)+2*v_(9)*u_(7,1,1)*s_(6,2,1)*t_(5,2,2)+2*v_(9)*u_(7,1,1)*s_(7,1,1)*t_(6,2,1)+v_(9)*u_(5,4)*s_(4,3,2)*t_(3,3,3)+3*v_(9)*u_(5,4)*s_(4,3,2)*t_(4,3,2)+2*v_(9)*u_(5,4)*s_(5,2,2)*t_(4,3,2)+2*v_(9)*u_(5,4)*s_(5,2,2)*t_(5,2,2)+v_(9)*u_(5,4)*s_(4,4,1)*t_(4,4,1)+2*v_(9)*u_(5,4)*s_(5,3,1)*t_(5,2,2)+3*v_(9)*u_(6,3)*s_(5,2,2)*t_(4,3,2)+3*v_(9)*u_(6,3)*s_(5,2,2)*t_(5,2,2)+2*v_(9)*u_(6,3)*s_(5,3,1)*t_(4,4,1)+2*v_(9)*u_(6,3)*s_(6,2,1)*t_(4,3,2)+2*v_(9)*u_(6,3)*s_(6,2,1)*t_(5,2,2)+3*v_(9)*u_(7,2)*s_(5,2,2)*t_(5,2,2)+3*v_(9)*u_(7,2)*s_(5,3,1)*t_(4,3,2)+2*v_(9)*u_(7,2)*s_(6,2,1)*t_(5,3,1)+v_(9)*u_(5,4)*s_(5,2,2)*t_(4,4,1)+2*v_(9)*u_(4,3,2)*s_(4,3,2)*t_(3,3,3)+3*v_(9)*u_(4,4,1)*s_(4,4,1)*t_(4,3,2)+3*v_(9)*u_(5,2,2)*s_(4,4,1)*t_(4,4,1)+3*v_(9)*u_(5,3,1)*s_(4,3,2)*t_(3,3,3)+2*v_(9)*u_(5,3,1)*s_(4,4,1)*t_(4,4,1)+3*v_(9)*u_(5,3,1)*s_(5,2,2)*t_(3,3,3)+2*v_(9)*u_(5,3,1)*s_(5,3,1)*t_(3,3,3)+v_(9)*u_(6,2,1)*s_(5,4)*t_(4,3,2)+2*v_(9)*u_(6,2,1)*s_(5,4)*t_(5,2,2)+3*v_(9)*u_(6,2,1)*s_(4,3,2)*t_(3,3,3)+v_(9)*u_(5,4)*s_(5,3,1)*t_(3,3,3)+2*v_(9)*u_(6,2,1)*s_(4,4,1)*t_(4,4,1)+2*v_(9)*u_(6,2,1)*s_(6,2,1)*t_(5,4)+3*v_(9)*u_(7,1,1)*s_(5,3,1)*t_(4,3,2)+3*v_(9)*u_(7,1,1)*s_(5,3,1)*t_(4,4,1)+3*v_(9)*u_(7,1,1)*s_(5,3,1)*t_(5,2,2)+3*v_(9)*u_(7,1,1)*s_(6,2,1)*t_(5,3,1)+3*v_(9)*u_(5,4)*s_(5,3,1)*t_(4,3,2)+3*v_(9)*u_(6,3)*s_(5,3,1)*t_(5,2,2)+4*v_(9)*u_(7,2)*s_(4,3,2)*t_(4,3,2)+3*v_(9)*u_(7,2)*s_(6,2,1)*t_(6,2,1)+2*v_(9)*u_(6,2,1)*s_(5,4)*t_(5,3,1)+4*v_(9)*u_(6,2,1)*s_(5,2,2)*t_(4,4,1)+4*v_(9)*u_(6,2,1)*s_(6,2,1)*t_(4,4,1)+v_(9)*u_(7,1,1)*s_(4,3,2)*t_(3,3,3)+v_(9)*u_(7,1,1)*s_(4,4,1)*t_(3,3,3)+v_(9)*u_(7,1,1)*s_(5,2,2)*t_(3,3,3)+v_(9)*u_(7,1,1)*s_(5,2,2)*t_(4,4,1)+v_(9)*u_(7,1,1)*s_(5,2,2)*t_(5,2,2)+v_(9)*u_(7,1,1)*s_(6,2,1)*t_(5,4)+v_(9)*u_(7,1,1)*s_(6,2,1)*t_(4,3,2)+v_(9)*u_(7,1,1)*s_(7,1,1)*t_(6,3)+v_(9)*u_(7,1,1)*s_(7,1,1)*t_(5,2,2)+2*v_(9)*u_(5,4)*s_(4,4,1)*t_(4,3,2)+v_(9)*u_(5,4)*s_(5,3,1)*t_(4,4,1)+v_(9)*u_(6,3)*s_(5,4)*t_(4,3,2)+v_(9)*u_(5,4)*s_(5,4)*t_(3,3,3)+v_(9)*u_(6,3)*s_(6,3)*t_(5,2,2)+2*v_(9)*u_(6,3)*s_(4,4,1)*t_(4,3,2)+2*v_(9)*u_(6,3)*s_(4,4,1)*t_(4,4,1)+v_(9)*u_(6,3)*s_(5,2,2)*t_(4,4,1)+v_(9)*u_(6,3)*s_(6,2,1)*t_(4,4,1)+v_(9)*u_(5,4)*s_(5,4)*t_(4,3,2)+2*v_(9)*u_(7,2)*s_(4,4,1)*t_(4,3,2)+2*v_(9)*u_(7,2)*s_(4,4,1)*t_(4,4,1)+2*v_(9)*u_(7,2)*s_(5,2,2)*t_(4,3,2)+v_(9)*u_(7,2)*s_(5,3,1)*t_(4,4,1)+2*v_(9)*u_(7,2)*s_(5,3,1)*t_(5,2,2)+2*v_(9)*u_(7,2)*s_(6,2,1)*t_(5,2,2)+v_(9)*u_(7,2)*s_(7,1,1)*t_(6,2,1)+91*s_(6,3)*v_(5,3,1)*u_(5,2,2)*t_(3,3,3)+100*s_(6,3)*v_(5,2,2)*u_(4,3,2)*t_(3,3,3)+107*s_(6,2,1)*v_(5,2,2)*u_(4,4,1)*t_(3,3,3)+113*s_(5,4)*v_(5,3,1)*u_(4,3,2)*t_(3,3,3)+21*s_(7,2)*v_(5,2,2)*u_(4,4,1)*t_(3,3,3)+24*s_(7,2)*v_(6,2,1)*u_(4,4,1)*t_(3,3,3)+25*s_(7,1,1)*v_(6,2,1)*u_(4,4,1)*t_(3,3,3)+30*s_(7,1,1)*v_(5,2,2)*u_(4,4,1)*t_(3,3,3)+s_(9)*v_(8,1)*u_(4,3,2)*t_(3,3,3)+19*s_(6,3)*v_(5,4)*u_(5,3,1)*t_(3,3,3)+36*s_(7,2)*v_(6,2,1)*u_(5,2,2)*t_(3,3,3)+29*s_(6,3)*v_(5,4)*u_(4,3,2)*t_(3,3,3)+41*s_(7,1,1)*v_(6,2,1)*u_(5,2,2)*t_(3,3,3)+34*s_(7,2)*v_(4,4,1)*u_(4,3,2)*t_(3,3,3)+39*s_(7,1,1)*v_(4,4,1)*u_(4,3,2)*t_(3,3,3)+36*s_(7,1,1)*v_(5,3,1)*u_(4,4,1)*t_(3,3,3)+36*s_(7,2)*v_(5,3,1)*u_(4,4,1)*t_(3,3,3)+34*s_(6,2,1)*v_(5,4)*u_(4,4,1)*t_(3,3,3)+35*s_(5,4)*v_(5,2,2)*u_(4,4,1)*t_(3,3,3)+40*s_(6,3)*v_(6,2,1)*u_(4,4,1)*t_(3,3,3)+44*s_(7,2)*v_(6,2,1)*u_(5,3,1)*t_(3,3,3)+49*s_(7,1,1)*v_(6,2,1)*u_(5,3,1)*t_(3,3,3)+42*s_(6,3)*v_(5,2,2)*u_(4,4,1)*t_(3,3,3)+53*s_(7,1,1)*v_(5,3,1)*u_(5,2,2)*t_(3,3,3)+58*s_(7,2)*v_(6,2,1)*u_(4,3,2)*t_(3,3,3)+51*s_(6,2,1)*v_(5,4)*u_(5,2,2)*t_(3,3,3)+56*s_(7,2)*v_(5,2,2)*u_(4,3,2)*t_(3,3,3)+55*s_(7,2)*v_(5,3,1)*u_(5,2,2)*t_(3,3,3)+61*s_(7,1,1)*v_(6,2,1)*u_(4,3,2)*t_(3,3,3)+58*s_(7,1,1)*v_(5,2,2)*u_(4,3,2)*t_(3,3,3)+s_(9)*v_(4,4,1)*u_(4,3,2)*t_(3,3,3)+51*s_(5,4)*v_(5,3,1)*u_(4,4,1)*t_(3,3,3)+58*s_(6,3)*v_(6,2,1)*u_(5,2,2)*t_(3,3,3)+58*s_(5,4)*v_(4,4,1)*u_(4,3,2)*t_(3,3,3)+62*s_(6,3)*v_(4,4,1)*u_(4,3,2)*t_(3,3,3)+60*s_(6,3)*v_(5,3,1)*u_(4,4,1)*t_(3,3,3)+60*s_(6,2,1)*v_(5,4)*u_(5,3,1)*t_(3,3,3)+74*s_(7,2)*v_(5,3,1)*u_(4,3,2)*t_(3,3,3)+77*s_(6,2,1)*v_(5,4)*u_(4,3,2)*t_(3,3,3)+s_(9)*v_(6,2,1)*u_(4,4,1)*t_(3,3,3)+81*s_(7,1,1)*v_(5,3,1)*u_(4,3,2)*t_(3,3,3)+s_(9)*v_(6,2,1)*u_(5,2,2)*t_(3,3,3)+73*s_(6,3)*v_(6,2,1)*u_(5,3,1)*t_(3,3,3)+80*s_(5,4)*v_(5,3,1)*u_(5,2,2)*t_(3,3,3)+90*s_(5,4)*v_(5,2,2)*u_(4,3,2)*t_(3,3,3)+94*s_(6,3)*v_(6,2,1)*u_(4,3,2)*t_(3,3,3)+7*s_(8,1)*v_(5,2,2)*u_(4,4,1)*t_(3,3,3)+10*s_(7,2)*v_(7,1,1)*u_(4,4,1)*t_(3,3,3)+8*s_(8,1)*v_(6,2,1)*u_(4,4,1)*t_(3,3,3)+8*s_(7,2)*v_(5,4)*u_(4,4,1)*t_(3,3,3)+12*s_(7,2)*v_(7,1,1)*u_(5,2,2)*t_(3,3,3)+10*s_(8,1)*v_(4,4,1)*u_(4,3,2)*t_(3,3,3)+12*s_(8,1)*v_(6,2,1)*u_(5,2,2)*t_(3,3,3)+12*s_(7,1,1)*v_(5,4)*u_(4,4,1)*t_(3,3,3)+11*s_(7,2)*v_(7,1,1)*u_(5,3,1)*t_(3,3,3)+11*s_(8,1)*v_(5,3,1)*u_(4,4,1)*t_(3,3,3)+10*s_(7,2)*v_(6,3)*u_(4,4,1)*t_(3,3,3)+s_(9)*v_(7,2)*u_(4,3,2)*t_(3,3,3)+7*s_(7,2)*v_(6,3)*u_(6,2,1)*t_(3,3,3)+4*s_(7,2)*v_(6,2,1)*u_(5,4)*t_(3,3,3)+10*s_(7,1,1)*v_(6,3)*u_(6,2,1)*t_(3,3,3)+s_(9)*v_(7,2)*u_(5,3,1)*t_(3,3,3)+9*s_(7,2)*v_(5,4)*u_(5,2,2)*t_(3,3,3)+15*s_(7,1,1)*v_(6,3)*u_(4,4,1)*t_(3,3,3)+7*s_(7,1,1)*v_(6,2,1)*u_(5,4)*t_(3,3,3)+14*s_(8,1)*v_(6,2,1)*u_(5,3,1)*t_(3,3,3)+13*s_(7,1,1)*v_(5,4)*u_(5,2,2)*t_(3,3,3)+15*s_(7,2)*v_(6,3)*u_(5,2,2)*t_(3,3,3)+16*s_(8,1)*v_(5,3,1)*u_(5,2,2)*t_(3,3,3)+10*s_(6,3)*v_(5,4)*u_(4,4,1)*t_(3,3,3)+19*s_(7,2)*v_(7,1,1)*u_(4,3,2)*t_(3,3,3)+17*s_(8,1)*v_(5,2,2)*u_(4,3,2)*t_(3,3,3)+19*s_(8,1)*v_(6,2,1)*u_(4,3,2)*t_(3,3,3)+16*s_(7,1,1)*v_(6,3)*u_(5,2,2)*t_(3,3,3)+18*s_(7,2)*v_(5,4)*u_(4,3,2)*t_(3,3,3)+15*s_(7,1,1)*v_(5,4)*u_(5,3,1)*t_(3,3,3)+14*s_(7,2)*v_(5,4)*u_(5,3,1)*t_(3,3,3)+23*s_(7,1,1)*v_(5,4)*u_(4,3,2)*t_(3,3,3)+17*s_(7,2)*v_(6,3)*u_(5,3,1)*t_(3,3,3)+23*s_(8,1)*v_(5,3,1)*u_(4,3,2)*t_(3,3,3)+10*s_(6,3)*v_(6,2,1)*u_(5,4)*t_(3,3,3)+20*s_(7,1,1)*v_(6,3)*u_(5,3,1)*t_(3,3,3)+16*s_(6,3)*v_(5,4)*u_(5,2,2)*t_(3,3,3)+25*s_(7,2)*v_(6,3)*u_(4,3,2)*t_(3,3,3)+28*s_(7,1,1)*v_(6,3)*u_(4,3,2)*t_(3,3,3)+349*s_(5,3,1)*v_(5,2,2)*u_(4,3,2)*t_(3,3,3)+s_(8,1)*v_(7,2)*u_(6,2,1)*t_(3,3,3)+s_(8,1)*v_(7,1,1)*u_(6,2,1)*t_(3,3,3)+2*s_(9)*v_(5,2,2)*u_(4,3,2)*t_(3,3,3)+2*s_(9)*v_(5,3,1)*u_(4,4,1)*t_(3,3,3)+2*s_(9)*v_(6,2,1)*u_(5,3,1)*t_(3,3,3)+s_(9)*v_(5,4)*u_(4,3,2)*t_(3,3,3)+3*s_(9)*v_(5,3,1)*u_(4,3,2)*t_(3,3,3)+3*s_(9)*v_(5,3,1)*u_(5,2,2)*t_(3,3,3)+3*s_(9)*v_(6,2,1)*u_(4,3,2)*t_(3,3,3)+s_(9)*v_(5,4)*u_(5,3,1)*t_(3,3,3)+s_(7,2)*v_(7,1,1)*u_(6,3)*t_(3,3,3)+s_(8,1)*v_(6,3)*u_(5,4)*t_(3,3,3)+3*s_(8,1)*v_(7,2)*u_(4,4,1)*t_(3,3,3)+3*s_(8,1)*v_(7,2)*u_(5,2,2)*t_(3,3,3)+3*s_(8,1)*v_(7,1,1)*u_(4,4,1)*t_(3,3,3)+3*s_(8,1)*v_(7,1,1)*u_(5,2,2)*t_(3,3,3)+s_(7,2)*v_(7,1,1)*u_(5,4)*t_(3,3,3)+4*s_(8,1)*v_(5,4)*u_(4,4,1)*t_(3,3,3)+4*s_(8,1)*v_(6,3)*u_(4,4,1)*t_(3,3,3)+2*s_(8,1)*v_(6,3)*u_(6,2,1)*t_(3,3,3)+4*s_(8,1)*v_(7,2)*u_(5,3,1)*t_(3,3,3)+s_(8,1)*v_(6,2,1)*u_(5,4)*t_(3,3,3)+4*s_(8,1)*v_(7,1,1)*u_(5,3,1)*t_(3,3,3)+3*s_(8,1)*v_(5,4)*u_(5,2,2)*t_(3,3,3)+5*s_(8,1)*v_(6,3)*u_(5,2,2)*t_(3,3,3)+s_(9)*v_(6,3)*u_(4,3,2)*t_(3,3,3)+s_(9)*v_(6,3)*u_(4,4,1)*t_(3,3,3)+s_(9)*v_(6,3)*u_(5,2,2)*t_(3,3,3)+6*s_(7,2)*v_(7,1,1)*u_(6,2,1)*t_(3,3,3)+6*s_(8,1)*v_(5,4)*u_(4,3,2)*t_(3,3,3)+s_(9)*v_(6,3)*u_(5,3,1)*t_(3,3,3)+s_(7,2)*v_(6,3)*u_(5,4)*t_(3,3,3)+5*s_(8,1)*v_(5,4)*u_(5,3,1)*t_(3,3,3)+7*s_(8,1)*v_(7,2)*u_(4,3,2)*t_(3,3,3)+7*s_(8,1)*v_(7,1,1)*u_(4,3,2)*t_(3,3,3)+2*s_(7,1,1)*v_(6,3)*u_(5,4)*t_(3,3,3)+6*s_(8,1)*v_(6,3)*u_(5,3,1)*t_(3,3,3)+9*s_(8,1)*v_(6,3)*u_(4,3,2)*t_(3,3,3)+s_(9)*v_(7,1,1)*u_(4,3,2)*t_(3,3,3)+129*s_(6,3)*v_(5,3,1)*u_(4,3,2)*t_(3,3,3)+s_(9)*v_(7,1,1)*u_(4,4,1)*t_(3,3,3)+142*s_(6,2,1)*v_(5,3,1)*u_(4,4,1)*t_(3,3,3)+153*s_(6,2,1)*v_(4,4,1)*u_(4,3,2)*t_(3,3,3)+s_(9)*v_(7,1,1)*u_(5,2,2)*t_(3,3,3)+171*s_(5,3,1)*v_(5,2,2)*u_(4,4,1)*t_(3,3,3)+180*s_(5,2,2)*v_(4,4,1)*u_(4,3,2)*t_(3,3,3)+214*s_(6,2,1)*v_(5,3,1)*u_(5,2,2)*t_(3,3,3)+223*s_(6,2,1)*v_(5,2,2)*u_(4,3,2)*t_(3,3,3)+241*s_(5,3,1)*v_(4,4,1)*u_(4,3,2)*t_(3,3,3)+300*s_(6,2,1)*v_(5,3,1)*u_(4,3,2)*t_(3,3,3)+33*s_(8,1)*v_(6,2,1)*u_(4,4,1)*t_(4,3,2)+s_(9)*v_(8,1)*u_(5,3,1)*t_(4,3,2)+29*s_(7,2)*v_(5,4)*u_(4,4,1)*t_(4,3,2)+45*s_(7,2)*v_(7,1,1)*u_(5,2,2)*t_(4,3,2)+39*s_(7,1,1)*v_(5,4)*u_(4,4,1)*t_(4,3,2)+50*s_(8,1)*v_(6,2,1)*u_(5,2,2)*t_(4,3,2)+44*s_(8,1)*v_(5,3,1)*u_(4,4,1)*t_(4,3,2)+36*s_(7,2)*v_(6,3)*u_(4,4,1)*t_(4,3,2)+48*s_(7,1,1)*v_(6,3)*u_(4,4,1)*t_(4,3,2)+22*s_(7,2)*v_(6,2,1)*u_(5,4)*t_(4,3,2)+32*s_(7,1,1)*v_(6,2,1)*u_(5,4)*t_(4,3,2)+40*s_(7,2)*v_(5,4)*u_(5,2,2)*t_(4,3,2)+55*s_(7,2)*v_(7,1,1)*u_(5,3,1)*t_(4,3,2)+52*s_(7,1,1)*v_(5,4)*u_(5,2,2)*t_(4,3,2)+32*s_(7,2)*v_(6,3)*u_(6,2,1)*t_(4,3,2)+47*s_(7,1,1)*v_(6,3)*u_(6,2,1)*t_(4,3,2)+63*s_(8,1)*v_(6,2,1)*u_(5,3,1)*t_(4,3,2)+68*s_(8,1)*v_(5,3,1)*u_(5,2,2)*t_(4,3,2)+58*s_(7,2)*v_(6,3)*u_(5,2,2)*t_(4,3,2)+67*s_(7,1,1)*v_(6,3)*u_(5,2,2)*t_(4,3,2)+37*s_(6,3)*v_(5,4)*u_(4,4,1)*t_(4,3,2)+46*s_(7,2)*v_(5,4)*u_(5,3,1)*t_(4,3,2)+65*s_(7,1,1)*v_(5,4)*u_(5,3,1)*t_(4,3,2)+34*s_(6,3)*v_(6,2,1)*u_(5,4)*t_(4,3,2)+62*s_(7,2)*v_(6,3)*u_(5,3,1)*t_(4,3,2)+83*s_(7,1,1)*v_(6,3)*u_(5,3,1)*t_(4,3,2)+65*s_(6,3)*v_(5,4)*u_(5,2,2)*t_(4,3,2)+94*s_(7,2)*v_(6,2,1)*u_(4,4,1)*t_(4,3,2)+101*s_(7,2)*v_(5,2,2)*u_(4,4,1)*t_(4,3,2)+106*s_(7,1,1)*v_(6,2,1)*u_(4,4,1)*t_(4,3,2)+114*s_(7,1,1)*v_(5,2,2)*u_(4,4,1)*t_(4,3,2)+2*s_(9)*v_(7,1,1)*u_(5,2,2)*t_(4,3,2)+2*s_(9)*v_(5,4)*u_(5,2,2)*t_(4,3,2)+3*s_(9)*v_(6,3)*u_(5,2,2)*t_(4,3,2)+2*s_(9)*v_(6,3)*u_(6,2,1)*t_(4,3,2)+3*s_(9)*v_(7,2)*u_(5,3,1)*t_(4,3,2)+s_(9)*v_(6,2,1)*u_(5,4)*t_(4,3,2)+3*s_(9)*v_(7,1,1)*u_(5,3,1)*t_(4,3,2)+3*s_(9)*v_(5,4)*u_(5,3,1)*t_(4,3,2)+4*s_(9)*v_(6,3)*u_(5,3,1)*t_(4,3,2)+4*s_(9)*v_(5,2,2)*u_(4,4,1)*t_(4,3,2)+2*s_(8,1)*v_(7,1,1)*u_(6,3)*t_(4,3,2)+5*s_(9)*v_(6,2,1)*u_(4,4,1)*t_(4,3,2)+s_(8,1)*v_(7,1,1)*u_(5,4)*t_(4,3,2)+6*s_(9)*v_(5,3,1)*u_(4,4,1)*t_(4,3,2)+7*s_(9)*v_(6,2,1)*u_(5,2,2)*t_(4,3,2)+9*s_(8,1)*v_(7,1,1)*u_(6,2,1)*t_(4,3,2)+9*s_(9)*v_(5,3,1)*u_(5,2,2)*t_(4,3,2)+9*s_(9)*v_(6,2,1)*u_(5,3,1)*t_(4,3,2)+8*s_(8,1)*v_(7,2)*u_(6,2,1)*t_(4,3,2)+2*s_(8,1)*v_(6,3)*u_(5,4)*t_(4,3,2)+11*s_(8,1)*v_(7,2)*u_(4,4,1)*t_(4,3,2)+12*s_(8,1)*v_(5,4)*u_(4,4,1)*t_(4,3,2)+12*s_(8,1)*v_(7,1,1)*u_(4,4,1)*t_(4,3,2)+15*s_(8,1)*v_(7,2)*u_(5,2,2)*t_(4,3,2)+15*s_(8,1)*v_(7,1,1)*u_(5,2,2)*t_(4,3,2)+s_(9)*v_(7,2)*u_(6,2,1)*t_(4,3,2)+6*s_(7,2)*v_(7,1,1)*u_(6,3)*t_(4,3,2)+15*s_(8,1)*v_(6,3)*u_(4,4,1)*t_(4,3,2)+4*s_(7,2)*v_(7,1,1)*u_(5,4)*t_(4,3,2)+14*s_(8,1)*v_(5,4)*u_(5,2,2)*t_(4,3,2)+12*s_(8,1)*v_(6,3)*u_(6,2,1)*t_(4,3,2)+18*s_(8,1)*v_(7,2)*u_(5,3,1)*t_(4,3,2)+8*s_(8,1)*v_(6,2,1)*u_(5,4)*t_(4,3,2)+20*s_(8,1)*v_(7,1,1)*u_(5,3,1)*t_(4,3,2)+21*s_(8,1)*v_(6,3)*u_(5,2,2)*t_(4,3,2)+19*s_(8,1)*v_(5,4)*u_(5,3,1)*t_(4,3,2)+2*s_(7,2)*v_(6,3)*u_(5,4)*t_(4,3,2)+8*s_(7,1,1)*v_(6,3)*u_(5,4)*t_(4,3,2)+25*s_(8,1)*v_(6,3)*u_(5,3,1)*t_(4,3,2)+31*s_(7,2)*v_(7,1,1)*u_(6,2,1)*t_(4,3,2)+s_(9)*v_(8,1)*u_(4,4,1)*t_(4,3,2)+31*s_(7,2)*v_(7,1,1)*u_(4,4,1)*t_(4,3,2)+32*s_(8,1)*v_(5,2,2)*u_(4,4,1)*t_(4,3,2)+s_(9)*v_(8,1)*u_(5,2,2)*t_(4,3,2)+90*v_(5,4)*u_(5,2,2)*t_(4,3,2)*s_(3,3,3)+94*v_(6,3)*u_(6,2,1)*t_(4,3,2)*s_(3,3,3)+100*v_(6,3)*u_(5,2,2)*t_(4,3,2)*s_(3,3,3)+113*v_(5,4)*u_(5,3,1)*t_(4,3,2)*s_(3,3,3)+64*s_(6,3)*v_(5,4)*u_(5,3,1)*t_(4,3,2)+151*s_(7,2)*v_(6,2,1)*u_(5,2,2)*t_(4,3,2)+167*s_(7,1,1)*v_(6,2,1)*u_(5,2,2)*t_(4,3,2)+132*s_(7,2)*v_(5,3,1)*u_(4,4,1)*t_(4,3,2)+128*s_(6,2,1)*v_(5,4)*u_(4,4,1)*t_(4,3,2)+153*s_(7,1,1)*v_(5,3,1)*u_(4,4,1)*t_(4,3,2)+155*s_(5,4)*v_(5,2,2)*u_(4,4,1)*t_(4,3,2)+156*s_(6,3)*v_(6,2,1)*u_(4,4,1)*t_(4,3,2)+177*s_(6,3)*v_(5,2,2)*u_(4,4,1)*t_(4,3,2)+181*s_(7,2)*v_(6,2,1)*u_(5,3,1)*t_(4,3,2)+209*s_(7,1,1)*v_(6,2,1)*u_(5,3,1)*t_(4,3,2)+s_(9)*v_(7,1,1)*u_(6,2,1)*t_(4,3,2)+209*s_(7,2)*v_(5,3,1)*u_(5,2,2)*t_(4,3,2)+198*s_(6,2,1)*v_(5,4)*u_(5,2,2)*t_(4,3,2)+234*s_(7,1,1)*v_(5,3,1)*u_(5,2,2)*t_(4,3,2)+190*s_(5,4)*v_(5,3,1)*u_(4,4,1)*t_(4,3,2)+242*s_(6,3)*v_(6,2,1)*u_(5,2,2)*t_(4,3,2)+224*s_(6,3)*v_(5,3,1)*u_(4,4,1)*t_(4,3,2)+237*s_(6,2,1)*v_(5,4)*u_(5,3,1)*t_(4,3,2)+303*s_(5,4)*v_(5,3,1)*u_(5,2,2)*t_(4,3,2)+291*s_(6,3)*v_(6,2,1)*u_(5,3,1)*t_(4,3,2)+356*s_(6,3)*v_(5,3,1)*u_(5,2,2)*t_(4,3,2)+436*s_(6,2,1)*v_(5,2,2)*u_(4,4,1)*t_(4,3,2)+s_(8,1)*v_(7,2)*u_(7,1,1)*t_(4,3,2)+2*s_(9)*v_(5,4)*u_(4,4,1)*t_(4,3,2)+s_(9)*v_(6,3)*u_(5,4)*t_(4,3,2)+2*s_(9)*v_(6,3)*u_(4,4,1)*t_(4,3,2)+2*s_(9)*v_(7,2)*u_(4,4,1)*t_(4,3,2)+2*s_(9)*v_(7,2)*u_(5,2,2)*t_(4,3,2)+2*s_(9)*v_(7,1,1)*u_(4,4,1)*t_(4,3,2)+2*v_(9)*u_(5,2,2)*t_(4,3,2)*s_(3,3,3)+v_(9)*u_(5,4)*t_(4,3,2)*s_(3,3,3)+3*v_(9)*u_(5,3,1)*t_(4,3,2)*s_(3,3,3)+3*v_(9)*u_(6,2,1)*t_(4,3,2)*s_(3,3,3)+v_(9)*u_(6,3)*t_(4,3,2)*s_(3,3,3)+6*v_(8,1)*u_(5,4)*t_(4,3,2)*s_(3,3,3)+7*v_(8,1)*u_(7,2)*t_(4,3,2)*s_(3,3,3)+7*v_(8,1)*u_(7,1,1)*t_(4,3,2)*s_(3,3,3)+9*v_(8,1)*u_(6,3)*t_(4,3,2)*s_(3,3,3)+10*v_(8,1)*u_(4,4,1)*t_(4,3,2)*s_(3,3,3)+v_(9)*u_(7,2)*t_(4,3,2)*s_(3,3,3)+19*v_(7,2)*u_(7,1,1)*t_(4,3,2)*s_(3,3,3)+17*v_(8,1)*u_(5,2,2)*t_(4,3,2)*s_(3,3,3)+19*v_(8,1)*u_(6,2,1)*t_(4,3,2)*s_(3,3,3)+18*v_(7,2)*u_(5,4)*t_(4,3,2)*s_(3,3,3)+23*v_(7,1,1)*u_(5,4)*t_(4,3,2)*s_(3,3,3)+23*v_(8,1)*u_(5,3,1)*t_(4,3,2)*s_(3,3,3)+25*v_(7,2)*u_(6,3)*t_(4,3,2)*s_(3,3,3)+28*v_(7,1,1)*u_(6,3)*t_(4,3,2)*s_(3,3,3)+v_(9)*u_(8,1)*t_(4,3,2)*s_(3,3,3)+29*v_(6,3)*u_(5,4)*t_(4,3,2)*s_(3,3,3)+34*v_(7,2)*u_(4,4,1)*t_(4,3,2)*s_(3,3,3)+39*v_(7,1,1)*u_(4,4,1)*t_(4,3,2)*s_(3,3,3)+58*v_(7,2)*u_(6,2,1)*t_(4,3,2)*s_(3,3,3)+56*v_(7,2)*u_(5,2,2)*t_(4,3,2)*s_(3,3,3)+61*v_(7,1,1)*u_(6,2,1)*t_(4,3,2)*s_(3,3,3)+58*v_(7,1,1)*u_(5,2,2)*t_(4,3,2)*s_(3,3,3)+v_(9)*u_(4,4,1)*t_(4,3,2)*s_(3,3,3)+58*v_(5,4)*u_(4,4,1)*t_(4,3,2)*s_(3,3,3)+62*v_(6,3)*u_(4,4,1)*t_(4,3,2)*s_(3,3,3)+74*v_(7,2)*u_(5,3,1)*t_(4,3,2)*s_(3,3,3)+77*v_(6,2,1)*u_(5,4)*t_(4,3,2)*s_(3,3,3)+81*v_(7,1,1)*u_(5,3,1)*t_(4,3,2)*s_(3,3,3)+v_(9)*u_(7,1,1)*t_(4,3,2)*s_(3,3,3)+129*v_(6,3)*u_(5,3,1)*t_(4,3,2)*s_(3,3,3)+153*v_(6,2,1)*u_(4,4,1)*t_(4,3,2)*s_(3,3,3)+180*v_(5,2,2)*u_(4,4,1)*t_(4,3,2)*s_(3,3,3)+223*v_(6,2,1)*u_(5,2,2)*t_(4,3,2)*s_(3,3,3)+241*v_(5,3,1)*u_(4,4,1)*t_(4,3,2)*s_(3,3,3)+300*v_(6,2,1)*u_(5,3,1)*t_(4,3,2)*s_(3,3,3)+349*v_(5,3,1)*u_(5,2,2)*t_(4,3,2)*s_(3,3,3)+17*u_(8,1)*t_(5,2,2)*s_(4,3,2)*v_(3,3,3)+21*u_(7,2)*t_(5,2,2)*s_(4,4,1)*v_(3,3,3)+30*u_(7,1,1)*t_(5,2,2)*s_(4,4,1)*v_(3,3,3)+32*u_(8,1)*t_(5,2,2)*s_(4,4,1)*v_(4,3,2)+35*u_(5,4)*t_(5,2,2)*s_(4,4,1)*v_(3,3,3)+42*u_(6,3)*t_(5,2,2)*s_(4,4,1)*v_(3,3,3)+56*u_(7,2)*t_(5,2,2)*s_(4,3,2)*v_(3,3,3)+58*u_(7,1,1)*t_(5,2,2)*s_(4,3,2)*v_(3,3,3)+90*u_(5,4)*t_(5,2,2)*s_(4,3,2)*v_(3,3,3)+100*u_(6,3)*t_(5,2,2)*s_(4,3,2)*v_(3,3,3)+107*u_(6,2,1)*t_(5,2,2)*s_(4,4,1)*v_(3,3,3)+101*u_(7,2)*t_(5,2,2)*s_(4,4,1)*v_(4,3,2)+114*u_(7,1,1)*t_(5,2,2)*s_(4,4,1)*v_(4,3,2)+14*s_(8,1)*v_(5,4)*u_(5,3,1)*t_(5,2,2)+s_(7,2)*v_(6,3)*u_(5,4)*t_(5,2,2)+7*s_(7,1,1)*v_(6,3)*u_(5,4)*t_(5,2,2)+19*s_(8,1)*v_(6,3)*u_(5,3,1)*t_(5,2,2)+29*s_(7,2)*v_(7,1,1)*u_(6,2,1)*t_(5,2,2)+s_(9)*v_(8,1)*u_(5,3,1)*t_(5,2,2)+s_(9)*v_(8,1)*u_(6,2,1)*t_(5,2,2)+20*s_(7,2)*v_(6,2,1)*u_(5,4)*t_(5,2,2)+28*s_(7,1,1)*v_(6,2,1)*u_(5,4)*t_(5,2,2)+45*s_(7,2)*v_(7,1,1)*u_(5,3,1)*t_(5,2,2)+50*s_(8,1)*v_(6,2,1)*u_(5,3,1)*t_(5,2,2)+27*s_(7,2)*v_(6,3)*u_(6,2,1)*t_(5,2,2)+39*s_(7,1,1)*v_(6,3)*u_(6,2,1)*t_(5,2,2)+32*s_(7,2)*v_(5,4)*u_(5,3,1)*t_(5,2,2)+49*s_(7,1,1)*v_(5,4)*u_(5,3,1)*t_(5,2,2)+28*s_(6,3)*v_(6,2,1)*u_(5,4)*t_(5,2,2)+44*s_(7,2)*v_(6,3)*u_(5,3,1)*t_(5,2,2)+62*s_(7,1,1)*v_(6,3)*u_(5,3,1)*t_(5,2,2)+44*s_(6,3)*v_(5,4)*u_(5,3,1)*t_(5,2,2)+180*t_(5,2,2)*s_(4,4,1)*v_(4,3,2)*u_(3,3,3)+171*u_(5,3,1)*t_(5,2,2)*s_(4,4,1)*v_(3,3,3)+155*u_(5,4)*t_(5,2,2)*s_(4,4,1)*v_(4,3,2)+177*u_(6,3)*t_(5,2,2)*s_(4,4,1)*v_(4,3,2)+223*u_(6,2,1)*t_(5,2,2)*s_(4,3,2)*v_(3,3,3)+349*u_(5,3,1)*t_(5,2,2)*s_(4,3,2)*v_(3,3,3)+436*u_(6,2,1)*t_(5,2,2)*s_(4,4,1)*v_(4,3,2)+2*u_(9)*t_(5,2,2)*s_(4,3,2)*v_(3,3,3)+4*u_(9)*t_(5,2,2)*s_(4,4,1)*v_(4,3,2)+7*u_(8,1)*t_(5,2,2)*s_(4,4,1)*v_(3,3,3)+67*v_(7,1,1)*u_(6,3)*t_(5,2,2)*s_(4,3,2)+v_(9)*u_(6,2,1)*t_(5,2,2)*s_(3,3,3)+72*v_(7,2)*u_(6,2,1)*t_(5,2,2)*s_(4,4,1)+81*v_(7,1,1)*u_(6,2,1)*t_(5,2,2)*s_(4,4,1)+80*v_(5,4)*u_(5,3,1)*t_(5,2,2)*s_(3,3,3)+91*v_(6,3)*u_(5,3,1)*t_(5,2,2)*s_(3,3,3)+65*v_(6,3)*u_(5,4)*t_(5,2,2)*s_(4,3,2)+94*v_(7,2)*u_(5,3,1)*t_(5,2,2)*s_(4,4,1)+93*v_(6,2,1)*u_(5,4)*t_(5,2,2)*s_(4,4,1)+118*v_(7,1,1)*u_(5,3,1)*t_(5,2,2)*s_(4,4,1)+137*s_(7,2)*v_(6,2,1)*u_(5,3,1)*t_(5,2,2)+161*s_(7,1,1)*v_(6,2,1)*u_(5,3,1)*t_(5,2,2)+171*s_(6,2,1)*v_(5,4)*u_(5,3,1)*t_(5,2,2)+213*s_(6,3)*v_(6,2,1)*u_(5,3,1)*t_(5,2,2)+2*s_(9)*v_(7,2)*u_(5,3,1)*t_(5,2,2)+2*s_(9)*v_(7,2)*u_(6,2,1)*t_(5,2,2)+2*s_(9)*v_(7,1,1)*u_(6,2,1)*t_(5,2,2)+2*s_(9)*v_(5,4)*u_(5,3,1)*t_(5,2,2)+2*s_(9)*v_(6,3)*u_(6,2,1)*t_(5,2,2)+2*s_(9)*v_(6,2,1)*u_(5,4)*t_(5,2,2)+3*s_(9)*v_(7,1,1)*u_(5,3,1)*t_(5,2,2)+3*s_(9)*v_(6,3)*u_(5,3,1)*t_(5,2,2)+2*s_(8,1)*v_(7,2)*u_(7,1,1)*t_(5,2,2)+2*s_(8,1)*v_(7,1,1)*u_(5,4)*t_(5,2,2)+2*s_(8,1)*v_(7,1,1)*u_(6,3)*t_(5,2,2)+7*s_(9)*v_(6,2,1)*u_(5,3,1)*t_(5,2,2)+s_(8,1)*v_(6,3)*u_(5,4)*t_(5,2,2)+10*s_(8,1)*v_(7,2)*u_(6,2,1)*t_(5,2,2)+12*s_(8,1)*v_(7,1,1)*u_(6,2,1)*t_(5,2,2)+4*s_(7,2)*v_(7,1,1)*u_(5,4)*t_(5,2,2)+14*s_(8,1)*v_(7,2)*u_(5,3,1)*t_(5,2,2)+9*s_(8,1)*v_(6,2,1)*u_(5,4)*t_(5,2,2)+16*s_(8,1)*v_(7,1,1)*u_(5,3,1)*t_(5,2,2)+5*s_(7,2)*v_(7,1,1)*u_(6,3)*t_(5,2,2)+12*s_(8,1)*v_(6,3)*u_(6,2,1)*t_(5,2,2)+7*v_(8,1)*u_(5,4)*t_(5,2,2)*s_(4,4,1)+12*v_(7,2)*u_(7,1,1)*t_(5,2,2)*s_(3,3,3)+12*v_(8,1)*u_(6,2,1)*t_(5,2,2)*s_(3,3,3)+8*v_(8,1)*u_(6,3)*t_(5,2,2)*s_(4,4,1)+v_(9)*u_(7,2)*t_(5,2,2)*s_(4,4,1)+9*v_(7,2)*u_(5,4)*t_(5,2,2)*s_(3,3,3)+15*v_(8,1)*u_(7,2)*t_(5,2,2)*s_(4,3,2)+15*v_(8,1)*u_(7,1,1)*t_(5,2,2)*s_(4,3,2)+13*v_(7,1,1)*u_(5,4)*t_(5,2,2)*s_(3,3,3)+15*v_(7,2)*u_(6,3)*t_(5,2,2)*s_(3,3,3)+16*v_(8,1)*u_(5,3,1)*t_(5,2,2)*s_(3,3,3)+16*v_(7,1,1)*u_(6,3)*t_(5,2,2)*s_(3,3,3)+14*v_(8,1)*u_(5,4)*t_(5,2,2)*s_(4,3,2)+21*v_(8,1)*u_(6,3)*t_(5,2,2)*s_(4,3,2)+20*v_(7,2)*u_(7,1,1)*t_(5,2,2)*s_(4,4,1)+16*v_(6,3)*u_(5,4)*t_(5,2,2)*s_(3,3,3)+26*v_(8,1)*u_(6,2,1)*t_(5,2,2)*s_(4,4,1)+18*v_(7,2)*u_(5,4)*t_(5,2,2)*s_(4,4,1)+25*v_(7,1,1)*u_(5,4)*t_(5,2,2)*s_(4,4,1)+36*v_(7,2)*u_(6,2,1)*t_(5,2,2)*s_(3,3,3)+v_(9)*u_(8,1)*t_(5,2,2)*s_(4,3,2)+41*v_(7,1,1)*u_(6,2,1)*t_(5,2,2)*s_(3,3,3)+34*v_(8,1)*u_(5,3,1)*t_(5,2,2)*s_(4,4,1)+22*v_(7,2)*u_(6,3)*t_(5,2,2)*s_(4,4,1)+31*v_(7,1,1)*u_(6,3)*t_(5,2,2)*s_(4,4,1)+45*v_(7,2)*u_(7,1,1)*t_(5,2,2)*s_(4,3,2)+50*v_(8,1)*u_(6,2,1)*t_(5,2,2)*s_(4,3,2)+53*v_(7,1,1)*u_(5,3,1)*t_(5,2,2)*s_(3,3,3)+51*v_(6,2,1)*u_(5,4)*t_(5,2,2)*s_(3,3,3)+22*v_(6,3)*u_(5,4)*t_(5,2,2)*s_(4,4,1)+55*v_(7,2)*u_(5,3,1)*t_(5,2,2)*s_(3,3,3)+58*v_(6,3)*u_(6,2,1)*t_(5,2,2)*s_(3,3,3)+40*v_(7,2)*u_(5,4)*t_(5,2,2)*s_(4,3,2)+52*v_(7,1,1)*u_(5,4)*t_(5,2,2)*s_(4,3,2)+68*v_(8,1)*u_(5,3,1)*t_(5,2,2)*s_(4,3,2)+58*v_(7,2)*u_(6,3)*t_(5,2,2)*s_(4,3,2)+112*v_(6,3)*u_(6,2,1)*t_(5,2,2)*s_(4,4,1)+151*v_(7,2)*u_(6,2,1)*t_(5,2,2)*s_(4,3,2)+167*v_(7,1,1)*u_(6,2,1)*t_(5,2,2)*s_(4,3,2)+v_(9)*u_(7,1,1)*t_(5,2,2)*s_(3,3,3)+v_(9)*u_(7,1,1)*t_(5,2,2)*s_(4,4,1)+135*v_(5,4)*u_(5,3,1)*t_(5,2,2)*s_(4,4,1)+158*v_(6,3)*u_(5,3,1)*t_(5,2,2)*s_(4,4,1)+214*v_(6,2,1)*u_(5,3,1)*t_(5,2,2)*s_(3,3,3)+209*v_(7,2)*u_(5,3,1)*t_(5,2,2)*s_(4,3,2)+198*v_(6,2,1)*u_(5,4)*t_(5,2,2)*s_(4,3,2)+234*v_(7,1,1)*u_(5,3,1)*t_(5,2,2)*s_(4,3,2)+242*v_(6,3)*u_(6,2,1)*t_(5,2,2)*s_(4,3,2)+303*v_(5,4)*u_(5,3,1)*t_(5,2,2)*s_(4,3,2)+356*v_(6,3)*u_(5,3,1)*t_(5,2,2)*s_(4,3,2)+415*v_(6,2,1)*u_(5,3,1)*t_(5,2,2)*s_(4,4,1)+v_(9)*u_(6,3)*t_(5,2,2)*s_(4,4,1)+2*v_(9)*u_(7,2)*t_(5,2,2)*s_(4,3,2)+2*v_(9)*u_(7,1,1)*t_(5,2,2)*s_(4,3,2)+2*v_(9)*u_(5,4)*t_(5,2,2)*s_(4,3,2)+3*v_(9)*u_(6,3)*t_(5,2,2)*s_(4,3,2)+v_(9)*u_(5,4)*t_(5,2,2)*s_(4,4,1)+3*v_(9)*u_(5,3,1)*t_(5,2,2)*s_(3,3,3)+3*v_(8,1)*u_(7,2)*t_(5,2,2)*s_(3,3,3)+3*v_(8,1)*u_(7,1,1)*t_(5,2,2)*s_(3,3,3)+4*v_(9)*u_(6,2,1)*t_(5,2,2)*s_(4,4,1)+4*v_(9)*u_(5,3,1)*t_(5,2,2)*s_(4,4,1)+3*v_(8,1)*u_(5,4)*t_(5,2,2)*s_(3,3,3)+5*v_(8,1)*u_(6,3)*t_(5,2,2)*s_(3,3,3)+v_(9)*u_(6,3)*t_(5,2,2)*s_(3,3,3)+7*v_(9)*u_(6,2,1)*t_(5,2,2)*s_(4,3,2)+6*v_(8,1)*u_(7,2)*t_(5,2,2)*s_(4,4,1)+8*v_(8,1)*u_(7,1,1)*t_(5,2,2)*s_(4,4,1)+9*v_(9)*u_(5,3,1)*t_(5,2,2)*s_(4,3,2)+10*u_(8,1)*t_(4,4,1)*s_(4,3,2)*v_(3,3,3)+34*u_(7,2)*t_(4,4,1)*s_(4,3,2)*v_(3,3,3)+39*u_(7,1,1)*t_(4,4,1)*s_(4,3,2)*v_(3,3,3)+u_(9)*t_(4,4,1)*s_(4,3,2)*v_(3,3,3)+58*u_(5,4)*t_(4,4,1)*s_(4,3,2)*v_(3,3,3)+62*u_(6,3)*t_(4,4,1)*s_(4,3,2)*v_(3,3,3)+20*s_(7,2)*v_(7,1,1)*u_(5,2,2)*t_(4,4,1)+26*s_(8,1)*v_(6,2,1)*u_(5,2,2)*t_(4,4,1)+18*s_(7,2)*v_(5,4)*u_(5,2,2)*t_(4,4,1)+25*s_(7,1,1)*v_(5,4)*u_(5,2,2)*t_(4,4,1)+10*s_(7,2)*v_(6,2,1)*u_(5,4)*t_(4,4,1)+17*s_(7,1,1)*v_(6,2,1)*u_(5,4)*t_(4,4,1)+34*s_(8,1)*v_(5,3,1)*u_(5,2,2)*t_(4,4,1)+28*s_(7,2)*v_(7,1,1)*u_(5,3,1)*t_(4,4,1)+22*s_(7,2)*v_(6,3)*u_(5,2,2)*t_(4,4,1)+32*s_(8,1)*v_(6,2,1)*u_(5,3,1)*t_(4,4,1)+23*s_(7,1,1)*v_(6,3)*u_(6,2,1)*t_(4,4,1)+s_(9)*v_(8,1)*u_(5,3,1)*t_(4,4,1)+14*s_(7,2)*v_(6,3)*u_(6,2,1)*t_(4,4,1)+31*s_(7,1,1)*v_(6,3)*u_(5,2,2)*t_(4,4,1)+15*s_(7,2)*v_(5,4)*u_(5,3,1)*t_(4,4,1)+29*s_(7,1,1)*v_(5,4)*u_(5,3,1)*t_(4,4,1)+22*s_(6,3)*v_(5,4)*u_(5,2,2)*t_(4,4,1)+13*s_(6,3)*v_(6,2,1)*u_(5,4)*t_(4,4,1)+23*s_(7,2)*v_(6,3)*u_(5,3,1)*t_(4,4,1)+36*s_(7,1,1)*v_(6,3)*u_(5,3,1)*t_(4,4,1)+21*s_(6,3)*v_(5,4)*u_(5,3,1)*t_(4,4,1)+72*s_(7,2)*v_(6,2,1)*u_(5,2,2)*t_(4,4,1)+81*s_(7,1,1)*v_(6,2,1)*u_(5,2,2)*t_(4,4,1)+94*s_(7,2)*v_(5,3,1)*u_(5,2,2)*t_(4,4,1)+82*s_(7,2)*v_(6,2,1)*u_(5,3,1)*t_(4,4,1)+s_(9)*v_(7,1,1)*u_(6,3)*t_(4,4,1)+93*s_(6,2,1)*v_(5,4)*u_(5,2,2)*t_(4,4,1)+103*s_(7,1,1)*v_(6,2,1)*u_(5,3,1)*t_(4,4,1)+118*s_(7,1,1)*v_(5,3,1)*u_(5,2,2)*t_(4,4,1)+153*u_(6,2,1)*t_(4,4,1)*s_(4,3,2)*v_(3,3,3)+180*u_(5,2,2)*t_(4,4,1)*s_(4,3,2)*v_(3,3,3)+241*u_(5,3,1)*t_(4,4,1)*s_(4,3,2)*v_(3,3,3)+103*s_(6,2,1)*v_(5,4)*u_(5,3,1)*t_(4,4,1)+s_(9)*v_(7,1,1)*u_(5,2,2)*t_(4,4,1)+135*s_(5,4)*v_(5,3,1)*u_(5,2,2)*t_(4,4,1)+125*s_(6,3)*v_(6,2,1)*u_(5,3,1)*t_(4,4,1)+158*s_(6,3)*v_(5,3,1)*u_(5,2,2)*t_(4,4,1)+415*s_(6,2,1)*v_(5,3,1)*u_(5,2,2)*t_(4,4,1)+s_(8,1)*v_(7,2)*u_(7,1,1)*t_(4,4,1)+s_(9)*v_(5,4)*u_(5,3,1)*t_(4,4,1)+s_(9)*v_(6,3)*u_(5,2,2)*t_(4,4,1)+s_(9)*v_(6,3)*u_(6,2,1)*t_(4,4,1)+s_(9)*v_(7,2)*u_(5,3,1)*t_(4,4,1)+s_(9)*v_(6,2,1)*u_(5,4)*t_(4,4,1)+2*s_(9)*v_(6,3)*u_(5,3,1)*t_(4,4,1)+s_(9)*v_(5,4)*u_(5,2,2)*t_(4,4,1)+3*s_(9)*v_(7,1,1)*u_(5,3,1)*t_(4,4,1)+4*s_(9)*v_(6,2,1)*u_(5,2,2)*t_(4,4,1)+4*s_(9)*v_(5,3,1)*u_(5,2,2)*t_(4,4,1)+2*s_(8,1)*v_(7,1,1)*u_(6,3)*t_(4,4,1)+5*s_(9)*v_(6,2,1)*u_(5,3,1)*t_(4,4,1)+s_(8,1)*v_(7,1,1)*u_(5,4)*t_(4,4,1)+6*s_(8,1)*v_(7,1,1)*u_(6,2,1)*t_(4,4,1)+4*s_(8,1)*v_(7,2)*u_(6,2,1)*t_(4,4,1)+6*s_(8,1)*v_(7,2)*u_(5,2,2)*t_(4,4,1)+8*s_(8,1)*v_(7,1,1)*u_(5,2,2)*t_(4,4,1)+7*s_(8,1)*v_(5,4)*u_(5,2,2)*t_(4,4,1)+8*s_(8,1)*v_(6,3)*u_(5,2,2)*t_(4,4,1)+4*s_(8,1)*v_(6,2,1)*u_(5,4)*t_(4,4,1)+2*s_(7,2)*v_(7,1,1)*u_(5,4)*t_(4,4,1)+4*s_(7,2)*v_(7,1,1)*u_(6,3)*t_(4,4,1)+s_(9)*v_(7,2)*u_(5,2,2)*t_(4,4,1)+6*s_(8,1)*v_(6,3)*u_(6,2,1)*t_(4,4,1)+8*s_(8,1)*v_(7,2)*u_(5,3,1)*t_(4,4,1)+11*s_(8,1)*v_(7,1,1)*u_(5,3,1)*t_(4,4,1)+7*s_(8,1)*v_(5,4)*u_(5,3,1)*t_(4,4,1)+s_(9)*v_(7,2)*u_(6,2,1)*t_(4,4,1)+3*s_(7,1,1)*v_(6,3)*u_(5,4)*t_(4,4,1)+10*s_(8,1)*v_(6,3)*u_(5,3,1)*t_(4,4,1)+16*s_(7,2)*v_(7,1,1)*u_(6,2,1)*t_(4,4,1)+21*v_(7,2)*u_(5,2,2)*t_(4,4,1)*s_(3,3,3)+24*v_(7,2)*u_(6,2,1)*t_(4,4,1)*s_(3,3,3)+25*v_(7,1,1)*u_(6,2,1)*t_(4,4,1)*s_(3,3,3)+30*v_(7,1,1)*u_(5,2,2)*t_(4,4,1)*s_(3,3,3)+v_(9)*u_(8,1)*t_(4,4,1)*s_(4,3,2)+31*v_(7,2)*u_(7,1,1)*t_(4,4,1)*s_(4,3,2)+32*v_(8,1)*u_(5,2,2)*t_(4,4,1)*s_(4,3,2)+33*v_(8,1)*u_(6,2,1)*t_(4,4,1)*s_(4,3,2)+36*v_(7,1,1)*u_(5,3,1)*t_(4,4,1)*s_(3,3,3)+36*v_(7,2)*u_(5,3,1)*t_(4,4,1)*s_(3,3,3)+34*v_(6,2,1)*u_(5,4)*t_(4,4,1)*s_(3,3,3)+35*v_(5,4)*u_(5,2,2)*t_(4,4,1)*s_(3,3,3)+29*v_(7,2)*u_(5,4)*t_(4,4,1)*s_(4,3,2)+39*v_(7,1,1)*u_(5,4)*t_(4,4,1)*s_(4,3,2)+40*v_(6,3)*u_(6,2,1)*t_(4,4,1)*s_(3,3,3)+44*v_(8,1)*u_(5,3,1)*t_(4,4,1)*s_(4,3,2)+42*v_(6,3)*u_(5,2,2)*t_(4,4,1)*s_(3,3,3)+36*v_(7,2)*u_(6,3)*t_(4,4,1)*s_(4,3,2)+48*v_(7,1,1)*u_(6,3)*t_(4,4,1)*s_(4,3,2)+51*v_(5,4)*u_(5,3,1)*t_(4,4,1)*s_(3,3,3)+60*v_(6,3)*u_(5,3,1)*t_(4,4,1)*s_(3,3,3)+37*v_(6,3)*u_(5,4)*t_(4,4,1)*s_(4,3,2)+v_(9)*u_(6,2,1)*t_(4,4,1)*s_(3,3,3)+107*v_(6,2,1)*u_(5,2,2)*t_(4,4,1)*s_(3,3,3)+94*v_(7,2)*u_(6,2,1)*t_(4,4,1)*s_(4,3,2)+101*v_(7,2)*u_(5,2,2)*t_(4,4,1)*s_(4,3,2)+106*v_(7,1,1)*u_(6,2,1)*t_(4,4,1)*s_(4,3,2)+114*v_(7,1,1)*u_(5,2,2)*t_(4,4,1)*s_(4,3,2)+112*s_(6,3)*v_(6,2,1)*u_(5,2,2)*t_(4,4,1)+155*v_(5,4)*u_(5,2,2)*t_(4,4,1)*s_(4,3,2)+156*v_(6,3)*u_(6,2,1)*t_(4,4,1)*s_(4,3,2)+177*v_(6,3)*u_(5,2,2)*t_(4,4,1)*s_(4,3,2)+190*v_(5,4)*u_(5,3,1)*t_(4,4,1)*s_(4,3,2)+224*v_(6,3)*u_(5,3,1)*t_(4,4,1)*s_(4,3,2)+436*v_(6,2,1)*u_(5,2,2)*t_(4,4,1)*s_(4,3,2)+2*v_(9)*u_(5,4)*t_(4,4,1)*s_(4,3,2)+2*v_(9)*u_(6,3)*t_(4,4,1)*s_(4,3,2)+2*v_(9)*u_(7,2)*t_(4,4,1)*s_(4,3,2)+2*v_(9)*u_(5,3,1)*t_(4,4,1)*s_(3,3,3)+2*v_(9)*u_(7,1,1)*t_(4,4,1)*s_(4,3,2)+3*v_(8,1)*u_(7,2)*t_(4,4,1)*s_(3,3,3)+3*v_(8,1)*u_(7,1,1)*t_(4,4,1)*s_(3,3,3)+4*v_(8,1)*u_(5,4)*t_(4,4,1)*s_(3,3,3)+4*v_(8,1)*u_(6,3)*t_(4,4,1)*s_(3,3,3)+4*v_(9)*u_(5,2,2)*t_(4,4,1)*s_(4,3,2)+v_(9)*u_(6,3)*t_(4,4,1)*s_(3,3,3)+5*v_(9)*u_(6,2,1)*t_(4,4,1)*s_(4,3,2)+6*v_(9)*u_(5,3,1)*t_(4,4,1)*s_(4,3,2)+7*v_(8,1)*u_(5,2,2)*t_(4,4,1)*s_(3,3,3)+10*v_(7,2)*u_(7,1,1)*t_(4,4,1)*s_(3,3,3)+8*v_(8,1)*u_(6,2,1)*t_(4,4,1)*s_(3,3,3)+8*v_(7,2)*u_(5,4)*t_(4,4,1)*s_(3,3,3)+12*v_(7,1,1)*u_(5,4)*t_(4,4,1)*s_(3,3,3)+11*v_(8,1)*u_(7,2)*t_(4,4,1)*s_(4,3,2)+11*v_(8,1)*u_(5,3,1)*t_(4,4,1)*s_(3,3,3)+10*v_(7,2)*u_(6,3)*t_(4,4,1)*s_(3,3,3)+12*v_(8,1)*u_(5,4)*t_(4,4,1)*s_(4,3,2)+12*v_(8,1)*u_(7,1,1)*t_(4,4,1)*s_(4,3,2)+15*v_(7,1,1)*u_(6,3)*t_(4,4,1)*s_(3,3,3)+10*v_(6,3)*u_(5,4)*t_(4,4,1)*s_(3,3,3)+15*v_(8,1)*u_(6,3)*t_(4,4,1)*s_(4,3,2)+v_(9)*u_(7,1,1)*t_(4,4,1)*s_(3,3,3)+142*v_(6,2,1)*u_(5,3,1)*t_(4,4,1)*s_(3,3,3)+132*v_(7,2)*u_(5,3,1)*t_(4,4,1)*s_(4,3,2)+128*v_(6,2,1)*u_(5,4)*t_(4,4,1)*s_(4,3,2)+153*v_(7,1,1)*u_(5,3,1)*t_(4,4,1)*s_(4,3,2)+171*v_(5,3,1)*u_(5,2,2)*t_(4,4,1)*s_(3,3,3)+4*u_(9)*t_(5,3,1)*s_(5,2,2)*v_(4,4,1)+6*u_(9)*t_(5,3,1)*s_(4,4,1)*v_(4,3,2)+9*u_(9)*t_(5,3,1)*s_(5,2,2)*v_(4,3,2)+11*u_(8,1)*t_(5,3,1)*s_(4,4,1)*v_(3,3,3)+16*u_(8,1)*t_(5,3,1)*s_(5,2,2)*v_(3,3,3)+23*u_(8,1)*t_(5,3,1)*s_(4,3,2)*v_(3,3,3)+34*u_(8,1)*t_(5,3,1)*s_(5,2,2)*v_(4,4,1)+36*u_(7,1,1)*t_(5,3,1)*s_(4,4,1)*v_(3,3,3)+36*u_(7,2)*t_(5,3,1)*s_(4,4,1)*v_(3,3,3)+44*u_(8,1)*t_(5,3,1)*s_(4,4,1)*v_(4,3,2)+53*u_(7,1,1)*t_(5,3,1)*s_(5,2,2)*v_(3,3,3)+55*u_(7,2)*t_(5,3,1)*s_(5,2,2)*v_(3,3,3)+51*u_(5,4)*t_(5,3,1)*s_(4,4,1)*v_(3,3,3)+60*u_(6,3)*t_(5,3,1)*s_(4,4,1)*v_(3,3,3)+68*u_(8,1)*t_(5,3,1)*s_(5,2,2)*v_(4,3,2)+74*u_(7,2)*t_(5,3,1)*s_(4,3,2)*v_(3,3,3)+81*u_(7,1,1)*t_(5,3,1)*s_(4,3,2)*v_(3,3,3)+80*u_(5,4)*t_(5,3,1)*s_(5,2,2)*v_(3,3,3)+91*u_(6,3)*t_(5,3,1)*s_(5,2,2)*v_(3,3,3)+113*u_(5,4)*t_(5,3,1)*s_(4,3,2)*v_(3,3,3)+94*u_(7,2)*t_(5,3,1)*s_(5,2,2)*v_(4,4,1)+118*u_(7,1,1)*t_(5,3,1)*s_(5,2,2)*v_(4,4,1)+14*s_(8,1)*v_(6,3)*u_(6,2,1)*t_(5,3,1)+7*s_(7,1,1)*v_(6,3)*u_(5,4)*t_(5,3,1)+s_(9)*v_(8,1)*u_(6,2,1)*t_(5,3,1)+39*s_(7,2)*v_(7,1,1)*u_(6,2,1)*t_(5,3,1)+21*s_(7,2)*v_(6,2,1)*u_(5,4)*t_(5,3,1)+37*s_(7,1,1)*v_(6,2,1)*u_(5,4)*t_(5,3,1)+50*s_(7,1,1)*v_(6,3)*u_(6,2,1)*t_(5,3,1)+30*s_(7,2)*v_(6,3)*u_(6,2,1)*t_(5,3,1)+27*s_(6,3)*v_(6,2,1)*u_(5,4)*t_(5,3,1)+171*t_(5,3,1)*s_(5,2,2)*v_(4,4,1)*u_(3,3,3)+241*t_(5,3,1)*s_(4,4,1)*v_(4,3,2)*u_(3,3,3)+349*t_(5,3,1)*s_(5,2,2)*v_(4,3,2)*u_(3,3,3)+129*u_(6,3)*t_(5,3,1)*s_(4,3,2)*v_(3,3,3)+142*u_(6,2,1)*t_(5,3,1)*s_(4,4,1)*v_(3,3,3)+132*u_(7,2)*t_(5,3,1)*s_(4,4,1)*v_(4,3,2)+153*u_(7,1,1)*t_(5,3,1)*s_(4,4,1)*v_(4,3,2)+135*u_(5,4)*t_(5,3,1)*s_(5,2,2)*v_(4,4,1)+158*u_(6,3)*t_(5,3,1)*s_(5,2,2)*v_(4,4,1)+214*u_(6,2,1)*t_(5,3,1)*s_(5,2,2)*v_(3,3,3)+209*u_(7,2)*t_(5,3,1)*s_(5,2,2)*v_(4,3,2)+234*u_(7,1,1)*t_(5,3,1)*s_(5,2,2)*v_(4,3,2)+190*u_(5,4)*t_(5,3,1)*s_(4,4,1)*v_(4,3,2)+224*u_(6,3)*t_(5,3,1)*s_(4,4,1)*v_(4,3,2)+300*u_(6,2,1)*t_(5,3,1)*s_(4,3,2)*v_(3,3,3)+303*u_(5,4)*t_(5,3,1)*s_(5,2,2)*v_(4,3,2)+356*u_(6,3)*t_(5,3,1)*s_(5,2,2)*v_(4,3,2)+415*u_(6,2,1)*t_(5,3,1)*s_(5,2,2)*v_(4,4,1)+2*u_(9)*t_(5,3,1)*s_(4,4,1)*v_(3,3,3)+3*u_(9)*t_(5,3,1)*s_(4,3,2)*v_(3,3,3)+3*u_(9)*t_(5,3,1)*s_(5,2,2)*v_(3,3,3)+55*v_(7,2)*u_(7,1,1)*t_(5,3,1)*s_(4,3,2)+32*v_(7,2)*u_(5,4)*t_(5,3,1)*s_(5,2,2)+63*v_(8,1)*u_(6,2,1)*t_(5,3,1)*s_(4,3,2)+49*v_(7,1,1)*u_(5,4)*t_(5,3,1)*s_(5,2,2)+60*v_(6,2,1)*u_(5,4)*t_(5,3,1)*s_(3,3,3)+21*v_(6,3)*u_(5,4)*t_(5,3,1)*s_(4,4,1)+44*v_(7,2)*u_(6,3)*t_(5,3,1)*s_(5,2,2)+62*v_(7,1,1)*u_(6,3)*t_(5,3,1)*s_(5,2,2)+73*v_(6,3)*u_(6,2,1)*t_(5,3,1)*s_(3,3,3)+46*v_(7,2)*u_(5,4)*t_(5,3,1)*s_(4,3,2)+65*v_(7,1,1)*u_(5,4)*t_(5,3,1)*s_(4,3,2)+62*v_(7,2)*u_(6,3)*t_(5,3,1)*s_(4,3,2)+83*v_(7,1,1)*u_(6,3)*t_(5,3,1)*s_(4,3,2)+44*v_(6,3)*u_(5,4)*t_(5,3,1)*s_(5,2,2)+82*v_(7,2)*u_(6,2,1)*t_(5,3,1)*s_(4,4,1)+103*v_(7,1,1)*u_(6,2,1)*t_(5,3,1)*s_(4,4,1)+s_(9)*v_(7,1,1)*u_(5,4)*t_(5,3,1)+s_(9)*v_(7,1,1)*u_(6,3)*t_(5,3,1)+2*s_(9)*v_(7,2)*u_(6,2,1)*t_(5,3,1)+3*s_(9)*v_(7,1,1)*u_(6,2,1)*t_(5,3,1)+2*s_(9)*v_(6,2,1)*u_(5,4)*t_(5,3,1)+3*s_(9)*v_(6,3)*u_(6,2,1)*t_(5,3,1)+3*s_(8,1)*v_(7,2)*u_(7,1,1)*t_(5,3,1)+3*s_(8,1)*v_(7,1,1)*u_(5,4)*t_(5,3,1)+4*s_(8,1)*v_(7,1,1)*u_(6,3)*t_(5,3,1)+s_(9)*v_(7,2)*u_(7,1,1)*t_(5,3,1)+16*s_(8,1)*v_(7,1,1)*u_(6,2,1)*t_(5,3,1)+11*s_(8,1)*v_(7,2)*u_(6,2,1)*t_(5,3,1)+6*s_(7,2)*v_(7,1,1)*u_(5,4)*t_(5,3,1)+10*s_(8,1)*v_(6,2,1)*u_(5,4)*t_(5,3,1)+8*s_(7,2)*v_(7,1,1)*u_(6,3)*t_(5,3,1)+4*v_(8,1)*u_(7,2)*t_(5,3,1)*s_(3,3,3)+4*v_(8,1)*u_(7,1,1)*t_(5,3,1)*s_(3,3,3)+4*v_(9)*u_(6,3)*t_(5,3,1)*s_(4,3,2)+5*v_(9)*u_(6,2,1)*t_(5,3,1)*s_(4,4,1)+v_(9)*u_(6,3)*t_(5,3,1)*s_(3,3,3)+5*v_(8,1)*u_(5,4)*t_(5,3,1)*s_(3,3,3)+7*v_(9)*u_(6,2,1)*t_(5,3,1)*s_(5,2,2)+6*v_(8,1)*u_(6,3)*t_(5,3,1)*s_(3,3,3)+9*v_(9)*u_(6,2,1)*t_(5,3,1)*s_(4,3,2)+11*v_(7,2)*u_(7,1,1)*t_(5,3,1)*s_(3,3,3)+v_(9)*u_(7,2)*t_(5,3,1)*s_(3,3,3)+8*v_(8,1)*u_(7,2)*t_(5,3,1)*s_(4,4,1)+11*v_(8,1)*u_(7,1,1)*t_(5,3,1)*s_(4,4,1)+7*v_(8,1)*u_(5,4)*t_(5,3,1)*s_(4,4,1)+14*v_(8,1)*u_(6,2,1)*t_(5,3,1)*s_(3,3,3)+14*v_(8,1)*u_(7,2)*t_(5,3,1)*s_(5,2,2)+16*v_(8,1)*u_(7,1,1)*t_(5,3,1)*s_(5,2,2)+10*v_(8,1)*u_(6,3)*t_(5,3,1)*s_(4,4,1)+18*v_(8,1)*u_(7,2)*t_(5,3,1)*s_(4,3,2)+20*v_(8,1)*u_(7,1,1)*t_(5,3,1)*s_(4,3,2)+15*v_(7,1,1)*u_(5,4)*t_(5,3,1)*s_(3,3,3)+14*v_(7,2)*u_(5,4)*t_(5,3,1)*s_(3,3,3)+14*v_(8,1)*u_(5,4)*t_(5,3,1)*s_(5,2,2)+17*v_(7,2)*u_(6,3)*t_(5,3,1)*s_(3,3,3)+20*v_(7,1,1)*u_(6,3)*t_(5,3,1)*s_(3,3,3)+19*v_(8,1)*u_(6,3)*t_(5,3,1)*s_(5,2,2)+19*v_(8,1)*u_(5,4)*t_(5,3,1)*s_(4,3,2)+25*v_(8,1)*u_(6,3)*t_(5,3,1)*s_(4,3,2)+19*v_(6,3)*u_(5,4)*t_(5,3,1)*s_(3,3,3)+28*v_(7,2)*u_(7,1,1)*t_(5,3,1)*s_(4,4,1)+v_(9)*u_(8,1)*t_(5,3,1)*s_(4,3,2)+32*v_(8,1)*u_(6,2,1)*t_(5,3,1)*s_(4,4,1)+v_(9)*u_(8,1)*t_(5,3,1)*s_(4,4,1)+v_(9)*u_(8,1)*t_(5,3,1)*s_(5,2,2)+15*v_(7,2)*u_(5,4)*t_(5,3,1)*s_(4,4,1)+29*v_(7,1,1)*u_(5,4)*t_(5,3,1)*s_(4,4,1)+44*v_(7,2)*u_(6,2,1)*t_(5,3,1)*s_(3,3,3)+49*v_(7,1,1)*u_(6,2,1)*t_(5,3,1)*s_(3,3,3)+45*v_(7,2)*u_(7,1,1)*t_(5,3,1)*s_(5,2,2)+50*v_(8,1)*u_(6,2,1)*t_(5,3,1)*s_(5,2,2)+23*v_(7,2)*u_(6,3)*t_(5,3,1)*s_(4,4,1)+36*v_(7,1,1)*u_(6,3)*t_(5,3,1)*s_(4,4,1)+64*v_(6,3)*u_(5,4)*t_(5,3,1)*s_(4,3,2)+137*v_(7,2)*u_(6,2,1)*t_(5,3,1)*s_(5,2,2)+103*v_(6,2,1)*u_(5,4)*t_(5,3,1)*s_(4,4,1)+161*v_(7,1,1)*u_(6,2,1)*t_(5,3,1)*s_(5,2,2)+125*v_(6,3)*u_(6,2,1)*t_(5,3,1)*s_(4,4,1)+181*v_(7,2)*u_(6,2,1)*t_(5,3,1)*s_(4,3,2)+209*v_(7,1,1)*u_(6,2,1)*t_(5,3,1)*s_(4,3,2)+171*v_(6,2,1)*u_(5,4)*t_(5,3,1)*s_(5,2,2)+213*v_(6,3)*u_(6,2,1)*t_(5,3,1)*s_(5,2,2)+237*v_(6,2,1)*u_(5,4)*t_(5,3,1)*s_(4,3,2)+291*v_(6,3)*u_(6,2,1)*t_(5,3,1)*s_(4,3,2)+v_(9)*u_(5,4)*t_(5,3,1)*s_(4,4,1)+v_(9)*u_(7,2)*t_(5,3,1)*s_(4,4,1)+2*v_(9)*u_(7,2)*t_(5,3,1)*s_(5,2,2)+2*v_(9)*u_(6,2,1)*t_(5,3,1)*s_(3,3,3)+2*v_(9)*u_(5,4)*t_(5,3,1)*s_(5,2,2)+2*v_(9)*u_(6,3)*t_(5,3,1)*s_(4,4,1)+3*v_(9)*u_(7,2)*t_(5,3,1)*s_(4,3,2)+v_(9)*u_(5,4)*t_(5,3,1)*s_(3,3,3)+3*v_(9)*u_(7,1,1)*t_(5,3,1)*s_(4,3,2)+3*v_(9)*u_(7,1,1)*t_(5,3,1)*s_(4,4,1)+3*v_(9)*u_(7,1,1)*t_(5,3,1)*s_(5,2,2)+3*v_(9)*u_(5,4)*t_(5,3,1)*s_(4,3,2)+3*v_(9)*u_(6,3)*t_(5,3,1)*s_(5,2,2)+28*u_(6,3)*t_(6,2,1)*s_(5,4)*v_(5,2,2)+u_(9)*t_(6,2,1)*s_(5,2,2)*v_(3,3,3)+72*u_(7,2)*t_(6,2,1)*s_(5,2,2)*v_(4,4,1)+73*u_(6,3)*t_(6,2,1)*s_(5,3,1)*v_(3,3,3)+81*u_(7,1,1)*t_(6,2,1)*s_(5,2,2)*v_(4,4,1)+94*u_(6,3)*t_(6,2,1)*s_(4,3,2)*v_(3,3,3)+34*u_(6,3)*t_(6,2,1)*s_(5,4)*v_(4,3,2)+94*u_(7,2)*t_(6,2,1)*s_(4,4,1)*v_(4,3,2)+27*u_(6,3)*t_(6,2,1)*s_(5,4)*v_(5,3,1)+106*u_(7,1,1)*t_(6,2,1)*s_(4,4,1)*v_(4,3,2)+82*u_(7,2)*t_(6,2,1)*s_(5,3,1)*v_(4,4,1)+103*u_(7,1,1)*t_(6,2,1)*s_(5,3,1)*v_(4,4,1)+7*u_(9)*t_(6,2,1)*s_(5,2,2)*v_(4,3,2)+7*u_(9)*t_(6,2,1)*s_(5,3,1)*v_(5,2,2)+9*u_(9)*t_(6,2,1)*s_(5,3,1)*v_(4,3,2)+8*u_(8,1)*t_(6,2,1)*s_(4,4,1)*v_(3,3,3)+12*u_(8,1)*t_(6,2,1)*s_(5,2,2)*v_(3,3,3)+4*u_(8,1)*t_(6,2,1)*s_(5,4)*v_(4,4,1)+4*u_(7,2)*t_(6,2,1)*s_(5,4)*v_(3,3,3)+7*u_(7,1,1)*t_(6,2,1)*s_(5,4)*v_(3,3,3)+14*u_(8,1)*t_(6,2,1)*s_(5,3,1)*v_(3,3,3)+9*u_(8,1)*t_(6,2,1)*s_(5,4)*v_(5,2,2)+19*u_(8,1)*t_(6,2,1)*s_(4,3,2)*v_(3,3,3)+8*u_(8,1)*t_(6,2,1)*s_(5,4)*v_(4,3,2)+10*u_(6,3)*t_(6,2,1)*s_(5,4)*v_(3,3,3)+10*u_(8,1)*t_(6,2,1)*s_(5,4)*v_(5,3,1)+24*u_(7,2)*t_(6,2,1)*s_(4,4,1)*v_(3,3,3)+26*u_(8,1)*t_(6,2,1)*s_(5,2,2)*v_(4,4,1)+25*u_(7,1,1)*t_(6,2,1)*s_(4,4,1)*v_(3,3,3)+36*u_(7,2)*t_(6,2,1)*s_(5,2,2)*v_(3,3,3)+10*u_(7,2)*t_(6,2,1)*s_(5,4)*v_(4,4,1)+17*u_(7,1,1)*t_(6,2,1)*s_(5,4)*v_(4,4,1)+33*u_(8,1)*t_(6,2,1)*s_(4,4,1)*v_(4,3,2)+41*u_(7,1,1)*t_(6,2,1)*s_(5,2,2)*v_(3,3,3)+32*u_(8,1)*t_(6,2,1)*s_(5,3,1)*v_(4,4,1)+40*u_(6,3)*t_(6,2,1)*s_(4,4,1)*v_(3,3,3)+50*u_(8,1)*t_(6,2,1)*s_(5,2,2)*v_(4,3,2)+20*u_(7,2)*t_(6,2,1)*s_(5,4)*v_(5,2,2)+44*u_(7,2)*t_(6,2,1)*s_(5,3,1)*v_(3,3,3)+28*u_(7,1,1)*t_(6,2,1)*s_(5,4)*v_(5,2,2)+49*u_(7,1,1)*t_(6,2,1)*s_(5,3,1)*v_(3,3,3)+50*u_(8,1)*t_(6,2,1)*s_(5,3,1)*v_(5,2,2)+58*u_(7,2)*t_(6,2,1)*s_(4,3,2)*v_(3,3,3)+13*u_(6,3)*t_(6,2,1)*s_(5,4)*v_(4,4,1)+61*u_(7,1,1)*t_(6,2,1)*s_(4,3,2)*v_(3,3,3)+22*u_(7,2)*t_(6,2,1)*s_(5,4)*v_(4,3,2)+32*u_(7,1,1)*t_(6,2,1)*s_(5,4)*v_(4,3,2)+58*u_(6,3)*t_(6,2,1)*s_(5,2,2)*v_(3,3,3)+63*u_(8,1)*t_(6,2,1)*s_(5,3,1)*v_(4,3,2)+21*u_(7,2)*t_(6,2,1)*s_(5,4)*v_(5,3,1)+37*u_(7,1,1)*t_(6,2,1)*s_(5,4)*v_(5,3,1)+u_(9)*t_(6,2,1)*s_(4,4,1)*v_(3,3,3)+436*t_(6,2,1)*s_(5,2,2)*v_(4,4,1)*u_(4,3,2)+415*t_(6,2,1)*s_(5,3,1)*v_(5,2,2)*u_(4,4,1)+34*t_(6,2,1)*s_(5,4)*v_(4,4,1)*u_(3,3,3)+51*t_(6,2,1)*s_(5,4)*v_(5,2,2)*u_(3,3,3)+60*t_(6,2,1)*s_(5,4)*v_(5,3,1)*u_(3,3,3)+77*t_(6,2,1)*s_(5,4)*v_(4,3,2)*u_(3,3,3)+107*t_(6,2,1)*s_(5,2,2)*v_(4,4,1)*u_(3,3,3)+93*t_(6,2,1)*s_(5,4)*v_(5,2,2)*u_(4,4,1)+112*u_(6,3)*t_(6,2,1)*s_(5,2,2)*v_(4,4,1)+151*u_(7,2)*t_(6,2,1)*s_(5,2,2)*v_(4,3,2)+167*u_(7,1,1)*t_(6,2,1)*s_(5,2,2)*v_(4,3,2)+137*u_(7,2)*t_(6,2,1)*s_(5,3,1)*v_(5,2,2)+161*u_(7,1,1)*t_(6,2,1)*s_(5,3,1)*v_(5,2,2)+156*u_(6,3)*t_(6,2,1)*s_(4,4,1)*v_(4,3,2)+125*u_(6,3)*t_(6,2,1)*s_(5,3,1)*v_(4,4,1)+181*u_(7,2)*t_(6,2,1)*s_(5,3,1)*v_(4,3,2)+209*u_(7,1,1)*t_(6,2,1)*s_(5,3,1)*v_(4,3,2)+242*u_(6,3)*t_(6,2,1)*s_(5,2,2)*v_(4,3,2)+213*u_(6,3)*t_(6,2,1)*s_(5,3,1)*v_(5,2,2)+291*u_(6,3)*t_(6,2,1)*s_(5,3,1)*v_(4,3,2)+u_(9)*t_(6,2,1)*s_(5,4)*v_(4,4,1)+2*u_(9)*t_(6,2,1)*s_(5,3,1)*v_(3,3,3)+u_(9)*t_(6,2,1)*s_(5,4)*v_(4,3,2)+2*u_(9)*t_(6,2,1)*s_(5,4)*v_(5,2,2)+3*u_(9)*t_(6,2,1)*s_(4,3,2)*v_(3,3,3)+2*u_(9)*t_(6,2,1)*s_(5,4)*v_(5,3,1)+4*u_(9)*t_(6,2,1)*s_(5,2,2)*v_(4,4,1)+u_(8,1)*t_(6,2,1)*s_(5,4)*v_(3,3,3)+5*u_(9)*t_(6,2,1)*s_(4,4,1)*v_(4,3,2)+5*u_(9)*t_(6,2,1)*s_(5,3,1)*v_(4,4,1)+v_(9)*u_(8,1)*t_(6,2,1)*s_(5,2,2)+v_(9)*u_(8,1)*t_(6,2,1)*s_(5,3,1)+39*v_(7,2)*u_(7,1,1)*t_(6,2,1)*s_(5,3,1)+27*v_(7,2)*u_(6,3)*t_(6,2,1)*s_(5,2,2)+39*v_(7,1,1)*u_(6,3)*t_(6,2,1)*s_(5,2,2)+32*v_(7,2)*u_(6,3)*t_(6,2,1)*s_(4,3,2)+47*v_(7,1,1)*u_(6,3)*t_(6,2,1)*s_(4,3,2)+50*v_(7,1,1)*u_(6,3)*t_(6,2,1)*s_(5,3,1)+30*v_(7,2)*u_(6,3)*t_(6,2,1)*s_(5,3,1)+s_(9)*v_(7,2)*u_(7,1,1)*t_(6,2,1)+s_(9)*v_(7,1,1)*u_(6,3)*t_(6,2,1)+4*s_(8,1)*v_(7,2)*u_(7,1,1)*t_(6,2,1)+4*s_(8,1)*v_(7,1,1)*u_(6,3)*t_(6,2,1)+7*s_(7,2)*v_(7,1,1)*u_(6,3)*t_(6,2,1)+s_(9)*v_(8,1)*u_(7,1,1)*t_(6,2,1)+142*t_(6,2,1)*s_(5,3,1)*v_(4,4,1)*u_(3,3,3)+153*t_(6,2,1)*s_(4,4,1)*v_(4,3,2)*u_(3,3,3)+128*t_(6,2,1)*s_(5,4)*v_(4,4,1)*u_(4,3,2)+103*t_(6,2,1)*s_(5,4)*v_(5,3,1)*u_(4,4,1)+214*t_(6,2,1)*s_(5,3,1)*v_(5,2,2)*u_(3,3,3)+223*t_(6,2,1)*s_(5,2,2)*v_(4,3,2)*u_(3,3,3)+198*t_(6,2,1)*s_(5,4)*v_(5,2,2)*u_(4,3,2)+171*t_(6,2,1)*s_(5,4)*v_(5,3,1)*u_(5,2,2)+300*t_(6,2,1)*s_(5,3,1)*v_(4,3,2)*u_(3,3,3)+237*t_(6,2,1)*s_(5,4)*v_(5,3,1)*u_(4,3,2)+v_(8,1)*u_(7,2)*t_(6,2,1)*s_(3,3,3)+v_(8,1)*u_(7,1,1)*t_(6,2,1)*s_(3,3,3)+v_(9)*u_(6,3)*t_(6,2,1)*s_(4,4,1)+2*v_(9)*u_(7,2)*t_(6,2,1)*s_(5,2,2)+2*v_(9)*u_(7,1,1)*t_(6,2,1)*s_(5,2,2)+2*v_(9)*u_(6,3)*t_(6,2,1)*s_(4,3,2)+2*v_(9)*u_(6,3)*t_(6,2,1)*s_(5,2,2)+2*v_(9)*u_(7,2)*t_(6,2,1)*s_(5,3,1)+3*v_(9)*u_(7,1,1)*t_(6,2,1)*s_(5,3,1)+2*v_(8,1)*u_(6,3)*t_(6,2,1)*s_(3,3,3)+3*v_(9)*u_(6,3)*t_(6,2,1)*s_(5,3,1)+6*v_(7,2)*u_(7,1,1)*t_(6,2,1)*s_(3,3,3)+3*v_(8,1)*u_(7,1,1)*t_(6,2,1)*s_(5,4)+6*v_(8,1)*u_(7,1,1)*t_(6,2,1)*s_(4,4,1)+4*v_(8,1)*u_(7,2)*t_(6,2,1)*s_(4,4,1)+9*v_(8,1)*u_(7,1,1)*t_(6,2,1)*s_(4,3,2)+8*v_(8,1)*u_(7,2)*t_(6,2,1)*s_(4,3,2)+7*v_(7,2)*u_(6,3)*t_(6,2,1)*s_(3,3,3)+10*v_(8,1)*u_(7,2)*t_(6,2,1)*s_(5,2,2)+12*v_(8,1)*u_(7,1,1)*t_(6,2,1)*s_(5,2,2)+10*v_(7,1,1)*u_(6,3)*t_(6,2,1)*s_(3,3,3)+6*v_(8,1)*u_(6,3)*t_(6,2,1)*s_(4,4,1)+v_(9)*u_(7,2)*t_(6,2,1)*s_(4,3,2)+v_(9)*u_(7,2)*t_(6,2,1)*s_(4,4,1)+5*v_(7,2)*u_(7,1,1)*t_(6,2,1)*s_(5,4)+16*v_(8,1)*u_(7,1,1)*t_(6,2,1)*s_(5,3,1)+11*v_(8,1)*u_(7,2)*t_(6,2,1)*s_(5,3,1)+12*v_(8,1)*u_(6,3)*t_(6,2,1)*s_(4,3,2)+12*v_(8,1)*u_(6,3)*t_(6,2,1)*s_(5,2,2)+16*v_(7,2)*u_(7,1,1)*t_(6,2,1)*s_(4,4,1)+6*v_(7,1,1)*u_(6,3)*t_(6,2,1)*s_(5,4)+14*v_(8,1)*u_(6,3)*t_(6,2,1)*s_(5,3,1)+31*v_(7,2)*u_(7,1,1)*t_(6,2,1)*s_(4,3,2)+29*v_(7,2)*u_(7,1,1)*t_(6,2,1)*s_(5,2,2)+23*v_(7,1,1)*u_(6,3)*t_(6,2,1)*s_(4,4,1)+14*v_(7,2)*u_(6,3)*t_(6,2,1)*s_(4,4,1)+v_(9)*u_(7,1,1)*t_(6,2,1)*s_(5,4)+v_(9)*u_(7,1,1)*t_(6,2,1)*s_(4,3,2)+2*u_(7,2)*t_(7,1,1)*s_(5,4)*v_(4,4,1)+4*u_(7,2)*t_(7,1,1)*s_(6,3)*v_(4,4,1)+12*u_(8,1)*t_(7,1,1)*s_(4,4,1)*v_(4,3,2)+12*u_(8,1)*t_(7,1,1)*s_(6,2,1)*v_(5,2,2)+4*u_(7,2)*t_(7,1,1)*s_(5,4)*v_(5,2,2)+15*u_(8,1)*t_(7,1,1)*s_(5,2,2)*v_(4,3,2)+11*u_(8,1)*t_(7,1,1)*s_(5,3,1)*v_(4,4,1)+16*u_(8,1)*t_(7,1,1)*s_(5,3,1)*v_(5,2,2)+6*u_(7,2)*t_(7,1,1)*s_(6,3)*v_(4,3,2)+19*u_(7,2)*t_(7,1,1)*s_(4,3,2)*v_(3,3,3)+5*u_(7,2)*t_(7,1,1)*s_(6,2,1)*v_(5,4)+4*u_(7,2)*t_(7,1,1)*s_(5,4)*v_(4,3,2)+5*u_(7,2)*t_(7,1,1)*s_(6,3)*v_(5,2,2)+16*u_(8,1)*t_(7,1,1)*s_(6,2,1)*v_(5,3,1)+20*u_(8,1)*t_(7,1,1)*s_(5,3,1)*v_(4,3,2)+16*u_(7,2)*t_(7,1,1)*s_(6,2,1)*v_(4,4,1)+20*u_(7,2)*t_(7,1,1)*s_(5,2,2)*v_(4,4,1)+6*u_(7,2)*t_(7,1,1)*s_(5,4)*v_(5,3,1)+7*u_(7,2)*t_(7,1,1)*s_(6,3)*v_(6,2,1)+8*u_(7,2)*t_(7,1,1)*s_(6,3)*v_(5,3,1)+31*u_(7,2)*t_(7,1,1)*s_(6,2,1)*v_(4,3,2)+31*u_(7,2)*t_(7,1,1)*s_(4,4,1)*v_(4,3,2)+29*u_(7,2)*t_(7,1,1)*s_(6,2,1)*v_(5,2,2)+28*u_(7,2)*t_(7,1,1)*s_(5,3,1)*v_(4,4,1)+45*u_(7,2)*t_(7,1,1)*s_(5,2,2)*v_(4,3,2)+45*u_(7,2)*t_(7,1,1)*s_(5,3,1)*v_(5,2,2)+39*u_(7,2)*t_(7,1,1)*s_(6,2,1)*v_(5,3,1)+55*u_(7,2)*t_(7,1,1)*s_(5,3,1)*v_(4,3,2)+u_(9)*t_(7,1,1)*s_(6,3)*v_(4,4,1)+u_(9)*t_(7,1,1)*s_(5,2,2)*v_(3,3,3)+u_(9)*t_(7,1,1)*s_(5,2,2)*v_(4,4,1)+u_(9)*t_(7,1,1)*s_(6,2,1)*v_(5,4)+u_(9)*t_(7,1,1)*s_(6,2,1)*v_(4,3,2)+u_(8,1)*t_(7,1,1)*s_(6,2,1)*v_(3,3,3)+u_(9)*t_(7,1,1)*s_(5,4)*v_(5,3,1)+u_(9)*t_(7,1,1)*s_(6,3)*v_(5,3,1)+u_(9)*t_(7,1,1)*s_(6,3)*v_(6,2,1)+2*u_(9)*t_(7,1,1)*s_(4,4,1)*v_(4,3,2)+2*u_(9)*t_(7,1,1)*s_(5,2,2)*v_(4,3,2)+2*u_(9)*t_(7,1,1)*s_(6,2,1)*v_(5,2,2)+3*u_(9)*t_(7,1,1)*s_(5,3,1)*v_(4,3,2)+3*u_(9)*t_(7,1,1)*s_(5,3,1)*v_(4,4,1)+3*u_(9)*t_(7,1,1)*s_(5,3,1)*v_(5,2,2)+3*u_(9)*t_(7,1,1)*s_(6,2,1)*v_(5,3,1)+u_(7,2)*t_(7,1,1)*s_(6,3)*v_(3,3,3)+3*u_(8,1)*t_(7,1,1)*s_(4,4,1)*v_(3,3,3)+3*u_(8,1)*t_(7,1,1)*s_(5,2,2)*v_(3,3,3)+u_(7,2)*t_(7,1,1)*s_(5,4)*v_(3,3,3)+4*u_(8,1)*t_(7,1,1)*s_(5,3,1)*v_(3,3,3)+2*u_(8,1)*t_(7,1,1)*s_(5,4)*v_(5,2,2)+2*u_(8,1)*t_(7,1,1)*s_(6,3)*v_(4,3,2)+2*u_(8,1)*t_(7,1,1)*s_(6,3)*v_(4,4,1)+6*u_(7,2)*t_(7,1,1)*s_(6,2,1)*v_(3,3,3)+u_(8,1)*t_(7,1,1)*s_(5,4)*v_(4,3,2)+u_(8,1)*t_(7,1,1)*s_(5,4)*v_(4,4,1)+2*u_(8,1)*t_(7,1,1)*s_(6,3)*v_(5,2,2)+3*u_(8,1)*t_(7,1,1)*s_(6,2,1)*v_(5,4)+6*u_(8,1)*t_(7,1,1)*s_(6,2,1)*v_(4,4,1)+7*u_(8,1)*t_(7,1,1)*s_(4,3,2)*v_(3,3,3)+8*u_(8,1)*t_(7,1,1)*s_(5,2,2)*v_(4,4,1)+9*u_(8,1)*t_(7,1,1)*s_(6,2,1)*v_(4,3,2)+10*u_(7,2)*t_(7,1,1)*s_(4,4,1)*v_(3,3,3)+3*u_(8,1)*t_(7,1,1)*s_(5,4)*v_(5,3,1)+12*u_(7,2)*t_(7,1,1)*s_(5,2,2)*v_(3,3,3)+4*u_(8,1)*t_(7,1,1)*s_(6,3)*v_(5,3,1)+4*u_(8,1)*t_(7,1,1)*s_(6,3)*v_(6,2,1)+11*u_(7,2)*t_(7,1,1)*s_(5,3,1)*v_(3,3,3)+7*t_(7,1,1)*s_(6,3)*v_(5,4)*u_(5,2,2)+20*t_(7,1,1)*s_(6,3)*v_(5,3,1)*u_(3,3,3)+28*t_(7,1,1)*s_(6,3)*v_(4,3,2)*u_(3,3,3)+6*t_(7,1,1)*s_(6,3)*v_(6,2,1)*u_(5,4)+25*t_(7,1,1)*s_(6,2,1)*v_(4,4,1)*u_(3,3,3)+8*t_(7,1,1)*s_(6,3)*v_(5,4)*u_(4,3,2)+30*t_(7,1,1)*s_(5,2,2)*v_(4,4,1)*u_(3,3,3)+25*t_(7,1,1)*s_(5,4)*v_(5,2,2)*u_(4,4,1)+7*t_(7,1,1)*s_(6,3)*v_(5,4)*u_(5,3,1)+17*t_(7,1,1)*s_(6,2,1)*v_(5,4)*u_(4,4,1)+41*t_(7,1,1)*s_(6,2,1)*v_(5,2,2)*u_(3,3,3)+39*t_(7,1,1)*s_(4,4,1)*v_(4,3,2)*u_(3,3,3)+36*t_(7,1,1)*s_(5,3,1)*v_(4,4,1)*u_(3,3,3)+23*t_(7,1,1)*s_(6,3)*v_(6,2,1)*u_(4,4,1)+31*t_(7,1,1)*s_(6,3)*v_(5,2,2)*u_(4,4,1)+39*t_(7,1,1)*s_(5,4)*v_(4,4,1)*u_(4,3,2)+29*t_(7,1,1)*s_(5,4)*v_(5,3,1)*u_(4,4,1)+28*t_(7,1,1)*s_(6,2,1)*v_(5,4)*u_(5,2,2)+49*t_(7,1,1)*s_(6,2,1)*v_(5,3,1)*u_(3,3,3)+53*t_(7,1,1)*s_(5,3,1)*v_(5,2,2)*u_(3,3,3)+48*t_(7,1,1)*s_(6,3)*v_(4,4,1)*u_(4,3,2)+61*t_(7,1,1)*s_(6,2,1)*v_(4,3,2)*u_(3,3,3)+36*t_(7,1,1)*s_(6,3)*v_(5,3,1)*u_(4,4,1)+58*t_(7,1,1)*s_(5,2,2)*v_(4,3,2)*u_(3,3,3)+39*t_(7,1,1)*s_(6,3)*v_(6,2,1)*u_(5,2,2)+32*t_(7,1,1)*s_(6,2,1)*v_(5,4)*u_(4,3,2)+52*t_(7,1,1)*s_(5,4)*v_(5,2,2)*u_(4,3,2)+47*t_(7,1,1)*s_(6,3)*v_(6,2,1)*u_(4,3,2)+49*t_(7,1,1)*s_(5,4)*v_(5,3,1)*u_(5,2,2)+67*t_(7,1,1)*s_(6,3)*v_(5,2,2)*u_(4,3,2)+37*t_(7,1,1)*s_(6,2,1)*v_(5,4)*u_(5,3,1)+81*t_(7,1,1)*s_(5,3,1)*v_(4,3,2)*u_(3,3,3)+62*t_(7,1,1)*s_(6,3)*v_(5,3,1)*u_(5,2,2)+81*t_(7,1,1)*s_(6,2,1)*v_(5,2,2)*u_(4,4,1)+65*t_(7,1,1)*s_(5,4)*v_(5,3,1)*u_(4,3,2)+50*t_(7,1,1)*s_(6,3)*v_(6,2,1)*u_(5,3,1)+83*t_(7,1,1)*s_(6,3)*v_(5,3,1)*u_(4,3,2)+106*t_(7,1,1)*s_(6,2,1)*v_(4,4,1)*u_(4,3,2)+114*t_(7,1,1)*s_(5,2,2)*v_(4,4,1)*u_(4,3,2)+103*t_(7,1,1)*s_(6,2,1)*v_(5,3,1)*u_(4,4,1)+118*t_(7,1,1)*s_(5,3,1)*v_(5,2,2)*u_(4,4,1)+u_(9)*t_(7,1,1)*s_(4,3,2)*v_(3,3,3)+u_(9)*t_(7,1,1)*s_(4,4,1)*v_(3,3,3)+v_(8,1)*u_(7,2)*t_(7,1,1)*s_(4,4,1)+v_(9)*u_(7,2)*t_(7,1,1)*s_(6,2,1)+2*v_(8,1)*u_(7,2)*t_(7,1,1)*s_(5,2,2)+3*v_(8,1)*u_(7,2)*t_(7,1,1)*s_(5,3,1)+4*v_(8,1)*u_(7,2)*t_(7,1,1)*s_(6,2,1)+v_(9)*u_(7,2)*t_(7,1,1)*s_(5,3,1)+v_(9)*u_(8,1)*t_(7,1,1)*s_(6,2,1)+167*t_(7,1,1)*s_(6,2,1)*v_(5,2,2)*u_(4,3,2)+153*t_(7,1,1)*s_(5,3,1)*v_(4,4,1)*u_(4,3,2)+161*t_(7,1,1)*s_(6,2,1)*v_(5,3,1)*u_(5,2,2)+209*t_(7,1,1)*s_(6,2,1)*v_(5,3,1)*u_(4,3,2)+234*t_(7,1,1)*s_(5,3,1)*v_(5,2,2)*u_(4,3,2)+2*t_(7,1,1)*s_(6,3)*v_(5,4)*u_(3,3,3)+12*t_(7,1,1)*s_(5,4)*v_(4,4,1)*u_(3,3,3)+10*t_(7,1,1)*s_(6,3)*v_(6,2,1)*u_(3,3,3)+15*t_(7,1,1)*s_(6,3)*v_(4,4,1)*u_(3,3,3)+7*t_(7,1,1)*s_(6,2,1)*v_(5,4)*u_(3,3,3)+13*t_(7,1,1)*s_(5,4)*v_(5,2,2)*u_(3,3,3)+3*t_(7,1,1)*s_(6,3)*v_(5,4)*u_(4,4,1)+16*t_(7,1,1)*s_(6,3)*v_(5,2,2)*u_(3,3,3)+15*t_(7,1,1)*s_(5,4)*v_(5,3,1)*u_(3,3,3)+23*t_(7,1,1)*s_(5,4)*v_(4,3,2)*u_(3,3,3)+v_(8,1)*u_(7,2)*t_(7,1,1)*s_(4,3,2)+58*t_(6,3)*u_(6,2,1)*s_(5,2,2)*v_(3,3,3)+58*t_(5,4)*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)+62*t_(6,3)*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)+60*t_(6,3)*u_(5,3,1)*s_(4,4,1)*v_(3,3,3)+60*t_(6,2,1)*u_(5,4)*s_(5,3,1)*v_(3,3,3)+74*t_(7,2)*u_(5,3,1)*s_(4,3,2)*v_(3,3,3)+77*t_(6,2,1)*u_(5,4)*s_(4,3,2)*v_(3,3,3)+t_(9)*u_(6,2,1)*s_(4,4,1)*v_(3,3,3)+81*t_(7,1,1)*u_(5,3,1)*s_(4,3,2)*v_(3,3,3)+t_(9)*u_(6,2,1)*s_(5,2,2)*v_(3,3,3)+73*t_(6,3)*u_(6,2,1)*s_(5,3,1)*v_(3,3,3)+80*t_(5,4)*u_(5,3,1)*s_(5,2,2)*v_(3,3,3)+90*t_(5,4)*u_(5,2,2)*s_(4,3,2)*v_(3,3,3)+94*t_(6,3)*u_(6,2,1)*s_(4,3,2)*v_(3,3,3)+91*t_(6,3)*u_(5,3,1)*s_(5,2,2)*v_(3,3,3)+100*t_(6,3)*u_(5,2,2)*s_(4,3,2)*v_(3,3,3)+94*t_(6,2,1)*u_(6,2,1)*s_(4,4,1)*v_(3,3,3)+107*t_(6,2,1)*u_(5,2,2)*s_(4,4,1)*v_(3,3,3)+113*t_(5,4)*u_(5,3,1)*s_(4,3,2)*v_(3,3,3)+127*t_(5,2,2)*u_(5,2,2)*s_(4,4,1)*v_(3,3,3)+126*t_(4,4,1)*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)+23*t_(7,1,1)*u_(5,4)*s_(4,3,2)*v_(3,3,3)+16*t_(6,3)*u_(6,3)*s_(4,4,1)*v_(3,3,3)+13*t_(5,4)*u_(5,4)*s_(5,2,2)*v_(3,3,3)+17*t_(7,2)*u_(6,3)*s_(5,3,1)*v_(3,3,3)+23*t_(8,1)*u_(5,3,1)*s_(4,3,2)*v_(3,3,3)+11*t_(6,3)*u_(6,3)*s_(6,2,1)*v_(3,3,3)+10*t_(6,3)*u_(6,2,1)*s_(5,4)*v_(3,3,3)+20*t_(7,1,1)*u_(6,3)*s_(5,3,1)*v_(3,3,3)+16*t_(6,3)*u_(5,4)*s_(5,2,2)*v_(3,3,3)+25*t_(7,2)*u_(6,3)*s_(4,3,2)*v_(3,3,3)+28*t_(7,1,1)*u_(6,3)*s_(4,3,2)*v_(3,3,3)+21*t_(7,2)*u_(5,2,2)*s_(4,4,1)*v_(3,3,3)+24*t_(7,2)*u_(6,2,1)*s_(4,4,1)*v_(3,3,3)+25*t_(7,1,1)*u_(6,2,1)*s_(4,4,1)*v_(3,3,3)+15*t_(5,4)*u_(5,4)*s_(5,3,1)*v_(3,3,3)+25*t_(6,3)*u_(6,3)*s_(5,2,2)*v_(3,3,3)+22*t_(5,4)*u_(5,4)*s_(4,3,2)*v_(3,3,3)+30*t_(7,1,1)*u_(5,2,2)*s_(4,4,1)*v_(3,3,3)+t_(9)*u_(8,1)*s_(4,3,2)*v_(3,3,3)+19*t_(6,3)*u_(5,4)*s_(5,3,1)*v_(3,3,3)+36*t_(7,2)*u_(6,2,1)*s_(5,2,2)*v_(3,3,3)+29*t_(6,3)*u_(5,4)*s_(4,3,2)*v_(3,3,3)+41*t_(7,1,1)*u_(6,2,1)*s_(5,2,2)*v_(3,3,3)+34*t_(7,2)*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)+39*t_(7,1,1)*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)+36*t_(7,1,1)*u_(5,3,1)*s_(4,4,1)*v_(3,3,3)+24*t_(6,3)*u_(6,3)*s_(5,3,1)*v_(3,3,3)+36*t_(7,2)*u_(5,3,1)*s_(4,4,1)*v_(3,3,3)+34*t_(6,2,1)*u_(5,4)*s_(4,4,1)*v_(3,3,3)+34*t_(6,3)*u_(6,3)*s_(4,3,2)*v_(3,3,3)+35*t_(5,4)*u_(5,2,2)*s_(4,4,1)*v_(3,3,3)+40*t_(6,3)*u_(6,2,1)*s_(4,4,1)*v_(3,3,3)+33*t_(6,2,1)*u_(6,2,1)*s_(5,4)*v_(3,3,3)+44*t_(7,2)*u_(6,2,1)*s_(5,3,1)*v_(3,3,3)+49*t_(7,1,1)*u_(6,2,1)*s_(5,3,1)*v_(3,3,3)+42*t_(6,3)*u_(5,2,2)*s_(4,4,1)*v_(3,3,3)+53*t_(7,1,1)*u_(5,3,1)*s_(5,2,2)*v_(3,3,3)+58*t_(7,2)*u_(6,2,1)*s_(4,3,2)*v_(3,3,3)+51*t_(6,2,1)*u_(5,4)*s_(5,2,2)*v_(3,3,3)+56*t_(7,2)*u_(5,2,2)*s_(4,3,2)*v_(3,3,3)+55*t_(7,2)*u_(5,3,1)*s_(5,2,2)*v_(3,3,3)+61*t_(7,1,1)*u_(6,2,1)*s_(4,3,2)*v_(3,3,3)+58*t_(7,1,1)*u_(5,2,2)*s_(4,3,2)*v_(3,3,3)+t_(9)*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)+51*t_(5,4)*u_(5,3,1)*s_(4,4,1)*v_(3,3,3)+t_(7,2)*u_(6,3)*s_(5,4)*v_(3,3,3)+5*t_(8,1)*u_(5,4)*s_(5,3,1)*v_(3,3,3)+7*t_(8,1)*u_(7,2)*s_(4,3,2)*v_(3,3,3)+7*t_(8,1)*u_(7,1,1)*s_(4,3,2)*v_(3,3,3)+2*t_(7,1,1)*u_(6,3)*s_(5,4)*v_(3,3,3)+6*t_(7,2)*u_(7,2)*s_(4,4,1)*v_(3,3,3)+6*t_(8,1)*u_(6,3)*s_(5,3,1)*v_(3,3,3)+6*t_(7,1,1)*u_(7,1,1)*s_(4,4,1)*v_(3,3,3)+9*t_(7,2)*u_(7,2)*s_(5,2,2)*v_(3,3,3)+9*t_(8,1)*u_(6,3)*s_(4,3,2)*v_(3,3,3)+7*t_(8,1)*u_(5,2,2)*s_(4,4,1)*v_(3,3,3)+9*t_(7,1,1)*u_(7,1,1)*s_(5,2,2)*v_(3,3,3)+10*t_(7,2)*u_(7,1,1)*s_(4,4,1)*v_(3,3,3)+8*t_(8,1)*u_(6,2,1)*s_(4,4,1)*v_(3,3,3)+t_(6,3)*u_(6,3)*s_(5,4)*v_(3,3,3)+8*t_(7,2)*u_(5,4)*s_(4,4,1)*v_(3,3,3)+12*t_(7,2)*u_(7,1,1)*s_(5,2,2)*v_(3,3,3)+10*t_(8,1)*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)+12*t_(8,1)*u_(6,2,1)*s_(5,2,2)*v_(3,3,3)+12*t_(7,1,1)*u_(5,4)*s_(4,4,1)*v_(3,3,3)+11*t_(7,2)*u_(7,1,1)*s_(5,3,1)*v_(3,3,3)+11*t_(8,1)*u_(5,3,1)*s_(4,4,1)*v_(3,3,3)+10*t_(7,2)*u_(6,3)*s_(4,4,1)*v_(3,3,3)+t_(9)*u_(7,2)*s_(4,3,2)*v_(3,3,3)+7*t_(7,2)*u_(6,3)*s_(6,2,1)*v_(3,3,3)+4*t_(7,2)*u_(6,2,1)*s_(5,4)*v_(3,3,3)+10*t_(7,1,1)*u_(6,3)*s_(6,2,1)*v_(3,3,3)+t_(9)*u_(7,2)*s_(5,3,1)*v_(3,3,3)+9*t_(7,2)*u_(5,4)*s_(5,2,2)*v_(3,3,3)+13*t_(7,2)*u_(7,2)*s_(5,3,1)*v_(3,3,3)+15*t_(7,1,1)*u_(6,3)*s_(4,4,1)*v_(3,3,3)+7*t_(7,1,1)*u_(6,2,1)*s_(5,4)*v_(3,3,3)+14*t_(8,1)*u_(6,2,1)*s_(5,3,1)*v_(3,3,3)+16*t_(7,1,1)*u_(7,1,1)*s_(5,3,1)*v_(3,3,3)+13*t_(7,1,1)*u_(5,4)*s_(5,2,2)*v_(3,3,3)+10*t_(5,4)*u_(5,4)*s_(4,4,1)*v_(3,3,3)+15*t_(7,2)*u_(6,3)*s_(5,2,2)*v_(3,3,3)+18*t_(7,2)*u_(7,2)*s_(4,3,2)*v_(3,3,3)+16*t_(8,1)*u_(5,3,1)*s_(5,2,2)*v_(3,3,3)+10*t_(6,3)*u_(5,4)*s_(4,4,1)*v_(3,3,3)+19*t_(7,2)*u_(7,1,1)*s_(4,3,2)*v_(3,3,3)+17*t_(8,1)*u_(5,2,2)*s_(4,3,2)*v_(3,3,3)+19*t_(8,1)*u_(6,2,1)*s_(4,3,2)*v_(3,3,3)+16*t_(7,1,1)*u_(6,3)*s_(5,2,2)*v_(3,3,3)+20*t_(7,1,1)*u_(7,1,1)*s_(4,3,2)*v_(3,3,3)+18*t_(7,2)*u_(5,4)*s_(4,3,2)*v_(3,3,3)+15*t_(7,1,1)*u_(5,4)*s_(5,3,1)*v_(3,3,3)+14*t_(7,2)*u_(5,4)*s_(5,3,1)*v_(3,3,3)+241*t_(5,3,1)*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)+259*t_(5,2,2)*u_(5,2,2)*s_(4,3,2)*v_(3,3,3)+300*t_(6,2,1)*u_(5,3,1)*s_(4,3,2)*v_(3,3,3)+322*t_(5,3,1)*u_(5,3,1)*s_(5,2,2)*v_(3,3,3)+t_(7,2)*u_(7,2)*s_(7,1,1)*v_(3,3,3)+349*t_(5,3,1)*u_(5,2,2)*s_(4,3,2)*v_(3,3,3)+463*t_(5,3,1)*u_(5,3,1)*s_(4,3,2)*v_(3,3,3)+t_(8,1)*u_(7,2)*s_(6,2,1)*v_(3,3,3)+t_(8,1)*u_(8,1)*s_(4,4,1)*v_(3,3,3)+t_(8,1)*u_(8,1)*s_(5,2,2)*v_(3,3,3)+t_(8,1)*u_(8,1)*s_(5,3,1)*v_(3,3,3)+t_(8,1)*u_(7,1,1)*s_(6,2,1)*v_(3,3,3)+2*t_(9)*u_(5,2,2)*s_(4,3,2)*v_(3,3,3)+2*t_(9)*u_(5,3,1)*s_(4,4,1)*v_(3,3,3)+2*t_(9)*u_(6,2,1)*s_(5,3,1)*v_(3,3,3)+t_(9)*u_(5,4)*s_(4,3,2)*v_(3,3,3)+3*t_(9)*u_(5,3,1)*s_(4,3,2)*v_(3,3,3)+3*t_(9)*u_(5,3,1)*s_(5,2,2)*v_(3,3,3)+3*t_(9)*u_(6,2,1)*s_(4,3,2)*v_(3,3,3)+t_(9)*u_(5,4)*s_(5,3,1)*v_(3,3,3)+t_(7,2)*u_(7,1,1)*s_(6,3)*v_(3,3,3)+t_(8,1)*u_(6,3)*s_(5,4)*v_(3,3,3)+3*t_(8,1)*u_(7,2)*s_(4,4,1)*v_(3,3,3)+3*t_(8,1)*u_(7,2)*s_(5,2,2)*v_(3,3,3)+3*t_(8,1)*u_(8,1)*s_(4,3,2)*v_(3,3,3)+3*t_(8,1)*u_(7,1,1)*s_(4,4,1)*v_(3,3,3)+3*t_(8,1)*u_(7,1,1)*s_(5,2,2)*v_(3,3,3)+3*t_(7,1,1)*u_(7,1,1)*s_(6,3)*v_(3,3,3)+t_(7,2)*u_(7,1,1)*s_(5,4)*v_(3,3,3)+4*t_(8,1)*u_(5,4)*s_(4,4,1)*v_(3,3,3)+4*t_(8,1)*u_(6,3)*s_(4,4,1)*v_(3,3,3)+2*t_(8,1)*u_(6,3)*s_(6,2,1)*v_(3,3,3)+4*t_(8,1)*u_(7,2)*s_(5,3,1)*v_(3,3,3)+t_(8,1)*u_(6,2,1)*s_(5,4)*v_(3,3,3)+4*t_(8,1)*u_(7,1,1)*s_(5,3,1)*v_(3,3,3)+3*t_(8,1)*u_(5,4)*s_(5,2,2)*v_(3,3,3)+5*t_(8,1)*u_(6,3)*s_(5,2,2)*v_(3,3,3)+t_(9)*u_(6,3)*s_(4,3,2)*v_(3,3,3)+t_(9)*u_(6,3)*s_(4,4,1)*v_(3,3,3)+5*t_(7,1,1)*u_(7,1,1)*s_(6,2,1)*v_(3,3,3)+t_(9)*u_(6,3)*s_(5,2,2)*v_(3,3,3)+4*t_(7,2)*u_(7,2)*s_(6,2,1)*v_(3,3,3)+6*t_(7,2)*u_(7,1,1)*s_(6,2,1)*v_(3,3,3)+6*t_(8,1)*u_(5,4)*s_(4,3,2)*v_(3,3,3)+t_(9)*u_(6,3)*s_(5,3,1)*v_(3,3,3)+10*u_(7,1,1)*s_(4,4,1)*v_(3,3,3)*t_(3,3,3)+10*u_(7,2)*s_(4,4,1)*v_(3,3,3)*t_(3,3,3)+u_(9)*s_(7,2)*v_(3,3,3)*t_(3,3,3)+11*u_(7,1,1)*s_(5,2,2)*v_(3,3,3)*t_(3,3,3)+14*u_(5,4)*s_(4,4,1)*v_(3,3,3)*t_(3,3,3)+16*u_(7,2)*s_(6,2,1)*v_(3,3,3)*t_(3,3,3)+16*u_(7,1,1)*s_(6,2,1)*v_(3,3,3)*t_(3,3,3)+18*u_(7,2)*s_(5,2,2)*v_(3,3,3)*t_(3,3,3)+16*u_(7,2)*s_(4,3,2)*v_(3,3,3)*t_(3,3,3)+17*u_(7,2)*s_(5,3,1)*v_(3,3,3)*t_(3,3,3)+16*u_(7,1,1)*s_(4,3,2)*v_(3,3,3)*t_(3,3,3)+19*u_(6,3)*s_(4,4,1)*v_(3,3,3)*t_(3,3,3)+24*u_(5,4)*s_(5,2,2)*v_(3,3,3)*t_(3,3,3)+24*u_(6,3)*s_(6,2,1)*v_(3,3,3)*t_(3,3,3)+24*u_(6,2,1)*s_(5,4)*v_(3,3,3)*t_(3,3,3)+24*u_(7,1,1)*s_(5,3,1)*v_(3,3,3)*t_(3,3,3)+30*u_(6,3)*s_(5,2,2)*v_(3,3,3)*t_(3,3,3)+28*u_(5,4)*s_(5,3,1)*v_(3,3,3)*t_(3,3,3)+32*u_(5,4)*s_(4,3,2)*v_(3,3,3)*t_(3,3,3)+30*u_(6,3)*s_(4,3,2)*v_(3,3,3)*t_(3,3,3)+32*u_(6,3)*s_(5,3,1)*v_(3,3,3)*t_(3,3,3)+38*u_(6,2,1)*s_(4,4,1)*v_(3,3,3)*t_(3,3,3)+51*u_(5,2,2)*s_(4,4,1)*v_(3,3,3)*t_(3,3,3)+54*u_(6,2,1)*s_(5,2,2)*v_(3,3,3)*t_(3,3,3)+60*u_(5,3,1)*s_(4,4,1)*v_(3,3,3)*t_(3,3,3)+u_(9)*s_(4,4,1)*v_(3,3,3)*t_(3,3,3)+64*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)*t_(3,3,3)+76*u_(6,2,1)*s_(5,3,1)*v_(3,3,3)*t_(3,3,3)+76*u_(6,2,1)*s_(4,3,2)*v_(3,3,3)*t_(3,3,3)+83*u_(5,3,1)*s_(5,2,2)*v_(3,3,3)*t_(3,3,3)+92*u_(5,2,2)*s_(4,3,2)*v_(3,3,3)*t_(3,3,3)+122*u_(5,3,1)*s_(4,3,2)*v_(3,3,3)*t_(3,3,3)+t_(9)*u_(7,1,1)*s_(4,3,2)*v_(3,3,3)+129*t_(6,3)*u_(5,3,1)*s_(4,3,2)*v_(3,3,3)+145*t_(6,2,1)*u_(6,2,1)*s_(5,2,2)*v_(3,3,3)+t_(9)*u_(7,1,1)*s_(4,4,1)*v_(3,3,3)+142*t_(6,2,1)*u_(5,3,1)*s_(4,4,1)*v_(3,3,3)+153*t_(6,2,1)*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)+t_(9)*u_(7,1,1)*s_(5,2,2)*v_(3,3,3)+171*t_(5,3,1)*u_(5,2,2)*s_(4,4,1)*v_(3,3,3)+180*t_(5,2,2)*u_(4,4,1)*s_(4,3,2)*v_(3,3,3)+181*t_(6,2,1)*u_(6,2,1)*s_(5,3,1)*v_(3,3,3)+205*t_(6,2,1)*u_(6,2,1)*s_(4,3,2)*v_(3,3,3)+214*t_(6,2,1)*u_(5,3,1)*s_(5,2,2)*v_(3,3,3)+223*t_(6,2,1)*u_(5,2,2)*s_(4,3,2)*v_(3,3,3)+219*t_(5,3,1)*u_(5,3,1)*s_(4,4,1)*v_(3,3,3)+2*u_(9)*s_(5,2,2)*v_(3,3,3)*t_(3,3,3)+2*u_(8,1)*s_(5,4)*v_(3,3,3)*t_(3,3,3)+2*u_(8,1)*s_(6,3)*v_(3,3,3)*t_(3,3,3)+2*u_(8,1)*s_(7,2)*v_(3,3,3)*t_(3,3,3)+2*u_(8,1)*s_(4,4,1)*v_(3,3,3)*t_(3,3,3)+2*u_(8,1)*s_(7,1,1)*v_(3,3,3)*t_(3,3,3)+4*u_(7,2)*s_(7,1,1)*v_(3,3,3)*t_(3,3,3)+4*u_(8,1)*s_(5,2,2)*v_(3,3,3)*t_(3,3,3)+4*u_(7,1,1)*s_(5,4)*v_(3,3,3)*t_(3,3,3)+u_(9)*s_(6,3)*v_(3,3,3)*t_(3,3,3)+6*u_(7,2)*s_(5,4)*v_(3,3,3)*t_(3,3,3)+4*u_(8,1)*s_(4,3,2)*v_(3,3,3)*t_(3,3,3)+6*u_(8,1)*s_(5,3,1)*v_(3,3,3)*t_(3,3,3)+6*u_(8,1)*s_(6,2,1)*v_(3,3,3)*t_(3,3,3)+7*u_(7,2)*s_(6,3)*v_(3,3,3)*t_(3,3,3)+6*u_(6,3)*s_(5,4)*v_(3,3,3)*t_(3,3,3)+8*u_(7,1,1)*s_(6,3)*v_(3,3,3)*t_(3,3,3)+49*t_(5,4)*u_(5,4)*s_(5,3,1)*v_(4,3,2)+31*t_(7,2)*u_(7,1,1)*s_(6,2,1)*v_(4,3,2)+t_(9)*u_(8,1)*s_(4,4,1)*v_(4,3,2)+26*t_(7,2)*u_(7,2)*s_(4,4,1)*v_(4,3,2)+23*t_(7,2)*u_(7,2)*s_(6,2,1)*v_(4,3,2)+31*t_(7,2)*u_(7,1,1)*s_(4,4,1)*v_(4,3,2)+32*t_(8,1)*u_(5,2,2)*s_(4,4,1)*v_(4,3,2)+32*t_(7,1,1)*u_(7,1,1)*s_(4,4,1)*v_(4,3,2)+t_(9)*u_(8,1)*s_(5,2,2)*v_(4,3,2)+33*t_(8,1)*u_(6,2,1)*s_(4,4,1)*v_(4,3,2)+t_(9)*u_(8,1)*s_(5,3,1)*v_(4,3,2)+41*t_(7,2)*u_(7,2)*s_(5,2,2)*v_(4,3,2)+29*t_(7,2)*u_(5,4)*s_(4,4,1)*v_(4,3,2)+45*t_(7,2)*u_(7,1,1)*s_(5,2,2)*v_(4,3,2)+39*t_(7,1,1)*u_(5,4)*s_(4,4,1)*v_(4,3,2)+49*t_(7,1,1)*u_(7,1,1)*s_(5,2,2)*v_(4,3,2)+50*t_(8,1)*u_(6,2,1)*s_(5,2,2)*v_(4,3,2)+3*t_(6,3)*u_(6,3)*s_(5,4)*v_(4,3,2)+44*t_(8,1)*u_(5,3,1)*s_(4,4,1)*v_(4,3,2)+36*t_(7,2)*u_(6,3)*s_(4,4,1)*v_(4,3,2)+48*t_(7,1,1)*u_(6,3)*s_(4,4,1)*v_(4,3,2)+22*t_(7,2)*u_(6,2,1)*s_(5,4)*v_(4,3,2)+45*t_(7,2)*u_(7,2)*s_(5,3,1)*v_(4,3,2)+32*t_(7,1,1)*u_(6,2,1)*s_(5,4)*v_(4,3,2)+40*t_(7,2)*u_(5,4)*s_(5,2,2)*v_(4,3,2)+55*t_(7,2)*u_(7,1,1)*s_(5,3,1)*v_(4,3,2)+62*t_(7,1,1)*u_(7,1,1)*s_(5,3,1)*v_(4,3,2)+52*t_(7,1,1)*u_(5,4)*s_(5,2,2)*v_(4,3,2)+27*t_(5,4)*u_(5,4)*s_(4,4,1)*v_(4,3,2)+32*t_(7,2)*u_(6,3)*s_(6,2,1)*v_(4,3,2)+47*t_(7,1,1)*u_(6,3)*s_(6,2,1)*v_(4,3,2)+63*t_(8,1)*u_(6,2,1)*s_(5,3,1)*v_(4,3,2)+68*t_(8,1)*u_(5,3,1)*s_(5,2,2)*v_(4,3,2)+58*t_(7,2)*u_(6,3)*s_(5,2,2)*v_(4,3,2)+67*t_(7,1,1)*u_(6,3)*s_(5,2,2)*v_(4,3,2)+37*t_(6,3)*u_(5,4)*s_(4,4,1)*v_(4,3,2)+46*t_(7,2)*u_(5,4)*s_(5,3,1)*v_(4,3,2)+65*t_(7,1,1)*u_(5,4)*s_(5,3,1)*v_(4,3,2)+49*t_(6,3)*u_(6,3)*s_(4,4,1)*v_(4,3,2)+50*t_(5,4)*u_(5,4)*s_(5,2,2)*v_(4,3,2)+34*t_(6,3)*u_(6,2,1)*s_(5,4)*v_(4,3,2)+62*t_(7,2)*u_(6,3)*s_(5,3,1)*v_(4,3,2)+83*t_(7,1,1)*u_(6,3)*s_(5,3,1)*v_(4,3,2)+65*t_(6,3)*u_(5,4)*s_(5,2,2)*v_(4,3,2)+94*t_(7,2)*u_(6,2,1)*s_(4,4,1)*v_(4,3,2)+46*t_(6,3)*u_(6,3)*s_(6,2,1)*v_(4,3,2)+101*t_(7,2)*u_(5,2,2)*s_(4,4,1)*v_(4,3,2)+106*t_(7,1,1)*u_(6,2,1)*s_(4,4,1)*v_(4,3,2)+114*t_(7,1,1)*u_(5,2,2)*s_(4,4,1)*v_(4,3,2)+86*t_(6,3)*u_(6,3)*s_(5,2,2)*v_(4,3,2)+3*t_(9)*u_(6,3)*s_(5,2,2)*v_(4,3,2)+2*t_(9)*u_(6,3)*s_(6,2,1)*v_(4,3,2)+3*t_(9)*u_(7,2)*s_(5,3,1)*v_(4,3,2)+t_(9)*u_(6,2,1)*s_(5,4)*v_(4,3,2)+3*t_(9)*u_(7,1,1)*s_(5,3,1)*v_(4,3,2)+3*t_(9)*u_(5,4)*s_(5,3,1)*v_(4,3,2)+4*t_(9)*u_(6,3)*s_(5,3,1)*v_(4,3,2)+4*t_(9)*u_(5,2,2)*s_(4,4,1)*v_(4,3,2)+5*t_(8,1)*u_(8,1)*s_(4,4,1)*v_(4,3,2)+5*t_(8,1)*u_(8,1)*s_(5,2,2)*v_(4,3,2)+2*t_(8,1)*u_(7,1,1)*s_(6,3)*v_(4,3,2)+5*t_(9)*u_(6,2,1)*s_(4,4,1)*v_(4,3,2)+t_(8,1)*u_(7,1,1)*s_(5,4)*v_(4,3,2)+6*t_(9)*u_(5,3,1)*s_(4,4,1)*v_(4,3,2)+7*t_(9)*u_(6,2,1)*s_(5,2,2)*v_(4,3,2)+7*t_(8,1)*u_(8,1)*s_(5,3,1)*v_(4,3,2)+4*t_(7,2)*u_(7,2)*s_(7,1,1)*v_(4,3,2)+9*t_(8,1)*u_(7,1,1)*s_(6,2,1)*v_(4,3,2)+9*t_(9)*u_(5,3,1)*s_(5,2,2)*v_(4,3,2)+9*t_(9)*u_(6,2,1)*s_(5,3,1)*v_(4,3,2)+8*t_(8,1)*u_(7,2)*s_(6,2,1)*v_(4,3,2)+2*t_(8,1)*u_(6,3)*s_(5,4)*v_(4,3,2)+11*t_(8,1)*u_(7,2)*s_(4,4,1)*v_(4,3,2)+12*t_(8,1)*u_(5,4)*s_(4,4,1)*v_(4,3,2)+12*t_(8,1)*u_(7,1,1)*s_(4,4,1)*v_(4,3,2)+15*t_(8,1)*u_(7,2)*s_(5,2,2)*v_(4,3,2)+15*t_(8,1)*u_(7,1,1)*s_(5,2,2)*v_(4,3,2)+t_(9)*u_(7,2)*s_(6,2,1)*v_(4,3,2)+6*t_(7,2)*u_(7,1,1)*s_(6,3)*v_(4,3,2)+15*t_(8,1)*u_(6,3)*s_(4,4,1)*v_(4,3,2)+12*t_(7,1,1)*u_(7,1,1)*s_(6,3)*v_(4,3,2)+4*t_(7,2)*u_(7,1,1)*s_(5,4)*v_(4,3,2)+7*t_(7,1,1)*u_(7,1,1)*s_(5,4)*v_(4,3,2)+14*t_(8,1)*u_(5,4)*s_(5,2,2)*v_(4,3,2)+12*t_(8,1)*u_(6,3)*s_(6,2,1)*v_(4,3,2)+18*t_(8,1)*u_(7,2)*s_(5,3,1)*v_(4,3,2)+8*t_(8,1)*u_(6,2,1)*s_(5,4)*v_(4,3,2)+20*t_(8,1)*u_(7,1,1)*s_(5,3,1)*v_(4,3,2)+21*t_(8,1)*u_(6,3)*s_(5,2,2)*v_(4,3,2)+19*t_(8,1)*u_(5,4)*s_(5,3,1)*v_(4,3,2)+2*t_(7,2)*u_(6,3)*s_(5,4)*v_(4,3,2)+8*t_(7,1,1)*u_(6,3)*s_(5,4)*v_(4,3,2)+25*t_(8,1)*u_(6,3)*s_(5,3,1)*v_(4,3,2)+36*t_(7,1,1)*u_(7,1,1)*s_(6,2,1)*v_(4,3,2)+106*u_(7,1,1)*s_(6,3)*v_(4,3,2)*t_(4,3,2)+113*u_(5,4)*s_(5,3,1)*v_(4,3,2)*t_(3,3,3)+64*t_(6,3)*u_(5,4)*s_(5,3,1)*v_(4,3,2)+151*t_(7,2)*u_(6,2,1)*s_(5,2,2)*v_(4,3,2)+167*t_(7,1,1)*u_(6,2,1)*s_(5,2,2)*v_(4,3,2)+132*t_(7,2)*u_(5,3,1)*s_(4,4,1)*v_(4,3,2)+128*t_(6,2,1)*u_(5,4)*s_(4,4,1)*v_(4,3,2)+153*t_(7,1,1)*u_(5,3,1)*s_(4,4,1)*v_(4,3,2)+85*t_(6,3)*u_(6,3)*s_(5,3,1)*v_(4,3,2)+155*t_(5,4)*u_(5,2,2)*s_(4,4,1)*v_(4,3,2)+156*t_(6,3)*u_(6,2,1)*s_(4,4,1)*v_(4,3,2)+177*t_(6,3)*u_(5,2,2)*s_(4,4,1)*v_(4,3,2)+142*t_(6,2,1)*u_(6,2,1)*s_(5,4)*v_(4,3,2)+181*t_(7,2)*u_(6,2,1)*s_(5,3,1)*v_(4,3,2)+209*t_(7,1,1)*u_(6,2,1)*s_(5,3,1)*v_(4,3,2)+t_(9)*u_(7,1,1)*s_(6,2,1)*v_(4,3,2)+209*t_(7,2)*u_(5,3,1)*s_(5,2,2)*v_(4,3,2)+198*t_(6,2,1)*u_(5,4)*s_(5,2,2)*v_(4,3,2)+234*t_(7,1,1)*u_(5,3,1)*s_(5,2,2)*v_(4,3,2)+190*t_(5,4)*u_(5,3,1)*s_(4,4,1)*v_(4,3,2)+242*t_(6,3)*u_(6,2,1)*s_(5,2,2)*v_(4,3,2)+224*t_(6,3)*u_(5,3,1)*s_(4,4,1)*v_(4,3,2)+237*t_(6,2,1)*u_(5,4)*s_(5,3,1)*v_(4,3,2)+303*t_(5,4)*u_(5,3,1)*s_(5,2,2)*v_(4,3,2)+291*t_(6,3)*u_(6,2,1)*s_(5,3,1)*v_(4,3,2)+356*t_(6,3)*u_(5,3,1)*s_(5,2,2)*v_(4,3,2)+379*t_(6,2,1)*u_(6,2,1)*s_(4,4,1)*v_(4,3,2)+436*t_(6,2,1)*u_(5,2,2)*s_(4,4,1)*v_(4,3,2)+t_(8,1)*u_(7,2)*s_(7,1,1)*v_(4,3,2)+2*t_(9)*u_(5,4)*s_(4,4,1)*v_(4,3,2)+t_(9)*u_(6,3)*s_(5,4)*v_(4,3,2)+2*t_(9)*u_(6,3)*s_(4,4,1)*v_(4,3,2)+2*t_(9)*u_(7,2)*s_(4,4,1)*v_(4,3,2)+2*t_(9)*u_(7,2)*s_(5,2,2)*v_(4,3,2)+2*t_(9)*u_(7,1,1)*s_(4,4,1)*v_(4,3,2)+2*t_(9)*u_(7,1,1)*s_(5,2,2)*v_(4,3,2)+2*t_(8,1)*u_(8,1)*s_(6,2,1)*v_(4,3,2)+2*t_(9)*u_(5,4)*s_(5,2,2)*v_(4,3,2)+u_(9)*s_(6,3)*v_(4,3,2)*t_(3,3,3)+5*u_(9)*s_(4,4,1)*v_(4,3,2)*t_(4,3,2)+6*u_(8,1)*s_(5,4)*v_(4,3,2)*t_(3,3,3)+7*u_(8,1)*s_(7,2)*v_(4,3,2)*t_(3,3,3)+7*u_(8,1)*s_(7,1,1)*v_(4,3,2)*t_(3,3,3)+9*u_(8,1)*s_(6,3)*v_(4,3,2)*t_(3,3,3)+9*u_(9)*s_(5,2,2)*v_(4,3,2)*t_(4,3,2)+10*u_(9)*s_(6,2,1)*v_(4,3,2)*t_(4,3,2)+10*u_(8,1)*s_(4,4,1)*v_(4,3,2)*t_(3,3,3)+12*u_(9)*s_(5,3,1)*v_(4,3,2)*t_(4,3,2)+u_(9)*s_(7,2)*v_(4,3,2)*t_(3,3,3)+19*u_(7,2)*s_(7,1,1)*v_(4,3,2)*t_(3,3,3)+17*u_(8,1)*s_(5,2,2)*v_(4,3,2)*t_(3,3,3)+19*u_(8,1)*s_(6,2,1)*v_(4,3,2)*t_(3,3,3)+18*u_(7,2)*s_(5,4)*v_(4,3,2)*t_(3,3,3)+23*u_(7,1,1)*s_(5,4)*v_(4,3,2)*t_(3,3,3)+25*u_(8,1)*s_(7,2)*v_(4,3,2)*t_(4,3,2)+23*u_(8,1)*s_(5,3,1)*v_(4,3,2)*t_(3,3,3)+26*u_(8,1)*s_(7,1,1)*v_(4,3,2)*t_(4,3,2)+23*u_(8,1)*s_(5,4)*v_(4,3,2)*t_(4,3,2)+25*u_(7,2)*s_(6,3)*v_(4,3,2)*t_(3,3,3)+28*u_(7,1,1)*s_(6,3)*v_(4,3,2)*t_(3,3,3)+33*u_(8,1)*s_(6,3)*v_(4,3,2)*t_(4,3,2)+u_(9)*s_(8,1)*v_(4,3,2)*t_(3,3,3)+29*u_(6,3)*s_(5,4)*v_(4,3,2)*t_(3,3,3)+34*u_(7,2)*s_(4,4,1)*v_(4,3,2)*t_(3,3,3)+39*u_(7,1,1)*s_(4,4,1)*v_(4,3,2)*t_(3,3,3)+42*u_(8,1)*s_(4,4,1)*v_(4,3,2)*t_(4,3,2)+58*u_(7,2)*s_(6,2,1)*v_(4,3,2)*t_(3,3,3)+56*u_(7,2)*s_(5,2,2)*v_(4,3,2)*t_(3,3,3)+61*u_(7,1,1)*s_(6,2,1)*v_(4,3,2)*t_(3,3,3)+58*u_(7,1,1)*s_(5,2,2)*v_(4,3,2)*t_(3,3,3)+u_(9)*s_(4,4,1)*v_(4,3,2)*t_(3,3,3)+58*u_(5,4)*s_(4,4,1)*v_(4,3,2)*t_(3,3,3)+71*u_(7,2)*s_(7,1,1)*v_(4,3,2)*t_(4,3,2)+62*u_(6,3)*s_(4,4,1)*v_(4,3,2)*t_(3,3,3)+69*u_(8,1)*s_(5,2,2)*v_(4,3,2)*t_(4,3,2)+74*u_(8,1)*s_(6,2,1)*v_(4,3,2)*t_(4,3,2)+74*u_(7,2)*s_(5,3,1)*v_(4,3,2)*t_(3,3,3)+77*u_(6,2,1)*s_(5,4)*v_(4,3,2)*t_(3,3,3)+81*u_(7,1,1)*s_(5,3,1)*v_(4,3,2)*t_(3,3,3)+66*u_(7,2)*s_(5,4)*v_(4,3,2)*t_(4,3,2)+83*u_(7,1,1)*s_(5,4)*v_(4,3,2)*t_(4,3,2)+90*u_(5,4)*s_(5,2,2)*v_(4,3,2)*t_(3,3,3)+94*u_(6,3)*s_(6,2,1)*v_(4,3,2)*t_(3,3,3)+92*u_(8,1)*s_(5,3,1)*v_(4,3,2)*t_(4,3,2)+100*u_(6,3)*s_(5,2,2)*v_(4,3,2)*t_(3,3,3)+91*u_(7,2)*s_(6,3)*v_(4,3,2)*t_(4,3,2)+260*s_(4,4,1)*v_(4,3,2)*t_(4,3,2)*u_(3,3,3)+301*s_(6,2,1)*v_(4,3,2)*t_(4,3,2)*u_(3,3,3)+370*s_(5,2,2)*v_(4,3,2)*t_(4,3,2)*u_(3,3,3)+489*s_(5,3,1)*v_(4,3,2)*t_(4,3,2)*u_(3,3,3)+2*s_(9)*v_(4,3,2)*t_(4,3,2)*u_(3,3,3)+4*s_(8,1)*v_(4,3,2)*t_(3,3,3)*u_(3,3,3)+16*s_(7,2)*v_(4,3,2)*t_(3,3,3)*u_(3,3,3)+16*s_(7,1,1)*v_(4,3,2)*t_(3,3,3)*u_(3,3,3)+19*s_(8,1)*v_(4,3,2)*t_(4,3,2)*u_(3,3,3)+32*s_(5,4)*v_(4,3,2)*t_(3,3,3)*u_(3,3,3)+30*s_(6,3)*v_(4,3,2)*t_(3,3,3)*u_(3,3,3)+64*s_(4,4,1)*v_(4,3,2)*t_(3,3,3)*u_(3,3,3)+68*s_(7,2)*v_(4,3,2)*t_(4,3,2)*u_(3,3,3)+76*s_(6,2,1)*v_(4,3,2)*t_(3,3,3)*u_(3,3,3)+74*s_(7,1,1)*v_(4,3,2)*t_(4,3,2)*u_(3,3,3)+92*s_(5,2,2)*v_(4,3,2)*t_(3,3,3)*u_(3,3,3)+122*s_(5,3,1)*v_(4,3,2)*t_(3,3,3)*u_(3,3,3)+119*s_(5,4)*v_(4,3,2)*t_(4,3,2)*u_(3,3,3)+u_(9)*s_(7,1,1)*v_(4,3,2)*t_(3,3,3)+129*u_(6,3)*s_(5,3,1)*v_(4,3,2)*t_(3,3,3)+99*u_(6,3)*s_(5,4)*v_(4,3,2)*t_(4,3,2)+153*u_(6,2,1)*s_(4,4,1)*v_(4,3,2)*t_(3,3,3)+137*u_(7,2)*s_(4,4,1)*v_(4,3,2)*t_(4,3,2)+157*u_(7,1,1)*s_(4,4,1)*v_(4,3,2)*t_(4,3,2)+180*u_(5,2,2)*s_(4,4,1)*v_(4,3,2)*t_(3,3,3)+219*u_(7,2)*s_(6,2,1)*v_(4,3,2)*t_(4,3,2)+223*u_(6,2,1)*s_(5,2,2)*v_(4,3,2)*t_(3,3,3)+235*u_(7,1,1)*s_(6,2,1)*v_(4,3,2)*t_(4,3,2)+222*u_(7,2)*s_(5,2,2)*v_(4,3,2)*t_(4,3,2)+241*u_(5,3,1)*s_(4,4,1)*v_(4,3,2)*t_(3,3,3)+238*u_(7,1,1)*s_(5,2,2)*v_(4,3,2)*t_(4,3,2)+219*u_(5,4)*s_(4,4,1)*v_(4,3,2)*t_(4,3,2)+248*u_(6,3)*s_(4,4,1)*v_(4,3,2)*t_(4,3,2)+300*u_(6,2,1)*s_(5,3,1)*v_(4,3,2)*t_(3,3,3)+289*u_(7,2)*s_(5,3,1)*v_(4,3,2)*t_(4,3,2)+294*u_(6,2,1)*s_(5,4)*v_(4,3,2)*t_(4,3,2)+321*u_(7,1,1)*s_(5,3,1)*v_(4,3,2)*t_(4,3,2)+349*u_(5,3,1)*s_(5,2,2)*v_(4,3,2)*t_(3,3,3)+344*u_(5,4)*s_(5,2,2)*v_(4,3,2)*t_(4,3,2)+353*u_(6,3)*s_(6,2,1)*v_(4,3,2)*t_(4,3,2)+394*u_(6,3)*s_(5,2,2)*v_(4,3,2)*t_(4,3,2)+433*u_(5,4)*s_(5,3,1)*v_(4,3,2)*t_(4,3,2)+2*u_(9)*s_(8,1)*v_(4,3,2)*t_(4,3,2)+2*u_(9)*s_(5,2,2)*v_(4,3,2)*t_(3,3,3)+u_(9)*s_(5,4)*v_(4,3,2)*t_(3,3,3)+3*u_(9)*s_(5,4)*v_(4,3,2)*t_(4,3,2)+3*u_(9)*s_(5,3,1)*v_(4,3,2)*t_(3,3,3)+3*u_(9)*s_(6,2,1)*v_(4,3,2)*t_(3,3,3)+4*u_(9)*s_(7,2)*v_(4,3,2)*t_(4,3,2)+4*u_(9)*s_(7,1,1)*v_(4,3,2)*t_(4,3,2)+5*u_(9)*s_(6,3)*v_(4,3,2)*t_(4,3,2)+132*s_(6,3)*v_(4,3,2)*t_(4,3,2)*u_(3,3,3)+46*u_(7,2)*t_(5,4)*s_(5,3,1)*v_(4,3,2)+65*u_(7,1,1)*t_(5,4)*s_(5,3,1)*v_(4,3,2)+65*u_(6,3)*t_(5,4)*s_(5,2,2)*v_(4,3,2)+44*u_(6,3)*t_(5,4)*s_(5,3,1)*v_(5,2,2)+93*u_(6,2,1)*t_(5,4)*s_(5,2,2)*v_(4,4,1)+t_(9)*u_(8,1)*s_(5,3,1)*v_(5,2,2)+t_(9)*u_(8,1)*s_(6,2,1)*v_(5,2,2)+32*t_(7,2)*u_(7,2)*s_(5,3,1)*v_(5,2,2)+20*t_(7,2)*u_(6,2,1)*s_(5,4)*v_(5,2,2)+46*t_(7,1,1)*u_(7,1,1)*s_(5,3,1)*v_(5,2,2)+28*t_(7,1,1)*u_(6,2,1)*s_(5,4)*v_(5,2,2)+45*t_(7,2)*u_(7,1,1)*s_(5,3,1)*v_(5,2,2)+50*t_(8,1)*u_(6,2,1)*s_(5,3,1)*v_(5,2,2)+27*t_(7,2)*u_(6,3)*s_(6,2,1)*v_(5,2,2)+39*t_(7,1,1)*u_(6,3)*s_(6,2,1)*v_(5,2,2)+32*t_(7,2)*u_(5,4)*s_(5,3,1)*v_(5,2,2)+49*t_(7,1,1)*u_(5,4)*s_(5,3,1)*v_(5,2,2)+28*t_(6,3)*u_(6,2,1)*s_(5,4)*v_(5,2,2)+44*t_(7,2)*u_(6,3)*s_(5,3,1)*v_(5,2,2)+62*t_(7,1,1)*u_(6,3)*s_(5,3,1)*v_(5,2,2)+34*t_(6,3)*u_(6,3)*s_(6,2,1)*v_(5,2,2)+37*t_(5,4)*u_(5,4)*s_(5,3,1)*v_(5,2,2)+44*t_(6,3)*u_(5,4)*s_(5,3,1)*v_(5,2,2)+180*v_(5,2,2)*t_(4,4,1)*u_(4,3,2)*s_(3,3,3)+259*v_(5,2,2)*t_(5,2,2)*u_(4,3,2)*s_(3,3,3)+370*v_(5,2,2)*t_(4,3,2)*u_(4,3,2)*s_(3,3,3)+347*v_(5,2,2)*t_(4,4,1)*u_(4,4,1)*s_(4,3,2)+86*v_(5,2,2)*t_(4,4,1)*u_(4,4,1)*s_(3,3,3)+127*v_(5,2,2)*t_(5,2,2)*u_(4,4,1)*s_(3,3,3)+171*t_(6,2,1)*u_(5,4)*s_(5,3,1)*v_(5,2,2)+213*t_(6,3)*u_(6,2,1)*s_(5,3,1)*v_(5,2,2)+557*t_(6,2,1)*u_(6,2,1)*s_(5,3,1)*v_(5,2,2)+t_(8,1)*u_(8,1)*s_(7,1,1)*v_(5,2,2)+2*t_(9)*u_(7,2)*s_(5,3,1)*v_(5,2,2)+2*t_(9)*u_(7,2)*s_(6,2,1)*v_(5,2,2)+2*t_(9)*u_(7,1,1)*s_(6,2,1)*v_(5,2,2)+2*t_(9)*u_(5,4)*s_(5,3,1)*v_(5,2,2)+2*t_(9)*u_(6,3)*s_(6,2,1)*v_(5,2,2)+2*t_(9)*u_(6,2,1)*s_(5,4)*v_(5,2,2)+3*t_(9)*u_(7,1,1)*s_(5,3,1)*v_(5,2,2)+3*t_(9)*u_(6,3)*s_(5,3,1)*v_(5,2,2)+2*t_(8,1)*u_(7,2)*s_(7,1,1)*v_(5,2,2)+5*t_(8,1)*u_(8,1)*s_(6,2,1)*v_(5,2,2)+2*t_(8,1)*u_(7,1,1)*s_(5,4)*v_(5,2,2)+6*t_(8,1)*u_(8,1)*s_(5,3,1)*v_(5,2,2)+2*t_(8,1)*u_(7,1,1)*s_(6,3)*v_(5,2,2)+7*t_(9)*u_(6,2,1)*s_(5,3,1)*v_(5,2,2)+t_(8,1)*u_(6,3)*s_(5,4)*v_(5,2,2)+4*t_(7,2)*u_(7,2)*s_(7,1,1)*v_(5,2,2)+10*t_(8,1)*u_(7,2)*s_(6,2,1)*v_(5,2,2)+12*t_(8,1)*u_(7,1,1)*s_(6,2,1)*v_(5,2,2)+4*t_(7,2)*u_(7,1,1)*s_(5,4)*v_(5,2,2)+9*t_(7,1,1)*u_(7,1,1)*s_(5,4)*v_(5,2,2)+14*t_(8,1)*u_(7,2)*s_(5,3,1)*v_(5,2,2)+9*t_(8,1)*u_(6,2,1)*s_(5,4)*v_(5,2,2)+16*t_(8,1)*u_(7,1,1)*s_(5,3,1)*v_(5,2,2)+5*t_(7,2)*u_(7,1,1)*s_(6,3)*v_(5,2,2)+11*t_(7,1,1)*u_(7,1,1)*s_(6,3)*v_(5,2,2)+12*t_(8,1)*u_(6,3)*s_(6,2,1)*v_(5,2,2)+14*t_(8,1)*u_(5,4)*s_(5,3,1)*v_(5,2,2)+t_(7,2)*u_(6,3)*s_(5,4)*v_(5,2,2)+7*t_(7,1,1)*u_(6,3)*s_(5,4)*v_(5,2,2)+19*t_(8,1)*u_(6,3)*s_(5,3,1)*v_(5,2,2)+22*t_(7,2)*u_(7,2)*s_(6,2,1)*v_(5,2,2)+29*t_(7,2)*u_(7,1,1)*s_(6,2,1)*v_(5,2,2)+35*t_(7,1,1)*u_(7,1,1)*s_(6,2,1)*v_(5,2,2)+33*u_(7,2)*s_(7,1,1)*v_(5,2,2)*t_(5,2,2)+18*u_(7,2)*s_(5,4)*v_(5,2,2)*t_(4,4,1)+25*u_(7,1,1)*s_(5,4)*v_(5,2,2)*t_(4,4,1)+36*u_(7,2)*s_(6,2,1)*v_(5,2,2)*t_(3,3,3)+u_(9)*s_(8,1)*v_(5,2,2)*t_(4,3,2)+37*u_(8,1)*s_(6,2,1)*v_(5,2,2)*t_(5,2,2)+41*u_(7,1,1)*s_(6,2,1)*v_(5,2,2)*t_(3,3,3)+u_(9)*s_(8,1)*v_(5,2,2)*t_(5,2,2)+34*u_(8,1)*s_(5,3,1)*v_(5,2,2)*t_(4,4,1)+22*u_(7,2)*s_(6,3)*v_(5,2,2)*t_(4,4,1)+31*u_(7,1,1)*s_(6,3)*v_(5,2,2)*t_(4,4,1)+45*u_(7,2)*s_(7,1,1)*v_(5,2,2)*t_(4,3,2)+50*u_(8,1)*s_(6,2,1)*v_(5,2,2)*t_(4,3,2)+35*u_(7,1,1)*s_(5,4)*v_(5,2,2)*t_(5,2,2)+30*u_(7,2)*s_(5,4)*v_(5,2,2)*t_(5,2,2)+52*u_(8,1)*s_(5,3,1)*v_(5,2,2)*t_(5,2,2)+53*u_(7,1,1)*s_(5,3,1)*v_(5,2,2)*t_(3,3,3)+51*u_(6,2,1)*s_(5,4)*v_(5,2,2)*t_(3,3,3)+22*u_(6,3)*s_(5,4)*v_(5,2,2)*t_(4,4,1)+55*u_(7,2)*s_(5,3,1)*v_(5,2,2)*t_(3,3,3)+42*u_(7,2)*s_(6,3)*v_(5,2,2)*t_(5,2,2)+53*u_(7,1,1)*s_(6,3)*v_(5,2,2)*t_(5,2,2)+58*u_(6,3)*s_(6,2,1)*v_(5,2,2)*t_(3,3,3)+40*u_(7,2)*s_(5,4)*v_(5,2,2)*t_(4,3,2)+52*u_(7,1,1)*s_(5,4)*v_(5,2,2)*t_(4,3,2)+68*u_(8,1)*s_(5,3,1)*v_(5,2,2)*t_(4,3,2)+58*u_(7,2)*s_(6,3)*v_(5,2,2)*t_(4,3,2)+67*u_(7,1,1)*s_(6,3)*v_(5,2,2)*t_(4,3,2)+46*u_(6,3)*s_(5,4)*v_(5,2,2)*t_(5,2,2)+u_(9)*s_(6,2,1)*v_(5,2,2)*t_(3,3,3)+72*u_(7,2)*s_(6,2,1)*v_(5,2,2)*t_(4,4,1)+81*u_(7,1,1)*s_(6,2,1)*v_(5,2,2)*t_(4,4,1)+80*u_(5,4)*s_(5,3,1)*v_(5,2,2)*t_(3,3,3)+91*u_(6,3)*s_(5,3,1)*v_(5,2,2)*t_(3,3,3)+65*u_(6,3)*s_(5,4)*v_(5,2,2)*t_(4,3,2)+111*u_(7,2)*s_(6,2,1)*v_(5,2,2)*t_(5,2,2)+94*u_(7,2)*s_(5,3,1)*v_(5,2,2)*t_(4,4,1)+121*u_(7,1,1)*s_(6,2,1)*v_(5,2,2)*t_(5,2,2)+93*u_(6,2,1)*s_(5,4)*v_(5,2,2)*t_(4,4,1)+118*u_(7,1,1)*s_(5,3,1)*v_(5,2,2)*t_(4,4,1)+59*t_(6,3)*u_(6,3)*s_(5,3,1)*v_(5,2,2)+106*t_(6,2,1)*u_(6,2,1)*s_(5,4)*v_(5,2,2)+137*t_(7,2)*u_(6,2,1)*s_(5,3,1)*v_(5,2,2)+161*t_(7,1,1)*u_(6,2,1)*s_(5,3,1)*v_(5,2,2)+415*u_(6,2,1)*s_(5,3,1)*v_(5,2,2)*t_(4,4,1)+u_(9)*s_(6,3)*v_(5,2,2)*t_(4,4,1)+2*u_(9)*s_(7,2)*v_(5,2,2)*t_(4,3,2)+2*u_(9)*s_(7,1,1)*v_(5,2,2)*t_(4,3,2)+2*u_(9)*s_(5,4)*v_(5,2,2)*t_(4,3,2)+2*u_(9)*s_(5,4)*v_(5,2,2)*t_(5,2,2)+3*u_(9)*s_(6,3)*v_(5,2,2)*t_(4,3,2)+3*u_(9)*s_(6,3)*v_(5,2,2)*t_(5,2,2)+3*u_(9)*s_(7,2)*v_(5,2,2)*t_(5,2,2)+u_(9)*s_(5,4)*v_(5,2,2)*t_(4,4,1)+3*u_(9)*s_(5,3,1)*v_(5,2,2)*t_(3,3,3)+3*u_(8,1)*s_(7,2)*v_(5,2,2)*t_(3,3,3)+3*u_(8,1)*s_(7,1,1)*v_(5,2,2)*t_(3,3,3)+4*u_(9)*s_(6,2,1)*v_(5,2,2)*t_(4,4,1)+4*u_(9)*s_(5,3,1)*v_(5,2,2)*t_(4,4,1)+5*u_(9)*s_(6,2,1)*v_(5,2,2)*t_(5,2,2)+3*u_(8,1)*s_(5,4)*v_(5,2,2)*t_(3,3,3)+5*u_(8,1)*s_(6,3)*v_(5,2,2)*t_(3,3,3)+u_(9)*s_(6,3)*v_(5,2,2)*t_(3,3,3)+6*u_(9)*s_(5,3,1)*v_(5,2,2)*t_(5,2,2)+7*u_(9)*s_(6,2,1)*v_(5,2,2)*t_(4,3,2)+6*u_(8,1)*s_(7,2)*v_(5,2,2)*t_(4,4,1)+8*u_(8,1)*s_(7,1,1)*v_(5,2,2)*t_(4,4,1)+9*u_(9)*s_(5,3,1)*v_(5,2,2)*t_(4,3,2)+7*u_(8,1)*s_(5,4)*v_(5,2,2)*t_(4,4,1)+12*u_(7,2)*s_(7,1,1)*v_(5,2,2)*t_(3,3,3)+12*u_(8,1)*s_(6,2,1)*v_(5,2,2)*t_(3,3,3)+8*u_(8,1)*s_(6,3)*v_(5,2,2)*t_(4,4,1)+13*u_(8,1)*s_(7,2)*v_(5,2,2)*t_(5,2,2)+13*u_(8,1)*s_(7,1,1)*v_(5,2,2)*t_(5,2,2)+u_(9)*s_(7,2)*v_(5,2,2)*t_(4,4,1)+9*u_(7,2)*s_(5,4)*v_(5,2,2)*t_(3,3,3)+15*u_(8,1)*s_(7,2)*v_(5,2,2)*t_(4,3,2)+15*u_(8,1)*s_(7,1,1)*v_(5,2,2)*t_(4,3,2)+13*u_(7,1,1)*s_(5,4)*v_(5,2,2)*t_(3,3,3)+15*u_(7,2)*s_(6,3)*v_(5,2,2)*t_(3,3,3)+12*u_(8,1)*s_(5,4)*v_(5,2,2)*t_(5,2,2)+16*u_(8,1)*s_(5,3,1)*v_(5,2,2)*t_(3,3,3)+16*u_(7,1,1)*s_(6,3)*v_(5,2,2)*t_(3,3,3)+14*u_(8,1)*s_(5,4)*v_(5,2,2)*t_(4,3,2)+17*u_(8,1)*s_(6,3)*v_(5,2,2)*t_(5,2,2)+21*u_(8,1)*s_(6,3)*v_(5,2,2)*t_(4,3,2)+20*u_(7,2)*s_(7,1,1)*v_(5,2,2)*t_(4,4,1)+16*u_(6,3)*s_(5,4)*v_(5,2,2)*t_(3,3,3)+26*u_(8,1)*s_(6,2,1)*v_(5,2,2)*t_(4,4,1)+17*s_(8,1)*v_(5,2,2)*t_(4,3,2)*u_(3,3,3)+16*s_(8,1)*v_(5,2,2)*t_(4,4,1)*u_(4,4,1)+24*s_(5,4)*v_(5,2,2)*t_(3,3,3)*u_(3,3,3)+30*s_(6,3)*v_(5,2,2)*t_(3,3,3)*u_(3,3,3)+21*s_(7,2)*v_(5,2,2)*t_(4,4,1)*u_(3,3,3)+27*s_(8,1)*v_(5,2,2)*t_(5,2,2)*u_(4,4,1)+30*s_(7,1,1)*v_(5,2,2)*t_(4,4,1)*u_(3,3,3)+32*s_(8,1)*v_(5,2,2)*t_(4,4,1)*u_(4,3,2)+38*s_(7,2)*v_(5,2,2)*t_(5,2,2)*u_(3,3,3)+35*s_(5,4)*v_(5,2,2)*t_(4,4,1)*u_(3,3,3)+51*s_(7,1,1)*v_(5,2,2)*t_(5,2,2)*u_(3,3,3)+42*s_(6,3)*v_(5,2,2)*t_(4,4,1)*u_(3,3,3)+53*s_(8,1)*v_(5,2,2)*t_(5,2,2)*u_(4,3,2)+54*s_(6,2,1)*v_(5,2,2)*t_(3,3,3)*u_(3,3,3)+56*s_(7,2)*v_(5,2,2)*t_(4,3,2)*u_(3,3,3)+58*s_(7,1,1)*v_(5,2,2)*t_(4,3,2)*u_(3,3,3)+60*s_(5,4)*v_(5,2,2)*t_(5,2,2)*u_(3,3,3)+58*s_(7,1,1)*v_(5,2,2)*t_(4,4,1)*u_(4,4,1)+50*s_(7,2)*v_(5,2,2)*t_(4,4,1)*u_(4,4,1)+69*s_(8,1)*v_(5,2,2)*t_(4,3,2)*u_(4,3,2)+s_(9)*v_(5,2,2)*t_(5,2,2)*u_(3,3,3)+73*s_(6,3)*v_(5,2,2)*t_(5,2,2)*u_(3,3,3)+83*s_(5,3,1)*v_(5,2,2)*t_(3,3,3)*u_(3,3,3)+90*s_(5,4)*v_(5,2,2)*t_(4,3,2)*u_(3,3,3)+83*s_(7,2)*v_(5,2,2)*t_(5,2,2)*u_(4,4,1)+82*s_(7,1,1)*v_(5,2,2)*t_(5,2,2)*u_(4,4,1)+72*s_(5,4)*v_(5,2,2)*t_(4,4,1)*u_(4,4,1)+100*s_(6,3)*v_(5,2,2)*t_(4,3,2)*u_(3,3,3)+82*s_(6,3)*v_(5,2,2)*t_(4,4,1)*u_(4,4,1)+107*s_(6,2,1)*v_(5,2,2)*t_(4,4,1)*u_(3,3,3)+101*s_(7,2)*v_(5,2,2)*t_(4,4,1)*u_(4,3,2)+114*s_(7,1,1)*v_(5,2,2)*t_(4,4,1)*u_(4,3,2)+112*u_(6,3)*s_(6,2,1)*v_(5,2,2)*t_(4,4,1)+151*u_(7,2)*s_(6,2,1)*v_(5,2,2)*t_(4,3,2)+167*u_(7,1,1)*s_(6,2,1)*v_(5,2,2)*t_(4,3,2)+u_(9)*s_(7,1,1)*v_(5,2,2)*t_(3,3,3)+152*u_(7,2)*s_(5,3,1)*v_(5,2,2)*t_(5,2,2)+u_(9)*s_(7,1,1)*v_(5,2,2)*t_(4,4,1)+139*u_(6,2,1)*s_(5,4)*v_(5,2,2)*t_(5,2,2)+135*u_(5,4)*s_(5,3,1)*v_(5,2,2)*t_(4,4,1)+u_(9)*s_(7,1,1)*v_(5,2,2)*t_(5,2,2)+179*u_(7,1,1)*s_(5,3,1)*v_(5,2,2)*t_(5,2,2)+175*u_(6,3)*s_(6,2,1)*v_(5,2,2)*t_(5,2,2)+158*u_(6,3)*s_(5,3,1)*v_(5,2,2)*t_(4,4,1)+214*u_(6,2,1)*s_(5,3,1)*v_(5,2,2)*t_(3,3,3)+209*u_(7,2)*s_(5,3,1)*v_(5,2,2)*t_(4,3,2)+198*u_(6,2,1)*s_(5,4)*v_(5,2,2)*t_(4,3,2)+234*u_(7,1,1)*s_(5,3,1)*v_(5,2,2)*t_(4,3,2)+213*u_(5,4)*s_(5,3,1)*v_(5,2,2)*t_(5,2,2)+242*u_(6,3)*s_(6,2,1)*v_(5,2,2)*t_(4,3,2)+259*u_(6,3)*s_(5,3,1)*v_(5,2,2)*t_(5,2,2)+303*u_(5,4)*s_(5,3,1)*v_(5,2,2)*t_(4,3,2)+356*u_(6,3)*s_(5,3,1)*v_(5,2,2)*t_(4,3,2)+115*s_(5,4)*v_(5,2,2)*t_(5,2,2)*u_(4,4,1)+138*s_(6,3)*v_(5,2,2)*t_(5,2,2)*u_(4,4,1)+161*s_(6,2,1)*v_(5,2,2)*t_(5,2,2)*u_(3,3,3)+166*s_(7,2)*v_(5,2,2)*t_(5,2,2)*u_(4,3,2)+171*s_(5,3,1)*v_(5,2,2)*t_(4,4,1)*u_(3,3,3)+180*s_(7,1,1)*v_(5,2,2)*t_(5,2,2)*u_(4,3,2)+155*s_(5,4)*v_(5,2,2)*t_(4,4,1)*u_(4,3,2)+177*s_(6,3)*v_(5,2,2)*t_(4,4,1)*u_(4,3,2)+223*s_(6,2,1)*v_(5,2,2)*t_(4,3,2)*u_(3,3,3)+222*s_(7,2)*v_(5,2,2)*t_(4,3,2)*u_(4,3,2)+213*s_(6,2,1)*v_(5,2,2)*t_(4,4,1)*u_(4,4,1)+238*s_(7,1,1)*v_(5,2,2)*t_(4,3,2)*u_(4,3,2)+258*s_(5,3,1)*v_(5,2,2)*t_(5,2,2)*u_(3,3,3)+246*s_(5,4)*v_(5,2,2)*t_(5,2,2)*u_(4,3,2)+285*s_(6,3)*v_(5,2,2)*t_(5,2,2)*u_(4,3,2)+315*s_(6,2,1)*v_(5,2,2)*t_(5,2,2)*u_(4,4,1)+349*s_(5,3,1)*v_(5,2,2)*t_(4,3,2)*u_(3,3,3)+324*s_(5,3,1)*v_(5,2,2)*t_(4,4,1)*u_(4,4,1)+344*s_(5,4)*v_(5,2,2)*t_(4,3,2)*u_(4,3,2)+394*s_(6,3)*v_(5,2,2)*t_(4,3,2)*u_(4,3,2)+436*s_(6,2,1)*v_(5,2,2)*t_(4,4,1)*u_(4,3,2)+478*s_(5,3,1)*v_(5,2,2)*t_(5,2,2)*u_(4,4,1)+2*s_(9)*v_(5,2,2)*t_(3,3,3)*u_(3,3,3)+2*s_(9)*v_(5,2,2)*t_(4,3,2)*u_(3,3,3)+3*s_(9)*v_(5,2,2)*t_(4,4,1)*u_(4,4,1)+4*s_(8,1)*v_(5,2,2)*t_(3,3,3)*u_(3,3,3)+4*s_(9)*v_(5,2,2)*t_(4,4,1)*u_(4,3,2)+5*s_(9)*v_(5,2,2)*t_(5,2,2)*u_(4,4,1)+7*s_(9)*v_(5,2,2)*t_(5,2,2)*u_(4,3,2)+7*s_(8,1)*v_(5,2,2)*t_(4,4,1)*u_(3,3,3)+9*s_(9)*v_(5,2,2)*t_(4,3,2)*u_(4,3,2)+13*s_(8,1)*v_(5,2,2)*t_(5,2,2)*u_(3,3,3)+11*s_(7,1,1)*v_(5,2,2)*t_(3,3,3)*u_(3,3,3)+18*s_(7,2)*v_(5,2,2)*t_(3,3,3)*u_(3,3,3)+8*u_(7,2)*t_(5,4)*s_(4,4,1)*v_(3,3,3)+7*u_(8,1)*t_(5,4)*s_(5,2,2)*v_(4,4,1)+12*u_(7,1,1)*t_(5,4)*s_(4,4,1)*v_(3,3,3)+12*u_(8,1)*t_(5,4)*s_(4,4,1)*v_(4,3,2)+9*u_(7,2)*t_(5,4)*s_(5,2,2)*v_(3,3,3)+7*u_(8,1)*t_(5,4)*s_(5,3,1)*v_(4,4,1)+13*u_(7,1,1)*t_(5,4)*s_(5,2,2)*v_(3,3,3)+10*u_(6,3)*t_(5,4)*s_(4,4,1)*v_(3,3,3)+14*u_(8,1)*t_(5,4)*s_(5,2,2)*v_(4,3,2)+18*u_(7,2)*t_(5,4)*s_(4,3,2)*v_(3,3,3)+15*u_(7,1,1)*t_(5,4)*s_(5,3,1)*v_(3,3,3)+14*u_(7,2)*t_(5,4)*s_(5,3,1)*v_(3,3,3)+23*u_(7,1,1)*t_(5,4)*s_(4,3,2)*v_(3,3,3)+14*u_(8,1)*t_(5,4)*s_(5,3,1)*v_(5,2,2)+16*u_(6,3)*t_(5,4)*s_(5,2,2)*v_(3,3,3)+19*u_(8,1)*t_(5,4)*s_(5,3,1)*v_(4,3,2)+18*u_(7,2)*t_(5,4)*s_(5,2,2)*v_(4,4,1)+25*u_(7,1,1)*t_(5,4)*s_(5,2,2)*v_(4,4,1)+19*u_(6,3)*t_(5,4)*s_(5,3,1)*v_(3,3,3)+29*u_(6,3)*t_(5,4)*s_(4,3,2)*v_(3,3,3)+34*u_(6,2,1)*t_(5,4)*s_(4,4,1)*v_(3,3,3)+29*u_(7,2)*t_(5,4)*s_(4,4,1)*v_(4,3,2)+39*u_(7,1,1)*t_(5,4)*s_(4,4,1)*v_(4,3,2)+15*u_(7,2)*t_(5,4)*s_(5,3,1)*v_(4,4,1)+29*u_(7,1,1)*t_(5,4)*s_(5,3,1)*v_(4,4,1)+51*u_(6,2,1)*t_(5,4)*s_(5,2,2)*v_(3,3,3)+22*u_(6,3)*t_(5,4)*s_(5,2,2)*v_(4,4,1)+40*u_(7,2)*t_(5,4)*s_(5,2,2)*v_(4,3,2)+52*u_(7,1,1)*t_(5,4)*s_(5,2,2)*v_(4,3,2)+32*u_(7,2)*t_(5,4)*s_(5,3,1)*v_(5,2,2)+49*u_(7,1,1)*t_(5,4)*s_(5,3,1)*v_(5,2,2)+60*u_(6,2,1)*t_(5,4)*s_(5,3,1)*v_(3,3,3)+37*u_(6,3)*t_(5,4)*s_(4,4,1)*v_(4,3,2)+77*u_(6,2,1)*t_(5,4)*s_(4,3,2)*v_(3,3,3)+21*u_(6,3)*t_(5,4)*s_(5,3,1)*v_(4,4,1)+21*v_(7,2)*u_(6,2,1)*t_(5,4)*s_(5,3,1)+37*v_(7,1,1)*u_(6,2,1)*t_(5,4)*s_(5,3,1)+28*v_(6,3)*u_(6,2,1)*t_(5,4)*s_(5,2,2)+34*v_(6,3)*u_(6,2,1)*t_(5,4)*s_(4,3,2)+27*v_(6,3)*u_(6,2,1)*t_(5,4)*s_(5,3,1)+s_(9)*v_(7,1,1)*u_(6,2,1)*t_(5,4)+3*s_(8,1)*v_(7,1,1)*u_(6,2,1)*t_(5,4)+5*s_(7,2)*v_(7,1,1)*u_(6,2,1)*t_(5,4)+6*s_(7,1,1)*v_(6,3)*u_(6,2,1)*t_(5,4)+155*t_(5,4)*s_(5,2,2)*v_(4,4,1)*u_(4,3,2)+135*t_(5,4)*s_(5,3,1)*v_(5,2,2)*u_(4,4,1)+190*t_(5,4)*s_(5,3,1)*v_(4,4,1)*u_(4,3,2)+303*t_(5,4)*s_(5,3,1)*v_(5,2,2)*u_(4,3,2)+35*t_(5,4)*s_(5,2,2)*v_(4,4,1)*u_(3,3,3)+51*t_(5,4)*s_(5,3,1)*v_(4,4,1)*u_(3,3,3)+58*t_(5,4)*s_(4,4,1)*v_(4,3,2)*u_(3,3,3)+80*t_(5,4)*s_(5,3,1)*v_(5,2,2)*u_(3,3,3)+90*t_(5,4)*s_(5,2,2)*v_(4,3,2)*u_(3,3,3)+113*t_(5,4)*s_(5,3,1)*v_(4,3,2)*u_(3,3,3)+64*u_(6,3)*t_(5,4)*s_(5,3,1)*v_(4,3,2)+128*u_(6,2,1)*t_(5,4)*s_(4,4,1)*v_(4,3,2)+103*u_(6,2,1)*t_(5,4)*s_(5,3,1)*v_(4,4,1)+198*u_(6,2,1)*t_(5,4)*s_(5,2,2)*v_(4,3,2)+171*u_(6,2,1)*t_(5,4)*s_(5,3,1)*v_(5,2,2)+237*u_(6,2,1)*t_(5,4)*s_(5,3,1)*v_(4,3,2)+2*u_(9)*t_(5,4)*s_(4,4,1)*v_(4,3,2)+u_(9)*t_(5,4)*s_(5,3,1)*v_(4,4,1)+u_(9)*t_(5,4)*s_(4,3,2)*v_(3,3,3)+2*u_(9)*t_(5,4)*s_(5,2,2)*v_(4,3,2)+2*u_(9)*t_(5,4)*s_(5,3,1)*v_(5,2,2)+u_(9)*t_(5,4)*s_(5,2,2)*v_(4,4,1)+u_(9)*t_(5,4)*s_(5,3,1)*v_(3,3,3)+3*u_(9)*t_(5,4)*s_(5,3,1)*v_(4,3,2)+4*u_(8,1)*t_(5,4)*s_(4,4,1)*v_(3,3,3)+3*u_(8,1)*t_(5,4)*s_(5,2,2)*v_(3,3,3)+6*u_(8,1)*t_(5,4)*s_(4,3,2)*v_(3,3,3)+5*u_(8,1)*t_(5,4)*s_(5,3,1)*v_(3,3,3)+v_(9)*u_(6,2,1)*t_(5,4)*s_(4,3,2)+2*v_(9)*u_(6,2,1)*t_(5,4)*s_(5,2,2)+v_(8,1)*u_(6,3)*t_(5,4)*s_(3,3,3)+2*v_(9)*u_(6,2,1)*t_(5,4)*s_(5,3,1)+v_(7,2)*u_(7,1,1)*t_(5,4)*s_(3,3,3)+v_(8,1)*u_(6,2,1)*t_(5,4)*s_(3,3,3)+2*v_(8,1)*u_(7,1,1)*t_(5,4)*s_(5,2,2)+v_(8,1)*u_(7,1,1)*t_(5,4)*s_(4,3,2)+v_(8,1)*u_(7,1,1)*t_(5,4)*s_(4,4,1)+v_(7,2)*u_(6,3)*t_(5,4)*s_(3,3,3)+2*v_(7,1,1)*u_(6,3)*t_(5,4)*s_(3,3,3)+v_(8,1)*u_(6,3)*t_(5,4)*s_(5,2,2)+2*v_(8,1)*u_(6,3)*t_(5,4)*s_(4,3,2)+3*v_(8,1)*u_(7,1,1)*t_(5,4)*s_(5,3,1)+4*v_(8,1)*u_(6,2,1)*t_(5,4)*s_(4,4,1)+4*v_(7,2)*u_(6,2,1)*t_(5,4)*s_(3,3,3)+2*v_(7,2)*u_(7,1,1)*t_(5,4)*s_(4,4,1)+4*v_(7,2)*u_(7,1,1)*t_(5,4)*s_(5,2,2)+7*v_(7,1,1)*u_(6,2,1)*t_(5,4)*s_(3,3,3)+9*v_(8,1)*u_(6,2,1)*t_(5,4)*s_(5,2,2)+3*v_(7,1,1)*u_(6,3)*t_(5,4)*s_(4,4,1)+4*v_(7,2)*u_(7,1,1)*t_(5,4)*s_(4,3,2)+8*v_(8,1)*u_(6,2,1)*t_(5,4)*s_(4,3,2)+10*v_(6,3)*u_(6,2,1)*t_(5,4)*s_(3,3,3)+v_(7,2)*u_(6,3)*t_(5,4)*s_(5,2,2)+7*v_(7,1,1)*u_(6,3)*t_(5,4)*s_(5,2,2)+6*v_(7,2)*u_(7,1,1)*t_(5,4)*s_(5,3,1)+10*v_(8,1)*u_(6,2,1)*t_(5,4)*s_(5,3,1)+2*v_(7,2)*u_(6,3)*t_(5,4)*s_(4,3,2)+8*v_(7,1,1)*u_(6,3)*t_(5,4)*s_(4,3,2)+10*v_(7,2)*u_(6,2,1)*t_(5,4)*s_(4,4,1)+7*v_(7,1,1)*u_(6,3)*t_(5,4)*s_(5,3,1)+17*v_(7,1,1)*u_(6,2,1)*t_(5,4)*s_(4,4,1)+20*v_(7,2)*u_(6,2,1)*t_(5,4)*s_(5,2,2)+28*v_(7,1,1)*u_(6,2,1)*t_(5,4)*s_(5,2,2)+13*v_(6,3)*u_(6,2,1)*t_(5,4)*s_(4,4,1)+22*v_(7,2)*u_(6,2,1)*t_(5,4)*s_(4,3,2)+32*v_(7,1,1)*u_(6,2,1)*t_(5,4)*s_(4,3,2)+v_(9)*u_(6,3)*t_(5,4)*s_(4,3,2)+v_(9)*u_(6,2,1)*t_(5,4)*s_(4,4,1)+v_(9)*u_(7,1,1)*t_(5,4)*s_(5,3,1)+15*t_(7,2)*u_(5,4)*s_(5,3,1)*v_(4,4,1)+29*t_(7,1,1)*u_(5,4)*s_(5,3,1)*v_(4,4,1)+21*t_(5,4)*u_(5,4)*s_(5,2,2)*v_(4,4,1)+22*t_(6,3)*u_(5,4)*s_(5,2,2)*v_(4,4,1)+13*t_(6,3)*u_(6,2,1)*s_(5,4)*v_(4,4,1)+23*t_(7,2)*u_(6,3)*s_(5,3,1)*v_(4,4,1)+36*t_(7,1,1)*u_(6,3)*s_(5,3,1)*v_(4,4,1)+28*t_(6,3)*u_(6,3)*s_(5,2,2)*v_(4,4,1)+18*t_(6,3)*u_(6,3)*s_(6,2,1)*v_(4,4,1)+15*t_(5,4)*u_(5,4)*s_(5,3,1)*v_(4,4,1)+21*t_(6,3)*u_(5,4)*s_(5,3,1)*v_(4,4,1)+72*t_(7,2)*u_(6,2,1)*s_(5,2,2)*v_(4,4,1)+81*t_(7,1,1)*u_(6,2,1)*s_(5,2,2)*v_(4,4,1)+30*t_(6,3)*u_(6,3)*s_(5,3,1)*v_(4,4,1)+65*t_(6,2,1)*u_(6,2,1)*s_(5,4)*v_(4,4,1)+94*t_(7,2)*u_(5,3,1)*s_(5,2,2)*v_(4,4,1)+82*t_(7,2)*u_(6,2,1)*s_(5,3,1)*v_(4,4,1)+t_(9)*u_(7,1,1)*s_(6,3)*v_(4,4,1)+93*t_(6,2,1)*u_(5,4)*s_(5,2,2)*v_(4,4,1)+103*t_(7,1,1)*u_(6,2,1)*s_(5,3,1)*v_(4,4,1)+118*t_(7,1,1)*u_(5,3,1)*s_(5,2,2)*v_(4,4,1)+260*v_(4,4,1)*t_(4,3,2)*u_(4,3,2)*s_(3,3,3)+126*v_(4,4,1)*t_(4,4,1)*u_(4,3,2)*s_(3,3,3)+3*t_(9)*u_(7,1,1)*s_(5,3,1)*v_(4,4,1)+4*t_(9)*u_(6,2,1)*s_(5,2,2)*v_(4,4,1)+4*t_(9)*u_(5,3,1)*s_(5,2,2)*v_(4,4,1)+2*t_(8,1)*u_(7,1,1)*s_(6,3)*v_(4,4,1)+5*t_(9)*u_(6,2,1)*s_(5,3,1)*v_(4,4,1)+2*t_(7,2)*u_(7,2)*s_(7,1,1)*v_(4,4,1)+4*t_(8,1)*u_(8,1)*s_(5,3,1)*v_(4,4,1)+t_(8,1)*u_(7,1,1)*s_(5,4)*v_(4,4,1)+6*t_(8,1)*u_(7,1,1)*s_(6,2,1)*v_(4,4,1)+4*t_(8,1)*u_(7,2)*s_(6,2,1)*v_(4,4,1)+6*t_(8,1)*u_(7,2)*s_(5,2,2)*v_(4,4,1)+8*t_(8,1)*u_(7,1,1)*s_(5,2,2)*v_(4,4,1)+7*t_(8,1)*u_(5,4)*s_(5,2,2)*v_(4,4,1)+8*t_(8,1)*u_(6,3)*s_(5,2,2)*v_(4,4,1)+4*t_(8,1)*u_(6,2,1)*s_(5,4)*v_(4,4,1)+5*t_(7,1,1)*u_(7,1,1)*s_(6,3)*v_(4,4,1)+2*t_(7,2)*u_(7,1,1)*s_(5,4)*v_(4,4,1)+4*t_(7,2)*u_(7,1,1)*s_(6,3)*v_(4,4,1)+t_(9)*u_(7,2)*s_(5,2,2)*v_(4,4,1)+5*t_(7,1,1)*u_(7,1,1)*s_(5,4)*v_(4,4,1)+6*t_(8,1)*u_(6,3)*s_(6,2,1)*v_(4,4,1)+8*t_(8,1)*u_(7,2)*s_(5,3,1)*v_(4,4,1)+11*t_(8,1)*u_(7,1,1)*s_(5,3,1)*v_(4,4,1)+7*t_(8,1)*u_(5,4)*s_(5,3,1)*v_(4,4,1)+t_(9)*u_(7,2)*s_(6,2,1)*v_(4,4,1)+3*t_(7,1,1)*u_(6,3)*s_(5,4)*v_(4,4,1)+10*t_(8,1)*u_(6,3)*s_(5,3,1)*v_(4,4,1)+16*t_(7,2)*u_(7,1,1)*s_(6,2,1)*v_(4,4,1)+23*t_(7,1,1)*u_(7,1,1)*s_(6,2,1)*v_(4,4,1)+11*t_(7,2)*u_(7,2)*s_(6,2,1)*v_(4,4,1)+17*t_(7,2)*u_(7,2)*s_(5,2,2)*v_(4,4,1)+20*t_(7,2)*u_(7,1,1)*s_(5,2,2)*v_(4,4,1)+28*t_(7,1,1)*u_(7,1,1)*s_(5,2,2)*v_(4,4,1)+26*t_(8,1)*u_(6,2,1)*s_(5,2,2)*v_(4,4,1)+18*t_(7,2)*u_(5,4)*s_(5,2,2)*v_(4,4,1)+25*t_(7,1,1)*u_(5,4)*s_(5,2,2)*v_(4,4,1)+10*t_(7,2)*u_(6,2,1)*s_(5,4)*v_(4,4,1)+17*t_(7,1,1)*u_(6,2,1)*s_(5,4)*v_(4,4,1)+16*t_(7,2)*u_(7,2)*s_(5,3,1)*v_(4,4,1)+29*t_(7,1,1)*u_(7,1,1)*s_(5,3,1)*v_(4,4,1)+34*t_(8,1)*u_(5,3,1)*s_(5,2,2)*v_(4,4,1)+28*t_(7,2)*u_(7,1,1)*s_(5,3,1)*v_(4,4,1)+22*t_(7,2)*u_(6,3)*s_(5,2,2)*v_(4,4,1)+32*t_(8,1)*u_(6,2,1)*s_(5,3,1)*v_(4,4,1)+23*t_(7,1,1)*u_(6,3)*s_(6,2,1)*v_(4,4,1)+t_(9)*u_(8,1)*s_(5,3,1)*v_(4,4,1)+14*t_(7,2)*u_(6,3)*s_(6,2,1)*v_(4,4,1)+31*t_(7,1,1)*u_(6,3)*s_(5,2,2)*v_(4,4,1)+42*u_(6,3)*s_(5,2,2)*v_(4,4,1)*t_(3,3,3)+36*u_(7,2)*s_(6,3)*v_(4,4,1)*t_(4,3,2)+48*u_(7,1,1)*s_(6,3)*v_(4,4,1)*t_(4,3,2)+51*u_(5,4)*s_(5,3,1)*v_(4,4,1)*t_(3,3,3)+58*u_(7,1,1)*s_(5,2,2)*v_(4,4,1)*t_(4,4,1)+50*u_(7,2)*s_(5,2,2)*v_(4,4,1)*t_(4,4,1)+40*u_(7,2)*s_(6,2,1)*v_(4,4,1)*t_(4,4,1)+50*u_(7,1,1)*s_(6,2,1)*v_(4,4,1)*t_(4,4,1)+60*u_(6,3)*s_(5,3,1)*v_(4,4,1)*t_(3,3,3)+37*u_(6,3)*s_(5,4)*v_(4,4,1)*t_(4,3,2)+u_(9)*s_(6,2,1)*v_(4,4,1)*t_(3,3,3)+55*u_(7,2)*s_(5,3,1)*v_(4,4,1)*t_(4,4,1)+54*u_(6,2,1)*s_(5,4)*v_(4,4,1)*t_(4,4,1)+73*u_(7,1,1)*s_(5,3,1)*v_(4,4,1)*t_(4,4,1)+72*u_(5,4)*s_(5,2,2)*v_(4,4,1)*t_(4,4,1)+61*u_(6,3)*s_(6,2,1)*v_(4,4,1)*t_(4,4,1)+82*u_(6,3)*s_(5,2,2)*v_(4,4,1)*t_(4,4,1)+107*u_(6,2,1)*s_(5,2,2)*v_(4,4,1)*t_(3,3,3)+94*u_(7,2)*s_(6,2,1)*v_(4,4,1)*t_(4,3,2)+101*u_(7,2)*s_(5,2,2)*v_(4,4,1)*t_(4,3,2)+106*u_(7,1,1)*s_(6,2,1)*v_(4,4,1)*t_(4,3,2)+114*u_(7,1,1)*s_(5,2,2)*v_(4,4,1)*t_(4,3,2)+75*u_(5,4)*s_(5,3,1)*v_(4,4,1)*t_(4,4,1)+112*t_(6,3)*u_(6,2,1)*s_(5,2,2)*v_(4,4,1)+103*t_(6,2,1)*u_(5,4)*s_(5,3,1)*v_(4,4,1)+t_(9)*u_(7,1,1)*s_(5,2,2)*v_(4,4,1)+135*t_(5,4)*u_(5,3,1)*s_(5,2,2)*v_(4,4,1)+125*t_(6,3)*u_(6,2,1)*s_(5,3,1)*v_(4,4,1)+158*t_(6,3)*u_(5,3,1)*s_(5,2,2)*v_(4,4,1)+280*t_(6,2,1)*u_(6,2,1)*s_(5,2,2)*v_(4,4,1)+359*t_(6,2,1)*u_(6,2,1)*s_(5,3,1)*v_(4,4,1)+415*t_(6,2,1)*u_(5,3,1)*s_(5,2,2)*v_(4,4,1)+t_(8,1)*u_(7,2)*s_(7,1,1)*v_(4,4,1)+t_(8,1)*u_(8,1)*s_(6,2,1)*v_(4,4,1)+t_(9)*u_(5,4)*s_(5,3,1)*v_(4,4,1)+t_(9)*u_(6,3)*s_(5,2,2)*v_(4,4,1)+t_(9)*u_(6,3)*s_(6,2,1)*v_(4,4,1)+t_(9)*u_(7,2)*s_(5,3,1)*v_(4,4,1)+t_(9)*u_(6,2,1)*s_(5,4)*v_(4,4,1)+2*t_(8,1)*u_(8,1)*s_(5,2,2)*v_(4,4,1)+2*t_(9)*u_(6,3)*s_(5,3,1)*v_(4,4,1)+t_(9)*u_(5,4)*s_(5,2,2)*v_(4,4,1)+u_(9)*s_(6,3)*v_(4,4,1)*t_(3,3,3)+5*u_(9)*s_(6,2,1)*v_(4,4,1)*t_(4,3,2)+6*u_(9)*s_(5,3,1)*v_(4,4,1)*t_(4,3,2)+4*u_(8,1)*s_(5,4)*v_(4,4,1)*t_(4,4,1)+5*u_(8,1)*s_(7,2)*v_(4,4,1)*t_(4,4,1)+7*u_(8,1)*s_(5,2,2)*v_(4,4,1)*t_(3,3,3)+5*u_(8,1)*s_(7,1,1)*v_(4,4,1)*t_(4,4,1)+10*u_(7,2)*s_(7,1,1)*v_(4,4,1)*t_(3,3,3)+8*u_(8,1)*s_(6,2,1)*v_(4,4,1)*t_(3,3,3)+8*u_(7,2)*s_(5,4)*v_(4,4,1)*t_(3,3,3)+7*u_(8,1)*s_(6,3)*v_(4,4,1)*t_(4,4,1)+12*u_(7,1,1)*s_(5,4)*v_(4,4,1)*t_(3,3,3)+11*u_(8,1)*s_(7,2)*v_(4,4,1)*t_(4,3,2)+11*u_(8,1)*s_(5,3,1)*v_(4,4,1)*t_(3,3,3)+10*u_(7,2)*s_(6,3)*v_(4,4,1)*t_(3,3,3)+12*u_(8,1)*s_(5,4)*v_(4,4,1)*t_(4,3,2)+12*u_(8,1)*s_(7,1,1)*v_(4,4,1)*t_(4,3,2)+15*u_(7,1,1)*s_(6,3)*v_(4,4,1)*t_(3,3,3)+10*u_(6,3)*s_(5,4)*v_(4,4,1)*t_(3,3,3)+15*u_(8,1)*s_(6,3)*v_(4,4,1)*t_(4,3,2)+16*u_(8,1)*s_(5,2,2)*v_(4,4,1)*t_(4,4,1)+10*u_(7,2)*s_(7,1,1)*v_(4,4,1)*t_(4,4,1)+15*u_(8,1)*s_(6,2,1)*v_(4,4,1)*t_(4,4,1)+13*u_(7,1,1)*s_(5,4)*v_(4,4,1)*t_(4,4,1)+10*u_(7,2)*s_(5,4)*v_(4,4,1)*t_(4,4,1)+20*u_(8,1)*s_(5,3,1)*v_(4,4,1)*t_(4,4,1)+21*u_(7,2)*s_(5,2,2)*v_(4,4,1)*t_(3,3,3)+24*u_(7,2)*s_(6,2,1)*v_(4,4,1)*t_(3,3,3)+25*u_(7,1,1)*s_(6,2,1)*v_(4,4,1)*t_(3,3,3)+13*u_(7,2)*s_(6,3)*v_(4,4,1)*t_(4,4,1)+17*u_(7,1,1)*s_(6,3)*v_(4,4,1)*t_(4,4,1)+30*u_(7,1,1)*s_(5,2,2)*v_(4,4,1)*t_(3,3,3)+u_(9)*s_(8,1)*v_(4,4,1)*t_(4,3,2)+31*u_(7,2)*s_(7,1,1)*v_(4,4,1)*t_(4,3,2)+u_(9)*s_(8,1)*v_(4,4,1)*t_(4,4,1)+32*u_(8,1)*s_(5,2,2)*v_(4,4,1)*t_(4,3,2)+33*u_(8,1)*s_(6,2,1)*v_(4,4,1)*t_(4,3,2)+36*u_(7,1,1)*s_(5,3,1)*v_(4,4,1)*t_(3,3,3)+36*u_(7,2)*s_(5,3,1)*v_(4,4,1)*t_(3,3,3)+34*u_(6,2,1)*s_(5,4)*v_(4,4,1)*t_(3,3,3)+11*u_(6,3)*s_(5,4)*v_(4,4,1)*t_(4,4,1)+35*u_(5,4)*s_(5,2,2)*v_(4,4,1)*t_(3,3,3)+29*u_(7,2)*s_(5,4)*v_(4,4,1)*t_(4,3,2)+39*u_(7,1,1)*s_(5,4)*v_(4,4,1)*t_(4,3,2)+40*u_(6,3)*s_(6,2,1)*v_(4,4,1)*t_(3,3,3)+44*u_(8,1)*s_(5,3,1)*v_(4,4,1)*t_(4,3,2)+34*s_(7,2)*v_(4,4,1)*t_(4,3,2)*u_(3,3,3)+39*s_(7,1,1)*v_(4,4,1)*t_(4,3,2)*u_(3,3,3)+42*s_(8,1)*v_(4,4,1)*t_(4,3,2)*u_(4,3,2)+51*s_(5,2,2)*v_(4,4,1)*t_(3,3,3)*u_(3,3,3)+60*s_(5,3,1)*v_(4,4,1)*t_(3,3,3)*u_(3,3,3)+s_(9)*v_(4,4,1)*t_(3,3,3)*u_(3,3,3)+s_(9)*v_(4,4,1)*t_(4,3,2)*u_(3,3,3)+s_(9)*v_(4,4,1)*t_(4,4,1)*u_(3,3,3)+58*s_(5,4)*v_(4,4,1)*t_(4,3,2)*u_(3,3,3)+62*s_(6,3)*v_(4,4,1)*t_(4,3,2)*u_(3,3,3)+71*s_(6,2,1)*v_(4,4,1)*t_(4,4,1)*u_(3,3,3)+67*s_(7,2)*v_(4,4,1)*t_(4,4,1)*u_(4,3,2)+77*s_(7,1,1)*v_(4,4,1)*t_(4,4,1)*u_(4,3,2)+86*s_(5,2,2)*v_(4,4,1)*t_(4,4,1)*u_(3,3,3)+117*s_(5,3,1)*v_(4,4,1)*t_(4,4,1)*u_(3,3,3)+101*s_(5,4)*v_(4,4,1)*t_(4,4,1)*u_(4,3,2)+u_(9)*s_(7,1,1)*v_(4,4,1)*t_(3,3,3)+92*u_(6,3)*s_(5,3,1)*v_(4,4,1)*t_(4,4,1)+142*u_(6,2,1)*s_(5,3,1)*v_(4,4,1)*t_(3,3,3)+132*u_(7,2)*s_(5,3,1)*v_(4,4,1)*t_(4,3,2)+128*u_(6,2,1)*s_(5,4)*v_(4,4,1)*t_(4,3,2)+153*u_(7,1,1)*s_(5,3,1)*v_(4,4,1)*t_(4,3,2)+171*u_(5,3,1)*s_(5,2,2)*v_(4,4,1)*t_(3,3,3)+155*u_(5,4)*s_(5,2,2)*v_(4,4,1)*t_(4,3,2)+156*u_(6,3)*s_(6,2,1)*v_(4,4,1)*t_(4,3,2)+177*u_(6,3)*s_(5,2,2)*v_(4,4,1)*t_(4,3,2)+213*u_(6,2,1)*s_(5,2,2)*v_(4,4,1)*t_(4,4,1)+190*u_(5,4)*s_(5,3,1)*v_(4,4,1)*t_(4,3,2)+224*u_(6,3)*s_(5,3,1)*v_(4,4,1)*t_(4,3,2)+269*u_(6,2,1)*s_(5,3,1)*v_(4,4,1)*t_(4,4,1)+324*u_(5,3,1)*s_(5,2,2)*v_(4,4,1)*t_(4,4,1)+436*u_(6,2,1)*s_(5,2,2)*v_(4,4,1)*t_(4,3,2)+2*u_(9)*s_(5,4)*v_(4,4,1)*t_(4,3,2)+2*u_(9)*s_(6,3)*v_(4,4,1)*t_(4,3,2)+2*u_(9)*s_(6,3)*v_(4,4,1)*t_(4,4,1)+2*u_(9)*s_(7,2)*v_(4,4,1)*t_(4,3,2)+2*u_(9)*s_(7,2)*v_(4,4,1)*t_(4,4,1)+2*u_(9)*s_(5,3,1)*v_(4,4,1)*t_(3,3,3)+2*u_(9)*s_(7,1,1)*v_(4,4,1)*t_(4,3,2)+u_(9)*s_(5,4)*v_(4,4,1)*t_(4,4,1)+3*u_(9)*s_(5,2,2)*v_(4,4,1)*t_(4,4,1)+2*u_(9)*s_(5,3,1)*v_(4,4,1)*t_(4,4,1)+2*u_(9)*s_(6,2,1)*v_(4,4,1)*t_(4,4,1)+3*u_(8,1)*s_(7,2)*v_(4,4,1)*t_(3,3,3)+3*u_(8,1)*s_(7,1,1)*v_(4,4,1)*t_(3,3,3)+4*u_(8,1)*s_(5,4)*v_(4,4,1)*t_(3,3,3)+4*u_(8,1)*s_(6,3)*v_(4,4,1)*t_(3,3,3)+4*u_(9)*s_(5,2,2)*v_(4,4,1)*t_(4,3,2)+115*s_(6,3)*v_(4,4,1)*t_(4,4,1)*u_(4,3,2)+153*s_(6,2,1)*v_(4,4,1)*t_(4,3,2)*u_(3,3,3)+137*s_(7,2)*v_(4,4,1)*t_(4,3,2)*u_(4,3,2)+157*s_(7,1,1)*v_(4,4,1)*t_(4,3,2)*u_(4,3,2)+180*s_(5,2,2)*v_(4,4,1)*t_(4,3,2)*u_(3,3,3)+241*s_(5,3,1)*v_(4,4,1)*t_(4,3,2)*u_(3,3,3)+219*s_(5,4)*v_(4,4,1)*t_(4,3,2)*u_(4,3,2)+248*s_(6,3)*v_(4,4,1)*t_(4,3,2)*u_(4,3,2)+290*s_(6,2,1)*v_(4,4,1)*t_(4,4,1)*u_(4,3,2)+347*s_(5,2,2)*v_(4,4,1)*t_(4,4,1)*u_(4,3,2)+453*s_(5,3,1)*v_(4,4,1)*t_(4,4,1)*u_(4,3,2)+2*s_(8,1)*v_(4,4,1)*t_(3,3,3)*u_(3,3,3)+3*s_(9)*v_(4,4,1)*t_(4,4,1)*u_(4,3,2)+5*s_(9)*v_(4,4,1)*t_(4,3,2)*u_(4,3,2)+6*s_(8,1)*v_(4,4,1)*t_(4,4,1)*u_(3,3,3)+10*s_(7,1,1)*v_(4,4,1)*t_(3,3,3)*u_(3,3,3)+10*s_(7,2)*v_(4,4,1)*t_(3,3,3)*u_(3,3,3)+10*s_(8,1)*v_(4,4,1)*t_(4,3,2)*u_(3,3,3)+14*s_(5,4)*v_(4,4,1)*t_(3,3,3)*u_(3,3,3)+19*s_(6,3)*v_(4,4,1)*t_(3,3,3)*u_(3,3,3)+18*s_(7,2)*v_(4,4,1)*t_(4,4,1)*u_(3,3,3)+20*s_(7,1,1)*v_(4,4,1)*t_(4,4,1)*u_(3,3,3)+22*s_(8,1)*v_(4,4,1)*t_(4,4,1)*u_(4,3,2)+26*s_(5,4)*v_(4,4,1)*t_(4,4,1)*u_(3,3,3)+32*s_(6,3)*v_(4,4,1)*t_(4,4,1)*u_(3,3,3)+38*s_(6,2,1)*v_(4,4,1)*t_(3,3,3)*u_(3,3,3)+16*t_(8,1)*u_(7,1,1)*s_(6,2,1)*v_(5,3,1)+11*t_(8,1)*u_(7,2)*s_(6,2,1)*v_(5,3,1)+10*t_(7,1,1)*u_(7,1,1)*s_(5,4)*v_(5,3,1)+6*t_(7,2)*u_(7,1,1)*s_(5,4)*v_(5,3,1)+10*t_(8,1)*u_(6,2,1)*s_(5,4)*v_(5,3,1)+15*t_(7,1,1)*u_(7,1,1)*s_(6,3)*v_(5,3,1)+8*t_(7,2)*u_(7,1,1)*s_(6,3)*v_(5,3,1)+14*t_(8,1)*u_(6,3)*s_(6,2,1)*v_(5,3,1)+7*t_(7,1,1)*u_(6,3)*s_(5,4)*v_(5,3,1)+t_(9)*u_(8,1)*s_(6,2,1)*v_(5,3,1)+47*t_(7,1,1)*u_(7,1,1)*s_(6,2,1)*v_(5,3,1)+39*t_(7,2)*u_(7,1,1)*s_(6,2,1)*v_(5,3,1)+23*t_(7,2)*u_(7,2)*s_(6,2,1)*v_(5,3,1)+21*t_(7,2)*u_(6,2,1)*s_(5,4)*v_(5,3,1)+37*t_(7,1,1)*u_(6,2,1)*s_(5,4)*v_(5,3,1)+50*t_(7,1,1)*u_(6,3)*s_(6,2,1)*v_(5,3,1)+30*t_(7,2)*u_(6,3)*s_(6,2,1)*v_(5,3,1)+27*t_(6,3)*u_(6,2,1)*s_(5,4)*v_(5,3,1)+171*v_(5,3,1)*t_(5,2,2)*u_(4,4,1)*s_(3,3,3)+219*v_(5,3,1)*t_(5,3,1)*u_(4,4,1)*s_(3,3,3)+241*v_(5,3,1)*t_(4,4,1)*u_(4,3,2)*s_(3,3,3)+258*v_(5,3,1)*t_(5,2,2)*u_(5,2,2)*s_(3,3,3)+322*v_(5,3,1)*t_(5,3,1)*u_(5,2,2)*s_(3,3,3)+349*v_(5,3,1)*t_(5,2,2)*u_(4,3,2)*s_(3,3,3)+463*v_(5,3,1)*t_(5,3,1)*u_(4,3,2)*s_(3,3,3)+489*v_(5,3,1)*t_(4,3,2)*u_(4,3,2)*s_(3,3,3)+453*v_(5,3,1)*t_(4,4,1)*u_(4,4,1)*s_(4,3,2)+478*v_(5,3,1)*t_(5,2,2)*u_(5,2,2)*s_(4,4,1)+117*v_(5,3,1)*t_(4,4,1)*u_(4,4,1)*s_(3,3,3)+49*u_(7,1,1)*s_(6,2,1)*v_(5,3,1)*t_(3,3,3)+45*u_(7,2)*s_(7,1,1)*v_(5,3,1)*t_(5,2,2)+50*u_(8,1)*s_(6,2,1)*v_(5,3,1)*t_(5,2,2)+23*u_(7,2)*s_(6,3)*v_(5,3,1)*t_(4,4,1)+36*u_(7,1,1)*s_(6,3)*v_(5,3,1)*t_(4,4,1)+55*u_(7,2)*s_(7,1,1)*v_(5,3,1)*t_(4,3,2)+32*u_(7,2)*s_(5,4)*v_(5,3,1)*t_(5,2,2)+63*u_(8,1)*s_(6,2,1)*v_(5,3,1)*t_(4,3,2)+49*u_(7,1,1)*s_(5,4)*v_(5,3,1)*t_(5,2,2)+60*u_(6,2,1)*s_(5,4)*v_(5,3,1)*t_(3,3,3)+50*u_(7,2)*s_(7,1,1)*v_(5,3,1)*t_(5,3,1)+66*u_(8,1)*s_(6,2,1)*v_(5,3,1)*t_(5,3,1)+21*u_(6,3)*s_(5,4)*v_(5,3,1)*t_(4,4,1)+44*u_(7,2)*s_(6,3)*v_(5,3,1)*t_(5,2,2)+62*u_(7,1,1)*s_(6,3)*v_(5,3,1)*t_(5,2,2)+73*u_(6,3)*s_(6,2,1)*v_(5,3,1)*t_(3,3,3)+46*u_(7,2)*s_(5,4)*v_(5,3,1)*t_(4,3,2)+65*u_(7,1,1)*s_(5,4)*v_(5,3,1)*t_(4,3,2)+53*u_(7,1,1)*s_(5,4)*v_(5,3,1)*t_(5,3,1)+33*u_(7,2)*s_(5,4)*v_(5,3,1)*t_(5,3,1)+62*u_(7,2)*s_(6,3)*v_(5,3,1)*t_(4,3,2)+83*u_(7,1,1)*s_(6,3)*v_(5,3,1)*t_(4,3,2)+44*u_(6,3)*s_(5,4)*v_(5,3,1)*t_(5,2,2)+45*u_(7,2)*s_(6,3)*v_(5,3,1)*t_(5,3,1)+72*u_(7,1,1)*s_(6,3)*v_(5,3,1)*t_(5,3,1)+82*u_(7,2)*s_(6,2,1)*v_(5,3,1)*t_(4,4,1)+103*u_(7,1,1)*s_(6,2,1)*v_(5,3,1)*t_(4,4,1)+38*t_(6,3)*u_(6,3)*s_(6,2,1)*v_(5,3,1)+128*t_(6,2,1)*u_(6,2,1)*s_(5,4)*v_(5,3,1)+t_(8,1)*u_(8,1)*s_(7,1,1)*v_(5,3,1)+t_(9)*u_(7,1,1)*s_(5,4)*v_(5,3,1)+t_(9)*u_(7,1,1)*s_(6,3)*v_(5,3,1)+2*t_(9)*u_(7,2)*s_(6,2,1)*v_(5,3,1)+3*t_(9)*u_(7,1,1)*s_(6,2,1)*v_(5,3,1)+2*t_(9)*u_(6,2,1)*s_(5,4)*v_(5,3,1)+3*t_(9)*u_(6,3)*s_(6,2,1)*v_(5,3,1)+3*t_(8,1)*u_(7,2)*s_(7,1,1)*v_(5,3,1)+5*t_(8,1)*u_(8,1)*s_(6,2,1)*v_(5,3,1)+3*t_(8,1)*u_(7,1,1)*s_(5,4)*v_(5,3,1)+4*t_(8,1)*u_(7,1,1)*s_(6,3)*v_(5,3,1)+t_(9)*u_(7,2)*s_(7,1,1)*v_(5,3,1)+7*t_(7,2)*u_(7,2)*s_(7,1,1)*v_(5,3,1)+4*u_(8,1)*s_(7,1,1)*v_(5,3,1)*t_(3,3,3)+3*u_(9)*s_(5,4)*v_(5,3,1)*t_(5,3,1)+4*u_(9)*s_(6,3)*v_(5,3,1)*t_(4,3,2)+4*u_(9)*s_(7,2)*v_(5,3,1)*t_(5,3,1)+4*u_(9)*s_(6,3)*v_(5,3,1)*t_(5,3,1)+5*u_(9)*s_(6,2,1)*v_(5,3,1)*t_(4,4,1)+u_(9)*s_(6,3)*v_(5,3,1)*t_(3,3,3)+5*u_(8,1)*s_(5,4)*v_(5,3,1)*t_(3,3,3)+7*u_(9)*s_(6,2,1)*v_(5,3,1)*t_(5,2,2)+6*u_(8,1)*s_(6,3)*v_(5,3,1)*t_(3,3,3)+9*u_(9)*s_(6,2,1)*v_(5,3,1)*t_(4,3,2)+11*u_(9)*s_(6,2,1)*v_(5,3,1)*t_(5,3,1)+11*u_(7,2)*s_(7,1,1)*v_(5,3,1)*t_(3,3,3)+u_(9)*s_(7,2)*v_(5,3,1)*t_(3,3,3)+8*u_(8,1)*s_(7,2)*v_(5,3,1)*t_(4,4,1)+11*u_(8,1)*s_(7,1,1)*v_(5,3,1)*t_(4,4,1)+7*u_(8,1)*s_(5,4)*v_(5,3,1)*t_(4,4,1)+14*u_(8,1)*s_(6,2,1)*v_(5,3,1)*t_(3,3,3)+14*u_(8,1)*s_(7,2)*v_(5,3,1)*t_(5,2,2)+16*u_(8,1)*s_(7,1,1)*v_(5,3,1)*t_(5,2,2)+10*u_(8,1)*s_(6,3)*v_(5,3,1)*t_(4,4,1)+18*u_(8,1)*s_(7,2)*v_(5,3,1)*t_(4,3,2)+20*u_(8,1)*s_(7,1,1)*v_(5,3,1)*t_(4,3,2)+15*u_(7,1,1)*s_(5,4)*v_(5,3,1)*t_(3,3,3)+14*u_(7,2)*s_(5,4)*v_(5,3,1)*t_(3,3,3)+14*u_(8,1)*s_(5,4)*v_(5,3,1)*t_(5,2,2)+17*u_(7,2)*s_(6,3)*v_(5,3,1)*t_(3,3,3)+20*u_(7,1,1)*s_(6,3)*v_(5,3,1)*t_(3,3,3)+19*u_(8,1)*s_(6,3)*v_(5,3,1)*t_(5,2,2)+19*u_(8,1)*s_(5,4)*v_(5,3,1)*t_(4,3,2)+16*u_(8,1)*s_(7,2)*v_(5,3,1)*t_(5,3,1)+22*u_(8,1)*s_(7,1,1)*v_(5,3,1)*t_(5,3,1)+14*u_(8,1)*s_(5,4)*v_(5,3,1)*t_(5,3,1)+25*u_(8,1)*s_(6,3)*v_(5,3,1)*t_(4,3,2)+19*u_(6,3)*s_(5,4)*v_(5,3,1)*t_(3,3,3)+28*u_(7,2)*s_(7,1,1)*v_(5,3,1)*t_(4,4,1)+u_(9)*s_(8,1)*v_(5,3,1)*t_(4,3,2)+20*u_(8,1)*s_(6,3)*v_(5,3,1)*t_(5,3,1)+32*u_(8,1)*s_(6,2,1)*v_(5,3,1)*t_(4,4,1)+u_(9)*s_(8,1)*v_(5,3,1)*t_(4,4,1)+u_(9)*s_(8,1)*v_(5,3,1)*t_(5,2,2)+15*u_(7,2)*s_(5,4)*v_(5,3,1)*t_(4,4,1)+29*u_(7,1,1)*s_(5,4)*v_(5,3,1)*t_(4,4,1)+44*u_(7,2)*s_(6,2,1)*v_(5,3,1)*t_(3,3,3)+69*s_(8,1)*v_(5,3,1)*t_(5,3,1)*u_(5,2,2)+81*s_(7,1,1)*v_(5,3,1)*t_(4,3,2)*u_(3,3,3)+76*s_(7,1,1)*v_(5,3,1)*t_(5,3,1)*u_(3,3,3)+55*s_(7,2)*v_(5,3,1)*t_(4,4,1)*u_(4,4,1)+80*s_(5,4)*v_(5,3,1)*t_(5,2,2)*u_(3,3,3)+73*s_(7,1,1)*v_(5,3,1)*t_(4,4,1)*u_(4,4,1)+92*s_(8,1)*v_(5,3,1)*t_(4,3,2)*u_(4,3,2)+91*s_(6,3)*v_(5,3,1)*t_(5,2,2)*u_(3,3,3)+88*s_(8,1)*v_(5,3,1)*t_(5,3,1)*u_(4,3,2)+93*s_(5,4)*v_(5,3,1)*t_(5,3,1)*u_(3,3,3)+113*s_(5,4)*v_(5,3,1)*t_(4,3,2)*u_(3,3,3)+94*s_(7,2)*v_(5,3,1)*t_(5,2,2)*u_(4,4,1)+118*s_(7,1,1)*v_(5,3,1)*t_(5,2,2)*u_(4,4,1)+75*s_(5,4)*v_(5,3,1)*t_(4,4,1)*u_(4,4,1)+110*s_(6,3)*v_(5,3,1)*t_(5,3,1)*u_(3,3,3)+64*u_(6,3)*s_(5,4)*v_(5,3,1)*t_(4,3,2)+41*u_(6,3)*s_(5,4)*v_(5,3,1)*t_(5,3,1)+137*u_(7,2)*s_(6,2,1)*v_(5,3,1)*t_(5,2,2)+103*u_(6,2,1)*s_(5,4)*v_(5,3,1)*t_(4,4,1)+161*u_(7,1,1)*s_(6,2,1)*v_(5,3,1)*t_(5,2,2)+125*u_(6,3)*s_(6,2,1)*v_(5,3,1)*t_(4,4,1)+181*u_(7,2)*s_(6,2,1)*v_(5,3,1)*t_(4,3,2)+209*u_(7,1,1)*s_(6,2,1)*v_(5,3,1)*t_(4,3,2)+171*u_(6,2,1)*s_(5,4)*v_(5,3,1)*t_(5,2,2)+169*u_(7,2)*s_(6,2,1)*v_(5,3,1)*t_(5,3,1)+208*u_(7,1,1)*s_(6,2,1)*v_(5,3,1)*t_(5,3,1)+213*u_(6,3)*s_(6,2,1)*v_(5,3,1)*t_(5,2,2)+237*u_(6,2,1)*s_(5,4)*v_(5,3,1)*t_(4,3,2)+198*u_(6,2,1)*s_(5,4)*v_(5,3,1)*t_(5,3,1)+291*u_(6,3)*s_(6,2,1)*v_(5,3,1)*t_(4,3,2)+246*u_(6,3)*s_(6,2,1)*v_(5,3,1)*t_(5,3,1)+u_(9)*s_(5,4)*v_(5,3,1)*t_(4,4,1)+u_(9)*s_(7,2)*v_(5,3,1)*t_(4,4,1)+2*u_(9)*s_(7,2)*v_(5,3,1)*t_(5,2,2)+2*u_(9)*s_(8,1)*v_(5,3,1)*t_(5,3,1)+2*u_(9)*s_(6,2,1)*v_(5,3,1)*t_(3,3,3)+2*u_(9)*s_(5,4)*v_(5,3,1)*t_(5,2,2)+2*u_(9)*s_(6,3)*v_(5,3,1)*t_(4,4,1)+3*u_(9)*s_(7,2)*v_(5,3,1)*t_(4,3,2)+u_(9)*s_(5,4)*v_(5,3,1)*t_(3,3,3)+3*u_(9)*s_(7,1,1)*v_(5,3,1)*t_(4,3,2)+3*u_(9)*s_(7,1,1)*v_(5,3,1)*t_(4,4,1)+3*u_(9)*s_(7,1,1)*v_(5,3,1)*t_(5,2,2)+3*u_(9)*s_(5,4)*v_(5,3,1)*t_(4,3,2)+3*u_(9)*s_(6,3)*v_(5,3,1)*t_(5,2,2)+3*u_(9)*s_(7,1,1)*v_(5,3,1)*t_(5,3,1)+4*u_(8,1)*s_(7,2)*v_(5,3,1)*t_(3,3,3)+153*s_(5,4)*v_(5,3,1)*t_(5,3,1)*u_(4,4,1)+213*s_(5,4)*v_(5,3,1)*t_(5,2,2)*u_(5,2,2)+224*s_(6,3)*v_(5,3,1)*t_(4,4,1)*u_(4,3,2)+275*s_(6,2,1)*v_(5,3,1)*t_(5,3,1)*u_(3,3,3)+185*s_(6,3)*v_(5,3,1)*t_(5,3,1)*u_(4,4,1)+300*s_(6,2,1)*v_(5,3,1)*t_(4,3,2)*u_(3,3,3)+259*s_(6,3)*v_(5,3,1)*t_(5,2,2)*u_(5,2,2)+289*s_(7,2)*v_(5,3,1)*t_(4,3,2)*u_(4,3,2)+269*s_(6,2,1)*v_(5,3,1)*t_(4,4,1)*u_(4,4,1)+261*s_(7,2)*v_(5,3,1)*t_(5,3,1)*u_(4,3,2)+321*s_(7,1,1)*v_(5,3,1)*t_(4,3,2)*u_(4,3,2)+303*s_(7,1,1)*v_(5,3,1)*t_(5,3,1)*u_(4,3,2)+303*s_(5,4)*v_(5,3,1)*t_(5,2,2)*u_(4,3,2)+267*s_(5,4)*v_(5,3,1)*t_(5,3,1)*u_(5,2,2)+356*s_(6,3)*v_(5,3,1)*t_(5,2,2)*u_(4,3,2)+318*s_(6,3)*v_(5,3,1)*t_(5,3,1)*u_(5,2,2)+415*s_(6,2,1)*v_(5,3,1)*t_(5,2,2)*u_(4,4,1)+367*s_(5,4)*v_(5,3,1)*t_(5,3,1)*u_(4,3,2)+433*s_(5,4)*v_(5,3,1)*t_(4,3,2)*u_(4,3,2)+2*s_(9)*v_(5,3,1)*t_(4,4,1)*u_(3,3,3)+3*s_(9)*v_(5,3,1)*t_(4,3,2)*u_(3,3,3)+2*s_(9)*v_(5,3,1)*t_(4,4,1)*u_(4,4,1)+3*s_(9)*v_(5,3,1)*t_(5,2,2)*u_(3,3,3)+2*s_(9)*v_(5,3,1)*t_(5,3,1)*u_(3,3,3)+4*s_(9)*v_(5,3,1)*t_(5,2,2)*u_(4,4,1)+6*s_(8,1)*v_(5,3,1)*t_(3,3,3)*u_(3,3,3)+6*s_(9)*v_(5,3,1)*t_(4,4,1)*u_(4,3,2)+6*s_(9)*v_(5,3,1)*t_(5,2,2)*u_(5,2,2)+7*s_(9)*v_(5,3,1)*t_(5,3,1)*u_(4,4,1)+9*s_(9)*v_(5,3,1)*t_(5,2,2)*u_(4,3,2)+11*s_(9)*v_(5,3,1)*t_(5,3,1)*u_(5,2,2)+12*s_(9)*v_(5,3,1)*t_(4,3,2)*u_(4,3,2)+11*s_(8,1)*v_(5,3,1)*t_(4,4,1)*u_(3,3,3)+12*s_(9)*v_(5,3,1)*t_(5,3,1)*u_(4,3,2)+16*s_(8,1)*v_(5,3,1)*t_(5,2,2)*u_(3,3,3)+17*s_(7,2)*v_(5,3,1)*t_(3,3,3)*u_(3,3,3)+24*s_(7,1,1)*v_(5,3,1)*t_(3,3,3)*u_(3,3,3)+23*s_(8,1)*v_(5,3,1)*t_(4,3,2)*u_(3,3,3)+21*s_(8,1)*v_(5,3,1)*t_(5,3,1)*u_(3,3,3)+20*s_(8,1)*v_(5,3,1)*t_(4,4,1)*u_(4,4,1)+28*s_(5,4)*v_(5,3,1)*t_(3,3,3)*u_(3,3,3)+32*s_(6,3)*v_(5,3,1)*t_(3,3,3)*u_(3,3,3)+34*s_(8,1)*v_(5,3,1)*t_(5,2,2)*u_(4,4,1)+36*s_(7,1,1)*v_(5,3,1)*t_(4,4,1)*u_(3,3,3)+36*s_(7,2)*v_(5,3,1)*t_(4,4,1)*u_(3,3,3)+44*s_(8,1)*v_(5,3,1)*t_(4,4,1)*u_(4,3,2)+42*s_(8,1)*v_(5,3,1)*t_(5,3,1)*u_(4,4,1)+52*s_(8,1)*v_(5,3,1)*t_(5,2,2)*u_(5,2,2)+53*s_(7,1,1)*v_(5,3,1)*t_(5,2,2)*u_(3,3,3)+55*s_(7,2)*v_(5,3,1)*t_(5,2,2)*u_(3,3,3)+51*s_(5,4)*v_(5,3,1)*t_(4,4,1)*u_(3,3,3)+60*s_(6,3)*v_(5,3,1)*t_(4,4,1)*u_(3,3,3)+68*s_(8,1)*v_(5,3,1)*t_(5,2,2)*u_(4,3,2)+62*s_(7,2)*v_(5,3,1)*t_(5,3,1)*u_(3,3,3)+76*s_(6,2,1)*v_(5,3,1)*t_(3,3,3)*u_(3,3,3)+74*s_(7,2)*v_(5,3,1)*t_(4,3,2)*u_(3,3,3)+129*s_(6,3)*v_(5,3,1)*t_(4,3,2)*u_(3,3,3)+92*s_(6,3)*v_(5,3,1)*t_(4,4,1)*u_(4,4,1)+142*s_(6,2,1)*v_(5,3,1)*t_(4,4,1)*u_(3,3,3)+132*s_(7,2)*v_(5,3,1)*t_(4,4,1)*u_(4,3,2)+153*s_(7,1,1)*v_(5,3,1)*t_(4,4,1)*u_(4,3,2)+118*s_(7,2)*v_(5,3,1)*t_(5,3,1)*u_(4,4,1)+144*s_(7,1,1)*v_(5,3,1)*t_(5,3,1)*u_(4,4,1)+152*s_(7,2)*v_(5,3,1)*t_(5,2,2)*u_(5,2,2)+135*s_(5,4)*v_(5,3,1)*t_(5,2,2)*u_(4,4,1)+179*s_(7,1,1)*v_(5,3,1)*t_(5,2,2)*u_(5,2,2)+158*s_(6,3)*v_(5,3,1)*t_(5,2,2)*u_(4,4,1)+214*s_(6,2,1)*v_(5,3,1)*t_(5,2,2)*u_(3,3,3)+209*s_(7,2)*v_(5,3,1)*t_(5,2,2)*u_(4,3,2)+234*s_(7,1,1)*v_(5,3,1)*t_(5,2,2)*u_(4,3,2)+200*s_(7,2)*v_(5,3,1)*t_(5,3,1)*u_(5,2,2)+190*s_(5,4)*v_(5,3,1)*t_(4,4,1)*u_(4,3,2)+225*s_(7,1,1)*v_(5,3,1)*t_(5,3,1)*u_(5,2,2)+33*v_(6,2,1)*t_(6,2,1)*u_(5,4)*s_(3,3,3)+51*v_(6,2,1)*t_(5,4)*u_(5,2,2)*s_(3,3,3)+25*v_(6,2,1)*t_(5,4)*u_(5,4)*s_(5,2,2)+60*v_(6,2,1)*t_(5,4)*u_(5,3,1)*s_(3,3,3)+71*v_(6,2,1)*t_(4,4,1)*u_(4,4,1)*s_(3,3,3)+77*v_(6,2,1)*t_(5,4)*u_(4,3,2)*s_(3,3,3)+33*v_(6,2,1)*t_(5,4)*u_(5,4)*s_(4,3,2)+20*v_(6,2,1)*t_(5,4)*u_(5,4)*s_(5,3,1)+94*v_(6,2,1)*t_(6,2,1)*u_(4,4,1)*s_(3,3,3)+107*v_(6,2,1)*t_(5,2,2)*u_(4,4,1)*s_(3,3,3)+65*v_(6,2,1)*t_(6,2,1)*u_(5,4)*s_(4,4,1)+93*v_(6,2,1)*t_(5,4)*u_(5,2,2)*s_(4,4,1)+30*u_(7,2)*s_(6,3)*v_(6,2,1)*t_(5,3,1)+t_(9)*u_(7,2)*s_(7,1,1)*v_(6,2,1)+t_(9)*u_(7,1,1)*s_(6,3)*v_(6,2,1)+3*t_(8,1)*u_(8,1)*s_(7,1,1)*v_(6,2,1)+4*t_(8,1)*u_(7,2)*s_(7,1,1)*v_(6,2,1)+4*t_(8,1)*u_(7,1,1)*s_(6,3)*v_(6,2,1)+6*t_(7,2)*u_(7,2)*s_(7,1,1)*v_(6,2,1)+12*t_(7,1,1)*u_(7,1,1)*s_(6,3)*v_(6,2,1)+7*t_(7,2)*u_(7,1,1)*s_(6,3)*v_(6,2,1)+t_(9)*u_(8,1)*s_(7,1,1)*v_(6,2,1)+145*v_(6,2,1)*t_(6,2,1)*u_(5,2,2)*s_(3,3,3)+142*v_(6,2,1)*t_(5,3,1)*u_(4,4,1)*s_(3,3,3)+153*v_(6,2,1)*t_(4,4,1)*u_(4,3,2)*s_(3,3,3)+161*v_(6,2,1)*t_(5,2,2)*u_(5,2,2)*s_(3,3,3)+128*v_(6,2,1)*t_(5,4)*u_(4,4,1)*s_(4,3,2)+106*v_(6,2,1)*t_(6,2,1)*u_(5,4)*s_(5,2,2)+103*v_(6,2,1)*t_(5,4)*u_(5,3,1)*s_(4,4,1)+181*v_(6,2,1)*t_(6,2,1)*u_(5,3,1)*s_(3,3,3)+205*v_(6,2,1)*t_(6,2,1)*u_(4,3,2)*s_(3,3,3)+214*v_(6,2,1)*t_(5,3,1)*u_(5,2,2)*s_(3,3,3)+142*v_(6,2,1)*t_(6,2,1)*u_(5,4)*s_(4,3,2)+223*v_(6,2,1)*t_(5,2,2)*u_(4,3,2)*s_(3,3,3)+198*v_(6,2,1)*t_(5,4)*u_(5,2,2)*s_(4,3,2)+128*v_(6,2,1)*t_(6,2,1)*u_(5,4)*s_(5,3,1)+171*v_(6,2,1)*t_(5,4)*u_(5,3,1)*s_(5,2,2)+275*v_(6,2,1)*t_(5,3,1)*u_(5,3,1)*s_(3,3,3)+300*v_(6,2,1)*t_(5,3,1)*u_(4,3,2)*s_(3,3,3)+301*v_(6,2,1)*t_(4,3,2)*u_(4,3,2)*s_(3,3,3)+280*v_(6,2,1)*t_(6,2,1)*u_(5,2,2)*s_(4,4,1)+290*v_(6,2,1)*t_(4,4,1)*u_(4,4,1)*s_(4,3,2)+237*v_(6,2,1)*t_(5,4)*u_(5,3,1)*s_(4,3,2)+315*v_(6,2,1)*t_(5,2,2)*u_(5,2,2)*s_(4,4,1)+379*v_(6,2,1)*t_(6,2,1)*u_(4,4,1)*s_(4,3,2)+359*v_(6,2,1)*t_(6,2,1)*u_(5,3,1)*s_(4,4,1)+436*v_(6,2,1)*t_(5,2,2)*u_(4,4,1)*s_(4,3,2)+415*v_(6,2,1)*t_(5,3,1)*u_(5,2,2)*s_(4,4,1)+557*v_(6,2,1)*t_(6,2,1)*u_(5,3,1)*s_(5,2,2)+8*v_(6,2,1)*t_(5,4)*u_(5,4)*s_(3,3,3)+34*v_(6,2,1)*t_(5,4)*u_(4,4,1)*s_(3,3,3)+9*v_(6,2,1)*t_(5,4)*u_(5,4)*s_(4,4,1)+6*u_(7,2)*s_(7,1,1)*v_(6,2,1)*t_(3,3,3)+3*u_(8,1)*s_(7,1,1)*v_(6,2,1)*t_(5,4)+6*u_(8,1)*s_(7,1,1)*v_(6,2,1)*t_(4,4,1)+4*u_(8,1)*s_(7,2)*v_(6,2,1)*t_(4,4,1)+9*u_(8,1)*s_(7,1,1)*v_(6,2,1)*t_(4,3,2)+8*u_(8,1)*s_(7,2)*v_(6,2,1)*t_(4,3,2)+7*u_(7,2)*s_(6,3)*v_(6,2,1)*t_(3,3,3)+10*u_(8,1)*s_(7,2)*v_(6,2,1)*t_(5,2,2)+12*u_(8,1)*s_(7,1,1)*v_(6,2,1)*t_(5,2,2)+10*u_(7,1,1)*s_(6,3)*v_(6,2,1)*t_(3,3,3)+6*u_(8,1)*s_(6,3)*v_(6,2,1)*t_(4,4,1)+u_(9)*s_(7,2)*v_(6,2,1)*t_(4,3,2)+u_(9)*s_(7,2)*v_(6,2,1)*t_(4,4,1)+5*u_(7,2)*s_(7,1,1)*v_(6,2,1)*t_(5,4)+16*u_(8,1)*s_(7,1,1)*v_(6,2,1)*t_(5,3,1)+11*u_(8,1)*s_(7,2)*v_(6,2,1)*t_(5,3,1)+12*u_(8,1)*s_(6,3)*v_(6,2,1)*t_(4,3,2)+12*u_(8,1)*s_(6,3)*v_(6,2,1)*t_(5,2,2)+16*u_(7,2)*s_(7,1,1)*v_(6,2,1)*t_(4,4,1)+11*u_(8,1)*s_(7,2)*v_(6,2,1)*t_(6,2,1)+16*u_(8,1)*s_(7,1,1)*v_(6,2,1)*t_(6,2,1)+12*u_(8,1)*s_(6,3)*v_(6,2,1)*t_(6,2,1)+6*u_(7,1,1)*s_(6,3)*v_(6,2,1)*t_(5,4)+14*u_(8,1)*s_(6,3)*v_(6,2,1)*t_(5,3,1)+31*u_(7,2)*s_(7,1,1)*v_(6,2,1)*t_(4,3,2)+29*u_(7,2)*s_(7,1,1)*v_(6,2,1)*t_(5,2,2)+23*u_(7,1,1)*s_(6,3)*v_(6,2,1)*t_(4,4,1)+14*u_(7,2)*s_(6,3)*v_(6,2,1)*t_(4,4,1)+u_(9)*s_(8,1)*v_(6,2,1)*t_(5,2,2)+u_(9)*s_(8,1)*v_(6,2,1)*t_(5,3,1)+31*u_(7,2)*s_(7,1,1)*v_(6,2,1)*t_(6,2,1)+39*u_(7,2)*s_(7,1,1)*v_(6,2,1)*t_(5,3,1)+27*u_(7,2)*s_(6,3)*v_(6,2,1)*t_(5,2,2)+39*u_(7,1,1)*s_(6,3)*v_(6,2,1)*t_(5,2,2)+32*u_(7,2)*s_(6,3)*v_(6,2,1)*t_(4,3,2)+47*u_(7,1,1)*s_(6,3)*v_(6,2,1)*t_(4,3,2)+38*u_(7,1,1)*s_(6,3)*v_(6,2,1)*t_(6,2,1)+23*u_(7,2)*s_(6,3)*v_(6,2,1)*t_(6,2,1)+50*u_(7,1,1)*s_(6,3)*v_(6,2,1)*t_(5,3,1)+61*s_(7,1,1)*v_(6,2,1)*t_(4,3,2)*u_(3,3,3)+49*s_(8,1)*v_(6,2,1)*t_(6,2,1)*u_(5,3,1)+22*s_(7,2)*v_(6,2,1)*t_(5,4)*u_(4,3,2)+32*s_(7,1,1)*v_(6,2,1)*t_(5,4)*u_(4,3,2)+58*s_(6,3)*v_(6,2,1)*t_(5,2,2)*u_(3,3,3)+40*s_(7,2)*v_(6,2,1)*t_(4,4,1)*u_(4,4,1)+50*s_(7,1,1)*v_(6,2,1)*t_(4,4,1)*u_(4,4,1)+63*s_(8,1)*v_(6,2,1)*t_(5,3,1)*u_(4,3,2)+74*s_(8,1)*v_(6,2,1)*t_(4,3,2)*u_(4,3,2)+21*s_(7,2)*v_(6,2,1)*t_(5,4)*u_(5,3,1)+37*s_(7,1,1)*v_(6,2,1)*t_(5,4)*u_(5,3,1)+s_(9)*v_(6,2,1)*t_(4,4,1)*u_(3,3,3)+59*s_(7,2)*v_(6,2,1)*t_(6,2,1)*u_(4,4,1)+74*s_(7,1,1)*v_(6,2,1)*t_(6,2,1)*u_(4,4,1)+28*s_(6,3)*v_(6,2,1)*t_(5,4)*u_(5,2,2)+66*s_(8,1)*v_(6,2,1)*t_(5,3,1)*u_(5,3,1)+s_(9)*v_(6,2,1)*t_(5,2,2)*u_(3,3,3)+72*s_(7,2)*v_(6,2,1)*t_(5,2,2)*u_(4,4,1)+73*s_(6,3)*v_(6,2,1)*t_(5,3,1)*u_(3,3,3)+s_(9)*v_(6,2,1)*t_(6,2,1)*u_(3,3,3)+81*s_(7,1,1)*v_(6,2,1)*t_(5,2,2)*u_(4,4,1)+20*s_(6,3)*v_(6,2,1)*t_(6,2,1)*u_(5,4)+94*s_(6,3)*v_(6,2,1)*t_(4,3,2)*u_(3,3,3)+34*s_(6,3)*v_(6,2,1)*t_(5,4)*u_(4,3,2)+61*s_(6,3)*v_(6,2,1)*t_(4,4,1)*u_(4,4,1)+94*s_(7,2)*v_(6,2,1)*t_(4,4,1)*u_(4,3,2)+27*s_(6,3)*v_(6,2,1)*t_(5,4)*u_(5,3,1)+106*s_(7,1,1)*v_(6,2,1)*t_(4,4,1)*u_(4,3,2)+111*s_(7,2)*v_(6,2,1)*t_(5,2,2)*u_(5,2,2)+82*s_(7,2)*v_(6,2,1)*t_(5,3,1)*u_(4,4,1)+95*s_(7,2)*v_(6,2,1)*t_(6,2,1)*u_(5,2,2)+121*s_(7,1,1)*v_(6,2,1)*t_(5,2,2)*u_(5,2,2)+112*s_(7,1,1)*v_(6,2,1)*t_(6,2,1)*u_(5,2,2)+103*s_(7,1,1)*v_(6,2,1)*t_(5,3,1)*u_(4,4,1)+u_(9)*s_(7,1,1)*v_(6,2,1)*t_(5,4)+u_(9)*s_(7,1,1)*v_(6,2,1)*t_(4,3,2)+u_(8,1)*s_(7,2)*v_(6,2,1)*t_(3,3,3)+u_(8,1)*s_(7,1,1)*v_(6,2,1)*t_(3,3,3)+u_(9)*s_(6,3)*v_(6,2,1)*t_(4,4,1)+2*u_(9)*s_(7,2)*v_(6,2,1)*t_(5,2,2)+2*u_(9)*s_(8,1)*v_(6,2,1)*t_(6,2,1)+2*u_(9)*s_(7,1,1)*v_(6,2,1)*t_(5,2,2)+2*u_(9)*s_(6,3)*v_(6,2,1)*t_(4,3,2)+2*u_(9)*s_(6,3)*v_(6,2,1)*t_(5,2,2)+2*u_(9)*s_(7,2)*v_(6,2,1)*t_(5,3,1)+3*u_(9)*s_(7,1,1)*v_(6,2,1)*t_(5,3,1)+3*u_(9)*s_(7,2)*v_(6,2,1)*t_(6,2,1)+3*u_(9)*s_(7,1,1)*v_(6,2,1)*t_(6,2,1)+2*u_(8,1)*s_(6,3)*v_(6,2,1)*t_(3,3,3)+3*u_(9)*s_(6,3)*v_(6,2,1)*t_(5,3,1)+3*u_(9)*s_(6,3)*v_(6,2,1)*t_(6,2,1)+5*s_(9)*v_(6,2,1)*t_(6,2,1)*u_(4,3,2)+5*s_(9)*v_(6,2,1)*t_(4,4,1)*u_(4,3,2)+5*s_(9)*v_(6,2,1)*t_(5,3,1)*u_(4,4,1)+5*s_(9)*v_(6,2,1)*t_(6,2,1)*u_(5,2,2)+6*s_(8,1)*v_(6,2,1)*t_(3,3,3)*u_(3,3,3)+7*s_(9)*v_(6,2,1)*t_(5,2,2)*u_(4,3,2)+7*s_(8,1)*v_(6,2,1)*t_(6,2,1)*u_(3,3,3)+7*s_(9)*v_(6,2,1)*t_(5,3,1)*u_(5,2,2)+8*s_(9)*v_(6,2,1)*t_(6,2,1)*u_(5,3,1)+10*s_(9)*v_(6,2,1)*t_(4,3,2)*u_(4,3,2)+9*s_(9)*v_(6,2,1)*t_(5,3,1)*u_(4,3,2)+8*s_(8,1)*v_(6,2,1)*t_(4,4,1)*u_(3,3,3)+12*s_(8,1)*v_(6,2,1)*t_(5,2,2)*u_(3,3,3)+11*s_(9)*v_(6,2,1)*t_(5,3,1)*u_(5,3,1)+4*s_(8,1)*v_(6,2,1)*t_(5,4)*u_(4,4,1)+4*s_(7,2)*v_(6,2,1)*t_(5,4)*u_(3,3,3)+7*s_(7,1,1)*v_(6,2,1)*t_(5,4)*u_(3,3,3)+16*s_(7,2)*v_(6,2,1)*t_(3,3,3)*u_(3,3,3)+14*s_(8,1)*v_(6,2,1)*t_(5,3,1)*u_(3,3,3)+16*s_(7,1,1)*v_(6,2,1)*t_(3,3,3)*u_(3,3,3)+9*s_(8,1)*v_(6,2,1)*t_(5,4)*u_(5,2,2)+19*s_(8,1)*v_(6,2,1)*t_(4,3,2)*u_(3,3,3)+9*s_(8,1)*v_(6,2,1)*t_(6,2,1)*u_(5,4)+8*s_(8,1)*v_(6,2,1)*t_(5,4)*u_(4,3,2)+15*s_(8,1)*v_(6,2,1)*t_(4,4,1)*u_(4,4,1)+24*s_(6,3)*v_(6,2,1)*t_(3,3,3)*u_(3,3,3)+4*s_(7,1,1)*v_(6,2,1)*t_(5,4)*u_(5,4)+10*s_(6,3)*v_(6,2,1)*t_(5,4)*u_(3,3,3)+23*s_(8,1)*v_(6,2,1)*t_(6,2,1)*u_(4,4,1)+10*s_(8,1)*v_(6,2,1)*t_(5,4)*u_(5,3,1)+25*s_(7,2)*v_(6,2,1)*t_(6,2,1)*u_(3,3,3)+24*s_(7,2)*v_(6,2,1)*t_(4,4,1)*u_(3,3,3)+26*s_(8,1)*v_(6,2,1)*t_(5,2,2)*u_(4,4,1)+30*s_(7,1,1)*v_(6,2,1)*t_(6,2,1)*u_(3,3,3)+25*s_(7,1,1)*v_(6,2,1)*t_(4,4,1)*u_(3,3,3)+36*s_(7,2)*v_(6,2,1)*t_(5,2,2)*u_(3,3,3)+10*s_(7,2)*v_(6,2,1)*t_(5,4)*u_(4,4,1)+17*s_(7,1,1)*v_(6,2,1)*t_(5,4)*u_(4,4,1)+33*s_(8,1)*v_(6,2,1)*t_(4,4,1)*u_(4,3,2)+37*s_(8,1)*v_(6,2,1)*t_(5,2,2)*u_(5,2,2)+41*s_(7,1,1)*v_(6,2,1)*t_(5,2,2)*u_(3,3,3)+39*s_(8,1)*v_(6,2,1)*t_(6,2,1)*u_(4,3,2)+35*s_(8,1)*v_(6,2,1)*t_(6,2,1)*u_(5,2,2)+32*s_(8,1)*v_(6,2,1)*t_(5,3,1)*u_(4,4,1)+40*s_(6,3)*v_(6,2,1)*t_(4,4,1)*u_(3,3,3)+50*s_(8,1)*v_(6,2,1)*t_(5,2,2)*u_(4,3,2)+20*s_(7,2)*v_(6,2,1)*t_(5,4)*u_(5,2,2)+44*s_(7,2)*v_(6,2,1)*t_(5,3,1)*u_(3,3,3)+28*s_(7,1,1)*v_(6,2,1)*t_(5,4)*u_(5,2,2)+49*s_(7,1,1)*v_(6,2,1)*t_(5,3,1)*u_(3,3,3)+43*s_(6,3)*v_(6,2,1)*t_(6,2,1)*u_(3,3,3)+29*s_(7,1,1)*v_(6,2,1)*t_(6,2,1)*u_(5,4)+17*s_(7,2)*v_(6,2,1)*t_(6,2,1)*u_(5,4)+50*s_(8,1)*v_(6,2,1)*t_(5,3,1)*u_(5,2,2)+58*s_(7,2)*v_(6,2,1)*t_(4,3,2)*u_(3,3,3)+13*s_(6,3)*v_(6,2,1)*t_(5,4)*u_(4,4,1)+117*s_(7,2)*v_(6,2,1)*t_(6,2,1)*u_(4,3,2)+138*s_(7,1,1)*v_(6,2,1)*t_(6,2,1)*u_(4,3,2)+85*s_(6,3)*v_(6,2,1)*t_(6,2,1)*u_(4,4,1)+112*s_(6,3)*v_(6,2,1)*t_(5,2,2)*u_(4,4,1)+151*s_(7,2)*v_(6,2,1)*t_(5,2,2)*u_(4,3,2)+167*s_(7,1,1)*v_(6,2,1)*t_(5,2,2)*u_(4,3,2)+137*s_(7,2)*v_(6,2,1)*t_(5,3,1)*u_(5,2,2)+161*s_(7,1,1)*v_(6,2,1)*t_(5,3,1)*u_(5,2,2)+121*s_(7,2)*v_(6,2,1)*t_(6,2,1)*u_(5,3,1)+151*s_(7,1,1)*v_(6,2,1)*t_(6,2,1)*u_(5,3,1)+156*s_(6,3)*v_(6,2,1)*t_(4,4,1)*u_(4,3,2)+140*s_(6,3)*v_(6,2,1)*t_(6,2,1)*u_(5,2,2)+125*s_(6,3)*v_(6,2,1)*t_(5,3,1)*u_(4,4,1)+175*s_(6,3)*v_(6,2,1)*t_(5,2,2)*u_(5,2,2)+181*s_(7,2)*v_(6,2,1)*t_(5,3,1)*u_(4,3,2)+219*s_(7,2)*v_(6,2,1)*t_(4,3,2)*u_(4,3,2)+209*s_(7,1,1)*v_(6,2,1)*t_(5,3,1)*u_(4,3,2)+235*s_(7,1,1)*v_(6,2,1)*t_(4,3,2)*u_(4,3,2)+181*s_(6,3)*v_(6,2,1)*t_(6,2,1)*u_(4,3,2)+169*s_(7,2)*v_(6,2,1)*t_(5,3,1)*u_(5,3,1)+208*s_(7,1,1)*v_(6,2,1)*t_(5,3,1)*u_(5,3,1)+242*s_(6,3)*v_(6,2,1)*t_(5,2,2)*u_(4,3,2)+213*s_(6,3)*v_(6,2,1)*t_(5,3,1)*u_(5,2,2)+168*s_(6,3)*v_(6,2,1)*t_(6,2,1)*u_(5,3,1)+291*s_(6,3)*v_(6,2,1)*t_(5,3,1)*u_(4,3,2)+353*s_(6,3)*v_(6,2,1)*t_(4,3,2)*u_(4,3,2)+246*s_(6,3)*v_(6,2,1)*t_(5,3,1)*u_(5,3,1)+s_(9)*v_(6,2,1)*t_(5,4)*u_(4,4,1)+2*s_(9)*v_(6,2,1)*t_(5,3,1)*u_(3,3,3)+s_(9)*v_(6,2,1)*t_(5,4)*u_(4,3,2)+2*s_(9)*v_(6,2,1)*t_(5,4)*u_(5,2,2)+3*s_(9)*v_(6,2,1)*t_(4,3,2)*u_(3,3,3)+2*s_(9)*v_(6,2,1)*t_(4,4,1)*u_(4,4,1)+2*s_(9)*v_(6,2,1)*t_(6,2,1)*u_(5,4)+2*s_(9)*v_(6,2,1)*t_(5,4)*u_(5,3,1)+4*s_(9)*v_(6,2,1)*t_(5,2,2)*u_(4,4,1)+4*s_(9)*v_(6,2,1)*t_(6,2,1)*u_(4,4,1)+s_(8,1)*v_(6,2,1)*t_(5,4)*u_(3,3,3)+5*s_(9)*v_(6,2,1)*t_(5,2,2)*u_(5,2,2)+20*u_(7,1,1)*t_(6,3)*s_(5,3,1)*v_(3,3,3)+25*u_(7,2)*t_(6,3)*s_(4,3,2)*v_(3,3,3)+28*u_(7,1,1)*t_(6,3)*s_(4,3,2)*v_(3,3,3)+19*u_(8,1)*t_(6,3)*s_(5,3,1)*v_(5,2,2)+6*u_(7,1,1)*t_(6,3)*s_(6,2,1)*v_(5,4)+2*u_(7,2)*t_(6,3)*s_(5,4)*v_(4,3,2)+8*u_(7,1,1)*t_(6,3)*s_(5,4)*v_(4,3,2)+14*u_(8,1)*t_(6,3)*s_(6,2,1)*v_(5,3,1)+25*u_(8,1)*t_(6,3)*s_(5,3,1)*v_(4,3,2)+7*u_(7,1,1)*t_(6,3)*s_(5,4)*v_(5,3,1)+22*u_(7,2)*t_(6,3)*s_(5,2,2)*v_(4,4,1)+23*u_(7,1,1)*t_(6,3)*s_(6,2,1)*v_(4,4,1)+14*u_(7,2)*t_(6,3)*s_(6,2,1)*v_(4,4,1)+31*u_(7,1,1)*t_(6,3)*s_(5,2,2)*v_(4,4,1)+36*u_(7,2)*t_(6,3)*s_(4,4,1)*v_(4,3,2)+48*u_(7,1,1)*t_(6,3)*s_(4,4,1)*v_(4,3,2)+23*u_(7,2)*t_(6,3)*s_(5,3,1)*v_(4,4,1)+36*u_(7,1,1)*t_(6,3)*s_(5,3,1)*v_(4,4,1)+27*u_(7,2)*t_(6,3)*s_(6,2,1)*v_(5,2,2)+39*u_(7,1,1)*t_(6,3)*s_(6,2,1)*v_(5,2,2)+32*u_(7,2)*t_(6,3)*s_(6,2,1)*v_(4,3,2)+47*u_(7,1,1)*t_(6,3)*s_(6,2,1)*v_(4,3,2)+58*u_(7,2)*t_(6,3)*s_(5,2,2)*v_(4,3,2)+67*u_(7,1,1)*t_(6,3)*s_(5,2,2)*v_(4,3,2)+44*u_(7,2)*t_(6,3)*s_(5,3,1)*v_(5,2,2)+62*u_(7,1,1)*t_(6,3)*s_(5,3,1)*v_(5,2,2)+50*u_(7,1,1)*t_(6,3)*s_(6,2,1)*v_(5,3,1)+30*u_(7,2)*t_(6,3)*s_(6,2,1)*v_(5,3,1)+62*u_(7,2)*t_(6,3)*s_(5,3,1)*v_(4,3,2)+83*u_(7,1,1)*t_(6,3)*s_(5,3,1)*v_(4,3,2)+27*t_(6,3)*s_(6,2,1)*v_(5,4)*u_(5,3,1)+u_(9)*t_(6,3)*s_(5,4)*v_(4,3,2)+2*u_(9)*t_(6,3)*s_(4,4,1)*v_(4,3,2)+u_(9)*t_(6,3)*s_(5,2,2)*v_(4,4,1)+u_(9)*t_(6,3)*s_(6,2,1)*v_(4,4,1)+3*u_(9)*t_(6,3)*s_(5,2,2)*v_(4,3,2)+2*u_(9)*t_(6,3)*s_(5,3,1)*v_(4,4,1)+2*u_(9)*t_(6,3)*s_(6,2,1)*v_(4,3,2)+2*u_(9)*t_(6,3)*s_(6,2,1)*v_(5,2,2)+u_(8,1)*t_(6,3)*s_(5,4)*v_(3,3,3)+3*u_(9)*t_(6,3)*s_(5,3,1)*v_(5,2,2)+4*u_(8,1)*t_(6,3)*s_(4,4,1)*v_(3,3,3)+2*u_(8,1)*t_(6,3)*s_(6,2,1)*v_(3,3,3)+4*u_(9)*t_(6,3)*s_(5,3,1)*v_(4,3,2)+3*u_(9)*t_(6,3)*s_(6,2,1)*v_(5,3,1)+5*u_(8,1)*t_(6,3)*s_(5,2,2)*v_(3,3,3)+u_(9)*t_(6,3)*s_(4,3,2)*v_(3,3,3)+u_(9)*t_(6,3)*s_(4,4,1)*v_(3,3,3)+u_(9)*t_(6,3)*s_(5,2,2)*v_(3,3,3)+u_(9)*t_(6,3)*s_(5,3,1)*v_(3,3,3)+u_(7,2)*t_(6,3)*s_(5,4)*v_(3,3,3)+2*u_(7,1,1)*t_(6,3)*s_(5,4)*v_(3,3,3)+6*u_(8,1)*t_(6,3)*s_(5,3,1)*v_(3,3,3)+u_(8,1)*t_(6,3)*s_(5,4)*v_(5,2,2)+9*u_(8,1)*t_(6,3)*s_(4,3,2)*v_(3,3,3)+2*u_(8,1)*t_(6,3)*s_(5,4)*v_(4,3,2)+8*u_(8,1)*t_(6,3)*s_(5,2,2)*v_(4,4,1)+10*u_(7,2)*t_(6,3)*s_(4,4,1)*v_(3,3,3)+7*u_(7,2)*t_(6,3)*s_(6,2,1)*v_(3,3,3)+10*u_(7,1,1)*t_(6,3)*s_(6,2,1)*v_(3,3,3)+6*u_(8,1)*t_(6,3)*s_(6,2,1)*v_(4,4,1)+15*u_(7,1,1)*t_(6,3)*s_(4,4,1)*v_(3,3,3)+15*u_(7,2)*t_(6,3)*s_(5,2,2)*v_(3,3,3)+15*u_(8,1)*t_(6,3)*s_(4,4,1)*v_(4,3,2)+3*u_(7,1,1)*t_(6,3)*s_(5,4)*v_(4,4,1)+16*u_(7,1,1)*t_(6,3)*s_(5,2,2)*v_(3,3,3)+10*u_(8,1)*t_(6,3)*s_(5,3,1)*v_(4,4,1)+12*u_(8,1)*t_(6,3)*s_(6,2,1)*v_(4,3,2)+12*u_(8,1)*t_(6,3)*s_(6,2,1)*v_(5,2,2)+17*u_(7,2)*t_(6,3)*s_(5,3,1)*v_(3,3,3)+21*u_(8,1)*t_(6,3)*s_(5,2,2)*v_(4,3,2)+u_(7,2)*t_(6,3)*s_(5,4)*v_(5,2,2)+7*u_(7,1,1)*t_(6,3)*s_(5,4)*v_(5,2,2)+8*v_(7,2)*u_(7,1,1)*t_(6,3)*s_(5,3,1)+v_(9)*u_(7,1,1)*t_(6,3)*s_(4,4,1)+129*t_(6,3)*s_(5,3,1)*v_(4,3,2)*u_(3,3,3)+112*t_(6,3)*s_(6,2,1)*v_(5,2,2)*u_(4,4,1)+64*t_(6,3)*s_(5,4)*v_(5,3,1)*u_(4,3,2)+156*t_(6,3)*s_(6,2,1)*v_(4,4,1)*u_(4,3,2)+125*t_(6,3)*s_(6,2,1)*v_(5,3,1)*u_(4,4,1)+177*t_(6,3)*s_(5,2,2)*v_(4,4,1)*u_(4,3,2)+158*t_(6,3)*s_(5,3,1)*v_(5,2,2)*u_(4,4,1)+242*t_(6,3)*s_(6,2,1)*v_(5,2,2)*u_(4,3,2)+224*t_(6,3)*s_(5,3,1)*v_(4,4,1)*u_(4,3,2)+213*t_(6,3)*s_(6,2,1)*v_(5,3,1)*u_(5,2,2)+291*t_(6,3)*s_(6,2,1)*v_(5,3,1)*u_(4,3,2)+356*t_(6,3)*s_(5,3,1)*v_(5,2,2)*u_(4,3,2)+10*t_(6,3)*s_(5,4)*v_(4,4,1)*u_(3,3,3)+10*t_(6,3)*s_(6,2,1)*v_(5,4)*u_(3,3,3)+16*t_(6,3)*s_(5,4)*v_(5,2,2)*u_(3,3,3)+19*t_(6,3)*s_(5,4)*v_(5,3,1)*u_(3,3,3)+29*t_(6,3)*s_(5,4)*v_(4,3,2)*u_(3,3,3)+40*t_(6,3)*s_(6,2,1)*v_(4,4,1)*u_(3,3,3)+42*t_(6,3)*s_(5,2,2)*v_(4,4,1)*u_(3,3,3)+22*t_(6,3)*s_(5,4)*v_(5,2,2)*u_(4,4,1)+13*t_(6,3)*s_(6,2,1)*v_(5,4)*u_(4,4,1)+58*t_(6,3)*s_(6,2,1)*v_(5,2,2)*u_(3,3,3)+62*t_(6,3)*s_(4,4,1)*v_(4,3,2)*u_(3,3,3)+60*t_(6,3)*s_(5,3,1)*v_(4,4,1)*u_(3,3,3)+37*t_(6,3)*s_(5,4)*v_(4,4,1)*u_(4,3,2)+28*t_(6,3)*s_(6,2,1)*v_(5,4)*u_(5,2,2)+21*t_(6,3)*s_(5,4)*v_(5,3,1)*u_(4,4,1)+73*t_(6,3)*s_(6,2,1)*v_(5,3,1)*u_(3,3,3)+94*t_(6,3)*s_(6,2,1)*v_(4,3,2)*u_(3,3,3)+91*t_(6,3)*s_(5,3,1)*v_(5,2,2)*u_(3,3,3)+100*t_(6,3)*s_(5,2,2)*v_(4,3,2)*u_(3,3,3)+34*t_(6,3)*s_(6,2,1)*v_(5,4)*u_(4,3,2)+65*t_(6,3)*s_(5,4)*v_(5,2,2)*u_(4,3,2)+44*t_(6,3)*s_(5,4)*v_(5,3,1)*u_(5,2,2)+v_(9)*u_(7,1,1)*t_(6,3)*s_(5,3,1)+v_(9)*u_(7,1,1)*t_(6,3)*s_(6,2,1)+v_(7,2)*u_(7,1,1)*t_(6,3)*s_(3,3,3)+2*v_(8,1)*u_(7,1,1)*t_(6,3)*s_(4,3,2)+2*v_(8,1)*u_(7,1,1)*t_(6,3)*s_(4,4,1)+2*v_(8,1)*u_(7,1,1)*t_(6,3)*s_(5,2,2)+4*v_(8,1)*u_(7,1,1)*t_(6,3)*s_(5,3,1)+4*v_(8,1)*u_(7,1,1)*t_(6,3)*s_(6,2,1)+4*v_(7,2)*u_(7,1,1)*t_(6,3)*s_(4,4,1)+6*v_(7,2)*u_(7,1,1)*t_(6,3)*s_(4,3,2)+5*v_(7,2)*u_(7,1,1)*t_(6,3)*s_(5,2,2)+7*v_(7,2)*u_(7,1,1)*t_(6,3)*s_(6,2,1)+52*v_(7,1,1)*t_(5,4)*u_(5,2,2)*s_(4,3,2)+47*v_(7,1,1)*t_(6,3)*u_(6,2,1)*s_(4,3,2)+49*v_(7,1,1)*t_(5,4)*u_(5,3,1)*s_(5,2,2)+67*v_(7,1,1)*t_(6,3)*u_(5,2,2)*s_(4,3,2)+37*v_(7,1,1)*t_(6,2,1)*u_(5,4)*s_(5,3,1)+74*v_(7,1,1)*t_(4,3,2)*u_(4,3,2)*s_(3,3,3)+81*v_(7,1,1)*t_(5,3,1)*u_(4,3,2)*s_(3,3,3)+76*v_(7,1,1)*t_(5,3,1)*u_(5,3,1)*s_(3,3,3)+74*v_(7,1,1)*t_(6,2,1)*u_(6,2,1)*s_(4,4,1)+77*v_(7,1,1)*t_(4,4,1)*u_(4,4,1)*s_(4,3,2)+62*v_(7,1,1)*t_(6,3)*u_(5,3,1)*s_(5,2,2)+81*v_(7,1,1)*t_(6,2,1)*u_(5,2,2)*s_(4,4,1)+65*v_(7,1,1)*t_(5,4)*u_(5,3,1)*s_(4,3,2)+50*v_(7,1,1)*t_(6,3)*u_(6,2,1)*s_(5,3,1)+82*v_(7,1,1)*t_(5,2,2)*u_(5,2,2)*s_(4,4,1)+83*v_(7,1,1)*t_(6,3)*u_(5,3,1)*s_(4,3,2)+106*v_(7,1,1)*t_(6,2,1)*u_(4,4,1)*s_(4,3,2)+114*v_(7,1,1)*t_(5,2,2)*u_(4,4,1)*s_(4,3,2)+112*v_(7,1,1)*t_(6,2,1)*u_(6,2,1)*s_(5,2,2)+103*v_(7,1,1)*t_(6,2,1)*u_(5,3,1)*s_(4,4,1)+118*v_(7,1,1)*t_(5,3,1)*u_(5,2,2)*s_(4,4,1)+7*v_(7,1,1)*t_(6,3)*u_(5,4)*s_(5,2,2)+20*v_(7,1,1)*t_(6,3)*u_(5,3,1)*s_(3,3,3)+12*v_(7,1,1)*t_(5,4)*u_(5,4)*s_(4,3,2)+10*v_(7,1,1)*t_(7,1,1)*u_(5,4)*s_(5,3,1)+28*v_(7,1,1)*t_(6,3)*u_(4,3,2)*s_(3,3,3)+28*v_(7,1,1)*t_(7,1,1)*u_(5,2,2)*s_(4,4,1)+12*v_(7,1,1)*t_(7,1,1)*u_(6,3)*s_(6,2,1)+30*v_(7,1,1)*t_(6,2,1)*u_(6,2,1)*s_(3,3,3)+5*v_(7,1,1)*t_(5,4)*u_(5,4)*s_(5,3,1)+6*v_(7,1,1)*t_(6,3)*u_(6,2,1)*s_(5,4)+25*v_(7,1,1)*t_(6,2,1)*u_(4,4,1)*s_(3,3,3)+6*v_(7,1,1)*t_(6,3)*u_(6,3)*s_(5,2,2)+15*v_(7,1,1)*t_(7,1,1)*u_(6,3)*s_(5,3,1)+8*v_(7,1,1)*t_(6,3)*u_(5,4)*s_(4,3,2)+30*v_(7,1,1)*t_(5,2,2)*u_(4,4,1)*s_(3,3,3)+9*v_(7,1,1)*t_(6,3)*u_(6,3)*s_(4,3,2)+36*v_(7,1,1)*t_(7,1,1)*u_(6,2,1)*s_(4,3,2)+25*v_(7,1,1)*t_(5,4)*u_(5,2,2)*s_(4,4,1)+7*v_(7,1,1)*t_(6,3)*u_(5,4)*s_(5,3,1)+17*v_(7,1,1)*t_(6,2,1)*u_(5,4)*s_(4,4,1)+32*v_(7,1,1)*t_(7,1,1)*u_(4,4,1)*s_(4,3,2)+41*v_(7,1,1)*t_(6,2,1)*u_(5,2,2)*s_(3,3,3)+29*v_(7,1,1)*t_(7,1,1)*u_(5,3,1)*s_(4,4,1)+35*v_(7,1,1)*t_(7,1,1)*u_(6,2,1)*s_(5,2,2)+8*v_(7,1,1)*t_(6,3)*u_(6,3)*s_(6,2,1)+39*v_(7,1,1)*t_(4,4,1)*u_(4,3,2)*s_(3,3,3)+36*v_(7,1,1)*t_(5,3,1)*u_(4,4,1)*s_(3,3,3)+23*v_(7,1,1)*t_(6,3)*u_(6,2,1)*s_(4,4,1)+31*v_(7,1,1)*t_(6,3)*u_(5,2,2)*s_(4,4,1)+39*v_(7,1,1)*t_(5,4)*u_(4,4,1)*s_(4,3,2)+49*v_(7,1,1)*t_(7,1,1)*u_(5,2,2)*s_(4,3,2)+10*v_(7,1,1)*t_(6,3)*u_(6,3)*s_(5,3,1)+51*v_(7,1,1)*t_(5,2,2)*u_(5,2,2)*s_(3,3,3)+29*v_(7,1,1)*t_(5,4)*u_(5,3,1)*s_(4,4,1)+46*v_(7,1,1)*t_(7,1,1)*u_(5,3,1)*s_(5,2,2)+28*v_(7,1,1)*t_(6,2,1)*u_(5,4)*s_(5,2,2)+49*v_(7,1,1)*t_(6,2,1)*u_(5,3,1)*s_(3,3,3)+29*v_(7,1,1)*t_(6,2,1)*u_(6,2,1)*s_(5,4)+47*v_(7,1,1)*t_(7,1,1)*u_(6,2,1)*s_(5,3,1)+53*v_(7,1,1)*t_(5,3,1)*u_(5,2,2)*s_(3,3,3)+48*v_(7,1,1)*t_(6,3)*u_(4,4,1)*s_(4,3,2)+61*v_(7,1,1)*t_(6,2,1)*u_(4,3,2)*s_(3,3,3)+36*v_(7,1,1)*t_(6,3)*u_(5,3,1)*s_(4,4,1)+58*v_(7,1,1)*t_(5,2,2)*u_(4,3,2)*s_(3,3,3)+39*v_(7,1,1)*t_(6,3)*u_(6,2,1)*s_(5,2,2)+32*v_(7,1,1)*t_(6,2,1)*u_(5,4)*s_(4,3,2)+62*v_(7,1,1)*t_(7,1,1)*u_(5,3,1)*s_(4,3,2)+153*v_(7,1,1)*t_(5,3,1)*u_(4,4,1)*s_(4,3,2)+144*v_(7,1,1)*t_(5,3,1)*u_(5,3,1)*s_(4,4,1)+161*v_(7,1,1)*t_(6,2,1)*u_(5,3,1)*s_(5,2,2)+180*v_(7,1,1)*t_(5,2,2)*u_(5,2,2)*s_(4,3,2)+151*v_(7,1,1)*t_(6,2,1)*u_(6,2,1)*s_(5,3,1)+209*v_(7,1,1)*t_(6,2,1)*u_(5,3,1)*s_(4,3,2)+234*v_(7,1,1)*t_(5,3,1)*u_(5,2,2)*s_(4,3,2)+225*v_(7,1,1)*t_(5,3,1)*u_(5,3,1)*s_(5,2,2)+303*v_(7,1,1)*t_(5,3,1)*u_(5,3,1)*s_(4,3,2)+3*v_(7,1,1)*t_(7,1,1)*u_(6,3)*s_(3,3,3)+5*v_(7,1,1)*t_(7,1,1)*u_(6,2,1)*s_(3,3,3)+4*v_(7,1,1)*t_(5,4)*u_(5,4)*s_(3,3,3)+2*v_(7,1,1)*t_(6,3)*u_(5,4)*s_(3,3,3)+2*v_(7,1,1)*t_(6,3)*u_(6,3)*s_(3,3,3)+6*v_(7,1,1)*t_(7,1,1)*u_(4,4,1)*s_(3,3,3)+9*v_(7,1,1)*t_(7,1,1)*u_(5,2,2)*s_(3,3,3)+2*v_(7,1,1)*t_(7,1,1)*u_(6,3)*s_(5,4)+12*v_(7,1,1)*t_(5,4)*u_(4,4,1)*s_(3,3,3)+5*v_(7,1,1)*t_(7,1,1)*u_(6,3)*s_(4,4,1)+10*v_(7,1,1)*t_(6,3)*u_(6,2,1)*s_(3,3,3)+5*v_(7,1,1)*t_(7,1,1)*u_(5,4)*s_(4,4,1)+2*v_(7,1,1)*t_(5,4)*u_(5,4)*s_(4,4,1)+15*v_(7,1,1)*t_(6,3)*u_(4,4,1)*s_(3,3,3)+7*v_(7,1,1)*t_(6,2,1)*u_(5,4)*s_(3,3,3)+16*v_(7,1,1)*t_(7,1,1)*u_(5,3,1)*s_(3,3,3)+13*v_(7,1,1)*t_(5,4)*u_(5,2,2)*s_(3,3,3)+9*v_(7,1,1)*t_(7,1,1)*u_(5,4)*s_(5,2,2)+10*v_(7,1,1)*t_(7,1,1)*u_(6,2,1)*s_(5,4)+3*v_(7,1,1)*t_(6,3)*u_(5,4)*s_(4,4,1)+16*v_(7,1,1)*t_(6,3)*u_(5,2,2)*s_(3,3,3)+12*v_(7,1,1)*t_(7,1,1)*u_(6,3)*s_(4,3,2)+7*v_(7,1,1)*t_(7,1,1)*u_(5,4)*s_(4,3,2)+11*v_(7,1,1)*t_(7,1,1)*u_(6,3)*s_(5,2,2)+20*v_(7,1,1)*t_(7,1,1)*u_(4,3,2)*s_(3,3,3)+9*v_(7,1,1)*t_(5,4)*u_(5,4)*s_(5,2,2)+15*v_(7,1,1)*t_(5,4)*u_(5,3,1)*s_(3,3,3)+23*v_(7,1,1)*t_(5,4)*u_(4,3,2)*s_(3,3,3)+20*v_(7,1,1)*t_(4,4,1)*u_(4,4,1)*s_(3,3,3)+23*v_(7,1,1)*t_(7,1,1)*u_(6,2,1)*s_(4,4,1)+6*v_(7,1,1)*t_(6,3)*u_(6,3)*s_(4,4,1)+16*s_(8,1)*v_(7,1,1)*t_(5,3,1)*u_(5,2,2)+6*s_(7,2)*v_(7,1,1)*t_(6,3)*u_(4,3,2)+19*s_(7,2)*v_(7,1,1)*t_(4,3,2)*u_(3,3,3)+5*s_(7,2)*v_(7,1,1)*t_(6,2,1)*u_(5,4)+4*s_(7,2)*v_(7,1,1)*t_(5,4)*u_(4,3,2)+5*s_(7,2)*v_(7,1,1)*t_(6,3)*u_(5,2,2)+16*s_(8,1)*v_(7,1,1)*t_(6,2,1)*u_(5,3,1)+10*s_(7,2)*v_(7,1,1)*t_(4,4,1)*u_(4,4,1)+20*s_(8,1)*v_(7,1,1)*t_(5,3,1)*u_(4,3,2)+16*s_(7,2)*v_(7,1,1)*t_(6,2,1)*u_(4,4,1)+16*s_(8,1)*v_(7,1,1)*t_(6,2,1)*u_(6,2,1)+12*s_(7,2)*v_(7,1,1)*t_(7,1,1)*u_(6,2,1)+20*s_(7,2)*v_(7,1,1)*t_(5,2,2)*u_(4,4,1)+26*s_(8,1)*v_(7,1,1)*t_(4,3,2)*u_(4,3,2)+6*s_(7,2)*v_(7,1,1)*t_(5,4)*u_(5,3,1)+7*s_(7,2)*v_(7,1,1)*t_(6,3)*u_(6,2,1)+22*s_(8,1)*v_(7,1,1)*t_(5,3,1)*u_(5,3,1)+8*s_(7,2)*v_(7,1,1)*t_(6,3)*u_(5,3,1)+33*s_(7,2)*v_(7,1,1)*t_(5,2,2)*u_(5,2,2)+31*s_(7,2)*v_(7,1,1)*t_(6,2,1)*u_(4,3,2)+31*s_(7,2)*v_(7,1,1)*t_(4,4,1)*u_(4,3,2)+29*s_(7,2)*v_(7,1,1)*t_(6,2,1)*u_(5,2,2)+28*s_(7,2)*v_(7,1,1)*t_(5,3,1)*u_(4,4,1)+45*s_(7,2)*v_(7,1,1)*t_(5,2,2)*u_(4,3,2)+45*s_(7,2)*v_(7,1,1)*t_(5,3,1)*u_(5,2,2)+31*s_(7,2)*v_(7,1,1)*t_(6,2,1)*u_(6,2,1)+39*s_(7,2)*v_(7,1,1)*t_(6,2,1)*u_(5,3,1)+55*s_(7,2)*v_(7,1,1)*t_(5,3,1)*u_(4,3,2)+71*s_(7,2)*v_(7,1,1)*t_(4,3,2)*u_(4,3,2)+50*s_(7,2)*v_(7,1,1)*t_(5,3,1)*u_(5,3,1)+s_(9)*v_(7,1,1)*t_(6,3)*u_(4,4,1)+u_(8,1)*s_(7,2)*v_(7,1,1)*t_(4,3,2)+u_(8,1)*s_(7,2)*v_(7,1,1)*t_(4,4,1)+u_(9)*s_(7,2)*v_(7,1,1)*t_(6,2,1)+u_(9)*s_(7,2)*v_(7,1,1)*t_(7,1,1)+2*u_(8,1)*s_(7,2)*v_(7,1,1)*t_(5,2,2)+3*u_(8,1)*s_(7,2)*v_(7,1,1)*t_(5,3,1)+2*u_(8,1)*s_(7,2)*v_(7,1,1)*t_(7,1,1)+4*u_(8,1)*s_(7,2)*v_(7,1,1)*t_(6,2,1)+u_(9)*s_(7,2)*v_(7,1,1)*t_(5,3,1)+u_(9)*s_(8,1)*v_(7,1,1)*t_(6,2,1)+u_(9)*s_(8,1)*v_(7,1,1)*t_(7,1,1)+138*v_(7,1,1)*t_(6,2,1)*u_(6,2,1)*s_(4,3,2)+167*v_(7,1,1)*t_(6,2,1)*u_(5,2,2)*s_(4,3,2)+s_(9)*v_(7,1,1)*t_(6,3)*u_(6,2,1)+2*s_(9)*v_(7,1,1)*t_(4,4,1)*u_(4,3,2)+2*s_(9)*v_(7,1,1)*t_(5,2,2)*u_(4,3,2)+2*s_(9)*v_(7,1,1)*t_(6,2,1)*u_(5,2,2)+2*s_(9)*v_(7,1,1)*t_(7,1,1)*u_(6,2,1)+2*s_(8,1)*v_(7,1,1)*t_(3,3,3)*u_(3,3,3)+3*s_(9)*v_(7,1,1)*t_(5,3,1)*u_(4,3,2)+3*s_(9)*v_(7,1,1)*t_(5,3,1)*u_(4,4,1)+3*s_(9)*v_(7,1,1)*t_(5,3,1)*u_(5,2,2)+3*s_(9)*v_(7,1,1)*t_(6,2,1)*u_(5,3,1)+s_(7,2)*v_(7,1,1)*t_(6,3)*u_(3,3,3)+3*s_(8,1)*v_(7,1,1)*t_(4,4,1)*u_(3,3,3)+3*s_(8,1)*v_(7,1,1)*t_(5,2,2)*u_(3,3,3)+4*s_(9)*v_(7,1,1)*t_(4,3,2)*u_(4,3,2)+3*s_(9)*v_(7,1,1)*t_(5,3,1)*u_(5,3,1)+3*s_(9)*v_(7,1,1)*t_(6,2,1)*u_(6,2,1)+s_(7,2)*v_(7,1,1)*t_(5,4)*u_(3,3,3)+4*s_(7,2)*v_(7,1,1)*t_(3,3,3)*u_(3,3,3)+4*s_(8,1)*v_(7,1,1)*t_(5,3,1)*u_(3,3,3)+4*s_(8,1)*v_(7,1,1)*t_(7,1,1)*u_(5,2,2)+5*s_(7,2)*v_(7,1,1)*t_(7,1,1)*u_(4,4,1)+2*s_(8,1)*v_(7,1,1)*t_(5,4)*u_(5,2,2)+2*s_(8,1)*v_(7,1,1)*t_(6,3)*u_(4,3,2)+2*s_(8,1)*v_(7,1,1)*t_(6,3)*u_(4,4,1)+2*s_(8,1)*v_(7,1,1)*t_(7,1,1)*u_(6,3)+5*s_(8,1)*v_(7,1,1)*t_(7,1,1)*u_(5,3,1)+6*s_(7,2)*v_(7,1,1)*t_(6,2,1)*u_(3,3,3)+2*s_(7,2)*v_(7,1,1)*t_(7,1,1)*u_(5,4)+s_(8,1)*v_(7,1,1)*t_(5,4)*u_(4,3,2)+s_(8,1)*v_(7,1,1)*t_(5,4)*u_(4,4,1)+2*s_(8,1)*v_(7,1,1)*t_(6,3)*u_(5,2,2)+3*s_(8,1)*v_(7,1,1)*t_(6,2,1)*u_(5,4)+6*s_(8,1)*v_(7,1,1)*t_(6,2,1)*u_(4,4,1)+7*s_(7,2)*v_(7,1,1)*t_(7,1,1)*u_(4,3,2)+7*s_(8,1)*v_(7,1,1)*t_(4,3,2)*u_(3,3,3)+8*s_(8,1)*v_(7,1,1)*t_(5,2,2)*u_(4,4,1)+5*s_(8,1)*v_(7,1,1)*t_(4,4,1)*u_(4,4,1)+9*s_(8,1)*v_(7,1,1)*t_(6,2,1)*u_(4,3,2)+10*s_(7,2)*v_(7,1,1)*t_(4,4,1)*u_(3,3,3)+3*s_(8,1)*v_(7,1,1)*t_(5,4)*u_(5,3,1)+7*s_(8,1)*v_(7,1,1)*t_(7,1,1)*u_(6,2,1)+12*s_(7,2)*v_(7,1,1)*t_(5,2,2)*u_(3,3,3)+3*s_(7,2)*v_(7,1,1)*t_(7,1,1)*u_(6,3)+4*s_(8,1)*v_(7,1,1)*t_(6,3)*u_(5,3,1)+4*s_(8,1)*v_(7,1,1)*t_(6,3)*u_(6,2,1)+11*s_(7,2)*v_(7,1,1)*t_(5,3,1)*u_(3,3,3)+13*s_(8,1)*v_(7,1,1)*t_(5,2,2)*u_(5,2,2)+2*s_(7,2)*v_(7,1,1)*t_(5,4)*u_(4,4,1)+4*s_(7,2)*v_(7,1,1)*t_(6,3)*u_(4,4,1)+10*s_(7,2)*v_(7,1,1)*t_(7,1,1)*u_(5,2,2)+12*s_(8,1)*v_(7,1,1)*t_(4,4,1)*u_(4,3,2)+12*s_(8,1)*v_(7,1,1)*t_(6,2,1)*u_(5,2,2)+4*s_(7,2)*v_(7,1,1)*t_(5,4)*u_(5,2,2)+15*s_(8,1)*v_(7,1,1)*t_(5,2,2)*u_(4,3,2)+11*s_(8,1)*v_(7,1,1)*t_(5,3,1)*u_(4,4,1)+10*s_(7,2)*v_(7,1,1)*t_(7,1,1)*u_(5,3,1)+s_(9)*v_(7,1,1)*t_(4,3,2)*u_(3,3,3)+s_(9)*v_(7,1,1)*t_(4,4,1)*u_(3,3,3)+s_(9)*v_(7,1,1)*t_(5,2,2)*u_(3,3,3)+s_(9)*v_(7,1,1)*t_(5,2,2)*u_(4,4,1)+s_(9)*v_(7,1,1)*t_(5,2,2)*u_(5,2,2)+s_(9)*v_(7,1,1)*t_(6,2,1)*u_(5,4)+s_(9)*v_(7,1,1)*t_(6,2,1)*u_(4,3,2)+s_(9)*v_(7,1,1)*t_(7,1,1)*u_(6,3)+s_(9)*v_(7,1,1)*t_(7,1,1)*u_(5,2,2)+s_(8,1)*v_(7,1,1)*t_(6,2,1)*u_(3,3,3)+s_(8,1)*v_(7,1,1)*t_(7,1,1)*u_(5,4)+s_(8,1)*v_(7,1,1)*t_(7,1,1)*u_(4,3,2)+s_(9)*v_(7,1,1)*t_(5,4)*u_(5,3,1)+s_(9)*v_(7,1,1)*t_(6,3)*u_(5,3,1)+27*v_(5,4)*t_(5,4)*u_(4,4,1)*s_(4,3,2)+15*v_(5,4)*t_(5,4)*u_(5,3,1)*s_(4,4,1)+80*v_(5,4)*t_(5,3,1)*u_(5,2,2)*s_(3,3,3)+90*v_(5,4)*t_(5,2,2)*u_(4,3,2)*s_(3,3,3)+50*v_(5,4)*t_(5,4)*u_(5,2,2)*s_(4,3,2)+37*v_(5,4)*t_(5,4)*u_(5,3,1)*s_(5,2,2)+93*v_(5,4)*t_(5,3,1)*u_(5,3,1)*s_(3,3,3)+113*v_(5,4)*t_(5,3,1)*u_(4,3,2)*s_(3,3,3)+119*v_(5,4)*t_(4,3,2)*u_(4,3,2)*s_(3,3,3)+49*v_(5,4)*t_(5,4)*u_(5,3,1)*s_(4,3,2)+101*v_(5,4)*t_(4,4,1)*u_(4,4,1)*s_(4,3,2)+20*u_(7,2)*s_(6,2,1)*v_(5,4)*t_(5,2,2)+28*u_(7,1,1)*s_(6,2,1)*v_(5,4)*t_(5,2,2)+13*u_(6,3)*s_(6,2,1)*v_(5,4)*t_(4,4,1)+22*u_(7,2)*s_(6,2,1)*v_(5,4)*t_(4,3,2)+32*u_(7,1,1)*s_(6,2,1)*v_(5,4)*t_(4,3,2)+21*u_(7,2)*s_(6,2,1)*v_(5,4)*t_(5,3,1)+37*u_(7,1,1)*s_(6,2,1)*v_(5,4)*t_(5,3,1)+28*u_(6,3)*s_(6,2,1)*v_(5,4)*t_(5,2,2)+34*u_(6,3)*s_(6,2,1)*v_(5,4)*t_(4,3,2)+27*u_(6,3)*s_(6,2,1)*v_(5,4)*t_(5,3,1)+t_(9)*u_(7,1,1)*s_(6,2,1)*v_(5,4)+3*t_(8,1)*u_(7,1,1)*s_(6,2,1)*v_(5,4)+2*t_(7,1,1)*u_(7,1,1)*s_(6,3)*v_(5,4)+10*t_(7,1,1)*u_(7,1,1)*s_(6,2,1)*v_(5,4)+5*t_(7,2)*u_(7,1,1)*s_(6,2,1)*v_(5,4)+6*t_(7,1,1)*u_(6,3)*s_(6,2,1)*v_(5,4)+115*v_(5,4)*t_(5,2,2)*u_(5,2,2)*s_(4,4,1)+155*v_(5,4)*t_(5,2,2)*u_(4,4,1)*s_(4,3,2)+135*v_(5,4)*t_(5,3,1)*u_(5,2,2)*s_(4,4,1)+190*v_(5,4)*t_(5,3,1)*u_(4,4,1)*s_(4,3,2)+153*v_(5,4)*t_(5,3,1)*u_(5,3,1)*s_(4,4,1)+246*v_(5,4)*t_(5,2,2)*u_(5,2,2)*s_(4,3,2)+303*v_(5,4)*t_(5,3,1)*u_(5,2,2)*s_(4,3,2)+267*v_(5,4)*t_(5,3,1)*u_(5,3,1)*s_(5,2,2)+367*v_(5,4)*t_(5,3,1)*u_(5,3,1)*s_(4,3,2)+10*v_(5,4)*t_(5,4)*u_(4,4,1)*s_(3,3,3)+13*v_(5,4)*t_(5,4)*u_(5,2,2)*s_(3,3,3)+15*v_(5,4)*t_(5,4)*u_(5,3,1)*s_(3,3,3)+26*v_(5,4)*t_(4,4,1)*u_(4,4,1)*s_(3,3,3)+22*v_(5,4)*t_(5,4)*u_(4,3,2)*s_(3,3,3)+35*v_(5,4)*t_(5,2,2)*u_(4,4,1)*s_(3,3,3)+21*v_(5,4)*t_(5,4)*u_(5,2,2)*s_(4,4,1)+60*v_(5,4)*t_(5,2,2)*u_(5,2,2)*s_(3,3,3)+51*v_(5,4)*t_(5,3,1)*u_(4,4,1)*s_(3,3,3)+58*v_(5,4)*t_(4,4,1)*u_(4,3,2)*s_(3,3,3)+46*s_(7,2)*v_(5,4)*t_(5,3,1)*u_(4,3,2)+33*s_(6,2,1)*v_(5,4)*t_(5,4)*u_(4,3,2)+65*s_(7,1,1)*v_(5,4)*t_(5,3,1)*u_(4,3,2)+20*s_(6,2,1)*v_(5,4)*t_(5,4)*u_(5,3,1)+53*s_(7,1,1)*v_(5,4)*t_(5,3,1)*u_(5,3,1)+33*s_(7,2)*v_(5,4)*t_(5,3,1)*u_(5,3,1)+65*s_(6,3)*v_(5,4)*t_(5,2,2)*u_(4,3,2)+44*s_(6,3)*v_(5,4)*t_(5,3,1)*u_(5,2,2)+93*s_(6,2,1)*v_(5,4)*t_(5,2,2)*u_(4,4,1)+u_(9)*s_(6,3)*v_(5,4)*t_(4,3,2)+u_(9)*s_(6,2,1)*v_(5,4)*t_(4,4,1)+u_(9)*s_(7,1,1)*v_(5,4)*t_(5,3,1)+u_(9)*s_(6,2,1)*v_(5,4)*t_(4,3,2)+2*u_(9)*s_(6,2,1)*v_(5,4)*t_(5,2,2)+u_(8,1)*s_(6,3)*v_(5,4)*t_(3,3,3)+2*u_(9)*s_(6,2,1)*v_(5,4)*t_(5,3,1)+u_(7,2)*s_(7,1,1)*v_(5,4)*t_(3,3,3)+u_(8,1)*s_(6,2,1)*v_(5,4)*t_(3,3,3)+2*u_(8,1)*s_(7,1,1)*v_(5,4)*t_(5,2,2)+u_(8,1)*s_(7,1,1)*v_(5,4)*t_(4,3,2)+u_(8,1)*s_(7,1,1)*v_(5,4)*t_(4,4,1)+u_(7,2)*s_(6,3)*v_(5,4)*t_(3,3,3)+2*u_(7,1,1)*s_(6,3)*v_(5,4)*t_(3,3,3)+u_(8,1)*s_(6,3)*v_(5,4)*t_(5,2,2)+2*u_(8,1)*s_(6,3)*v_(5,4)*t_(4,3,2)+3*u_(8,1)*s_(7,1,1)*v_(5,4)*t_(5,3,1)+4*u_(8,1)*s_(6,2,1)*v_(5,4)*t_(4,4,1)+4*u_(7,2)*s_(6,2,1)*v_(5,4)*t_(3,3,3)+2*u_(7,2)*s_(7,1,1)*v_(5,4)*t_(4,4,1)+4*u_(7,2)*s_(7,1,1)*v_(5,4)*t_(5,2,2)+7*u_(7,1,1)*s_(6,2,1)*v_(5,4)*t_(3,3,3)+9*u_(8,1)*s_(6,2,1)*v_(5,4)*t_(5,2,2)+3*u_(7,1,1)*s_(6,3)*v_(5,4)*t_(4,4,1)+4*u_(7,2)*s_(7,1,1)*v_(5,4)*t_(4,3,2)+8*u_(8,1)*s_(6,2,1)*v_(5,4)*t_(4,3,2)+4*u_(7,1,1)*s_(6,2,1)*v_(5,4)*t_(5,4)+10*u_(6,3)*s_(6,2,1)*v_(5,4)*t_(3,3,3)+u_(7,2)*s_(6,3)*v_(5,4)*t_(5,2,2)+7*u_(7,1,1)*s_(6,3)*v_(5,4)*t_(5,2,2)+6*u_(7,2)*s_(7,1,1)*v_(5,4)*t_(5,3,1)+10*u_(8,1)*s_(6,2,1)*v_(5,4)*t_(5,3,1)+2*u_(7,2)*s_(6,3)*v_(5,4)*t_(4,3,2)+8*u_(7,1,1)*s_(6,3)*v_(5,4)*t_(4,3,2)+10*u_(7,2)*s_(6,2,1)*v_(5,4)*t_(4,4,1)+7*u_(7,1,1)*s_(6,3)*v_(5,4)*t_(5,3,1)+17*u_(7,1,1)*s_(6,2,1)*v_(5,4)*t_(4,4,1)+12*s_(8,1)*v_(5,4)*t_(4,4,1)*u_(4,3,2)+9*s_(7,2)*v_(5,4)*t_(5,2,2)*u_(3,3,3)+2*s_(7,1,1)*v_(5,4)*t_(5,4)*u_(4,4,1)+7*s_(8,1)*v_(5,4)*t_(5,3,1)*u_(4,4,1)+13*s_(7,1,1)*v_(5,4)*t_(5,2,2)*u_(3,3,3)+12*s_(8,1)*v_(5,4)*t_(5,2,2)*u_(5,2,2)+10*s_(6,3)*v_(5,4)*t_(4,4,1)*u_(3,3,3)+14*s_(8,1)*v_(5,4)*t_(5,2,2)*u_(4,3,2)+8*s_(6,2,1)*v_(5,4)*t_(5,4)*u_(3,3,3)+9*s_(7,1,1)*v_(5,4)*t_(5,4)*u_(5,2,2)+2*s_(7,2)*v_(5,4)*t_(5,4)*u_(5,2,2)+18*s_(7,2)*v_(5,4)*t_(4,3,2)*u_(3,3,3)+15*s_(7,1,1)*v_(5,4)*t_(5,3,1)*u_(3,3,3)+14*s_(7,2)*v_(5,4)*t_(5,3,1)*u_(3,3,3)+23*s_(7,1,1)*v_(5,4)*t_(4,3,2)*u_(3,3,3)+14*s_(8,1)*v_(5,4)*t_(5,3,1)*u_(5,2,2)+24*s_(6,2,1)*v_(5,4)*t_(3,3,3)*u_(3,3,3)+13*s_(7,1,1)*v_(5,4)*t_(4,4,1)*u_(4,4,1)+10*s_(7,2)*v_(5,4)*t_(4,4,1)*u_(4,4,1)+16*s_(6,3)*v_(5,4)*t_(5,2,2)*u_(3,3,3)+5*s_(7,2)*v_(5,4)*t_(5,4)*u_(4,3,2)+23*s_(8,1)*v_(5,4)*t_(4,3,2)*u_(4,3,2)+12*s_(7,1,1)*v_(5,4)*t_(5,4)*u_(4,3,2)+19*s_(8,1)*v_(5,4)*t_(5,3,1)*u_(4,3,2)+5*s_(7,1,1)*v_(5,4)*t_(5,4)*u_(5,3,1)+14*s_(8,1)*v_(5,4)*t_(5,3,1)*u_(5,3,1)+s_(6,3)*v_(5,4)*t_(5,4)*u_(5,2,2)+18*s_(7,2)*v_(5,4)*t_(5,2,2)*u_(4,4,1)+25*s_(7,1,1)*v_(5,4)*t_(5,2,2)*u_(4,4,1)+19*s_(6,3)*v_(5,4)*t_(5,3,1)*u_(3,3,3)+29*s_(6,3)*v_(5,4)*t_(4,3,2)*u_(3,3,3)+34*s_(6,2,1)*v_(5,4)*t_(4,4,1)*u_(3,3,3)+s_(6,3)*v_(5,4)*t_(5,4)*u_(4,3,2)+11*s_(6,3)*v_(5,4)*t_(4,4,1)*u_(4,4,1)+29*s_(7,2)*v_(5,4)*t_(4,4,1)*u_(4,3,2)+39*s_(7,1,1)*v_(5,4)*t_(4,4,1)*u_(4,3,2)+9*s_(6,2,1)*v_(5,4)*t_(5,4)*u_(4,4,1)+15*s_(7,2)*v_(5,4)*t_(5,3,1)*u_(4,4,1)+35*s_(7,1,1)*v_(5,4)*t_(5,2,2)*u_(5,2,2)+29*s_(7,1,1)*v_(5,4)*t_(5,3,1)*u_(4,4,1)+30*s_(7,2)*v_(5,4)*t_(5,2,2)*u_(5,2,2)+51*s_(6,2,1)*v_(5,4)*t_(5,2,2)*u_(3,3,3)+22*s_(6,3)*v_(5,4)*t_(5,2,2)*u_(4,4,1)+40*s_(7,2)*v_(5,4)*t_(5,2,2)*u_(4,3,2)+52*s_(7,1,1)*v_(5,4)*t_(5,2,2)*u_(4,3,2)+32*s_(7,2)*v_(5,4)*t_(5,3,1)*u_(5,2,2)+25*s_(6,2,1)*v_(5,4)*t_(5,4)*u_(5,2,2)+49*s_(7,1,1)*v_(5,4)*t_(5,3,1)*u_(5,2,2)+60*s_(6,2,1)*v_(5,4)*t_(5,3,1)*u_(3,3,3)+37*s_(6,3)*v_(5,4)*t_(4,4,1)*u_(4,3,2)+77*s_(6,2,1)*v_(5,4)*t_(4,3,2)*u_(3,3,3)+46*s_(6,3)*v_(5,4)*t_(5,2,2)*u_(5,2,2)+21*s_(6,3)*v_(5,4)*t_(5,3,1)*u_(4,4,1)+66*s_(7,2)*v_(5,4)*t_(4,3,2)*u_(4,3,2)+54*s_(6,2,1)*v_(5,4)*t_(4,4,1)*u_(4,4,1)+83*s_(7,1,1)*v_(5,4)*t_(4,3,2)*u_(4,3,2)+99*s_(6,3)*v_(5,4)*t_(4,3,2)*u_(4,3,2)+64*s_(6,3)*v_(5,4)*t_(5,3,1)*u_(4,3,2)+128*s_(6,2,1)*v_(5,4)*t_(4,4,1)*u_(4,3,2)+41*s_(6,3)*v_(5,4)*t_(5,3,1)*u_(5,3,1)+103*s_(6,2,1)*v_(5,4)*t_(5,3,1)*u_(4,4,1)+139*s_(6,2,1)*v_(5,4)*t_(5,2,2)*u_(5,2,2)+198*s_(6,2,1)*v_(5,4)*t_(5,2,2)*u_(4,3,2)+171*s_(6,2,1)*v_(5,4)*t_(5,3,1)*u_(5,2,2)+294*s_(6,2,1)*v_(5,4)*t_(4,3,2)*u_(4,3,2)+237*s_(6,2,1)*v_(5,4)*t_(5,3,1)*u_(4,3,2)+198*s_(6,2,1)*v_(5,4)*t_(5,3,1)*u_(5,3,1)+2*s_(9)*v_(5,4)*t_(4,4,1)*u_(4,3,2)+s_(9)*v_(5,4)*t_(5,3,1)*u_(4,4,1)+s_(9)*v_(5,4)*t_(5,4)*u_(3,3,3)+s_(9)*v_(5,4)*t_(5,4)*u_(4,3,2)+s_(9)*v_(5,4)*t_(5,4)*u_(5,2,2)+2*s_(8,1)*v_(5,4)*t_(5,4)*u_(3,3,3)+2*s_(8,1)*v_(5,4)*t_(3,3,3)*u_(3,3,3)+s_(9)*v_(5,4)*t_(4,3,2)*u_(3,3,3)+3*s_(9)*v_(5,4)*t_(4,3,2)*u_(4,3,2)+2*s_(9)*v_(5,4)*t_(5,2,2)*u_(4,3,2)+2*s_(9)*v_(5,4)*t_(5,2,2)*u_(5,2,2)+s_(9)*v_(5,4)*t_(4,4,1)*u_(4,4,1)+2*s_(9)*v_(5,4)*t_(5,3,1)*u_(5,2,2)+s_(9)*v_(5,4)*t_(5,2,2)*u_(4,4,1)+s_(9)*v_(5,4)*t_(5,3,1)*u_(3,3,3)+3*s_(9)*v_(5,4)*t_(5,3,1)*u_(4,3,2)+4*s_(8,1)*v_(5,4)*t_(4,4,1)*u_(3,3,3)+4*s_(7,1,1)*v_(5,4)*t_(3,3,3)*u_(3,3,3)+3*s_(9)*v_(5,4)*t_(5,3,1)*u_(5,3,1)+3*s_(8,1)*v_(5,4)*t_(5,2,2)*u_(3,3,3)+3*s_(7,2)*v_(5,4)*t_(5,4)*u_(3,3,3)+6*s_(7,2)*v_(5,4)*t_(3,3,3)*u_(3,3,3)+2*s_(8,1)*v_(5,4)*t_(5,4)*u_(5,2,2)+6*s_(8,1)*v_(5,4)*t_(4,3,2)*u_(3,3,3)+5*s_(8,1)*v_(5,4)*t_(5,3,1)*u_(3,3,3)+4*s_(7,1,1)*v_(5,4)*t_(5,4)*u_(3,3,3)+6*s_(6,3)*v_(5,4)*t_(3,3,3)*u_(3,3,3)+4*s_(8,1)*v_(5,4)*t_(4,4,1)*u_(4,4,1)+5*s_(8,1)*v_(5,4)*t_(5,4)*u_(4,3,2)+2*s_(6,3)*v_(5,4)*t_(5,4)*u_(3,3,3)+8*s_(7,2)*v_(5,4)*t_(4,4,1)*u_(3,3,3)+7*s_(8,1)*v_(5,4)*t_(5,2,2)*u_(4,4,1)+12*s_(7,1,1)*v_(5,4)*t_(4,4,1)*u_(3,3,3)+100*v_(6,3)*t_(5,2,2)*u_(4,3,2)*s_(3,3,3)+34*v_(6,3)*t_(6,2,1)*u_(5,4)*s_(4,3,2)+65*v_(6,3)*t_(5,4)*u_(5,2,2)*s_(4,3,2)+44*v_(6,3)*t_(5,4)*u_(5,3,1)*s_(5,2,2)+46*v_(6,3)*t_(6,3)*u_(6,2,1)*s_(4,3,2)+27*v_(6,3)*t_(6,2,1)*u_(5,4)*s_(5,3,1)+86*v_(6,3)*t_(6,3)*u_(5,2,2)*s_(4,3,2)+110*v_(6,3)*t_(5,3,1)*u_(5,3,1)*s_(3,3,3)+185*v_(6,3)*t_(5,3,1)*u_(5,3,1)*s_(4,4,1)+285*v_(6,3)*t_(5,2,2)*u_(5,2,2)*s_(4,3,2)+291*v_(6,3)*t_(6,2,1)*u_(5,3,1)*s_(4,3,2)+356*v_(6,3)*t_(5,3,1)*u_(5,2,2)*s_(4,3,2)+318*v_(6,3)*t_(5,3,1)*u_(5,3,1)*s_(5,2,2)+2*v_(6,3)*t_(5,4)*u_(5,4)*s_(3,3,3)+v_(6,3)*t_(6,3)*u_(5,4)*s_(3,3,3)+10*v_(6,3)*t_(5,4)*u_(4,4,1)*s_(3,3,3)+16*v_(6,3)*t_(6,3)*u_(4,4,1)*s_(3,3,3)+11*v_(6,3)*t_(6,3)*u_(6,2,1)*s_(3,3,3)+10*v_(6,3)*t_(6,2,1)*u_(5,4)*s_(3,3,3)+16*v_(6,3)*t_(5,4)*u_(5,2,2)*s_(3,3,3)+25*v_(6,3)*t_(6,3)*u_(5,2,2)*s_(3,3,3)+v_(6,3)*t_(5,4)*u_(5,4)*s_(5,2,2)+19*v_(6,3)*t_(5,4)*u_(5,3,1)*s_(3,3,3)+32*v_(6,3)*t_(4,4,1)*u_(4,4,1)*s_(3,3,3)+29*v_(6,3)*t_(5,4)*u_(4,3,2)*s_(3,3,3)+24*v_(6,3)*t_(6,3)*u_(5,3,1)*s_(3,3,3)+v_(6,3)*t_(5,4)*u_(5,4)*s_(4,3,2)+34*v_(6,3)*t_(6,3)*u_(4,3,2)*s_(3,3,3)+40*v_(6,3)*t_(6,2,1)*u_(4,4,1)*s_(3,3,3)+3*v_(6,3)*t_(6,3)*u_(5,4)*s_(4,3,2)+42*v_(6,3)*t_(5,2,2)*u_(4,4,1)*s_(3,3,3)+43*v_(6,3)*t_(6,2,1)*u_(6,2,1)*s_(3,3,3)+22*v_(6,3)*t_(5,4)*u_(5,2,2)*s_(4,4,1)+13*v_(6,3)*t_(6,2,1)*u_(5,4)*s_(4,4,1)+58*v_(6,3)*t_(6,2,1)*u_(5,2,2)*s_(3,3,3)+28*v_(6,3)*t_(6,3)*u_(5,2,2)*s_(4,4,1)+18*v_(6,3)*t_(6,3)*u_(6,2,1)*s_(4,4,1)+62*v_(6,3)*t_(4,4,1)*u_(4,3,2)*s_(3,3,3)+60*v_(6,3)*t_(5,3,1)*u_(4,4,1)*s_(3,3,3)+73*v_(6,3)*t_(5,2,2)*u_(5,2,2)*s_(3,3,3)+37*v_(6,3)*t_(5,4)*u_(4,4,1)*s_(4,3,2)+28*v_(6,3)*t_(6,2,1)*u_(5,4)*s_(5,2,2)+21*v_(6,3)*t_(5,4)*u_(5,3,1)*s_(4,4,1)+73*v_(6,3)*t_(6,2,1)*u_(5,3,1)*s_(3,3,3)+20*v_(6,3)*t_(6,2,1)*u_(6,2,1)*s_(5,4)+49*v_(6,3)*t_(6,3)*u_(4,4,1)*s_(4,3,2)+94*v_(6,3)*t_(6,2,1)*u_(4,3,2)*s_(3,3,3)+34*v_(6,3)*t_(6,3)*u_(6,2,1)*s_(5,2,2)+30*v_(6,3)*t_(6,3)*u_(5,3,1)*s_(4,4,1)+91*v_(6,3)*t_(5,3,1)*u_(5,2,2)*s_(3,3,3)+106*s_(7,1,1)*v_(6,3)*t_(4,3,2)*u_(4,3,2)+83*s_(7,1,1)*v_(6,3)*t_(5,3,1)*u_(4,3,2)+45*s_(7,2)*v_(6,3)*t_(5,3,1)*u_(5,3,1)+72*s_(7,1,1)*v_(6,3)*t_(5,3,1)*u_(5,3,1)+u_(9)*s_(7,1,1)*v_(6,3)*t_(5,3,1)+u_(9)*s_(7,1,1)*v_(6,3)*t_(6,2,1)+u_(7,2)*s_(7,1,1)*v_(6,3)*t_(3,3,3)+2*u_(8,1)*s_(7,1,1)*v_(6,3)*t_(4,3,2)+2*u_(8,1)*s_(7,1,1)*v_(6,3)*t_(4,4,1)+2*u_(8,1)*s_(7,1,1)*v_(6,3)*t_(5,2,2)+4*u_(8,1)*s_(7,1,1)*v_(6,3)*t_(5,3,1)+4*u_(8,1)*s_(7,1,1)*v_(6,3)*t_(6,2,1)+4*u_(7,2)*s_(7,1,1)*v_(6,3)*t_(4,4,1)+6*u_(7,2)*s_(7,1,1)*v_(6,3)*t_(4,3,2)+5*u_(7,2)*s_(7,1,1)*v_(6,3)*t_(5,2,2)+7*u_(7,2)*s_(7,1,1)*v_(6,3)*t_(6,2,1)+8*u_(7,2)*s_(7,1,1)*v_(6,3)*t_(5,3,1)+u_(9)*s_(7,1,1)*v_(6,3)*t_(4,4,1)+59*v_(6,3)*t_(6,3)*u_(5,3,1)*s_(5,2,2)+129*v_(6,3)*t_(5,3,1)*u_(4,3,2)*s_(3,3,3)+132*v_(6,3)*t_(4,3,2)*u_(4,3,2)*s_(3,3,3)+85*v_(6,3)*t_(6,2,1)*u_(6,2,1)*s_(4,4,1)+112*v_(6,3)*t_(6,2,1)*u_(5,2,2)*s_(4,4,1)+38*v_(6,3)*t_(6,3)*u_(6,2,1)*s_(5,3,1)+115*v_(6,3)*t_(4,4,1)*u_(4,4,1)*s_(4,3,2)+64*v_(6,3)*t_(5,4)*u_(5,3,1)*s_(4,3,2)+138*v_(6,3)*t_(5,2,2)*u_(5,2,2)*s_(4,4,1)+85*v_(6,3)*t_(6,3)*u_(5,3,1)*s_(4,3,2)+156*v_(6,3)*t_(6,2,1)*u_(4,4,1)*s_(4,3,2)+140*v_(6,3)*t_(6,2,1)*u_(6,2,1)*s_(5,2,2)+125*v_(6,3)*t_(6,2,1)*u_(5,3,1)*s_(4,4,1)+177*v_(6,3)*t_(5,2,2)*u_(4,4,1)*s_(4,3,2)+158*v_(6,3)*t_(5,3,1)*u_(5,2,2)*s_(4,4,1)+181*v_(6,3)*t_(6,2,1)*u_(6,2,1)*s_(4,3,2)+242*v_(6,3)*t_(6,2,1)*u_(5,2,2)*s_(4,3,2)+224*v_(6,3)*t_(5,3,1)*u_(4,4,1)*s_(4,3,2)+213*v_(6,3)*t_(6,2,1)*u_(5,3,1)*s_(5,2,2)+168*v_(6,3)*t_(6,2,1)*u_(6,2,1)*s_(5,3,1)+3*s_(7,1,1)*v_(6,3)*t_(5,4)*u_(4,4,1)+16*s_(7,1,1)*v_(6,3)*t_(5,2,2)*u_(3,3,3)+17*s_(8,1)*v_(6,3)*t_(5,2,2)*u_(5,2,2)+10*s_(8,1)*v_(6,3)*t_(5,3,1)*u_(4,4,1)+12*s_(8,1)*v_(6,3)*t_(6,2,1)*u_(4,3,2)+12*s_(8,1)*v_(6,3)*t_(6,2,1)*u_(5,2,2)+6*s_(7,1,1)*v_(6,3)*t_(6,3)*u_(4,4,1)+17*s_(7,2)*v_(6,3)*t_(5,3,1)*u_(3,3,3)+21*s_(8,1)*v_(6,3)*t_(5,2,2)*u_(4,3,2)+s_(7,2)*v_(6,3)*t_(5,4)*u_(5,2,2)+7*s_(7,1,1)*v_(6,3)*t_(5,4)*u_(5,2,2)+20*s_(7,1,1)*v_(6,3)*t_(5,3,1)*u_(3,3,3)+25*s_(7,2)*v_(6,3)*t_(4,3,2)*u_(3,3,3)+28*s_(7,1,1)*v_(6,3)*t_(4,3,2)*u_(3,3,3)+19*s_(8,1)*v_(6,3)*t_(5,3,1)*u_(5,2,2)+12*s_(8,1)*v_(6,3)*t_(6,2,1)*u_(6,2,1)+6*s_(7,1,1)*v_(6,3)*t_(6,2,1)*u_(5,4)+6*s_(7,1,1)*v_(6,3)*t_(6,3)*u_(5,2,2)+2*s_(7,2)*v_(6,3)*t_(5,4)*u_(4,3,2)+s_(7,2)*v_(6,3)*t_(6,3)*u_(5,2,2)+13*s_(7,2)*v_(6,3)*t_(4,4,1)*u_(4,4,1)+8*s_(7,1,1)*v_(6,3)*t_(5,4)*u_(4,3,2)+17*s_(7,1,1)*v_(6,3)*t_(4,4,1)*u_(4,4,1)+14*s_(8,1)*v_(6,3)*t_(6,2,1)*u_(5,3,1)+33*s_(8,1)*v_(6,3)*t_(4,3,2)*u_(4,3,2)+25*s_(8,1)*v_(6,3)*t_(5,3,1)*u_(4,3,2)+9*s_(7,1,1)*v_(6,3)*t_(6,3)*u_(4,3,2)+s_(7,2)*v_(6,3)*t_(6,3)*u_(4,3,2)+7*s_(7,1,1)*v_(6,3)*t_(5,4)*u_(5,3,1)+8*s_(7,1,1)*v_(6,3)*t_(6,3)*u_(6,2,1)+22*s_(7,2)*v_(6,3)*t_(5,2,2)*u_(4,4,1)+20*s_(8,1)*v_(6,3)*t_(5,3,1)*u_(5,3,1)+23*s_(7,1,1)*v_(6,3)*t_(6,2,1)*u_(4,4,1)+14*s_(7,2)*v_(6,3)*t_(6,2,1)*u_(4,4,1)+31*s_(7,1,1)*v_(6,3)*t_(5,2,2)*u_(4,4,1)+10*s_(7,1,1)*v_(6,3)*t_(6,3)*u_(5,3,1)+36*s_(7,2)*v_(6,3)*t_(4,4,1)*u_(4,3,2)+48*s_(7,1,1)*v_(6,3)*t_(4,4,1)*u_(4,3,2)+42*s_(7,2)*v_(6,3)*t_(5,2,2)*u_(5,2,2)+23*s_(7,2)*v_(6,3)*t_(5,3,1)*u_(4,4,1)+53*s_(7,1,1)*v_(6,3)*t_(5,2,2)*u_(5,2,2)+36*s_(7,1,1)*v_(6,3)*t_(5,3,1)*u_(4,4,1)+27*s_(7,2)*v_(6,3)*t_(6,2,1)*u_(5,2,2)+39*s_(7,1,1)*v_(6,3)*t_(6,2,1)*u_(5,2,2)+32*s_(7,2)*v_(6,3)*t_(6,2,1)*u_(4,3,2)+47*s_(7,1,1)*v_(6,3)*t_(6,2,1)*u_(4,3,2)+58*s_(7,2)*v_(6,3)*t_(5,2,2)*u_(4,3,2)+67*s_(7,1,1)*v_(6,3)*t_(5,2,2)*u_(4,3,2)+38*s_(7,1,1)*v_(6,3)*t_(6,2,1)*u_(6,2,1)+23*s_(7,2)*v_(6,3)*t_(6,2,1)*u_(6,2,1)+44*s_(7,2)*v_(6,3)*t_(5,3,1)*u_(5,2,2)+62*s_(7,1,1)*v_(6,3)*t_(5,3,1)*u_(5,2,2)+50*s_(7,1,1)*v_(6,3)*t_(6,2,1)*u_(5,3,1)+30*s_(7,2)*v_(6,3)*t_(6,2,1)*u_(5,3,1)+91*s_(7,2)*v_(6,3)*t_(4,3,2)*u_(4,3,2)+62*s_(7,2)*v_(6,3)*t_(5,3,1)*u_(4,3,2)+s_(9)*v_(6,3)*t_(5,4)*u_(4,3,2)+s_(9)*v_(6,3)*t_(6,3)*u_(5,2,2)+2*s_(9)*v_(6,3)*t_(4,4,1)*u_(4,3,2)+2*s_(9)*v_(6,3)*t_(4,4,1)*u_(4,4,1)+s_(9)*v_(6,3)*t_(5,2,2)*u_(4,4,1)+s_(9)*v_(6,3)*t_(6,2,1)*u_(4,4,1)+2*s_(8,1)*v_(6,3)*t_(3,3,3)*u_(3,3,3)+3*s_(9)*v_(6,3)*t_(5,2,2)*u_(4,3,2)+3*s_(9)*v_(6,3)*t_(5,2,2)*u_(5,2,2)+2*s_(9)*v_(6,3)*t_(5,3,1)*u_(4,4,1)+2*s_(9)*v_(6,3)*t_(6,2,1)*u_(4,3,2)+2*s_(9)*v_(6,3)*t_(6,2,1)*u_(5,2,2)+s_(8,1)*v_(6,3)*t_(5,4)*u_(3,3,3)+3*s_(9)*v_(6,3)*t_(5,3,1)*u_(5,2,2)+4*s_(8,1)*v_(6,3)*t_(4,4,1)*u_(3,3,3)+2*s_(8,1)*v_(6,3)*t_(6,2,1)*u_(3,3,3)+5*s_(9)*v_(6,3)*t_(4,3,2)*u_(4,3,2)+4*s_(9)*v_(6,3)*t_(5,3,1)*u_(4,3,2)+3*s_(9)*v_(6,3)*t_(6,2,1)*u_(5,3,1)+3*s_(9)*v_(6,3)*t_(6,2,1)*u_(6,2,1)+5*s_(8,1)*v_(6,3)*t_(5,2,2)*u_(3,3,3)+s_(9)*v_(6,3)*t_(3,3,3)*u_(3,3,3)+s_(9)*v_(6,3)*t_(4,3,2)*u_(3,3,3)+s_(9)*v_(6,3)*t_(4,4,1)*u_(3,3,3)+4*s_(9)*v_(6,3)*t_(5,3,1)*u_(5,3,1)+s_(9)*v_(6,3)*t_(5,2,2)*u_(3,3,3)+s_(9)*v_(6,3)*t_(5,3,1)*u_(3,3,3)+s_(7,2)*v_(6,3)*t_(5,4)*u_(3,3,3)+7*s_(7,2)*v_(6,3)*t_(3,3,3)*u_(3,3,3)+2*s_(7,1,1)*v_(6,3)*t_(5,4)*u_(3,3,3)+2*s_(7,1,1)*v_(6,3)*t_(6,3)*u_(3,3,3)+6*s_(8,1)*v_(6,3)*t_(5,3,1)*u_(3,3,3)+8*s_(7,1,1)*v_(6,3)*t_(3,3,3)*u_(3,3,3)+s_(8,1)*v_(6,3)*t_(5,4)*u_(5,2,2)+9*s_(8,1)*v_(6,3)*t_(4,3,2)*u_(3,3,3)+2*s_(8,1)*v_(6,3)*t_(5,4)*u_(4,3,2)+s_(8,1)*v_(6,3)*t_(6,3)*u_(5,2,2)+7*s_(8,1)*v_(6,3)*t_(4,4,1)*u_(4,4,1)+s_(8,1)*v_(6,3)*t_(6,3)*u_(4,3,2)+8*s_(8,1)*v_(6,3)*t_(5,2,2)*u_(4,4,1)+10*s_(7,2)*v_(6,3)*t_(4,4,1)*u_(3,3,3)+7*s_(7,2)*v_(6,3)*t_(6,2,1)*u_(3,3,3)+10*s_(7,1,1)*v_(6,3)*t_(6,2,1)*u_(3,3,3)+6*s_(8,1)*v_(6,3)*t_(6,2,1)*u_(4,4,1)+15*s_(7,1,1)*v_(6,3)*t_(4,4,1)*u_(3,3,3)+15*s_(7,2)*v_(6,3)*t_(5,2,2)*u_(3,3,3)+15*s_(8,1)*v_(6,3)*t_(4,4,1)*u_(4,3,2)+59*v_(7,2)*t_(6,2,1)*u_(6,2,1)*s_(4,4,1)+67*v_(7,2)*t_(4,4,1)*u_(4,4,1)*s_(4,3,2)+44*v_(7,2)*t_(6,3)*u_(5,3,1)*s_(5,2,2)+72*v_(7,2)*t_(6,2,1)*u_(5,2,2)*s_(4,4,1)+46*v_(7,2)*t_(5,4)*u_(5,3,1)*s_(4,3,2)+30*v_(7,2)*t_(6,3)*u_(6,2,1)*s_(5,3,1)+83*v_(7,2)*t_(5,2,2)*u_(5,2,2)*s_(4,4,1)+62*v_(7,2)*t_(6,3)*u_(5,3,1)*s_(4,3,2)+94*v_(7,2)*t_(6,2,1)*u_(4,4,1)*s_(4,3,2)+101*v_(7,2)*t_(5,2,2)*u_(4,4,1)*s_(4,3,2)+94*v_(7,2)*t_(5,3,1)*u_(5,2,2)*s_(4,4,1)+82*v_(7,2)*t_(6,2,1)*u_(5,3,1)*s_(4,4,1)+95*v_(7,2)*t_(6,2,1)*u_(6,2,1)*s_(5,2,2)+v_(7,2)*t_(6,3)*u_(6,3)*s_(4,3,2)+31*v_(7,2)*t_(7,1,1)*u_(6,2,1)*s_(4,3,2)+26*v_(7,2)*t_(7,2)*u_(4,4,1)*s_(4,3,2)+23*v_(7,2)*t_(7,2)*u_(6,2,1)*s_(4,3,2)+36*v_(7,2)*t_(6,2,1)*u_(5,2,2)*s_(3,3,3)+31*v_(7,2)*t_(7,1,1)*u_(4,4,1)*s_(4,3,2)+10*v_(7,2)*t_(6,2,1)*u_(5,4)*s_(4,4,1)+16*v_(7,2)*t_(7,2)*u_(5,3,1)*s_(4,4,1)+22*v_(7,2)*t_(7,2)*u_(6,2,1)*s_(5,2,2)+29*v_(7,2)*t_(7,1,1)*u_(6,2,1)*s_(5,2,2)+34*v_(7,2)*t_(4,4,1)*u_(4,3,2)*s_(3,3,3)+38*v_(7,2)*t_(5,2,2)*u_(5,2,2)*s_(3,3,3)+28*v_(7,2)*t_(7,1,1)*u_(5,3,1)*s_(4,4,1)+22*v_(7,2)*t_(6,3)*u_(5,2,2)*s_(4,4,1)+36*v_(7,2)*t_(5,3,1)*u_(4,4,1)*s_(3,3,3)+14*v_(7,2)*t_(6,3)*u_(6,2,1)*s_(4,4,1)+41*v_(7,2)*t_(7,2)*u_(5,2,2)*s_(4,3,2)+29*v_(7,2)*t_(5,4)*u_(4,4,1)*s_(4,3,2)+45*v_(7,2)*t_(7,1,1)*u_(5,2,2)*s_(4,3,2)+15*v_(7,2)*t_(5,4)*u_(5,3,1)*s_(4,4,1)+32*v_(7,2)*t_(7,2)*u_(5,3,1)*s_(5,2,2)+20*v_(7,2)*t_(6,2,1)*u_(5,4)*s_(5,2,2)+44*v_(7,2)*t_(6,2,1)*u_(5,3,1)*s_(3,3,3)+45*v_(7,2)*t_(7,1,1)*u_(5,3,1)*s_(5,2,2)+36*v_(7,2)*t_(6,3)*u_(4,4,1)*s_(4,3,2)+17*v_(7,2)*t_(6,2,1)*u_(6,2,1)*s_(5,4)+58*v_(7,2)*t_(6,2,1)*u_(4,3,2)*s_(3,3,3)+39*v_(7,2)*t_(7,1,1)*u_(6,2,1)*s_(5,3,1)+23*v_(7,2)*t_(7,2)*u_(6,2,1)*s_(5,3,1)+56*v_(7,2)*t_(5,2,2)*u_(4,3,2)*s_(3,3,3)+55*v_(7,2)*t_(5,3,1)*u_(5,2,2)*s_(3,3,3)+23*v_(7,2)*t_(6,3)*u_(5,3,1)*s_(4,4,1)+27*v_(7,2)*t_(6,3)*u_(6,2,1)*s_(5,2,2)+22*v_(7,2)*t_(6,2,1)*u_(5,4)*s_(4,3,2)+45*v_(7,2)*t_(7,2)*u_(5,3,1)*s_(4,3,2)+40*v_(7,2)*t_(5,4)*u_(5,2,2)*s_(4,3,2)+55*v_(7,2)*t_(7,1,1)*u_(5,3,1)*s_(4,3,2)+32*v_(7,2)*t_(6,3)*u_(6,2,1)*s_(4,3,2)+32*v_(7,2)*t_(5,4)*u_(5,3,1)*s_(5,2,2)+58*v_(7,2)*t_(6,3)*u_(5,2,2)*s_(4,3,2)+62*v_(7,2)*t_(5,3,1)*u_(5,3,1)*s_(3,3,3)+21*v_(7,2)*t_(6,2,1)*u_(5,4)*s_(5,3,1)+68*v_(7,2)*t_(4,3,2)*u_(4,3,2)*s_(3,3,3)+74*v_(7,2)*t_(5,3,1)*u_(4,3,2)*s_(3,3,3)+4*v_(7,2)*t_(7,2)*u_(7,1,1)*s_(5,2,2)+12*v_(7,2)*t_(7,1,1)*u_(5,2,2)*s_(3,3,3)+3*v_(7,2)*t_(7,1,1)*u_(7,1,1)*s_(6,3)+11*v_(7,2)*t_(7,1,1)*u_(5,3,1)*s_(3,3,3)+10*v_(7,2)*t_(6,3)*u_(4,4,1)*s_(3,3,3)+7*v_(7,2)*t_(6,3)*u_(6,2,1)*s_(3,3,3)+4*v_(7,2)*t_(6,2,1)*u_(5,4)*s_(3,3,3)+2*v_(7,2)*t_(7,1,1)*u_(5,4)*s_(4,4,1)+4*v_(7,2)*t_(7,1,1)*u_(6,3)*s_(4,4,1)+10*v_(7,2)*t_(7,1,1)*u_(7,1,1)*s_(5,2,2)+9*v_(7,2)*t_(5,4)*u_(5,2,2)*s_(3,3,3)+13*v_(7,2)*t_(7,2)*u_(5,3,1)*s_(3,3,3)+4*v_(7,2)*t_(7,1,1)*u_(5,4)*s_(5,2,2)+10*v_(7,2)*t_(7,1,1)*u_(7,1,1)*s_(5,3,1)+15*v_(7,2)*t_(6,3)*u_(5,2,2)*s_(3,3,3)+18*v_(7,2)*t_(7,2)*u_(4,3,2)*s_(3,3,3)+6*v_(7,2)*t_(7,1,1)*u_(6,3)*s_(4,3,2)+19*v_(7,2)*t_(7,1,1)*u_(4,3,2)*s_(3,3,3)+5*v_(7,2)*t_(7,1,1)*u_(6,2,1)*s_(5,4)+7*v_(7,2)*t_(7,2)*u_(7,1,1)*s_(5,3,1)+4*v_(7,2)*t_(7,1,1)*u_(5,4)*s_(4,3,2)+5*v_(7,2)*t_(7,1,1)*u_(6,3)*s_(5,2,2)+18*v_(7,2)*t_(4,4,1)*u_(4,4,1)*s_(3,3,3)+2*v_(7,2)*t_(5,4)*u_(5,4)*s_(5,2,2)+18*v_(7,2)*t_(5,4)*u_(4,3,2)*s_(3,3,3)+14*v_(7,2)*t_(5,4)*u_(5,3,1)*s_(3,3,3)+16*v_(7,2)*t_(7,1,1)*u_(6,2,1)*s_(4,4,1)+17*v_(7,2)*t_(6,3)*u_(5,3,1)*s_(3,3,3)+11*v_(7,2)*t_(7,2)*u_(6,2,1)*s_(4,4,1)+6*v_(7,2)*t_(7,2)*u_(7,1,1)*s_(6,2,1)+12*v_(7,2)*t_(7,1,1)*u_(7,1,1)*s_(6,2,1)+v_(7,2)*t_(6,3)*u_(5,4)*s_(5,2,2)+17*v_(7,2)*t_(7,2)*u_(5,2,2)*s_(4,4,1)+20*v_(7,2)*t_(7,1,1)*u_(5,2,2)*s_(4,4,1)+5*v_(7,2)*t_(5,4)*u_(5,4)*s_(4,3,2)+25*v_(7,2)*t_(6,3)*u_(4,3,2)*s_(3,3,3)+6*v_(7,2)*t_(7,1,1)*u_(5,4)*s_(5,3,1)+25*v_(7,2)*t_(6,2,1)*u_(6,2,1)*s_(3,3,3)+21*v_(7,2)*t_(5,2,2)*u_(4,4,1)*s_(3,3,3)+24*v_(7,2)*t_(6,2,1)*u_(4,4,1)*s_(3,3,3)+7*v_(7,2)*t_(7,1,1)*u_(6,3)*s_(6,2,1)+2*v_(7,2)*t_(6,3)*u_(5,4)*s_(4,3,2)+v_(7,2)*t_(6,3)*u_(6,3)*s_(5,2,2)+8*v_(7,2)*t_(7,1,1)*u_(6,3)*s_(5,3,1)+18*v_(7,2)*t_(5,4)*u_(5,2,2)*s_(4,4,1)+4*s_(8,1)*v_(7,2)*t_(7,1,1)*u_(6,2,1)+11*s_(8,1)*v_(7,2)*t_(4,4,1)*u_(4,3,2)+13*s_(8,1)*v_(7,2)*t_(5,2,2)*u_(5,2,2)+s_(9)*v_(7,2)*t_(3,3,3)*u_(3,3,3)+s_(9)*v_(7,2)*t_(4,3,2)*u_(3,3,3)+s_(9)*v_(7,2)*t_(5,2,2)*u_(4,4,1)+10*s_(8,1)*v_(7,2)*t_(6,2,1)*u_(5,2,2)+s_(9)*v_(7,2)*t_(5,3,1)*u_(3,3,3)+15*s_(8,1)*v_(7,2)*t_(5,2,2)*u_(4,3,2)+8*s_(8,1)*v_(7,2)*t_(5,3,1)*u_(4,4,1)+s_(9)*v_(7,2)*t_(6,2,1)*u_(4,3,2)+s_(9)*v_(7,2)*t_(6,2,1)*u_(4,4,1)+14*s_(8,1)*v_(7,2)*t_(5,3,1)*u_(5,2,2)+s_(9)*v_(7,2)*t_(7,1,1)*u_(5,3,1)+11*s_(8,1)*v_(7,2)*t_(6,2,1)*u_(5,3,1)+18*s_(8,1)*v_(7,2)*t_(5,3,1)*u_(4,3,2)+11*s_(8,1)*v_(7,2)*t_(6,2,1)*u_(6,2,1)+25*s_(8,1)*v_(7,2)*t_(4,3,2)*u_(4,3,2)+16*s_(8,1)*v_(7,2)*t_(5,3,1)*u_(5,3,1)+117*v_(7,2)*t_(6,2,1)*u_(6,2,1)*s_(4,3,2)+151*v_(7,2)*t_(6,2,1)*u_(5,2,2)*s_(4,3,2)+132*v_(7,2)*t_(5,3,1)*u_(4,4,1)*s_(4,3,2)+166*v_(7,2)*t_(5,2,2)*u_(5,2,2)*s_(4,3,2)+137*v_(7,2)*t_(6,2,1)*u_(5,3,1)*s_(5,2,2)+118*v_(7,2)*t_(5,3,1)*u_(5,3,1)*s_(4,4,1)+121*v_(7,2)*t_(6,2,1)*u_(6,2,1)*s_(5,3,1)+181*v_(7,2)*t_(6,2,1)*u_(5,3,1)*s_(4,3,2)+209*v_(7,2)*t_(5,3,1)*u_(5,2,2)*s_(4,3,2)+200*v_(7,2)*t_(5,3,1)*u_(5,3,1)*s_(5,2,2)+261*v_(7,2)*t_(5,3,1)*u_(5,3,1)*s_(4,3,2)+v_(7,2)*t_(7,2)*u_(7,1,1)*s_(3,3,3)+v_(7,2)*t_(7,1,1)*u_(6,3)*s_(3,3,3)+v_(7,2)*t_(7,1,1)*u_(5,4)*s_(3,3,3)+5*v_(7,2)*t_(7,1,1)*u_(7,1,1)*s_(4,4,1)+3*v_(7,2)*t_(5,4)*u_(5,4)*s_(3,3,3)+4*v_(7,2)*t_(7,2)*u_(6,2,1)*s_(3,3,3)+2*v_(7,2)*t_(7,2)*u_(7,1,1)*s_(4,4,1)+6*v_(7,2)*t_(7,1,1)*u_(6,2,1)*s_(3,3,3)+2*v_(7,2)*t_(7,1,1)*u_(7,1,1)*s_(5,4)+v_(7,2)*t_(6,3)*u_(5,4)*s_(3,3,3)+7*v_(7,2)*t_(7,1,1)*u_(7,1,1)*s_(4,3,2)+6*v_(7,2)*t_(7,2)*u_(4,4,1)*s_(3,3,3)+4*v_(7,2)*t_(7,2)*u_(7,1,1)*s_(4,3,2)+9*v_(7,2)*t_(7,2)*u_(5,2,2)*s_(3,3,3)+10*v_(7,2)*t_(7,1,1)*u_(4,4,1)*s_(3,3,3)+8*v_(7,2)*t_(5,4)*u_(4,4,1)*s_(3,3,3)+s_(8,1)*v_(7,2)*t_(6,2,1)*u_(3,3,3)+s_(8,1)*v_(7,2)*t_(7,1,1)*u_(4,3,2)+s_(8,1)*v_(7,2)*t_(7,1,1)*u_(4,4,1)+2*s_(9)*v_(7,2)*t_(4,4,1)*u_(4,3,2)+2*s_(9)*v_(7,2)*t_(4,4,1)*u_(4,4,1)+2*s_(9)*v_(7,2)*t_(5,2,2)*u_(4,3,2)+s_(9)*v_(7,2)*t_(5,3,1)*u_(4,4,1)+2*s_(9)*v_(7,2)*t_(5,3,1)*u_(5,2,2)+2*s_(9)*v_(7,2)*t_(6,2,1)*u_(5,2,2)+s_(9)*v_(7,2)*t_(7,1,1)*u_(6,2,1)+s_(9)*v_(7,2)*t_(7,1,1)*u_(7,1,1)+2*s_(8,1)*v_(7,2)*t_(3,3,3)*u_(3,3,3)+3*s_(9)*v_(7,2)*t_(5,2,2)*u_(5,2,2)+3*s_(9)*v_(7,2)*t_(5,3,1)*u_(4,3,2)+2*s_(9)*v_(7,2)*t_(6,2,1)*u_(5,3,1)+3*s_(8,1)*v_(7,2)*t_(4,4,1)*u_(3,3,3)+3*s_(8,1)*v_(7,2)*t_(5,2,2)*u_(3,3,3)+4*s_(9)*v_(7,2)*t_(4,3,2)*u_(4,3,2)+3*s_(9)*v_(7,2)*t_(6,2,1)*u_(6,2,1)+4*s_(8,1)*v_(7,2)*t_(5,3,1)*u_(3,3,3)+2*s_(8,1)*v_(7,2)*t_(7,1,1)*u_(5,2,2)+4*s_(9)*v_(7,2)*t_(5,3,1)*u_(5,3,1)+3*s_(8,1)*v_(7,2)*t_(7,1,1)*u_(5,3,1)+7*s_(8,1)*v_(7,2)*t_(4,3,2)*u_(3,3,3)+4*s_(8,1)*v_(7,2)*t_(6,2,1)*u_(4,4,1)+2*s_(8,1)*v_(7,2)*t_(7,1,1)*u_(7,1,1)+6*s_(8,1)*v_(7,2)*t_(5,2,2)*u_(4,4,1)+5*s_(8,1)*v_(7,2)*t_(4,4,1)*u_(4,4,1)+8*s_(8,1)*v_(7,2)*t_(6,2,1)*u_(4,3,2)+u_(8,1)*t_(7,2)*s_(6,2,1)*v_(3,3,3)+u_(8,1)*t_(7,2)*s_(7,1,1)*v_(4,3,2)+u_(8,1)*t_(7,2)*s_(7,1,1)*v_(4,4,1)+2*u_(9)*t_(7,2)*s_(4,4,1)*v_(4,3,2)+2*u_(9)*t_(7,2)*s_(5,2,2)*v_(4,3,2)+u_(9)*t_(7,2)*s_(5,3,1)*v_(4,4,1)+2*u_(9)*t_(7,2)*s_(5,3,1)*v_(5,2,2)+2*u_(9)*t_(7,2)*s_(6,2,1)*v_(5,2,2)+u_(9)*t_(7,2)*s_(7,1,1)*v_(6,2,1)+3*u_(9)*t_(7,2)*s_(5,3,1)*v_(4,3,2)+2*u_(9)*t_(7,2)*s_(6,2,1)*v_(5,3,1)+3*u_(8,1)*t_(7,2)*s_(4,4,1)*v_(3,3,3)+3*u_(8,1)*t_(7,2)*s_(5,2,2)*v_(3,3,3)+4*u_(8,1)*t_(7,2)*s_(5,3,1)*v_(3,3,3)+2*u_(8,1)*t_(7,2)*s_(7,1,1)*v_(5,2,2)+3*u_(8,1)*t_(7,2)*s_(7,1,1)*v_(5,3,1)+7*u_(8,1)*t_(7,2)*s_(4,3,2)*v_(3,3,3)+4*u_(8,1)*t_(7,2)*s_(6,2,1)*v_(4,4,1)+6*u_(8,1)*t_(7,2)*s_(5,2,2)*v_(4,4,1)+8*u_(8,1)*t_(7,2)*s_(6,2,1)*v_(4,3,2)+4*u_(8,1)*t_(7,2)*s_(7,1,1)*v_(6,2,1)+11*u_(8,1)*t_(7,2)*s_(4,4,1)*v_(4,3,2)+u_(9)*t_(7,2)*s_(4,3,2)*v_(3,3,3)+u_(9)*t_(7,2)*s_(5,2,2)*v_(4,4,1)+10*u_(8,1)*t_(7,2)*s_(6,2,1)*v_(5,2,2)+u_(9)*t_(7,2)*s_(5,3,1)*v_(3,3,3)+15*u_(8,1)*t_(7,2)*s_(5,2,2)*v_(4,3,2)+8*u_(8,1)*t_(7,2)*s_(5,3,1)*v_(4,4,1)+u_(9)*t_(7,2)*s_(6,2,1)*v_(4,3,2)+u_(9)*t_(7,2)*s_(6,2,1)*v_(4,4,1)+14*u_(8,1)*t_(7,2)*s_(5,3,1)*v_(5,2,2)+u_(9)*t_(7,2)*s_(7,1,1)*v_(5,3,1)+11*u_(8,1)*t_(7,2)*s_(6,2,1)*v_(5,3,1)+18*u_(8,1)*t_(7,2)*s_(5,3,1)*v_(4,3,2)+6*t_(7,2)*s_(7,1,1)*v_(5,4)*u_(5,3,1)+21*t_(7,2)*s_(5,2,2)*v_(4,4,1)*u_(3,3,3)+24*t_(7,2)*s_(6,2,1)*v_(4,4,1)*u_(3,3,3)+7*t_(7,2)*s_(7,1,1)*v_(6,3)*u_(6,2,1)+2*t_(7,2)*s_(6,3)*v_(5,4)*u_(4,3,2)+8*t_(7,2)*s_(7,1,1)*v_(6,3)*u_(5,3,1)+18*t_(7,2)*s_(5,4)*v_(5,2,2)*u_(4,4,1)+31*t_(7,2)*s_(7,1,1)*v_(6,2,1)*u_(4,3,2)+36*t_(7,2)*s_(6,2,1)*v_(5,2,2)*u_(3,3,3)+31*t_(7,2)*s_(7,1,1)*v_(4,4,1)*u_(4,3,2)+10*t_(7,2)*s_(6,2,1)*v_(5,4)*u_(4,4,1)+29*t_(7,2)*s_(7,1,1)*v_(6,2,1)*u_(5,2,2)+34*t_(7,2)*s_(4,4,1)*v_(4,3,2)*u_(3,3,3)+28*t_(7,2)*s_(7,1,1)*v_(5,3,1)*u_(4,4,1)+22*t_(7,2)*s_(6,3)*v_(5,2,2)*u_(4,4,1)+36*t_(7,2)*s_(5,3,1)*v_(4,4,1)*u_(3,3,3)+14*t_(7,2)*s_(6,3)*v_(6,2,1)*u_(4,4,1)+29*t_(7,2)*s_(5,4)*v_(4,4,1)*u_(4,3,2)+45*t_(7,2)*s_(7,1,1)*v_(5,2,2)*u_(4,3,2)+15*t_(7,2)*s_(5,4)*v_(5,3,1)*u_(4,4,1)+20*t_(7,2)*s_(6,2,1)*v_(5,4)*u_(5,2,2)+44*t_(7,2)*s_(6,2,1)*v_(5,3,1)*u_(3,3,3)+45*t_(7,2)*s_(7,1,1)*v_(5,3,1)*u_(5,2,2)+36*t_(7,2)*s_(6,3)*v_(4,4,1)*u_(4,3,2)+58*t_(7,2)*s_(6,2,1)*v_(4,3,2)*u_(3,3,3)+39*t_(7,2)*s_(7,1,1)*v_(6,2,1)*u_(5,3,1)+56*t_(7,2)*s_(5,2,2)*v_(4,3,2)*u_(3,3,3)+55*t_(7,2)*s_(5,3,1)*v_(5,2,2)*u_(3,3,3)+23*t_(7,2)*s_(6,3)*v_(5,3,1)*u_(4,4,1)+27*t_(7,2)*s_(6,3)*v_(6,2,1)*u_(5,2,2)+22*t_(7,2)*s_(6,2,1)*v_(5,4)*u_(4,3,2)+40*t_(7,2)*s_(5,4)*v_(5,2,2)*u_(4,3,2)+55*t_(7,2)*s_(7,1,1)*v_(5,3,1)*u_(4,3,2)+32*t_(7,2)*s_(6,3)*v_(6,2,1)*u_(4,3,2)+32*t_(7,2)*s_(5,4)*v_(5,3,1)*u_(5,2,2)+58*t_(7,2)*s_(6,3)*v_(5,2,2)*u_(4,3,2)+21*t_(7,2)*s_(6,2,1)*v_(5,4)*u_(5,3,1)+74*t_(7,2)*s_(5,3,1)*v_(4,3,2)*u_(3,3,3)+44*t_(7,2)*s_(6,3)*v_(5,3,1)*u_(5,2,2)+72*t_(7,2)*s_(6,2,1)*v_(5,2,2)*u_(4,4,1)+46*t_(7,2)*s_(5,4)*v_(5,3,1)*u_(4,3,2)+30*t_(7,2)*s_(6,3)*v_(6,2,1)*u_(5,3,1)+62*t_(7,2)*s_(6,3)*v_(5,3,1)*u_(4,3,2)+94*t_(7,2)*s_(6,2,1)*v_(4,4,1)*u_(4,3,2)+101*t_(7,2)*s_(5,2,2)*v_(4,4,1)*u_(4,3,2)+94*t_(7,2)*s_(5,3,1)*v_(5,2,2)*u_(4,4,1)+82*t_(7,2)*s_(6,2,1)*v_(5,3,1)*u_(4,4,1)+151*t_(7,2)*s_(6,2,1)*v_(5,2,2)*u_(4,3,2)+132*t_(7,2)*s_(5,3,1)*v_(4,4,1)*u_(4,3,2)+137*t_(7,2)*s_(6,2,1)*v_(5,3,1)*u_(5,2,2)+181*t_(7,2)*s_(6,2,1)*v_(5,3,1)*u_(4,3,2)+209*t_(7,2)*s_(5,3,1)*v_(5,2,2)*u_(4,3,2)+t_(7,2)*s_(7,1,1)*v_(6,3)*u_(3,3,3)+t_(7,2)*s_(7,1,1)*v_(5,4)*u_(3,3,3)+6*t_(7,2)*s_(7,1,1)*v_(6,2,1)*u_(3,3,3)+t_(7,2)*s_(6,3)*v_(5,4)*u_(3,3,3)+10*t_(7,2)*s_(7,1,1)*v_(4,4,1)*u_(3,3,3)+8*t_(7,2)*s_(5,4)*v_(4,4,1)*u_(3,3,3)+12*t_(7,2)*s_(7,1,1)*v_(5,2,2)*u_(3,3,3)+11*t_(7,2)*s_(7,1,1)*v_(5,3,1)*u_(3,3,3)+10*t_(7,2)*s_(6,3)*v_(4,4,1)*u_(3,3,3)+7*t_(7,2)*s_(6,3)*v_(6,2,1)*u_(3,3,3)+4*t_(7,2)*s_(6,2,1)*v_(5,4)*u_(3,3,3)+2*t_(7,2)*s_(7,1,1)*v_(5,4)*u_(4,4,1)+4*t_(7,2)*s_(7,1,1)*v_(6,3)*u_(4,4,1)+9*t_(7,2)*s_(5,4)*v_(5,2,2)*u_(3,3,3)+4*t_(7,2)*s_(7,1,1)*v_(5,4)*u_(5,2,2)+15*t_(7,2)*s_(6,3)*v_(5,2,2)*u_(3,3,3)+6*t_(7,2)*s_(7,1,1)*v_(6,3)*u_(4,3,2)+19*t_(7,2)*s_(7,1,1)*v_(4,3,2)*u_(3,3,3)+5*t_(7,2)*s_(7,1,1)*v_(6,2,1)*u_(5,4)+4*t_(7,2)*s_(7,1,1)*v_(5,4)*u_(4,3,2)+5*t_(7,2)*s_(7,1,1)*v_(6,3)*u_(5,2,2)+18*t_(7,2)*s_(5,4)*v_(4,3,2)*u_(3,3,3)+14*t_(7,2)*s_(5,4)*v_(5,3,1)*u_(3,3,3)+16*t_(7,2)*s_(7,1,1)*v_(6,2,1)*u_(4,4,1)+17*t_(7,2)*s_(6,3)*v_(5,3,1)*u_(3,3,3)+t_(7,2)*s_(6,3)*v_(5,4)*u_(5,2,2)+20*t_(7,2)*s_(7,1,1)*v_(5,2,2)*u_(4,4,1)+25*t_(7,2)*s_(6,3)*v_(4,3,2)*u_(3,3,3)+88*v_(8,1)*t_(5,3,1)*u_(5,3,1)*s_(4,3,2)+11*v_(8,1)*t_(7,2)*u_(6,2,1)*s_(5,3,1)+9*v_(8,1)*t_(6,2,1)*u_(6,2,1)*s_(5,4)+12*v_(8,1)*t_(6,3)*u_(6,2,1)*s_(4,3,2)+12*v_(8,1)*t_(6,3)*u_(6,2,1)*s_(5,2,2)+18*v_(8,1)*t_(7,2)*u_(5,3,1)*s_(4,3,2)+8*v_(8,1)*t_(6,2,1)*u_(5,4)*s_(4,3,2)+20*v_(8,1)*t_(7,1,1)*u_(5,3,1)*s_(4,3,2)+19*v_(8,1)*t_(4,3,2)*u_(4,3,2)*s_(3,3,3)+14*v_(8,1)*t_(5,4)*u_(5,3,1)*s_(5,2,2)+21*v_(8,1)*t_(6,3)*u_(5,2,2)*s_(4,3,2)+23*v_(8,1)*t_(5,3,1)*u_(4,3,2)*s_(3,3,3)+21*v_(8,1)*t_(5,3,1)*u_(5,3,1)*s_(3,3,3)+22*v_(8,1)*t_(4,4,1)*u_(4,4,1)*s_(4,3,2)+23*v_(8,1)*t_(6,2,1)*u_(6,2,1)*s_(4,4,1)+10*v_(8,1)*t_(6,2,1)*u_(5,4)*s_(5,3,1)+19*v_(8,1)*t_(6,3)*u_(5,3,1)*s_(5,2,2)+19*v_(8,1)*t_(5,4)*u_(5,3,1)*s_(4,3,2)+26*v_(8,1)*t_(6,2,1)*u_(5,2,2)*s_(4,4,1)+27*v_(8,1)*t_(5,2,2)*u_(5,2,2)*s_(4,4,1)+14*v_(8,1)*t_(6,3)*u_(6,2,1)*s_(5,3,1)+25*v_(8,1)*t_(6,3)*u_(5,3,1)*s_(4,3,2)+32*v_(8,1)*t_(5,2,2)*u_(4,4,1)*s_(4,3,2)+33*v_(8,1)*t_(6,2,1)*u_(4,4,1)*s_(4,3,2)+34*v_(8,1)*t_(5,3,1)*u_(5,2,2)*s_(4,4,1)+39*v_(8,1)*t_(6,2,1)*u_(6,2,1)*s_(4,3,2)+35*v_(8,1)*t_(6,2,1)*u_(6,2,1)*s_(5,2,2)+32*v_(8,1)*t_(6,2,1)*u_(5,3,1)*s_(4,4,1)+50*v_(8,1)*t_(6,2,1)*u_(5,2,2)*s_(4,3,2)+44*v_(8,1)*t_(5,3,1)*u_(4,4,1)*s_(4,3,2)+53*v_(8,1)*t_(5,2,2)*u_(5,2,2)*s_(4,3,2)+42*v_(8,1)*t_(5,3,1)*u_(5,3,1)*s_(4,4,1)+50*v_(8,1)*t_(6,2,1)*u_(5,3,1)*s_(5,2,2)+49*v_(8,1)*t_(6,2,1)*u_(6,2,1)*s_(5,3,1)+63*v_(8,1)*t_(6,2,1)*u_(5,3,1)*s_(4,3,2)+68*v_(8,1)*t_(5,3,1)*u_(5,2,2)*s_(4,3,2)+69*v_(8,1)*t_(5,3,1)*u_(5,3,1)*s_(5,2,2)+8*v_(8,1)*t_(7,1,1)*u_(5,2,2)*s_(4,4,1)+5*v_(8,1)*t_(5,4)*u_(5,4)*s_(4,3,2)+v_(8,1)*t_(6,3)*u_(5,4)*s_(5,2,2)+9*v_(8,1)*t_(6,3)*u_(4,3,2)*s_(3,3,3)+7*v_(8,1)*t_(5,2,2)*u_(4,4,1)*s_(3,3,3)+9*v_(8,1)*t_(7,1,1)*u_(6,2,1)*s_(4,3,2)+8*v_(8,1)*t_(7,2)*u_(6,2,1)*s_(4,3,2)+8*v_(8,1)*t_(6,2,1)*u_(4,4,1)*s_(3,3,3)+7*v_(8,1)*t_(5,4)*u_(5,2,2)*s_(4,4,1)+2*v_(8,1)*t_(6,3)*u_(5,4)*s_(4,3,2)+v_(8,1)*t_(6,3)*u_(6,3)*s_(5,2,2)+4*v_(8,1)*t_(7,2)*u_(7,1,1)*s_(6,2,1)+3*v_(8,1)*t_(7,1,1)*u_(5,4)*s_(5,3,1)+7*v_(8,1)*t_(7,1,1)*u_(7,1,1)*s_(6,2,1)+10*v_(8,1)*t_(4,4,1)*u_(4,3,2)*s_(3,3,3)+12*v_(8,1)*t_(6,2,1)*u_(5,2,2)*s_(3,3,3)+4*v_(8,1)*t_(7,1,1)*u_(6,3)*s_(5,3,1)+4*v_(8,1)*t_(7,1,1)*u_(6,3)*s_(6,2,1)+v_(8,1)*t_(6,3)*u_(6,3)*s_(4,3,2)+8*v_(8,1)*t_(6,3)*u_(5,2,2)*s_(4,4,1)+11*v_(8,1)*t_(7,2)*u_(4,4,1)*s_(4,3,2)+13*v_(8,1)*t_(5,2,2)*u_(5,2,2)*s_(3,3,3)+11*v_(8,1)*t_(5,3,1)*u_(4,4,1)*s_(3,3,3)+4*v_(8,1)*t_(6,2,1)*u_(5,4)*s_(4,4,1)+12*v_(8,1)*t_(5,4)*u_(4,4,1)*s_(4,3,2)+10*v_(8,1)*t_(7,2)*u_(6,2,1)*s_(5,2,2)+12*v_(8,1)*t_(7,1,1)*u_(4,4,1)*s_(4,3,2)+12*v_(8,1)*t_(7,1,1)*u_(6,2,1)*s_(5,2,2)+6*v_(8,1)*t_(6,3)*u_(6,2,1)*s_(4,4,1)+15*v_(8,1)*t_(7,2)*u_(5,2,2)*s_(4,3,2)+8*v_(8,1)*t_(7,2)*u_(5,3,1)*s_(4,4,1)+15*v_(8,1)*t_(7,1,1)*u_(5,2,2)*s_(4,3,2)+11*v_(8,1)*t_(7,1,1)*u_(5,3,1)*s_(4,4,1)+7*v_(8,1)*t_(5,4)*u_(5,3,1)*s_(4,4,1)+14*v_(8,1)*t_(6,2,1)*u_(5,3,1)*s_(3,3,3)+14*v_(8,1)*t_(7,2)*u_(5,3,1)*s_(5,2,2)+16*v_(8,1)*t_(5,3,1)*u_(5,2,2)*s_(3,3,3)+9*v_(8,1)*t_(6,2,1)*u_(5,4)*s_(5,2,2)+16*v_(8,1)*t_(7,1,1)*u_(5,3,1)*s_(5,2,2)+15*v_(8,1)*t_(6,3)*u_(4,4,1)*s_(4,3,2)+17*v_(8,1)*t_(5,2,2)*u_(4,3,2)*s_(3,3,3)+19*v_(8,1)*t_(6,2,1)*u_(4,3,2)*s_(3,3,3)+16*v_(8,1)*t_(7,1,1)*u_(6,2,1)*s_(5,3,1)+14*v_(8,1)*t_(5,4)*u_(5,2,2)*s_(4,3,2)+10*v_(8,1)*t_(6,3)*u_(5,3,1)*s_(4,4,1)+v_(8,1)*t_(6,3)*u_(5,4)*s_(3,3,3)+3*v_(8,1)*t_(7,2)*u_(4,4,1)*s_(3,3,3)+3*v_(8,1)*t_(7,2)*u_(5,2,2)*s_(3,3,3)+3*v_(8,1)*t_(8,1)*u_(4,3,2)*s_(3,3,3)+3*v_(8,1)*t_(7,1,1)*u_(4,4,1)*s_(3,3,3)+3*v_(8,1)*t_(7,1,1)*u_(5,2,2)*s_(3,3,3)+4*v_(8,1)*t_(5,4)*u_(4,4,1)*s_(3,3,3)+4*v_(8,1)*t_(6,3)*u_(4,4,1)*s_(3,3,3)+2*v_(8,1)*t_(6,3)*u_(6,2,1)*s_(3,3,3)+4*v_(8,1)*t_(7,2)*u_(5,3,1)*s_(3,3,3)+2*v_(8,1)*t_(7,2)*u_(7,1,1)*s_(5,2,2)+v_(8,1)*t_(6,2,1)*u_(5,4)*s_(3,3,3)+4*v_(8,1)*t_(7,1,1)*u_(5,3,1)*s_(3,3,3)+4*v_(8,1)*t_(7,1,1)*u_(7,1,1)*s_(5,2,2)+3*v_(8,1)*t_(5,4)*u_(5,2,2)*s_(3,3,3)+5*v_(8,1)*t_(6,3)*u_(5,2,2)*s_(3,3,3)+5*v_(8,1)*t_(8,1)*u_(4,4,1)*s_(4,3,2)+5*v_(8,1)*t_(8,1)*u_(5,2,2)*s_(4,3,2)+5*v_(8,1)*t_(8,1)*u_(6,2,1)*s_(5,2,2)+3*v_(8,1)*t_(8,1)*u_(7,1,1)*s_(6,2,1)+2*v_(8,1)*t_(7,1,1)*u_(5,4)*s_(5,2,2)+2*v_(8,1)*t_(7,1,1)*u_(6,3)*s_(4,3,2)+2*v_(8,1)*t_(7,1,1)*u_(6,3)*s_(4,4,1)+2*v_(8,1)*t_(7,1,1)*u_(7,1,1)*s_(6,3)+5*v_(8,1)*t_(7,1,1)*u_(7,1,1)*s_(5,3,1)+2*v_(8,1)*t_(5,4)*u_(5,4)*s_(5,2,2)+6*v_(8,1)*t_(5,4)*u_(4,3,2)*s_(3,3,3)+3*v_(8,1)*t_(7,2)*u_(7,1,1)*s_(5,3,1)+4*v_(8,1)*t_(8,1)*u_(5,3,1)*s_(4,4,1)+6*v_(8,1)*t_(8,1)*u_(5,3,1)*s_(5,2,2)+6*v_(8,1)*t_(4,4,1)*u_(4,4,1)*s_(3,3,3)+v_(8,1)*t_(7,1,1)*u_(5,4)*s_(4,3,2)+v_(8,1)*t_(7,1,1)*u_(5,4)*s_(4,4,1)+2*v_(8,1)*t_(7,1,1)*u_(6,3)*s_(5,2,2)+3*v_(8,1)*t_(7,1,1)*u_(6,2,1)*s_(5,4)+6*v_(8,1)*t_(7,1,1)*u_(6,2,1)*s_(4,4,1)+5*v_(8,1)*t_(5,4)*u_(5,3,1)*s_(3,3,3)+7*v_(8,1)*t_(7,2)*u_(4,3,2)*s_(3,3,3)+4*v_(8,1)*t_(7,2)*u_(6,2,1)*s_(4,4,1)+7*v_(8,1)*t_(8,1)*u_(5,3,1)*s_(4,3,2)+5*v_(8,1)*t_(8,1)*u_(6,2,1)*s_(5,3,1)+7*v_(8,1)*t_(6,2,1)*u_(6,2,1)*s_(3,3,3)+7*v_(8,1)*t_(7,1,1)*u_(4,3,2)*s_(3,3,3)+6*v_(8,1)*t_(6,3)*u_(5,3,1)*s_(3,3,3)+6*v_(8,1)*t_(7,2)*u_(5,2,2)*s_(4,4,1)+2*s_(9)*v_(8,1)*t_(4,3,2)*u_(4,3,2)+2*s_(9)*v_(8,1)*t_(5,3,1)*u_(5,3,1)+2*s_(9)*v_(8,1)*t_(6,2,1)*u_(6,2,1)+s_(9)*v_(8,1)*t_(4,3,2)*u_(3,3,3)+s_(9)*v_(8,1)*t_(4,4,1)*u_(4,3,2)+s_(9)*v_(8,1)*t_(4,4,1)*u_(4,4,1)+s_(9)*v_(8,1)*t_(5,2,2)*u_(4,3,2)+s_(9)*v_(8,1)*t_(5,2,2)*u_(5,2,2)+s_(9)*v_(8,1)*t_(5,3,1)*u_(4,3,2)+s_(9)*v_(8,1)*t_(5,3,1)*u_(4,4,1)+s_(9)*v_(8,1)*t_(5,3,1)*u_(5,2,2)+s_(9)*v_(8,1)*t_(6,2,1)*u_(5,2,2)+s_(9)*v_(8,1)*t_(6,2,1)*u_(5,3,1)+s_(9)*v_(8,1)*t_(7,1,1)*u_(6,2,1)+s_(9)*v_(8,1)*t_(7,1,1)*u_(7,1,1)+v_(8,1)*t_(7,2)*u_(6,2,1)*s_(3,3,3)+v_(8,1)*t_(7,2)*u_(7,1,1)*s_(4,3,2)+v_(8,1)*t_(7,2)*u_(7,1,1)*s_(4,4,1)+v_(8,1)*t_(8,1)*u_(4,4,1)*s_(3,3,3)+v_(8,1)*t_(8,1)*u_(5,2,2)*s_(3,3,3)+v_(8,1)*t_(8,1)*u_(5,3,1)*s_(3,3,3)+v_(8,1)*t_(8,1)*u_(6,2,1)*s_(4,4,1)+v_(8,1)*t_(8,1)*u_(7,1,1)*s_(5,2,2)+v_(8,1)*t_(8,1)*u_(7,1,1)*s_(5,3,1)+v_(8,1)*t_(7,1,1)*u_(6,2,1)*s_(3,3,3)+v_(8,1)*t_(7,1,1)*u_(7,1,1)*s_(5,4)+v_(8,1)*t_(7,1,1)*u_(7,1,1)*s_(4,3,2)+2*v_(8,1)*t_(5,4)*u_(5,4)*s_(3,3,3)+2*v_(8,1)*t_(8,1)*u_(5,2,2)*s_(4,4,1)+2*v_(8,1)*t_(8,1)*u_(6,2,1)*s_(4,3,2)+v_(9)*t_(8,1)*u_(6,2,1)*s_(5,3,1)+v_(9)*t_(8,1)*u_(7,1,1)*s_(6,2,1)+v_(9)*t_(4,4,1)*u_(4,3,2)*s_(3,3,3)+v_(9)*t_(4,4,1)*u_(4,4,1)*s_(3,3,3)+v_(9)*t_(5,2,2)*u_(5,2,2)*s_(3,3,3)+v_(9)*t_(6,2,1)*u_(4,4,1)*s_(3,3,3)+v_(9)*t_(6,2,1)*u_(5,2,2)*s_(3,3,3)+v_(9)*t_(6,2,1)*u_(6,2,1)*s_(3,3,3)+v_(9)*t_(7,1,1)*u_(6,3)*s_(4,4,1)+4*v_(9)*t_(6,3)*u_(5,3,1)*s_(4,3,2)+3*v_(9)*t_(6,3)*u_(6,2,1)*s_(5,3,1)+4*v_(9)*t_(5,2,2)*u_(4,4,1)*s_(4,3,2)+5*v_(9)*t_(5,2,2)*u_(5,2,2)*s_(4,4,1)+4*v_(9)*t_(5,3,1)*u_(5,2,2)*s_(4,4,1)+5*v_(9)*t_(6,2,1)*u_(6,2,1)*s_(4,3,2)+v_(9)*t_(6,3)*u_(4,3,2)*s_(3,3,3)+v_(9)*t_(6,3)*u_(4,4,1)*s_(3,3,3)+5*v_(9)*t_(6,2,1)*u_(4,4,1)*s_(4,3,2)+5*v_(9)*t_(6,2,1)*u_(5,3,1)*s_(4,4,1)+5*v_(9)*t_(6,2,1)*u_(6,2,1)*s_(5,2,2)+v_(9)*t_(6,3)*u_(5,2,2)*s_(3,3,3)+v_(9)*t_(6,3)*u_(5,3,1)*s_(3,3,3)+7*v_(9)*t_(5,2,2)*u_(5,2,2)*s_(4,3,2)+6*v_(9)*t_(5,3,1)*u_(4,4,1)*s_(4,3,2)+7*v_(9)*t_(6,2,1)*u_(5,2,2)*s_(4,3,2)+7*v_(9)*t_(5,3,1)*u_(5,3,1)*s_(4,4,1)+7*v_(9)*t_(6,2,1)*u_(5,3,1)*s_(5,2,2)+8*v_(9)*t_(6,2,1)*u_(6,2,1)*s_(5,3,1)+9*v_(9)*t_(5,3,1)*u_(5,2,2)*s_(4,3,2)+9*v_(9)*t_(6,2,1)*u_(5,3,1)*s_(4,3,2)+11*v_(9)*t_(5,3,1)*u_(5,3,1)*s_(5,2,2)+12*v_(9)*t_(5,3,1)*u_(5,3,1)*s_(4,3,2)+v_(9)*t_(7,2)*u_(4,3,2)*s_(3,3,3)+v_(9)*t_(7,2)*u_(5,2,2)*s_(4,4,1)+v_(9)*t_(7,2)*u_(5,3,1)*s_(3,3,3)+v_(9)*t_(7,2)*u_(6,2,1)*s_(4,3,2)+v_(9)*t_(7,2)*u_(6,2,1)*s_(4,4,1)+v_(9)*t_(7,2)*u_(7,1,1)*s_(5,3,1)+v_(9)*t_(8,1)*u_(4,3,2)*s_(3,3,3)+v_(9)*t_(8,1)*u_(4,4,1)*s_(4,3,2)+v_(9)*t_(8,1)*u_(5,2,2)*s_(4,3,2)+v_(9)*t_(8,1)*u_(5,3,1)*s_(4,3,2)+v_(9)*t_(8,1)*u_(5,3,1)*s_(4,4,1)+v_(9)*t_(8,1)*u_(5,3,1)*s_(5,2,2)+v_(9)*t_(8,1)*u_(6,2,1)*s_(5,2,2)+2*v_(9)*t_(5,2,2)*u_(4,3,2)*s_(3,3,3)+2*v_(9)*t_(5,3,1)*u_(4,4,1)*s_(3,3,3)+v_(9)*t_(6,2,1)*u_(5,4)*s_(4,4,1)+2*v_(9)*t_(6,2,1)*u_(5,3,1)*s_(3,3,3)+v_(9)*t_(5,4)*u_(5,4)*s_(5,2,2)+v_(9)*t_(7,1,1)*u_(5,4)*s_(5,3,1)+v_(9)*t_(7,1,1)*u_(6,3)*s_(5,3,1)+v_(9)*t_(7,1,1)*u_(6,3)*s_(6,2,1)+2*v_(9)*t_(7,1,1)*u_(4,4,1)*s_(4,3,2)+2*v_(9)*t_(7,1,1)*u_(5,2,2)*s_(4,3,2)+2*v_(9)*t_(7,1,1)*u_(6,2,1)*s_(5,2,2)+2*v_(9)*t_(7,1,1)*u_(7,1,1)*s_(6,2,1)+v_(9)*t_(5,4)*u_(4,3,2)*s_(3,3,3)+2*v_(9)*t_(5,4)*u_(5,2,2)*s_(4,3,2)+2*v_(9)*t_(5,4)*u_(5,3,1)*s_(5,2,2)+3*v_(9)*t_(6,3)*u_(5,2,2)*s_(4,3,2)+2*v_(9)*t_(6,3)*u_(5,3,1)*s_(4,4,1)+2*v_(9)*t_(6,3)*u_(6,2,1)*s_(4,3,2)+2*v_(9)*t_(6,3)*u_(6,2,1)*s_(5,2,2)+3*v_(9)*t_(7,2)*u_(5,3,1)*s_(4,3,2)+2*v_(9)*t_(7,2)*u_(6,2,1)*s_(5,3,1)+v_(9)*t_(5,4)*u_(5,2,2)*s_(4,4,1)+2*v_(9)*t_(4,3,2)*u_(4,3,2)*s_(3,3,3)+3*v_(9)*t_(4,4,1)*u_(4,4,1)*s_(4,3,2)+3*v_(9)*t_(5,3,1)*u_(4,3,2)*s_(3,3,3)+3*v_(9)*t_(5,3,1)*u_(5,2,2)*s_(3,3,3)+2*v_(9)*t_(5,3,1)*u_(5,3,1)*s_(3,3,3)+v_(9)*t_(6,2,1)*u_(5,4)*s_(4,3,2)+2*v_(9)*t_(6,2,1)*u_(5,4)*s_(5,2,2)+3*v_(9)*t_(6,2,1)*u_(4,3,2)*s_(3,3,3)+v_(9)*t_(5,4)*u_(5,3,1)*s_(3,3,3)+2*v_(9)*t_(6,2,1)*u_(6,2,1)*s_(5,4)+3*v_(9)*t_(7,1,1)*u_(5,3,1)*s_(4,3,2)+3*v_(9)*t_(7,1,1)*u_(5,3,1)*s_(4,4,1)+3*v_(9)*t_(7,1,1)*u_(5,3,1)*s_(5,2,2)+3*v_(9)*t_(7,1,1)*u_(6,2,1)*s_(5,3,1)+3*v_(9)*t_(5,4)*u_(5,3,1)*s_(4,3,2)+3*v_(9)*t_(6,3)*u_(5,3,1)*s_(5,2,2)+2*v_(9)*t_(6,2,1)*u_(5,4)*s_(5,3,1)+4*v_(9)*t_(6,2,1)*u_(5,2,2)*s_(4,4,1)+4*v_(9)*t_(6,2,1)*u_(6,2,1)*s_(4,4,1)+v_(9)*t_(7,1,1)*u_(4,3,2)*s_(3,3,3)+v_(9)*t_(7,1,1)*u_(4,4,1)*s_(3,3,3)+v_(9)*t_(7,1,1)*u_(5,2,2)*s_(3,3,3)+v_(9)*t_(7,1,1)*u_(5,2,2)*s_(4,4,1)+v_(9)*t_(7,1,1)*u_(6,2,1)*s_(5,4)+v_(9)*t_(7,1,1)*u_(6,2,1)*s_(4,3,2)+v_(9)*t_(7,1,1)*u_(7,1,1)*s_(6,3)+v_(9)*t_(7,1,1)*u_(7,1,1)*s_(5,2,2)+2*v_(9)*t_(5,4)*u_(4,4,1)*s_(4,3,2)+v_(9)*t_(5,4)*u_(5,3,1)*s_(4,4,1)+v_(9)*t_(6,3)*u_(5,4)*s_(4,3,2)+v_(9)*t_(5,4)*u_(5,4)*s_(3,3,3)+v_(9)*t_(6,3)*u_(6,3)*s_(5,2,2)+2*v_(9)*t_(6,3)*u_(4,4,1)*s_(4,3,2)+v_(9)*t_(6,3)*u_(5,2,2)*s_(4,4,1)+v_(9)*t_(6,3)*u_(6,2,1)*s_(4,4,1)+v_(9)*t_(5,4)*u_(5,4)*s_(4,3,2)+2*v_(9)*t_(7,2)*u_(4,4,1)*s_(4,3,2)+2*v_(9)*t_(7,2)*u_(5,2,2)*s_(4,3,2)+v_(9)*t_(7,2)*u_(5,3,1)*s_(4,4,1)+2*v_(9)*t_(7,2)*u_(5,3,1)*s_(5,2,2)+2*v_(9)*t_(7,2)*u_(6,2,1)*s_(5,2,2)+v_(9)*t_(7,2)*u_(7,1,1)*s_(6,2,1)+u_(9)*t_(8,1)*s_(4,3,2)*v_(3,3,3)+u_(9)*t_(8,1)*s_(4,4,1)*v_(4,3,2)+u_(9)*t_(8,1)*s_(5,2,2)*v_(4,3,2)+u_(9)*t_(8,1)*s_(5,3,1)*v_(4,3,2)+u_(9)*t_(8,1)*s_(5,3,1)*v_(4,4,1)+u_(9)*t_(8,1)*s_(5,3,1)*v_(5,2,2)+u_(9)*t_(8,1)*s_(6,2,1)*v_(5,2,2)+u_(9)*t_(8,1)*s_(6,2,1)*v_(5,3,1)+u_(9)*t_(8,1)*s_(7,1,1)*v_(6,2,1)+4*t_(8,1)*s_(6,2,1)*v_(5,4)*u_(4,4,1)+12*t_(8,1)*s_(5,4)*v_(4,4,1)*u_(4,3,2)+10*t_(8,1)*s_(7,2)*v_(6,2,1)*u_(5,2,2)+12*t_(8,1)*s_(7,1,1)*v_(4,4,1)*u_(4,3,2)+12*t_(8,1)*s_(7,1,1)*v_(6,2,1)*u_(5,2,2)+6*t_(8,1)*s_(6,3)*v_(6,2,1)*u_(4,4,1)+15*t_(8,1)*s_(7,2)*v_(5,2,2)*u_(4,3,2)+8*t_(8,1)*s_(7,2)*v_(5,3,1)*u_(4,4,1)+15*t_(8,1)*s_(7,1,1)*v_(5,2,2)*u_(4,3,2)+11*t_(8,1)*s_(7,1,1)*v_(5,3,1)*u_(4,4,1)+7*t_(8,1)*s_(5,4)*v_(5,3,1)*u_(4,4,1)+14*t_(8,1)*s_(6,2,1)*v_(5,3,1)*u_(3,3,3)+14*t_(8,1)*s_(7,2)*v_(5,3,1)*u_(5,2,2)+16*t_(8,1)*s_(5,3,1)*v_(5,2,2)*u_(3,3,3)+9*t_(8,1)*s_(6,2,1)*v_(5,4)*u_(5,2,2)+16*t_(8,1)*s_(7,1,1)*v_(5,3,1)*u_(5,2,2)+15*t_(8,1)*s_(6,3)*v_(4,4,1)*u_(4,3,2)+17*t_(8,1)*s_(5,2,2)*v_(4,3,2)*u_(3,3,3)+19*t_(8,1)*s_(6,2,1)*v_(4,3,2)*u_(3,3,3)+16*t_(8,1)*s_(7,1,1)*v_(6,2,1)*u_(5,3,1)+14*t_(8,1)*s_(5,4)*v_(5,2,2)*u_(4,3,2)+10*t_(8,1)*s_(6,3)*v_(5,3,1)*u_(4,4,1)+11*t_(8,1)*s_(7,2)*v_(6,2,1)*u_(5,3,1)+12*t_(8,1)*s_(6,3)*v_(6,2,1)*u_(4,3,2)+12*t_(8,1)*s_(6,3)*v_(6,2,1)*u_(5,2,2)+18*t_(8,1)*s_(7,2)*v_(5,3,1)*u_(4,3,2)+8*t_(8,1)*s_(6,2,1)*v_(5,4)*u_(4,3,2)+20*t_(8,1)*s_(7,1,1)*v_(5,3,1)*u_(4,3,2)+14*t_(8,1)*s_(5,4)*v_(5,3,1)*u_(5,2,2)+21*t_(8,1)*s_(6,3)*v_(5,2,2)*u_(4,3,2)+23*t_(8,1)*s_(5,3,1)*v_(4,3,2)*u_(3,3,3)+10*t_(8,1)*s_(6,2,1)*v_(5,4)*u_(5,3,1)+19*t_(8,1)*s_(6,3)*v_(5,3,1)*u_(5,2,2)+19*t_(8,1)*s_(5,4)*v_(5,3,1)*u_(4,3,2)+26*t_(8,1)*s_(6,2,1)*v_(5,2,2)*u_(4,4,1)+14*t_(8,1)*s_(6,3)*v_(6,2,1)*u_(5,3,1)+25*t_(8,1)*s_(6,3)*v_(5,3,1)*u_(4,3,2)+32*t_(8,1)*s_(5,2,2)*v_(4,4,1)*u_(4,3,2)+33*t_(8,1)*s_(6,2,1)*v_(4,4,1)*u_(4,3,2)+34*t_(8,1)*s_(5,3,1)*v_(5,2,2)*u_(4,4,1)+32*t_(8,1)*s_(6,2,1)*v_(5,3,1)*u_(4,4,1)+50*t_(8,1)*s_(6,2,1)*v_(5,2,2)*u_(4,3,2)+44*t_(8,1)*s_(5,3,1)*v_(4,4,1)*u_(4,3,2)+50*t_(8,1)*s_(6,2,1)*v_(5,3,1)*u_(5,2,2)+63*t_(8,1)*s_(6,2,1)*v_(5,3,1)*u_(4,3,2)+68*t_(8,1)*s_(5,3,1)*v_(5,2,2)*u_(4,3,2)+3*t_(8,1)*s_(7,2)*v_(4,4,1)*u_(3,3,3)+3*t_(8,1)*s_(7,2)*v_(5,2,2)*u_(3,3,3)+3*t_(8,1)*s_(7,1,1)*v_(4,4,1)*u_(3,3,3)+3*t_(8,1)*s_(7,1,1)*v_(5,2,2)*u_(3,3,3)+4*t_(8,1)*s_(5,4)*v_(4,4,1)*u_(3,3,3)+4*t_(8,1)*s_(6,3)*v_(4,4,1)*u_(3,3,3)+2*t_(8,1)*s_(6,3)*v_(6,2,1)*u_(3,3,3)+4*t_(8,1)*s_(7,2)*v_(5,3,1)*u_(3,3,3)+2*t_(8,1)*s_(7,2)*v_(7,1,1)*u_(5,2,2)+t_(8,1)*s_(6,2,1)*v_(5,4)*u_(3,3,3)+4*t_(8,1)*s_(7,1,1)*v_(5,3,1)*u_(3,3,3)+3*t_(8,1)*s_(5,4)*v_(5,2,2)*u_(3,3,3)+5*t_(8,1)*s_(6,3)*v_(5,2,2)*u_(3,3,3)+2*t_(8,1)*s_(7,1,1)*v_(5,4)*u_(5,2,2)+2*t_(8,1)*s_(7,1,1)*v_(6,3)*u_(4,3,2)+2*t_(8,1)*s_(7,1,1)*v_(6,3)*u_(4,4,1)+6*t_(8,1)*s_(5,4)*v_(4,3,2)*u_(3,3,3)+3*t_(8,1)*s_(7,2)*v_(7,1,1)*u_(5,3,1)+t_(8,1)*s_(7,1,1)*v_(5,4)*u_(4,3,2)+t_(8,1)*s_(7,1,1)*v_(5,4)*u_(4,4,1)+2*t_(8,1)*s_(7,1,1)*v_(6,3)*u_(5,2,2)+3*t_(8,1)*s_(7,1,1)*v_(6,2,1)*u_(5,4)+6*t_(8,1)*s_(7,1,1)*v_(6,2,1)*u_(4,4,1)+5*t_(8,1)*s_(5,4)*v_(5,3,1)*u_(3,3,3)+7*t_(8,1)*s_(7,2)*v_(4,3,2)*u_(3,3,3)+4*t_(8,1)*s_(7,2)*v_(6,2,1)*u_(4,4,1)+7*t_(8,1)*s_(7,1,1)*v_(4,3,2)*u_(3,3,3)+6*t_(8,1)*s_(6,3)*v_(5,3,1)*u_(3,3,3)+6*t_(8,1)*s_(7,2)*v_(5,2,2)*u_(4,4,1)+8*t_(8,1)*s_(7,1,1)*v_(5,2,2)*u_(4,4,1)+t_(8,1)*s_(6,3)*v_(5,4)*u_(5,2,2)+9*t_(8,1)*s_(6,3)*v_(4,3,2)*u_(3,3,3)+7*t_(8,1)*s_(5,2,2)*v_(4,4,1)*u_(3,3,3)+9*t_(8,1)*s_(7,1,1)*v_(6,2,1)*u_(4,3,2)+8*t_(8,1)*s_(7,2)*v_(6,2,1)*u_(4,3,2)+8*t_(8,1)*s_(6,2,1)*v_(4,4,1)*u_(3,3,3)+7*t_(8,1)*s_(5,4)*v_(5,2,2)*u_(4,4,1)+2*t_(8,1)*s_(6,3)*v_(5,4)*u_(4,3,2)+4*t_(8,1)*s_(7,2)*v_(7,1,1)*u_(6,2,1)+3*t_(8,1)*s_(7,1,1)*v_(5,4)*u_(5,3,1)+10*t_(8,1)*s_(4,4,1)*v_(4,3,2)*u_(3,3,3)+12*t_(8,1)*s_(6,2,1)*v_(5,2,2)*u_(3,3,3)+4*t_(8,1)*s_(7,1,1)*v_(6,3)*u_(5,3,1)+4*t_(8,1)*s_(7,1,1)*v_(6,3)*u_(6,2,1)+8*t_(8,1)*s_(6,3)*v_(5,2,2)*u_(4,4,1)+11*t_(8,1)*s_(7,2)*v_(4,4,1)*u_(4,3,2)+11*t_(8,1)*s_(5,3,1)*v_(4,4,1)*u_(3,3,3)+t_(8,1)*s_(7,2)*v_(6,2,1)*u_(3,3,3)+t_(8,1)*s_(7,2)*v_(7,1,1)*u_(4,3,2)+t_(8,1)*s_(7,2)*v_(7,1,1)*u_(4,4,1)+t_(8,1)*s_(7,1,1)*v_(6,2,1)*u_(3,3,3)+t_(8,1)*s_(6,3)*v_(5,4)*u_(3,3,3)+t_(9)*s_(7,2)*v_(7,1,1)*u_(5,3,1)+t_(9)*s_(8,1)*v_(4,3,2)*u_(3,3,3)+t_(9)*s_(8,1)*v_(4,4,1)*u_(4,3,2)+t_(9)*s_(8,1)*v_(5,2,2)*u_(4,3,2)+t_(9)*s_(8,1)*v_(5,3,1)*u_(4,3,2)+t_(9)*s_(8,1)*v_(5,3,1)*u_(4,4,1)+t_(9)*s_(8,1)*v_(5,3,1)*u_(5,2,2)+t_(9)*s_(8,1)*v_(6,2,1)*u_(5,2,2)+t_(9)*s_(8,1)*v_(6,2,1)*u_(5,3,1)+t_(9)*s_(8,1)*v_(7,1,1)*u_(6,2,1)+t_(9)*s_(4,4,1)*v_(4,3,2)*u_(3,3,3)+t_(9)*s_(6,2,1)*v_(4,4,1)*u_(3,3,3)+t_(9)*s_(6,2,1)*v_(5,2,2)*u_(3,3,3)+t_(9)*s_(7,1,1)*v_(6,3)*u_(4,4,1)+2*t_(9)*s_(7,2)*v_(6,2,1)*u_(5,2,2)+t_(9)*s_(7,2)*v_(7,1,1)*u_(6,2,1)+2*t_(9)*s_(5,2,2)*v_(4,3,2)*u_(3,3,3)+2*t_(9)*s_(5,3,1)*v_(4,4,1)*u_(3,3,3)+t_(9)*s_(6,2,1)*v_(5,4)*u_(4,4,1)+2*t_(9)*s_(6,2,1)*v_(5,3,1)*u_(3,3,3)+t_(9)*s_(7,1,1)*v_(5,4)*u_(5,3,1)+t_(9)*s_(7,1,1)*v_(6,3)*u_(5,3,1)+t_(9)*s_(7,1,1)*v_(6,3)*u_(6,2,1)+2*t_(9)*s_(7,1,1)*v_(4,4,1)*u_(4,3,2)+2*t_(9)*s_(7,1,1)*v_(5,2,2)*u_(4,3,2)+2*t_(9)*s_(7,1,1)*v_(6,2,1)*u_(5,2,2)+t_(9)*s_(5,4)*v_(4,3,2)*u_(3,3,3)+2*t_(9)*s_(5,4)*v_(5,2,2)*u_(4,3,2)+2*t_(9)*s_(5,4)*v_(5,3,1)*u_(5,2,2)+3*t_(9)*s_(6,3)*v_(5,2,2)*u_(4,3,2)+2*t_(9)*s_(6,3)*v_(5,3,1)*u_(4,4,1)+2*t_(9)*s_(6,3)*v_(6,2,1)*u_(4,3,2)+2*t_(9)*s_(6,3)*v_(6,2,1)*u_(5,2,2)+3*t_(9)*s_(7,2)*v_(5,3,1)*u_(4,3,2)+2*t_(9)*s_(7,2)*v_(6,2,1)*u_(5,3,1)+t_(9)*s_(5,4)*v_(5,2,2)*u_(4,4,1)+3*t_(9)*s_(5,3,1)*v_(4,3,2)*u_(3,3,3)+3*t_(9)*s_(5,3,1)*v_(5,2,2)*u_(3,3,3)+t_(9)*s_(6,2,1)*v_(5,4)*u_(4,3,2)+2*t_(9)*s_(6,2,1)*v_(5,4)*u_(5,2,2)+3*t_(9)*s_(6,2,1)*v_(4,3,2)*u_(3,3,3)+t_(9)*s_(5,4)*v_(5,3,1)*u_(3,3,3)+3*t_(9)*s_(7,1,1)*v_(5,3,1)*u_(4,3,2)+3*t_(9)*s_(7,1,1)*v_(5,3,1)*u_(4,4,1)+3*t_(9)*s_(7,1,1)*v_(5,3,1)*u_(5,2,2)+3*t_(9)*s_(7,1,1)*v_(6,2,1)*u_(5,3,1)+3*t_(9)*s_(5,4)*v_(5,3,1)*u_(4,3,2)+3*t_(9)*s_(6,3)*v_(5,3,1)*u_(5,2,2)+2*t_(9)*s_(6,2,1)*v_(5,4)*u_(5,3,1)+4*t_(9)*s_(6,2,1)*v_(5,2,2)*u_(4,4,1)+4*t_(9)*s_(6,3)*v_(5,3,1)*u_(4,3,2)+3*t_(9)*s_(6,3)*v_(6,2,1)*u_(5,3,1)+4*t_(9)*s_(5,2,2)*v_(4,4,1)*u_(4,3,2)+4*t_(9)*s_(5,3,1)*v_(5,2,2)*u_(4,4,1)+t_(9)*s_(6,3)*v_(4,3,2)*u_(3,3,3)+t_(9)*s_(6,3)*v_(4,4,1)*u_(3,3,3)+5*t_(9)*s_(6,2,1)*v_(4,4,1)*u_(4,3,2)+5*t_(9)*s_(6,2,1)*v_(5,3,1)*u_(4,4,1)+t_(9)*s_(6,3)*v_(5,2,2)*u_(3,3,3)+t_(9)*s_(6,3)*v_(5,3,1)*u_(3,3,3)+6*t_(9)*s_(5,3,1)*v_(4,4,1)*u_(4,3,2)+7*t_(9)*s_(6,2,1)*v_(5,2,2)*u_(4,3,2)+7*t_(9)*s_(6,2,1)*v_(5,3,1)*u_(5,2,2)+9*t_(9)*s_(5,3,1)*v_(5,2,2)*u_(4,3,2)+9*t_(9)*s_(6,2,1)*v_(5,3,1)*u_(4,3,2)+t_(9)*s_(7,2)*v_(4,3,2)*u_(3,3,3)+t_(9)*s_(7,2)*v_(5,2,2)*u_(4,4,1)+t_(9)*s_(7,2)*v_(5,3,1)*u_(3,3,3)+t_(9)*s_(7,2)*v_(6,2,1)*u_(4,3,2)+t_(9)*s_(7,2)*v_(6,2,1)*u_(4,4,1)+t_(9)*s_(7,1,1)*v_(4,3,2)*u_(3,3,3)+t_(9)*s_(7,1,1)*v_(4,4,1)*u_(3,3,3)+t_(9)*s_(7,1,1)*v_(5,2,2)*u_(3,3,3)+t_(9)*s_(7,1,1)*v_(5,2,2)*u_(4,4,1)+t_(9)*s_(7,1,1)*v_(6,2,1)*u_(5,4)+t_(9)*s_(7,1,1)*v_(6,2,1)*u_(4,3,2)+2*t_(9)*s_(5,4)*v_(4,4,1)*u_(4,3,2)+t_(9)*s_(5,4)*v_(5,3,1)*u_(4,4,1)+t_(9)*s_(6,3)*v_(5,4)*u_(4,3,2)+2*t_(9)*s_(6,3)*v_(4,4,1)*u_(4,3,2)+t_(9)*s_(6,3)*v_(5,2,2)*u_(4,4,1)+t_(9)*s_(6,3)*v_(6,2,1)*u_(4,4,1)+2*t_(9)*s_(7,2)*v_(4,4,1)*u_(4,3,2)+2*t_(9)*s_(7,2)*v_(5,2,2)*u_(4,3,2)+t_(9)*s_(7,2)*v_(5,3,1)*u_(4,4,1)+2*t_(9)*s_(7,2)*v_(5,3,1)*u_(5,2,2)+58*s_(7,1,1)*u_(5,2,2)*v_(4,3,2)*t_(3,3,3)+60*s_(5,4)*u_(5,2,2)*v_(5,2,2)*t_(3,3,3)+s_(9)*u_(4,4,1)*v_(4,3,2)*t_(3,3,3)+51*s_(5,4)*u_(5,3,1)*v_(4,4,1)*t_(3,3,3)+64*s_(4,4,1)*u_(4,3,2)*v_(3,3,3)*t_(3,3,3)+58*s_(6,3)*u_(6,2,1)*v_(5,2,2)*t_(3,3,3)+s_(9)*u_(4,4,1)*v_(4,4,1)*t_(3,3,3)+58*s_(5,4)*u_(4,4,1)*v_(4,3,2)*t_(3,3,3)+62*s_(6,3)*u_(4,4,1)*v_(4,3,2)*t_(3,3,3)+60*s_(6,3)*u_(5,3,1)*v_(4,4,1)*t_(3,3,3)+s_(9)*u_(5,2,2)*v_(5,2,2)*t_(3,3,3)+75*s_(5,2,2)*u_(5,2,2)*v_(3,3,3)*t_(3,3,3)+73*s_(6,3)*u_(5,2,2)*v_(5,2,2)*t_(3,3,3)+62*s_(7,2)*u_(5,3,1)*v_(5,3,1)*t_(3,3,3)+76*s_(6,2,1)*u_(5,3,1)*v_(3,3,3)*t_(3,3,3)+68*s_(7,2)*u_(4,3,2)*v_(4,3,2)*t_(3,3,3)+60*s_(6,2,1)*u_(5,4)*v_(5,3,1)*t_(3,3,3)+71*s_(6,2,1)*u_(4,4,1)*v_(4,4,1)*t_(3,3,3)+76*s_(6,2,1)*u_(4,3,2)*v_(3,3,3)*t_(3,3,3)+74*s_(7,2)*u_(5,3,1)*v_(4,3,2)*t_(3,3,3)+77*s_(6,2,1)*u_(5,4)*v_(4,3,2)*t_(3,3,3)+74*s_(7,1,1)*u_(4,3,2)*v_(4,3,2)*t_(3,3,3)+s_(9)*u_(6,2,1)*v_(4,4,1)*t_(3,3,3)+81*s_(7,1,1)*u_(5,3,1)*v_(4,3,2)*t_(3,3,3)+76*s_(7,1,1)*u_(5,3,1)*v_(5,3,1)*t_(3,3,3)+83*s_(5,3,1)*u_(5,2,2)*v_(3,3,3)*t_(3,3,3)+s_(9)*u_(6,2,1)*v_(5,2,2)*t_(3,3,3)+73*s_(6,3)*u_(6,2,1)*v_(5,3,1)*t_(3,3,3)+s_(9)*u_(6,2,1)*v_(6,2,1)*t_(3,3,3)+80*s_(5,4)*u_(5,3,1)*v_(5,2,2)*t_(3,3,3)+92*s_(5,2,2)*u_(4,3,2)*v_(3,3,3)*t_(3,3,3)+86*s_(5,2,2)*u_(4,4,1)*v_(4,4,1)*t_(3,3,3)+90*s_(5,4)*u_(5,2,2)*v_(4,3,2)*t_(3,3,3)+94*s_(6,3)*u_(6,2,1)*v_(4,3,2)*t_(3,3,3)+91*s_(6,3)*u_(5,3,1)*v_(5,2,2)*t_(3,3,3)+100*s_(6,3)*u_(5,2,2)*v_(4,3,2)*t_(3,3,3)+94*s_(6,2,1)*u_(6,2,1)*v_(4,4,1)*t_(3,3,3)+107*s_(6,2,1)*u_(5,2,2)*v_(4,4,1)*t_(3,3,3)+93*s_(5,4)*u_(5,3,1)*v_(5,3,1)*t_(3,3,3)+122*s_(5,3,1)*u_(4,3,2)*v_(3,3,3)*t_(3,3,3)+122*s_(5,3,1)*u_(5,3,1)*v_(3,3,3)*t_(3,3,3)+113*s_(5,4)*u_(5,3,1)*v_(4,3,2)*t_(3,3,3)+117*s_(5,3,1)*u_(4,4,1)*v_(4,4,1)*t_(3,3,3)+119*s_(5,4)*u_(4,3,2)*v_(4,3,2)*t_(3,3,3)+127*s_(5,2,2)*u_(5,2,2)*v_(4,4,1)*t_(3,3,3)+126*s_(4,4,1)*u_(4,4,1)*v_(4,3,2)*t_(3,3,3)+138*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)*t_(3,3,3)+110*s_(6,3)*u_(5,3,1)*v_(5,3,1)*t_(3,3,3)+20*s_(7,1,1)*u_(6,3)*v_(5,3,1)*t_(3,3,3)+16*s_(6,3)*u_(5,4)*v_(5,2,2)*t_(3,3,3)+25*s_(7,2)*u_(6,3)*v_(4,3,2)*t_(3,3,3)+28*s_(7,1,1)*u_(6,3)*v_(4,3,2)*t_(3,3,3)+25*s_(7,2)*u_(6,2,1)*v_(6,2,1)*t_(3,3,3)+30*s_(6,3)*u_(5,2,2)*v_(3,3,3)*t_(3,3,3)+21*s_(7,2)*u_(5,2,2)*v_(4,4,1)*t_(3,3,3)+24*s_(7,2)*u_(6,2,1)*v_(4,4,1)*t_(3,3,3)+30*s_(7,1,1)*u_(6,2,1)*v_(6,2,1)*t_(3,3,3)+25*s_(7,1,1)*u_(6,2,1)*v_(4,4,1)*t_(3,3,3)+28*s_(5,4)*u_(5,3,1)*v_(3,3,3)*t_(3,3,3)+15*s_(5,4)*u_(5,4)*v_(5,3,1)*t_(3,3,3)+26*s_(5,4)*u_(4,4,1)*v_(4,4,1)*t_(3,3,3)+25*s_(6,3)*u_(6,3)*v_(5,2,2)*t_(3,3,3)+22*s_(5,4)*u_(5,4)*v_(4,3,2)*t_(3,3,3)+30*s_(7,1,1)*u_(5,2,2)*v_(4,4,1)*t_(3,3,3)+32*s_(5,4)*u_(4,3,2)*v_(3,3,3)*t_(3,3,3)+30*s_(6,3)*u_(4,3,2)*v_(3,3,3)*t_(3,3,3)+s_(9)*u_(8,1)*v_(4,3,2)*t_(3,3,3)+19*s_(6,3)*u_(5,4)*v_(5,3,1)*t_(3,3,3)+32*s_(6,3)*u_(5,3,1)*v_(3,3,3)*t_(3,3,3)+36*s_(7,2)*u_(6,2,1)*v_(5,2,2)*t_(3,3,3)+37*s_(4,4,1)*u_(4,4,1)*v_(3,3,3)*t_(3,3,3)+32*s_(6,3)*u_(4,4,1)*v_(4,4,1)*t_(3,3,3)+38*s_(6,2,1)*u_(4,4,1)*v_(3,3,3)*t_(3,3,3)+29*s_(6,3)*u_(5,4)*v_(4,3,2)*t_(3,3,3)+41*s_(7,1,1)*u_(6,2,1)*v_(5,2,2)*t_(3,3,3)+34*s_(7,2)*u_(4,4,1)*v_(4,3,2)*t_(3,3,3)+38*s_(7,2)*u_(5,2,2)*v_(5,2,2)*t_(3,3,3)+39*s_(7,1,1)*u_(4,4,1)*v_(4,3,2)*t_(3,3,3)+36*s_(7,1,1)*u_(5,3,1)*v_(4,4,1)*t_(3,3,3)+24*s_(6,3)*u_(6,3)*v_(5,3,1)*t_(3,3,3)+36*s_(7,2)*u_(5,3,1)*v_(4,4,1)*t_(3,3,3)+34*s_(6,2,1)*u_(5,4)*v_(4,4,1)*t_(3,3,3)+34*s_(6,3)*u_(6,3)*v_(4,3,2)*t_(3,3,3)+35*s_(5,4)*u_(5,2,2)*v_(4,4,1)*t_(3,3,3)+40*s_(6,3)*u_(6,2,1)*v_(4,4,1)*t_(3,3,3)+51*s_(7,1,1)*u_(5,2,2)*v_(5,2,2)*t_(3,3,3)+33*s_(6,2,1)*u_(6,2,1)*v_(5,4)*t_(3,3,3)+44*s_(7,2)*u_(6,2,1)*v_(5,3,1)*t_(3,3,3)+51*s_(5,2,2)*u_(4,4,1)*v_(3,3,3)*t_(3,3,3)+49*s_(7,1,1)*u_(6,2,1)*v_(5,3,1)*t_(3,3,3)+42*s_(6,3)*u_(5,2,2)*v_(4,4,1)*t_(3,3,3)+43*s_(6,3)*u_(6,2,1)*v_(6,2,1)*t_(3,3,3)+54*s_(6,2,1)*u_(5,2,2)*v_(3,3,3)*t_(3,3,3)+56*s_(6,2,1)*u_(6,2,1)*v_(3,3,3)*t_(3,3,3)+53*s_(7,1,1)*u_(5,3,1)*v_(5,2,2)*t_(3,3,3)+58*s_(7,2)*u_(6,2,1)*v_(4,3,2)*t_(3,3,3)+51*s_(6,2,1)*u_(5,4)*v_(5,2,2)*t_(3,3,3)+56*s_(7,2)*u_(5,2,2)*v_(4,3,2)*t_(3,3,3)+55*s_(7,2)*u_(5,3,1)*v_(5,2,2)*t_(3,3,3)+60*s_(5,3,1)*u_(4,4,1)*v_(3,3,3)*t_(3,3,3)+s_(9)*u_(4,4,1)*v_(3,3,3)*t_(3,3,3)+61*s_(7,1,1)*u_(6,2,1)*v_(4,3,2)*t_(3,3,3)+10*s_(7,2)*u_(6,3)*v_(4,4,1)*t_(3,3,3)+s_(9)*u_(7,2)*v_(4,3,2)*t_(3,3,3)+7*s_(7,2)*u_(6,3)*v_(6,2,1)*t_(3,3,3)+4*s_(7,2)*u_(6,2,1)*v_(5,4)*t_(3,3,3)+10*s_(7,1,1)*u_(6,3)*v_(6,2,1)*t_(3,3,3)+11*s_(7,1,1)*u_(5,2,2)*v_(3,3,3)*t_(3,3,3)+11*s_(6,3)*u_(6,3)*v_(3,3,3)*t_(3,3,3)+s_(9)*u_(7,2)*v_(5,3,1)*t_(3,3,3)+9*s_(7,2)*u_(5,4)*v_(5,2,2)*t_(3,3,3)+13*s_(7,2)*u_(7,2)*v_(5,3,1)*t_(3,3,3)+15*s_(7,1,1)*u_(6,3)*v_(4,4,1)*t_(3,3,3)+7*s_(7,1,1)*u_(6,2,1)*v_(5,4)*t_(3,3,3)+14*s_(5,4)*u_(4,4,1)*v_(3,3,3)*t_(3,3,3)+16*s_(7,2)*u_(6,2,1)*v_(3,3,3)*t_(3,3,3)+14*s_(8,1)*u_(6,2,1)*v_(5,3,1)*t_(3,3,3)+16*s_(7,1,1)*u_(6,2,1)*v_(3,3,3)*t_(3,3,3)+16*s_(7,1,1)*u_(7,1,1)*v_(5,3,1)*t_(3,3,3)+13*s_(7,1,1)*u_(5,4)*v_(5,2,2)*t_(3,3,3)+10*s_(5,4)*u_(5,4)*v_(4,4,1)*t_(3,3,3)+15*s_(7,2)*u_(6,3)*v_(5,2,2)*t_(3,3,3)+18*s_(7,2)*u_(7,2)*v_(4,3,2)*t_(3,3,3)+18*s_(7,2)*u_(5,2,2)*v_(3,3,3)*t_(3,3,3)+16*s_(8,1)*u_(5,3,1)*v_(5,2,2)*t_(3,3,3)+10*s_(6,3)*u_(5,4)*v_(4,4,1)*t_(3,3,3)+19*s_(7,2)*u_(7,1,1)*v_(4,3,2)*t_(3,3,3)+17*s_(8,1)*u_(5,2,2)*v_(4,3,2)*t_(3,3,3)+19*s_(8,1)*u_(6,2,1)*v_(4,3,2)*t_(3,3,3)+16*s_(7,1,1)*u_(6,3)*v_(5,2,2)*t_(3,3,3)+16*s_(7,2)*u_(4,3,2)*v_(3,3,3)*t_(3,3,3)+17*s_(7,2)*u_(5,3,1)*v_(3,3,3)*t_(3,3,3)+16*s_(7,1,1)*u_(4,3,2)*v_(3,3,3)*t_(3,3,3)+20*s_(7,1,1)*u_(7,1,1)*v_(4,3,2)*t_(3,3,3)+19*s_(6,3)*u_(4,4,1)*v_(3,3,3)*t_(3,3,3)+18*s_(7,2)*u_(4,4,1)*v_(4,4,1)*t_(3,3,3)+8*s_(6,2,1)*u_(5,4)*v_(5,4)*t_(3,3,3)+18*s_(7,2)*u_(5,4)*v_(4,3,2)*t_(3,3,3)+15*s_(7,1,1)*u_(5,4)*v_(5,3,1)*t_(3,3,3)+14*s_(7,2)*u_(5,4)*v_(5,3,1)*t_(3,3,3)+19*s_(8,1)*u_(4,3,2)*v_(4,3,2)*t_(3,3,3)+s_(9)*u_(9)*v_(3,3,3)*t_(3,3,3)+23*s_(7,1,1)*u_(5,4)*v_(4,3,2)*t_(3,3,3)+20*s_(7,1,1)*u_(4,4,1)*v_(4,4,1)*t_(3,3,3)+24*s_(5,4)*u_(5,2,2)*v_(3,3,3)*t_(3,3,3)+16*s_(6,3)*u_(6,3)*v_(4,4,1)*t_(3,3,3)+24*s_(6,3)*u_(6,2,1)*v_(3,3,3)*t_(3,3,3)+24*s_(6,2,1)*u_(5,4)*v_(3,3,3)*t_(3,3,3)+24*s_(7,1,1)*u_(5,3,1)*v_(3,3,3)*t_(3,3,3)+13*s_(5,4)*u_(5,4)*v_(5,2,2)*t_(3,3,3)+17*s_(7,2)*u_(6,3)*v_(5,3,1)*t_(3,3,3)+23*s_(8,1)*u_(5,3,1)*v_(4,3,2)*t_(3,3,3)+21*s_(8,1)*u_(5,3,1)*v_(5,3,1)*t_(3,3,3)+11*s_(6,3)*u_(6,3)*v_(6,2,1)*t_(3,3,3)+10*s_(6,3)*u_(6,2,1)*v_(5,4)*t_(3,3,3)+4*s_(7,1,1)*u_(5,4)*v_(3,3,3)*t_(3,3,3)+3*s_(8,1)*u_(5,4)*v_(5,2,2)*t_(3,3,3)+5*s_(8,1)*u_(6,3)*v_(5,2,2)*t_(3,3,3)+s_(9)*u_(6,3)*v_(3,3,3)*t_(3,3,3)+s_(9)*u_(6,3)*v_(4,3,2)*t_(3,3,3)+s_(9)*u_(6,3)*v_(4,4,1)*t_(3,3,3)+5*s_(7,1,1)*u_(7,1,1)*v_(6,2,1)*t_(3,3,3)+3*s_(7,2)*u_(5,4)*v_(5,4)*t_(3,3,3)+s_(9)*u_(6,3)*v_(5,2,2)*t_(3,3,3)+6*s_(7,2)*u_(5,4)*v_(3,3,3)*t_(3,3,3)+4*s_(7,2)*u_(7,2)*v_(6,2,1)*t_(3,3,3)+6*s_(7,2)*u_(7,1,1)*v_(6,2,1)*t_(3,3,3)+6*s_(8,1)*u_(5,4)*v_(4,3,2)*t_(3,3,3)+s_(9)*u_(6,3)*v_(5,3,1)*t_(3,3,3)+4*s_(8,1)*u_(4,3,2)*v_(3,3,3)*t_(3,3,3)+6*s_(8,1)*u_(4,4,1)*v_(4,4,1)*t_(3,3,3)+6*s_(8,1)*u_(5,3,1)*v_(3,3,3)*t_(3,3,3)+6*s_(8,1)*u_(6,2,1)*v_(3,3,3)*t_(3,3,3)+s_(7,2)*u_(6,3)*v_(5,4)*t_(3,3,3)+7*s_(7,2)*u_(6,3)*v_(3,3,3)*t_(3,3,3)+7*s_(7,2)*u_(7,2)*v_(3,3,3)*t_(3,3,3)+5*s_(8,1)*u_(5,4)*v_(5,3,1)*t_(3,3,3)+7*s_(8,1)*u_(7,2)*v_(4,3,2)*t_(3,3,3)+7*s_(8,1)*u_(6,2,1)*v_(6,2,1)*t_(3,3,3)+7*s_(8,1)*u_(7,1,1)*v_(4,3,2)*t_(3,3,3)+4*s_(7,1,1)*u_(5,4)*v_(5,4)*t_(3,3,3)+2*s_(7,1,1)*u_(6,3)*v_(5,4)*t_(3,3,3)+2*s_(7,1,1)*u_(6,3)*v_(6,3)*t_(3,3,3)+6*s_(6,3)*u_(5,4)*v_(3,3,3)*t_(3,3,3)+6*s_(7,2)*u_(7,2)*v_(4,4,1)*t_(3,3,3)+6*s_(8,1)*u_(6,3)*v_(5,3,1)*t_(3,3,3)+8*s_(7,1,1)*u_(6,3)*v_(3,3,3)*t_(3,3,3)+8*s_(7,1,1)*u_(7,1,1)*v_(3,3,3)*t_(3,3,3)+6*s_(7,1,1)*u_(7,1,1)*v_(4,4,1)*t_(3,3,3)+9*s_(7,2)*u_(7,2)*v_(5,2,2)*t_(3,3,3)+9*s_(8,1)*u_(6,3)*v_(4,3,2)*t_(3,3,3)+7*s_(8,1)*u_(5,2,2)*v_(4,4,1)*t_(3,3,3)+9*s_(7,1,1)*u_(7,1,1)*v_(5,2,2)*t_(3,3,3)+10*s_(7,2)*u_(7,1,1)*v_(4,4,1)*t_(3,3,3)+8*s_(8,1)*u_(6,2,1)*v_(4,4,1)*t_(3,3,3)+10*s_(7,1,1)*u_(4,4,1)*v_(3,3,3)*t_(3,3,3)+2*s_(6,3)*u_(5,4)*v_(5,4)*t_(3,3,3)+s_(6,3)*u_(6,3)*v_(5,4)*t_(3,3,3)+8*s_(7,2)*u_(5,4)*v_(4,4,1)*t_(3,3,3)+10*s_(7,2)*u_(4,4,1)*v_(3,3,3)*t_(3,3,3)+10*s_(5,4)*u_(5,4)*v_(3,3,3)*t_(3,3,3)+12*s_(7,2)*u_(7,1,1)*v_(5,2,2)*t_(3,3,3)+10*s_(8,1)*u_(4,4,1)*v_(4,3,2)*t_(3,3,3)+12*s_(8,1)*u_(6,2,1)*v_(5,2,2)*t_(3,3,3)+12*s_(7,1,1)*u_(5,4)*v_(4,4,1)*t_(3,3,3)+11*s_(7,2)*u_(7,1,1)*v_(5,3,1)*t_(3,3,3)+s_(9)*u_(7,2)*v_(3,3,3)*t_(3,3,3)+13*s_(8,1)*u_(5,2,2)*v_(5,2,2)*t_(3,3,3)+11*s_(8,1)*u_(5,3,1)*v_(4,4,1)*t_(3,3,3)+258*s_(5,3,1)*u_(5,2,2)*v_(5,2,2)*t_(3,3,3)+260*s_(4,4,1)*u_(4,3,2)*v_(4,3,2)*t_(3,3,3)+259*s_(5,2,2)*u_(5,2,2)*v_(4,3,2)*t_(3,3,3)+275*s_(6,2,1)*u_(5,3,1)*v_(5,3,1)*t_(3,3,3)+300*s_(6,2,1)*u_(5,3,1)*v_(4,3,2)*t_(3,3,3)+301*s_(6,2,1)*u_(4,3,2)*v_(4,3,2)*t_(3,3,3)+322*s_(5,3,1)*u_(5,3,1)*v_(5,2,2)*t_(3,3,3)+s_(7,2)*u_(7,2)*v_(7,1,1)*t_(3,3,3)+349*s_(5,3,1)*u_(5,2,2)*v_(4,3,2)*t_(3,3,3)+370*s_(5,2,2)*u_(4,3,2)*v_(4,3,2)*t_(3,3,3)+463*s_(5,3,1)*u_(5,3,1)*v_(4,3,2)*t_(3,3,3)+489*s_(5,3,1)*u_(4,3,2)*v_(4,3,2)*t_(3,3,3)+s_(8,1)*u_(7,2)*v_(6,2,1)*t_(3,3,3)+s_(8,1)*u_(8,1)*v_(4,4,1)*t_(3,3,3)+s_(8,1)*u_(8,1)*v_(5,2,2)*t_(3,3,3)+s_(8,1)*u_(8,1)*v_(5,3,1)*t_(3,3,3)+s_(8,1)*u_(7,1,1)*v_(6,2,1)*t_(3,3,3)+s_(9)*u_(5,4)*v_(5,4)*t_(3,3,3)+2*s_(9)*u_(5,2,2)*v_(3,3,3)*t_(3,3,3)+2*s_(9)*u_(5,2,2)*v_(4,3,2)*t_(3,3,3)+2*s_(9)*u_(5,3,1)*v_(4,4,1)*t_(3,3,3)+2*s_(9)*u_(6,2,1)*v_(5,3,1)*t_(3,3,3)+2*s_(8,1)*u_(5,4)*v_(5,4)*t_(3,3,3)+2*s_(8,1)*u_(5,4)*v_(3,3,3)*t_(3,3,3)+2*s_(8,1)*u_(6,3)*v_(3,3,3)*t_(3,3,3)+2*s_(8,1)*u_(7,2)*v_(3,3,3)*t_(3,3,3)+s_(9)*u_(5,4)*v_(4,3,2)*t_(3,3,3)+2*s_(8,1)*u_(8,1)*v_(3,3,3)*t_(3,3,3)+2*s_(8,1)*u_(4,4,1)*v_(3,3,3)*t_(3,3,3)+2*s_(8,1)*u_(7,1,1)*v_(3,3,3)*t_(3,3,3)+2*s_(9)*u_(4,3,2)*v_(4,3,2)*t_(3,3,3)+3*s_(9)*u_(5,3,1)*v_(4,3,2)*t_(3,3,3)+3*s_(9)*u_(5,3,1)*v_(5,2,2)*t_(3,3,3)+2*s_(9)*u_(5,3,1)*v_(5,3,1)*t_(3,3,3)+3*s_(9)*u_(6,2,1)*v_(4,3,2)*t_(3,3,3)+s_(9)*u_(5,4)*v_(5,3,1)*t_(3,3,3)+s_(7,2)*u_(7,1,1)*v_(6,3)*t_(3,3,3)+s_(8,1)*u_(6,3)*v_(5,4)*t_(3,3,3)+3*s_(8,1)*u_(7,2)*v_(4,4,1)*t_(3,3,3)+3*s_(8,1)*u_(7,2)*v_(5,2,2)*t_(3,3,3)+3*s_(8,1)*u_(8,1)*v_(4,3,2)*t_(3,3,3)+3*s_(8,1)*u_(7,1,1)*v_(4,4,1)*t_(3,3,3)+3*s_(8,1)*u_(7,1,1)*v_(5,2,2)*t_(3,3,3)+3*s_(7,1,1)*u_(7,1,1)*v_(6,3)*t_(3,3,3)+s_(7,2)*u_(7,1,1)*v_(5,4)*t_(3,3,3)+4*s_(7,2)*u_(7,1,1)*v_(3,3,3)*t_(3,3,3)+4*s_(8,1)*u_(5,4)*v_(4,4,1)*t_(3,3,3)+4*s_(8,1)*u_(6,3)*v_(4,4,1)*t_(3,3,3)+2*s_(8,1)*u_(6,3)*v_(6,2,1)*t_(3,3,3)+4*s_(8,1)*u_(7,2)*v_(5,3,1)*t_(3,3,3)+4*s_(8,1)*u_(5,2,2)*v_(3,3,3)*t_(3,3,3)+s_(8,1)*u_(6,2,1)*v_(5,4)*t_(3,3,3)+4*s_(8,1)*u_(7,1,1)*v_(5,3,1)*t_(3,3,3)+s_(9)*u_(7,1,1)*v_(4,3,2)*t_(3,3,3)+129*s_(6,3)*u_(5,3,1)*v_(4,3,2)*t_(3,3,3)+132*s_(6,3)*u_(4,3,2)*v_(4,3,2)*t_(3,3,3)+145*s_(6,2,1)*u_(6,2,1)*v_(5,2,2)*t_(3,3,3)+s_(9)*u_(7,1,1)*v_(4,4,1)*t_(3,3,3)+142*s_(6,2,1)*u_(5,3,1)*v_(4,4,1)*t_(3,3,3)+153*s_(6,2,1)*u_(4,4,1)*v_(4,3,2)*t_(3,3,3)+161*s_(6,2,1)*u_(5,2,2)*v_(5,2,2)*t_(3,3,3)+s_(9)*u_(7,1,1)*v_(5,2,2)*t_(3,3,3)+171*s_(5,3,1)*u_(5,2,2)*v_(4,4,1)*t_(3,3,3)+180*s_(5,2,2)*u_(4,4,1)*v_(4,3,2)*t_(3,3,3)+181*s_(6,2,1)*u_(6,2,1)*v_(5,3,1)*t_(3,3,3)+205*s_(6,2,1)*u_(6,2,1)*v_(4,3,2)*t_(3,3,3)+214*s_(6,2,1)*u_(5,3,1)*v_(5,2,2)*t_(3,3,3)+223*s_(6,2,1)*u_(5,2,2)*v_(4,3,2)*t_(3,3,3)+219*s_(5,3,1)*u_(5,3,1)*v_(4,4,1)*t_(3,3,3)+241*s_(5,3,1)*u_(4,4,1)*v_(4,3,2)*t_(3,3,3)+92*s_(8,1)*u_(5,3,1)*v_(4,3,2)*t_(4,3,2)+88*s_(8,1)*u_(5,3,1)*v_(5,3,1)*t_(4,3,2)+34*s_(6,3)*u_(6,2,1)*v_(5,4)*t_(4,3,2)+91*s_(7,2)*u_(6,3)*v_(4,3,2)*t_(4,3,2)+62*s_(7,2)*u_(6,3)*v_(5,3,1)*t_(4,3,2)+106*s_(7,1,1)*u_(6,3)*v_(4,3,2)*t_(4,3,2)+83*s_(7,1,1)*u_(6,3)*v_(5,3,1)*t_(4,3,2)+65*s_(6,3)*u_(5,4)*v_(5,2,2)*t_(4,3,2)+94*s_(7,2)*u_(6,2,1)*v_(4,4,1)*t_(4,3,2)+46*s_(6,3)*u_(6,3)*v_(6,2,1)*t_(4,3,2)+101*s_(7,2)*u_(5,2,2)*v_(4,4,1)*t_(4,3,2)+106*s_(7,1,1)*u_(6,2,1)*v_(4,4,1)*t_(4,3,2)+114*s_(7,1,1)*u_(5,2,2)*v_(4,4,1)*t_(4,3,2)+86*s_(6,3)*u_(6,3)*v_(5,2,2)*t_(4,3,2)+49*s_(5,4)*u_(5,4)*v_(5,3,1)*t_(4,3,2)+101*s_(5,4)*u_(4,4,1)*v_(4,4,1)*t_(4,3,2)+80*s_(5,4)*u_(5,4)*v_(4,3,2)*t_(4,3,2)+s_(7,2)*u_(6,3)*v_(6,3)*t_(4,3,2)+31*s_(7,2)*u_(7,1,1)*v_(6,2,1)*t_(4,3,2)+s_(9)*u_(8,1)*v_(4,4,1)*t_(4,3,2)+26*s_(7,2)*u_(7,2)*v_(4,4,1)*t_(4,3,2)+23*s_(7,2)*u_(7,2)*v_(6,2,1)*t_(4,3,2)+31*s_(7,2)*u_(7,1,1)*v_(4,4,1)*t_(4,3,2)+32*s_(8,1)*u_(5,2,2)*v_(4,4,1)*t_(4,3,2)+32*s_(7,1,1)*u_(7,1,1)*v_(4,4,1)*t_(4,3,2)+s_(9)*u_(8,1)*v_(5,2,2)*t_(4,3,2)+33*s_(8,1)*u_(6,2,1)*v_(4,4,1)*t_(4,3,2)+39*s_(8,1)*u_(6,2,1)*v_(6,2,1)*t_(4,3,2)+s_(9)*u_(8,1)*v_(5,3,1)*t_(4,3,2)+s_(6,3)*u_(5,4)*v_(5,4)*t_(4,3,2)+41*s_(7,2)*u_(7,2)*v_(5,2,2)*t_(4,3,2)+29*s_(7,2)*u_(5,4)*v_(4,4,1)*t_(4,3,2)+45*s_(7,2)*u_(7,1,1)*v_(5,2,2)*t_(4,3,2)+39*s_(7,1,1)*u_(5,4)*v_(4,4,1)*t_(4,3,2)+49*s_(7,1,1)*u_(7,1,1)*v_(5,2,2)*t_(4,3,2)+42*s_(8,1)*u_(4,4,1)*v_(4,3,2)*t_(4,3,2)+50*s_(8,1)*u_(6,2,1)*v_(5,2,2)*t_(4,3,2)+3*s_(6,3)*u_(6,3)*v_(5,4)*t_(4,3,2)+44*s_(8,1)*u_(5,3,1)*v_(4,4,1)*t_(4,3,2)+53*s_(8,1)*u_(5,2,2)*v_(5,2,2)*t_(4,3,2)+36*s_(7,2)*u_(6,3)*v_(4,4,1)*t_(4,3,2)+48*s_(7,1,1)*u_(6,3)*v_(4,4,1)*t_(4,3,2)+22*s_(7,2)*u_(6,2,1)*v_(5,4)*t_(4,3,2)+45*s_(7,2)*u_(7,2)*v_(5,3,1)*t_(4,3,2)+32*s_(7,1,1)*u_(6,2,1)*v_(5,4)*t_(4,3,2)+40*s_(7,2)*u_(5,4)*v_(5,2,2)*t_(4,3,2)+55*s_(7,2)*u_(7,1,1)*v_(5,3,1)*t_(4,3,2)+62*s_(7,1,1)*u_(7,1,1)*v_(5,3,1)*t_(4,3,2)+52*s_(7,1,1)*u_(5,4)*v_(5,2,2)*t_(4,3,2)+66*s_(7,2)*u_(7,2)*v_(4,3,2)*t_(4,3,2)+27*s_(5,4)*u_(5,4)*v_(4,4,1)*t_(4,3,2)+32*s_(7,2)*u_(6,3)*v_(6,2,1)*t_(4,3,2)+71*s_(7,2)*u_(7,1,1)*v_(4,3,2)*t_(4,3,2)+47*s_(7,1,1)*u_(6,3)*v_(6,2,1)*t_(4,3,2)+63*s_(8,1)*u_(6,2,1)*v_(5,3,1)*t_(4,3,2)+69*s_(8,1)*u_(5,2,2)*v_(4,3,2)*t_(4,3,2)+68*s_(8,1)*u_(5,3,1)*v_(5,2,2)*t_(4,3,2)+74*s_(8,1)*u_(6,2,1)*v_(4,3,2)*t_(4,3,2)+75*s_(7,1,1)*u_(7,1,1)*v_(4,3,2)*t_(4,3,2)+58*s_(7,2)*u_(6,3)*v_(5,2,2)*t_(4,3,2)+67*s_(7,1,1)*u_(6,3)*v_(5,2,2)*t_(4,3,2)+37*s_(6,3)*u_(5,4)*v_(4,4,1)*t_(4,3,2)+67*s_(7,2)*u_(4,4,1)*v_(4,4,1)*t_(4,3,2)+77*s_(7,1,1)*u_(4,4,1)*v_(4,4,1)*t_(4,3,2)+66*s_(7,2)*u_(5,4)*v_(4,3,2)*t_(4,3,2)+83*s_(7,1,1)*u_(5,4)*v_(4,3,2)*t_(4,3,2)+46*s_(7,2)*u_(5,4)*v_(5,3,1)*t_(4,3,2)+33*s_(6,2,1)*u_(5,4)*v_(5,4)*t_(4,3,2)+65*s_(7,1,1)*u_(5,4)*v_(5,3,1)*t_(4,3,2)+49*s_(6,3)*u_(6,3)*v_(4,4,1)*t_(4,3,2)+50*s_(5,4)*u_(5,4)*v_(5,2,2)*t_(4,3,2)+5*s_(8,1)*u_(8,1)*v_(5,2,2)*t_(4,3,2)+2*s_(8,1)*u_(7,1,1)*v_(6,3)*t_(4,3,2)+5*s_(9)*u_(4,4,1)*v_(4,3,2)*t_(4,3,2)+5*s_(9)*u_(6,2,1)*v_(4,4,1)*t_(4,3,2)+s_(8,1)*u_(7,1,1)*v_(5,4)*t_(4,3,2)+7*s_(9)*u_(5,2,2)*v_(5,2,2)*t_(4,3,2)+6*s_(9)*u_(5,3,1)*v_(4,4,1)*t_(4,3,2)+7*s_(9)*u_(6,2,1)*v_(5,2,2)*t_(4,3,2)+7*s_(7,2)*u_(7,1,1)*v_(7,1,1)*t_(4,3,2)+7*s_(8,1)*u_(8,1)*v_(5,3,1)*t_(4,3,2)+4*s_(7,2)*u_(7,2)*v_(7,1,1)*t_(4,3,2)+5*s_(8,1)*u_(5,4)*v_(5,4)*t_(4,3,2)+9*s_(8,1)*u_(7,1,1)*v_(6,2,1)*t_(4,3,2)+9*s_(9)*u_(5,2,2)*v_(4,3,2)*t_(4,3,2)+9*s_(9)*u_(5,3,1)*v_(5,2,2)*t_(4,3,2)+10*s_(9)*u_(6,2,1)*v_(4,3,2)*t_(4,3,2)+9*s_(9)*u_(6,2,1)*v_(5,3,1)*t_(4,3,2)+8*s_(8,1)*u_(7,2)*v_(6,2,1)*t_(4,3,2)+2*s_(8,1)*u_(6,3)*v_(5,4)*t_(4,3,2)+11*s_(8,1)*u_(8,1)*v_(4,3,2)*t_(4,3,2)+12*s_(9)*u_(5,3,1)*v_(4,3,2)*t_(4,3,2)+s_(8,1)*u_(6,3)*v_(6,3)*t_(4,3,2)+11*s_(8,1)*u_(7,2)*v_(4,4,1)*t_(4,3,2)+12*s_(9)*u_(5,3,1)*v_(5,3,1)*t_(4,3,2)+12*s_(8,1)*u_(5,4)*v_(4,4,1)*t_(4,3,2)+12*s_(8,1)*u_(7,1,1)*v_(4,4,1)*t_(4,3,2)+15*s_(8,1)*u_(7,2)*v_(5,2,2)*t_(4,3,2)+15*s_(8,1)*u_(7,1,1)*v_(5,2,2)*t_(4,3,2)+s_(9)*u_(7,2)*v_(6,2,1)*t_(4,3,2)+6*s_(7,2)*u_(7,1,1)*v_(6,3)*t_(4,3,2)+15*s_(8,1)*u_(6,3)*v_(4,4,1)*t_(4,3,2)+12*s_(7,1,1)*u_(7,1,1)*v_(6,3)*t_(4,3,2)+4*s_(7,2)*u_(7,1,1)*v_(5,4)*t_(4,3,2)+7*s_(7,1,1)*u_(7,1,1)*v_(5,4)*t_(4,3,2)+14*s_(8,1)*u_(5,4)*v_(5,2,2)*t_(4,3,2)+12*s_(8,1)*u_(6,3)*v_(6,2,1)*t_(4,3,2)+18*s_(8,1)*u_(7,2)*v_(5,3,1)*t_(4,3,2)+8*s_(8,1)*u_(6,2,1)*v_(5,4)*t_(4,3,2)+20*s_(8,1)*u_(7,1,1)*v_(5,3,1)*t_(4,3,2)+21*s_(8,1)*u_(6,3)*v_(5,2,2)*t_(4,3,2)+25*s_(8,1)*u_(7,2)*v_(4,3,2)*t_(4,3,2)+22*s_(8,1)*u_(4,4,1)*v_(4,4,1)*t_(4,3,2)+26*s_(8,1)*u_(7,1,1)*v_(4,3,2)*t_(4,3,2)+5*s_(7,2)*u_(5,4)*v_(5,4)*t_(4,3,2)+23*s_(8,1)*u_(5,4)*v_(4,3,2)*t_(4,3,2)+12*s_(7,1,1)*u_(5,4)*v_(5,4)*t_(4,3,2)+19*s_(8,1)*u_(5,4)*v_(5,3,1)*t_(4,3,2)+2*s_(7,2)*u_(6,3)*v_(5,4)*t_(4,3,2)+8*s_(7,1,1)*u_(6,3)*v_(5,4)*t_(4,3,2)+33*s_(8,1)*u_(6,3)*v_(4,3,2)*t_(4,3,2)+s_(9)*u_(9)*v_(4,3,2)*t_(4,3,2)+25*s_(8,1)*u_(6,3)*v_(5,3,1)*t_(4,3,2)+9*s_(7,1,1)*u_(6,3)*v_(6,3)*t_(4,3,2)+36*s_(7,1,1)*u_(7,1,1)*v_(6,2,1)*t_(4,3,2)+246*s_(5,4)*u_(5,2,2)*v_(5,2,2)*t_(4,3,2)+242*s_(6,3)*u_(6,2,1)*v_(5,2,2)*t_(4,3,2)+248*s_(6,3)*u_(4,4,1)*v_(4,3,2)*t_(4,3,2)+224*s_(6,3)*u_(5,3,1)*v_(4,4,1)*t_(4,3,2)+285*s_(6,3)*u_(5,2,2)*v_(5,2,2)*t_(4,3,2)+290*s_(6,2,1)*u_(4,4,1)*v_(4,4,1)*t_(4,3,2)+289*s_(7,2)*u_(5,3,1)*v_(4,3,2)*t_(4,3,2)+294*s_(6,2,1)*u_(5,4)*v_(4,3,2)*t_(4,3,2)+261*s_(7,2)*u_(5,3,1)*v_(5,3,1)*t_(4,3,2)+237*s_(6,2,1)*u_(5,4)*v_(5,3,1)*t_(4,3,2)+321*s_(7,1,1)*u_(5,3,1)*v_(4,3,2)*t_(4,3,2)+303*s_(7,1,1)*u_(5,3,1)*v_(5,3,1)*t_(4,3,2)+303*s_(5,4)*u_(5,3,1)*v_(5,2,2)*t_(4,3,2)+344*s_(5,4)*u_(5,2,2)*v_(4,3,2)*t_(4,3,2)+347*s_(5,2,2)*u_(4,4,1)*v_(4,4,1)*t_(4,3,2)+291*s_(6,3)*u_(6,2,1)*v_(5,3,1)*t_(4,3,2)+353*s_(6,3)*u_(6,2,1)*v_(4,3,2)*t_(4,3,2)+356*s_(6,3)*u_(5,3,1)*v_(5,2,2)*t_(4,3,2)+394*s_(6,3)*u_(5,2,2)*v_(4,3,2)*t_(4,3,2)+379*s_(6,2,1)*u_(6,2,1)*v_(4,4,1)*t_(4,3,2)+436*s_(6,2,1)*u_(5,2,2)*v_(4,4,1)*t_(4,3,2)+367*s_(5,4)*u_(5,3,1)*v_(5,3,1)*t_(4,3,2)+433*s_(5,4)*u_(5,3,1)*v_(4,3,2)*t_(4,3,2)+453*s_(5,3,1)*u_(4,4,1)*v_(4,4,1)*t_(4,3,2)+s_(8,1)*u_(7,2)*v_(7,1,1)*t_(4,3,2)+s_(8,1)*u_(7,1,1)*v_(7,1,1)*t_(4,3,2)+2*s_(9)*u_(5,4)*v_(4,4,1)*t_(4,3,2)+s_(9)*u_(6,3)*v_(5,4)*t_(4,3,2)+2*s_(9)*u_(6,3)*v_(4,4,1)*t_(4,3,2)+s_(9)*u_(5,4)*v_(5,4)*t_(4,3,2)+2*s_(9)*u_(7,2)*v_(4,4,1)*t_(4,3,2)+2*s_(9)*u_(7,2)*v_(5,2,2)*t_(4,3,2)+2*s_(9)*u_(8,1)*v_(4,3,2)*t_(4,3,2)+2*s_(9)*u_(7,1,1)*v_(4,4,1)*t_(4,3,2)+2*s_(9)*u_(7,1,1)*v_(5,2,2)*t_(4,3,2)+2*s_(8,1)*u_(8,1)*v_(6,2,1)*t_(4,3,2)+3*s_(9)*u_(5,4)*v_(4,3,2)*t_(4,3,2)+2*s_(9)*u_(5,4)*v_(5,2,2)*t_(4,3,2)+3*s_(9)*u_(6,3)*v_(5,2,2)*t_(4,3,2)+2*s_(9)*u_(6,3)*v_(6,2,1)*t_(4,3,2)+3*s_(9)*u_(7,2)*v_(5,3,1)*t_(4,3,2)+3*s_(9)*u_(4,4,1)*v_(4,4,1)*t_(4,3,2)+s_(9)*u_(6,2,1)*v_(5,4)*t_(4,3,2)+3*s_(9)*u_(7,1,1)*v_(5,3,1)*t_(4,3,2)+3*s_(9)*u_(5,4)*v_(5,3,1)*t_(4,3,2)+4*s_(9)*u_(7,2)*v_(4,3,2)*t_(4,3,2)+4*s_(9)*u_(7,1,1)*v_(4,3,2)*t_(4,3,2)+5*s_(9)*u_(6,3)*v_(4,3,2)*t_(4,3,2)+4*s_(9)*u_(6,3)*v_(5,3,1)*t_(4,3,2)+4*s_(9)*u_(5,2,2)*v_(4,4,1)*t_(4,3,2)+5*s_(9)*u_(6,2,1)*v_(6,2,1)*t_(4,3,2)+5*s_(8,1)*u_(8,1)*v_(4,4,1)*t_(4,3,2)+62*u_(6,3)*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)+68*u_(7,2)*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)+74*u_(7,2)*v_(5,3,1)*t_(4,3,2)*s_(3,3,3)+77*u_(6,2,1)*v_(5,4)*t_(4,3,2)*s_(3,3,3)+74*u_(7,1,1)*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)+81*u_(7,1,1)*v_(5,3,1)*t_(4,3,2)*s_(3,3,3)+90*u_(5,4)*v_(5,2,2)*t_(4,3,2)*s_(3,3,3)+94*u_(6,3)*v_(6,2,1)*t_(4,3,2)*s_(3,3,3)+100*u_(6,3)*v_(5,2,2)*t_(4,3,2)*s_(3,3,3)+113*u_(5,4)*v_(5,3,1)*t_(4,3,2)*s_(3,3,3)+119*u_(5,4)*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)+126*u_(4,4,1)*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)+117*s_(7,2)*u_(6,2,1)*v_(6,2,1)*t_(4,3,2)+138*s_(7,1,1)*u_(6,2,1)*v_(6,2,1)*t_(4,3,2)+115*s_(6,3)*u_(4,4,1)*v_(4,4,1)*t_(4,3,2)+99*s_(6,3)*u_(5,4)*v_(4,3,2)*t_(4,3,2)+64*s_(6,3)*u_(5,4)*v_(5,3,1)*t_(4,3,2)+151*s_(7,2)*u_(6,2,1)*v_(5,2,2)*t_(4,3,2)+137*s_(7,2)*u_(4,4,1)*v_(4,3,2)*t_(4,3,2)+167*s_(7,1,1)*u_(6,2,1)*v_(5,2,2)*t_(4,3,2)+132*s_(7,2)*u_(5,3,1)*v_(4,4,1)*t_(4,3,2)+128*s_(6,2,1)*u_(5,4)*v_(4,4,1)*t_(4,3,2)+157*s_(7,1,1)*u_(4,4,1)*v_(4,3,2)*t_(4,3,2)+153*s_(7,1,1)*u_(5,3,1)*v_(4,4,1)*t_(4,3,2)+166*s_(7,2)*u_(5,2,2)*v_(5,2,2)*t_(4,3,2)+132*s_(6,3)*u_(6,3)*v_(4,3,2)*t_(4,3,2)+85*s_(6,3)*u_(6,3)*v_(5,3,1)*t_(4,3,2)+180*s_(7,1,1)*u_(5,2,2)*v_(5,2,2)*t_(4,3,2)+155*s_(5,4)*u_(5,2,2)*v_(4,4,1)*t_(4,3,2)+156*s_(6,3)*u_(6,2,1)*v_(4,4,1)*t_(4,3,2)+177*s_(6,3)*u_(5,2,2)*v_(4,4,1)*t_(4,3,2)+142*s_(6,2,1)*u_(6,2,1)*v_(5,4)*t_(4,3,2)+181*s_(7,2)*u_(6,2,1)*v_(5,3,1)*t_(4,3,2)+219*s_(7,2)*u_(6,2,1)*v_(4,3,2)*t_(4,3,2)+209*s_(7,1,1)*u_(6,2,1)*v_(5,3,1)*t_(4,3,2)+s_(9)*u_(7,1,1)*v_(6,2,1)*t_(4,3,2)+235*s_(7,1,1)*u_(6,2,1)*v_(4,3,2)*t_(4,3,2)+222*s_(7,2)*u_(5,2,2)*v_(4,3,2)*t_(4,3,2)+209*s_(7,2)*u_(5,3,1)*v_(5,2,2)*t_(4,3,2)+198*s_(6,2,1)*u_(5,4)*v_(5,2,2)*t_(4,3,2)+234*s_(7,1,1)*u_(5,3,1)*v_(5,2,2)*t_(4,3,2)+238*s_(7,1,1)*u_(5,2,2)*v_(4,3,2)*t_(4,3,2)+181*s_(6,3)*u_(6,2,1)*v_(6,2,1)*t_(4,3,2)+190*s_(5,4)*u_(5,3,1)*v_(4,4,1)*t_(4,3,2)+219*s_(5,4)*u_(4,4,1)*v_(4,3,2)*t_(4,3,2)+2*u_(9)*v_(5,2,2)*t_(4,3,2)*s_(3,3,3)+u_(9)*v_(5,4)*t_(4,3,2)*s_(3,3,3)+2*u_(9)*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)+3*u_(9)*v_(5,3,1)*t_(4,3,2)*s_(3,3,3)+3*u_(9)*v_(6,2,1)*t_(4,3,2)*s_(3,3,3)+3*u_(8,1)*v_(8,1)*t_(4,3,2)*s_(3,3,3)+u_(9)*v_(6,3)*t_(4,3,2)*s_(3,3,3)+6*u_(8,1)*v_(5,4)*t_(4,3,2)*s_(3,3,3)+7*u_(8,1)*v_(7,2)*t_(4,3,2)*s_(3,3,3)+7*u_(8,1)*v_(7,1,1)*t_(4,3,2)*s_(3,3,3)+9*u_(8,1)*v_(6,3)*t_(4,3,2)*s_(3,3,3)+10*u_(8,1)*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)+u_(9)*v_(7,2)*t_(4,3,2)*s_(3,3,3)+18*u_(7,2)*v_(7,2)*t_(4,3,2)*s_(3,3,3)+19*u_(7,2)*v_(7,1,1)*t_(4,3,2)*s_(3,3,3)+17*u_(8,1)*v_(5,2,2)*t_(4,3,2)*s_(3,3,3)+19*u_(8,1)*v_(6,2,1)*t_(4,3,2)*s_(3,3,3)+20*u_(7,1,1)*v_(7,1,1)*t_(4,3,2)*s_(3,3,3)+18*u_(7,2)*v_(5,4)*t_(4,3,2)*s_(3,3,3)+19*u_(8,1)*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)+23*u_(7,1,1)*v_(5,4)*t_(4,3,2)*s_(3,3,3)+23*u_(8,1)*v_(5,3,1)*t_(4,3,2)*s_(3,3,3)+25*u_(7,2)*v_(6,3)*t_(4,3,2)*s_(3,3,3)+28*u_(7,1,1)*v_(6,3)*t_(4,3,2)*s_(3,3,3)+22*u_(5,4)*v_(5,4)*t_(4,3,2)*s_(3,3,3)+u_(9)*v_(8,1)*t_(4,3,2)*s_(3,3,3)+29*u_(6,3)*v_(5,4)*t_(4,3,2)*s_(3,3,3)+34*u_(7,2)*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)+39*u_(7,1,1)*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)+34*u_(6,3)*v_(6,3)*t_(4,3,2)*s_(3,3,3)+58*u_(7,2)*v_(6,2,1)*t_(4,3,2)*s_(3,3,3)+56*u_(7,2)*v_(5,2,2)*t_(4,3,2)*s_(3,3,3)+61*u_(7,1,1)*v_(6,2,1)*t_(4,3,2)*s_(3,3,3)+58*u_(7,1,1)*v_(5,2,2)*t_(4,3,2)*s_(3,3,3)+u_(9)*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)+58*u_(5,4)*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)+4*v_(8,1)*t_(4,3,2)*s_(3,3,3)*u_(3,3,3)+16*v_(7,2)*t_(4,3,2)*s_(3,3,3)*u_(3,3,3)+16*v_(7,1,1)*t_(4,3,2)*s_(3,3,3)*u_(3,3,3)+32*v_(5,4)*t_(4,3,2)*s_(3,3,3)*u_(3,3,3)+30*v_(6,3)*t_(4,3,2)*s_(3,3,3)*u_(3,3,3)+64*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)*u_(3,3,3)+76*v_(6,2,1)*t_(4,3,2)*s_(3,3,3)*u_(3,3,3)+92*v_(5,2,2)*t_(4,3,2)*s_(3,3,3)*u_(3,3,3)+122*v_(5,3,1)*t_(4,3,2)*s_(3,3,3)*u_(3,3,3)+138*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)*u_(3,3,3)+u_(9)*v_(7,1,1)*t_(4,3,2)*s_(3,3,3)+129*u_(6,3)*v_(5,3,1)*t_(4,3,2)*s_(3,3,3)+132*u_(6,3)*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)+153*u_(6,2,1)*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)+180*u_(5,2,2)*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)+205*u_(6,2,1)*v_(6,2,1)*t_(4,3,2)*s_(3,3,3)+223*u_(6,2,1)*v_(5,2,2)*t_(4,3,2)*s_(3,3,3)+241*u_(5,3,1)*v_(4,4,1)*t_(4,3,2)*s_(3,3,3)+260*u_(4,4,1)*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)+259*u_(5,2,2)*v_(5,2,2)*t_(4,3,2)*s_(3,3,3)+300*u_(6,2,1)*v_(5,3,1)*t_(4,3,2)*s_(3,3,3)+301*u_(6,2,1)*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)+349*u_(5,3,1)*v_(5,2,2)*t_(4,3,2)*s_(3,3,3)+370*u_(5,2,2)*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)+463*u_(5,3,1)*v_(5,3,1)*t_(4,3,2)*s_(3,3,3)+489*u_(5,3,1)*v_(4,3,2)*t_(4,3,2)*s_(3,3,3)+19*s_(8,1)*u_(6,3)*v_(5,3,1)*t_(5,2,2)+6*s_(7,1,1)*u_(6,3)*v_(6,3)*t_(5,2,2)+s_(7,2)*u_(6,3)*v_(6,3)*t_(5,2,2)+s_(6,3)*u_(5,4)*v_(5,4)*t_(5,2,2)+33*s_(7,2)*u_(7,1,1)*v_(5,2,2)*t_(5,2,2)+22*s_(7,2)*u_(7,2)*v_(6,2,1)*t_(5,2,2)+29*s_(7,2)*u_(7,1,1)*v_(6,2,1)*t_(5,2,2)+37*s_(8,1)*u_(6,2,1)*v_(5,2,2)*t_(5,2,2)+35*s_(7,1,1)*u_(7,1,1)*v_(6,2,1)*t_(5,2,2)+33*s_(7,2)*u_(7,2)*v_(5,2,2)*t_(5,2,2)+s_(9)*u_(8,1)*v_(5,2,2)*t_(5,2,2)+35*s_(8,1)*u_(6,2,1)*v_(6,2,1)*t_(5,2,2)+40*s_(7,1,1)*u_(7,1,1)*v_(5,2,2)*t_(5,2,2)+s_(9)*u_(8,1)*v_(5,3,1)*t_(5,2,2)+s_(9)*u_(8,1)*v_(6,2,1)*t_(5,2,2)+35*s_(7,1,1)*u_(5,4)*v_(5,2,2)*t_(5,2,2)+32*s_(7,2)*u_(7,2)*v_(5,3,1)*t_(5,2,2)+20*s_(7,2)*u_(6,2,1)*v_(5,4)*t_(5,2,2)+46*s_(7,1,1)*u_(7,1,1)*v_(5,3,1)*t_(5,2,2)+28*s_(7,1,1)*u_(6,2,1)*v_(5,4)*t_(5,2,2)+30*s_(7,2)*u_(5,4)*v_(5,2,2)*t_(5,2,2)+45*s_(7,2)*u_(7,1,1)*v_(5,3,1)*t_(5,2,2)+52*s_(8,1)*u_(5,3,1)*v_(5,2,2)*t_(5,2,2)+50*s_(8,1)*u_(6,2,1)*v_(5,3,1)*t_(5,2,2)+42*s_(7,2)*u_(6,3)*v_(5,2,2)*t_(5,2,2)+53*s_(7,1,1)*u_(6,3)*v_(5,2,2)*t_(5,2,2)+27*s_(7,2)*u_(6,3)*v_(6,2,1)*t_(5,2,2)+39*s_(7,1,1)*u_(6,3)*v_(6,2,1)*t_(5,2,2)+32*s_(7,2)*u_(5,4)*v_(5,3,1)*t_(5,2,2)+25*s_(6,2,1)*u_(5,4)*v_(5,4)*t_(5,2,2)+49*s_(7,1,1)*u_(5,4)*v_(5,3,1)*t_(5,2,2)+39*s_(5,4)*u_(5,4)*v_(5,2,2)*t_(5,2,2)+69*s_(8,1)*u_(5,3,1)*v_(5,3,1)*t_(5,2,2)+s_(9)*u_(9)*v_(5,2,2)*t_(5,2,2)+28*s_(6,3)*u_(6,2,1)*v_(5,4)*t_(5,2,2)+46*s_(6,3)*u_(5,4)*v_(5,2,2)*t_(5,2,2)+44*s_(7,2)*u_(6,3)*v_(5,3,1)*t_(5,2,2)+62*s_(7,1,1)*u_(6,3)*v_(5,3,1)*t_(5,2,2)+34*s_(6,3)*u_(6,3)*v_(6,2,1)*t_(5,2,2)+37*s_(5,4)*u_(5,4)*v_(5,3,1)*t_(5,2,2)+63*s_(6,3)*u_(6,3)*v_(5,2,2)*t_(5,2,2)+44*s_(6,3)*u_(5,4)*v_(5,3,1)*t_(5,2,2)+111*s_(7,2)*u_(6,2,1)*v_(5,2,2)*t_(5,2,2)+95*s_(7,2)*u_(6,2,1)*v_(6,2,1)*t_(5,2,2)+121*s_(7,1,1)*u_(6,2,1)*v_(5,2,2)*t_(5,2,2)+112*s_(7,1,1)*u_(6,2,1)*v_(6,2,1)*t_(5,2,2)+432*s_(6,2,1)*u_(6,2,1)*v_(5,2,2)*t_(5,2,2)+557*s_(6,2,1)*u_(6,2,1)*v_(5,3,1)*t_(5,2,2)+s_(8,1)*u_(8,1)*v_(7,1,1)*t_(5,2,2)+s_(9)*u_(6,3)*v_(6,3)*t_(5,2,2)+2*s_(9)*u_(7,2)*v_(5,3,1)*t_(5,2,2)+2*s_(9)*u_(7,2)*v_(6,2,1)*t_(5,2,2)+s_(9)*u_(5,4)*v_(5,4)*t_(5,2,2)+2*s_(9)*u_(7,1,1)*v_(6,2,1)*t_(5,2,2)+2*s_(9)*u_(5,4)*v_(5,2,2)*t_(5,2,2)+2*s_(9)*u_(5,4)*v_(5,3,1)*t_(5,2,2)+3*s_(9)*u_(6,3)*v_(5,2,2)*t_(5,2,2)+2*s_(9)*u_(6,3)*v_(6,2,1)*t_(5,2,2)+3*s_(9)*u_(7,2)*v_(5,2,2)*t_(5,2,2)+2*s_(9)*u_(6,2,1)*v_(5,4)*t_(5,2,2)+3*s_(9)*u_(7,1,1)*v_(5,3,1)*t_(5,2,2)+3*s_(9)*u_(6,3)*v_(5,3,1)*t_(5,2,2)+2*s_(8,1)*u_(7,2)*v_(7,1,1)*t_(5,2,2)+4*s_(8,1)*u_(7,1,1)*v_(7,1,1)*t_(5,2,2)+5*s_(9)*u_(6,2,1)*v_(5,2,2)*t_(5,2,2)+5*s_(8,1)*u_(8,1)*v_(6,2,1)*t_(5,2,2)+2*s_(8,1)*u_(7,1,1)*v_(5,4)*t_(5,2,2)+5*s_(9)*u_(6,2,1)*v_(6,2,1)*t_(5,2,2)+2*s_(8,1)*u_(5,4)*v_(5,4)*t_(5,2,2)+6*s_(8,1)*u_(8,1)*v_(5,2,2)*t_(5,2,2)+6*s_(8,1)*u_(8,1)*v_(5,3,1)*t_(5,2,2)+2*s_(8,1)*u_(7,1,1)*v_(6,3)*t_(5,2,2)+6*s_(9)*u_(5,3,1)*v_(5,2,2)*t_(5,2,2)+7*s_(9)*u_(6,2,1)*v_(5,3,1)*t_(5,2,2)+s_(8,1)*u_(6,3)*v_(5,4)*t_(5,2,2)+4*s_(7,2)*u_(7,2)*v_(7,1,1)*t_(5,2,2)+s_(8,1)*u_(6,3)*v_(6,3)*t_(5,2,2)+11*s_(9)*u_(5,3,1)*v_(5,3,1)*t_(5,2,2)+13*s_(8,1)*u_(7,2)*v_(5,2,2)*t_(5,2,2)+13*s_(8,1)*u_(7,1,1)*v_(5,2,2)*t_(5,2,2)+10*s_(7,2)*u_(7,1,1)*v_(7,1,1)*t_(5,2,2)+10*s_(8,1)*u_(7,2)*v_(6,2,1)*t_(5,2,2)+12*s_(8,1)*u_(7,1,1)*v_(6,2,1)*t_(5,2,2)+4*s_(7,2)*u_(7,1,1)*v_(5,4)*t_(5,2,2)+9*s_(7,1,1)*u_(7,1,1)*v_(5,4)*t_(5,2,2)+12*s_(8,1)*u_(5,4)*v_(5,2,2)*t_(5,2,2)+14*s_(8,1)*u_(7,2)*v_(5,3,1)*t_(5,2,2)+9*s_(8,1)*u_(6,2,1)*v_(5,4)*t_(5,2,2)+16*s_(8,1)*u_(7,1,1)*v_(5,3,1)*t_(5,2,2)+5*s_(7,2)*u_(7,1,1)*v_(6,3)*t_(5,2,2)+11*s_(7,1,1)*u_(7,1,1)*v_(6,3)*t_(5,2,2)+17*s_(8,1)*u_(6,3)*v_(5,2,2)*t_(5,2,2)+9*s_(7,1,1)*u_(5,4)*v_(5,4)*t_(5,2,2)+2*s_(7,2)*u_(5,4)*v_(5,4)*t_(5,2,2)+12*s_(8,1)*u_(6,3)*v_(6,2,1)*t_(5,2,2)+14*s_(8,1)*u_(5,4)*v_(5,3,1)*t_(5,2,2)+s_(7,2)*u_(6,3)*v_(5,4)*t_(5,2,2)+7*s_(7,1,1)*u_(6,3)*v_(5,4)*t_(5,2,2)+55*u_(7,2)*v_(5,3,1)*t_(5,2,2)*s_(3,3,3)+60*u_(5,4)*v_(5,2,2)*t_(5,2,2)*s_(3,3,3)+58*u_(6,3)*v_(6,2,1)*t_(5,2,2)*s_(3,3,3)+40*u_(7,2)*v_(5,4)*t_(5,2,2)*s_(4,3,2)+52*u_(7,1,1)*v_(5,4)*t_(5,2,2)*s_(4,3,2)+28*u_(6,3)*v_(6,3)*t_(5,2,2)*s_(4,4,1)+u_(9)*v_(5,2,2)*t_(5,2,2)*s_(3,3,3)+68*u_(8,1)*v_(5,3,1)*t_(5,2,2)*s_(4,3,2)+73*u_(6,3)*v_(5,2,2)*t_(5,2,2)*s_(3,3,3)+58*u_(7,2)*v_(6,3)*t_(5,2,2)*s_(4,3,2)+67*u_(7,1,1)*v_(6,3)*t_(5,2,2)*s_(4,3,2)+u_(9)*v_(6,2,1)*t_(5,2,2)*s_(3,3,3)+72*u_(7,2)*v_(6,2,1)*t_(5,2,2)*s_(4,4,1)+81*u_(7,1,1)*v_(6,2,1)*t_(5,2,2)*s_(4,4,1)+80*u_(5,4)*v_(5,3,1)*t_(5,2,2)*s_(3,3,3)+83*u_(7,2)*v_(5,2,2)*t_(5,2,2)*s_(4,4,1)+82*u_(7,1,1)*v_(5,2,2)*t_(5,2,2)*s_(4,4,1)+50*u_(5,4)*v_(5,4)*t_(5,2,2)*s_(4,3,2)+91*u_(6,3)*v_(5,3,1)*t_(5,2,2)*s_(3,3,3)+65*u_(6,3)*v_(5,4)*t_(5,2,2)*s_(4,3,2)+94*u_(7,2)*v_(5,3,1)*t_(5,2,2)*s_(4,4,1)+93*u_(6,2,1)*v_(5,4)*t_(5,2,2)*s_(4,4,1)+86*u_(6,3)*v_(6,3)*t_(5,2,2)*s_(4,3,2)+118*u_(7,1,1)*v_(5,3,1)*t_(5,2,2)*s_(4,4,1)+59*s_(6,3)*u_(6,3)*v_(5,3,1)*t_(5,2,2)+106*s_(6,2,1)*u_(6,2,1)*v_(5,4)*t_(5,2,2)+137*s_(7,2)*u_(6,2,1)*v_(5,3,1)*t_(5,2,2)+152*s_(7,2)*u_(5,3,1)*v_(5,2,2)*t_(5,2,2)+161*s_(7,1,1)*u_(6,2,1)*v_(5,3,1)*t_(5,2,2)+139*s_(6,2,1)*u_(5,4)*v_(5,2,2)*t_(5,2,2)+s_(9)*u_(7,1,1)*v_(5,2,2)*t_(5,2,2)+179*s_(7,1,1)*u_(5,3,1)*v_(5,2,2)*t_(5,2,2)+140*s_(6,3)*u_(6,2,1)*v_(6,2,1)*t_(5,2,2)+175*s_(6,3)*u_(6,2,1)*v_(5,2,2)*t_(5,2,2)+171*s_(6,2,1)*u_(5,4)*v_(5,3,1)*t_(5,2,2)+200*s_(7,2)*u_(5,3,1)*v_(5,3,1)*t_(5,2,2)+225*s_(7,1,1)*u_(5,3,1)*v_(5,3,1)*t_(5,2,2)+s_(9)*u_(7,1,1)*v_(7,1,1)*t_(5,2,2)+213*s_(5,4)*u_(5,3,1)*v_(5,2,2)*t_(5,2,2)+213*s_(6,3)*u_(6,2,1)*v_(5,3,1)*t_(5,2,2)+259*s_(6,3)*u_(5,3,1)*v_(5,2,2)*t_(5,2,2)+267*s_(5,4)*u_(5,3,1)*v_(5,3,1)*t_(5,2,2)+318*s_(6,3)*u_(5,3,1)*v_(5,3,1)*t_(5,2,2)+9*u_(9)*v_(5,3,1)*t_(5,2,2)*s_(4,3,2)+7*u_(8,1)*v_(5,4)*t_(5,2,2)*s_(4,4,1)+12*u_(7,2)*v_(7,1,1)*t_(5,2,2)*s_(3,3,3)+12*u_(8,1)*v_(6,2,1)*t_(5,2,2)*s_(3,3,3)+8*u_(8,1)*v_(6,3)*t_(5,2,2)*s_(4,4,1)+13*u_(8,1)*v_(5,2,2)*t_(5,2,2)*s_(3,3,3)+u_(9)*v_(7,2)*t_(5,2,2)*s_(4,4,1)+9*u_(7,2)*v_(5,4)*t_(5,2,2)*s_(3,3,3)+15*u_(8,1)*v_(7,2)*t_(5,2,2)*s_(4,3,2)+15*u_(8,1)*v_(7,1,1)*t_(5,2,2)*s_(4,3,2)+13*u_(7,1,1)*v_(5,4)*t_(5,2,2)*s_(3,3,3)+15*u_(7,2)*v_(6,3)*t_(5,2,2)*s_(3,3,3)+16*u_(8,1)*v_(5,3,1)*t_(5,2,2)*s_(3,3,3)+16*u_(7,1,1)*v_(6,3)*t_(5,2,2)*s_(3,3,3)+14*u_(8,1)*v_(5,4)*t_(5,2,2)*s_(4,3,2)+13*u_(5,4)*v_(5,4)*t_(5,2,2)*s_(3,3,3)+21*u_(8,1)*v_(6,3)*t_(5,2,2)*s_(4,3,2)+17*u_(7,2)*v_(7,2)*t_(5,2,2)*s_(4,4,1)+20*u_(7,2)*v_(7,1,1)*t_(5,2,2)*s_(4,4,1)+16*u_(6,3)*v_(5,4)*t_(5,2,2)*s_(3,3,3)+28*u_(7,1,1)*v_(7,1,1)*t_(5,2,2)*s_(4,4,1)+26*u_(8,1)*v_(6,2,1)*t_(5,2,2)*s_(4,4,1)+27*u_(8,1)*v_(5,2,2)*t_(5,2,2)*s_(4,4,1)+25*u_(6,3)*v_(6,3)*t_(5,2,2)*s_(3,3,3)+18*u_(7,2)*v_(5,4)*t_(5,2,2)*s_(4,4,1)+25*u_(7,1,1)*v_(5,4)*t_(5,2,2)*s_(4,4,1)+36*u_(7,2)*v_(6,2,1)*t_(5,2,2)*s_(3,3,3)+u_(9)*v_(8,1)*t_(5,2,2)*s_(4,3,2)+41*u_(7,1,1)*v_(6,2,1)*t_(5,2,2)*s_(3,3,3)+38*u_(7,2)*v_(5,2,2)*t_(5,2,2)*s_(3,3,3)+34*u_(8,1)*v_(5,3,1)*t_(5,2,2)*s_(4,4,1)+22*u_(7,2)*v_(6,3)*t_(5,2,2)*s_(4,4,1)+31*u_(7,1,1)*v_(6,3)*t_(5,2,2)*s_(4,4,1)+41*u_(7,2)*v_(7,2)*t_(5,2,2)*s_(4,3,2)+45*u_(7,2)*v_(7,1,1)*t_(5,2,2)*s_(4,3,2)+49*u_(7,1,1)*v_(7,1,1)*t_(5,2,2)*s_(4,3,2)+51*u_(7,1,1)*v_(5,2,2)*t_(5,2,2)*s_(3,3,3)+50*u_(8,1)*v_(6,2,1)*t_(5,2,2)*s_(4,3,2)+21*u_(5,4)*v_(5,4)*t_(5,2,2)*s_(4,4,1)+53*u_(8,1)*v_(5,2,2)*t_(5,2,2)*s_(4,3,2)+53*u_(7,1,1)*v_(5,3,1)*t_(5,2,2)*s_(3,3,3)+51*u_(6,2,1)*v_(5,4)*t_(5,2,2)*s_(3,3,3)+22*u_(6,3)*v_(5,4)*t_(5,2,2)*s_(4,4,1)+158*u_(6,3)*v_(5,3,1)*t_(5,2,2)*s_(4,4,1)+214*u_(6,2,1)*v_(5,3,1)*t_(5,2,2)*s_(3,3,3)+209*u_(7,2)*v_(5,3,1)*t_(5,2,2)*s_(4,3,2)+198*u_(6,2,1)*v_(5,4)*t_(5,2,2)*s_(4,3,2)+234*u_(7,1,1)*v_(5,3,1)*t_(5,2,2)*s_(4,3,2)+258*u_(5,3,1)*v_(5,2,2)*t_(5,2,2)*s_(3,3,3)+246*u_(5,4)*v_(5,2,2)*t_(5,2,2)*s_(4,3,2)+242*u_(6,3)*v_(6,2,1)*t_(5,2,2)*s_(4,3,2)+285*u_(6,3)*v_(5,2,2)*t_(5,2,2)*s_(4,3,2)+280*u_(6,2,1)*v_(6,2,1)*t_(5,2,2)*s_(4,4,1)+322*u_(5,3,1)*v_(5,3,1)*t_(5,2,2)*s_(3,3,3)+315*u_(6,2,1)*v_(5,2,2)*t_(5,2,2)*s_(4,4,1)+303*u_(5,4)*v_(5,3,1)*t_(5,2,2)*s_(4,3,2)+356*u_(6,3)*v_(5,3,1)*t_(5,2,2)*s_(4,3,2)+415*u_(6,2,1)*v_(5,3,1)*t_(5,2,2)*s_(4,4,1)+478*u_(5,3,1)*v_(5,2,2)*t_(5,2,2)*s_(4,4,1)+u_(8,1)*v_(8,1)*t_(5,2,2)*s_(3,3,3)+u_(9)*v_(6,3)*t_(5,2,2)*s_(4,4,1)+2*u_(9)*v_(7,2)*t_(5,2,2)*s_(4,3,2)+2*u_(9)*v_(7,1,1)*t_(5,2,2)*s_(4,3,2)+2*u_(8,1)*v_(8,1)*t_(5,2,2)*s_(4,4,1)+2*u_(9)*v_(5,4)*t_(5,2,2)*s_(4,3,2)+3*u_(9)*v_(6,3)*t_(5,2,2)*s_(4,3,2)+u_(9)*v_(5,4)*t_(5,2,2)*s_(4,4,1)+3*u_(9)*v_(5,3,1)*t_(5,2,2)*s_(3,3,3)+3*u_(8,1)*v_(7,2)*t_(5,2,2)*s_(3,3,3)+3*u_(8,1)*v_(7,1,1)*t_(5,2,2)*s_(3,3,3)+4*u_(9)*v_(6,2,1)*t_(5,2,2)*s_(4,4,1)+5*u_(9)*v_(5,2,2)*t_(5,2,2)*s_(4,4,1)+4*u_(9)*v_(5,3,1)*t_(5,2,2)*s_(4,4,1)+3*u_(8,1)*v_(5,4)*t_(5,2,2)*s_(3,3,3)+5*u_(8,1)*v_(6,3)*t_(5,2,2)*s_(3,3,3)+5*u_(8,1)*v_(8,1)*t_(5,2,2)*s_(4,3,2)+u_(9)*v_(6,3)*t_(5,2,2)*s_(3,3,3)+7*u_(9)*v_(5,2,2)*t_(5,2,2)*s_(4,3,2)+7*u_(9)*v_(6,2,1)*t_(5,2,2)*s_(4,3,2)+6*u_(8,1)*v_(7,2)*t_(5,2,2)*s_(4,4,1)+8*u_(8,1)*v_(7,1,1)*t_(5,2,2)*s_(4,4,1)+9*u_(7,2)*v_(7,2)*t_(5,2,2)*s_(3,3,3)+9*u_(7,1,1)*v_(7,1,1)*t_(5,2,2)*s_(3,3,3)+11*v_(7,1,1)*t_(5,2,2)*s_(3,3,3)*u_(3,3,3)+18*v_(7,2)*t_(5,2,2)*s_(3,3,3)*u_(3,3,3)+17*v_(8,1)*t_(5,2,2)*s_(4,3,2)*u_(3,3,3)+16*v_(8,1)*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)+24*v_(5,4)*t_(5,2,2)*s_(3,3,3)*u_(3,3,3)+30*v_(6,3)*t_(5,2,2)*s_(3,3,3)*u_(3,3,3)+21*v_(7,2)*t_(5,2,2)*s_(4,4,1)*u_(3,3,3)+30*v_(7,1,1)*t_(5,2,2)*s_(4,4,1)*u_(3,3,3)+32*v_(8,1)*t_(5,2,2)*s_(4,4,1)*u_(4,3,2)+35*v_(5,4)*t_(5,2,2)*s_(4,4,1)*u_(3,3,3)+42*v_(6,3)*t_(5,2,2)*s_(4,4,1)*u_(3,3,3)+54*v_(6,2,1)*t_(5,2,2)*s_(3,3,3)*u_(3,3,3)+56*v_(7,2)*t_(5,2,2)*s_(4,3,2)*u_(3,3,3)+58*v_(7,1,1)*t_(5,2,2)*s_(4,3,2)*u_(3,3,3)+58*v_(7,1,1)*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)+50*v_(7,2)*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)+69*v_(8,1)*t_(5,2,2)*s_(4,3,2)*u_(4,3,2)+75*v_(5,2,2)*t_(5,2,2)*s_(3,3,3)*u_(3,3,3)+83*v_(5,3,1)*t_(5,2,2)*s_(3,3,3)*u_(3,3,3)+90*v_(5,4)*t_(5,2,2)*s_(4,3,2)*u_(3,3,3)+72*v_(5,4)*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)+100*v_(6,3)*t_(5,2,2)*s_(4,3,2)*u_(3,3,3)+82*v_(6,3)*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)+107*v_(6,2,1)*t_(5,2,2)*s_(4,4,1)*u_(3,3,3)+101*v_(7,2)*t_(5,2,2)*s_(4,4,1)*u_(4,3,2)+114*v_(7,1,1)*t_(5,2,2)*s_(4,4,1)*u_(4,3,2)+127*v_(5,2,2)*t_(5,2,2)*s_(4,4,1)*u_(3,3,3)+115*u_(5,4)*v_(5,2,2)*t_(5,2,2)*s_(4,4,1)+145*u_(6,2,1)*v_(6,2,1)*t_(5,2,2)*s_(3,3,3)+112*u_(6,3)*v_(6,2,1)*t_(5,2,2)*s_(4,4,1)+138*u_(6,3)*v_(5,2,2)*t_(5,2,2)*s_(4,4,1)+151*u_(7,2)*v_(6,2,1)*t_(5,2,2)*s_(4,3,2)+161*u_(6,2,1)*v_(5,2,2)*t_(5,2,2)*s_(3,3,3)+167*u_(7,1,1)*v_(6,2,1)*t_(5,2,2)*s_(4,3,2)+u_(9)*v_(7,1,1)*t_(5,2,2)*s_(3,3,3)+166*u_(7,2)*v_(5,2,2)*t_(5,2,2)*s_(4,3,2)+u_(9)*v_(7,1,1)*t_(5,2,2)*s_(4,4,1)+180*u_(7,1,1)*v_(5,2,2)*t_(5,2,2)*s_(4,3,2)+135*u_(5,4)*v_(5,3,1)*t_(5,2,2)*s_(4,4,1)+103*s_(7,1,1)*u_(6,2,1)*v_(5,3,1)*t_(4,4,1)+118*s_(7,1,1)*u_(5,3,1)*v_(5,2,2)*t_(4,4,1)+75*s_(5,4)*u_(5,3,1)*v_(4,4,1)*t_(4,4,1)+180*t_(5,2,2)*s_(4,4,1)*u_(4,3,2)*v_(3,3,3)+370*t_(5,2,2)*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)+347*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)*v_(4,3,2)+51*t_(5,2,2)*s_(4,4,1)*u_(3,3,3)*v_(3,3,3)+92*t_(5,2,2)*s_(4,3,2)*u_(3,3,3)*v_(3,3,3)+86*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)*v_(3,3,3)+171*v_(5,3,1)*t_(5,2,2)*s_(4,4,1)*u_(3,3,3)+155*v_(5,4)*t_(5,2,2)*s_(4,4,1)*u_(4,3,2)+177*v_(6,3)*t_(5,2,2)*s_(4,4,1)*u_(4,3,2)+223*v_(6,2,1)*t_(5,2,2)*s_(4,3,2)*u_(3,3,3)+222*v_(7,2)*t_(5,2,2)*s_(4,3,2)*u_(4,3,2)+213*v_(6,2,1)*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)+238*v_(7,1,1)*t_(5,2,2)*s_(4,3,2)*u_(4,3,2)+259*v_(5,2,2)*t_(5,2,2)*s_(4,3,2)*u_(3,3,3)+253*v_(5,2,2)*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)+349*v_(5,3,1)*t_(5,2,2)*s_(4,3,2)*u_(3,3,3)+324*v_(5,3,1)*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)+344*v_(5,4)*t_(5,2,2)*s_(4,3,2)*u_(4,3,2)+394*v_(6,3)*t_(5,2,2)*s_(4,3,2)*u_(4,3,2)+436*v_(6,2,1)*t_(5,2,2)*s_(4,4,1)*u_(4,3,2)+2*v_(9)*t_(5,2,2)*s_(3,3,3)*u_(3,3,3)+2*v_(9)*t_(5,2,2)*s_(4,3,2)*u_(3,3,3)+3*v_(9)*t_(5,2,2)*s_(4,4,1)*u_(4,4,1)+4*v_(8,1)*t_(5,2,2)*s_(3,3,3)*u_(3,3,3)+4*v_(9)*t_(5,2,2)*s_(4,4,1)*u_(4,3,2)+7*v_(8,1)*t_(5,2,2)*s_(4,4,1)*u_(3,3,3)+9*v_(9)*t_(5,2,2)*s_(4,3,2)*u_(4,3,2)+s_(9)*u_(8,1)*v_(4,4,1)*t_(4,4,1)+10*s_(7,2)*u_(6,2,1)*v_(5,4)*t_(4,4,1)+17*s_(7,1,1)*u_(6,2,1)*v_(5,4)*t_(4,4,1)+16*s_(7,2)*u_(7,2)*v_(5,3,1)*t_(4,4,1)+29*s_(7,1,1)*u_(7,1,1)*v_(5,3,1)*t_(4,4,1)+9*s_(5,4)*u_(5,4)*v_(4,4,1)*t_(4,4,1)+34*s_(8,1)*u_(5,3,1)*v_(5,2,2)*t_(4,4,1)+28*s_(7,2)*u_(7,1,1)*v_(5,3,1)*t_(4,4,1)+22*s_(7,2)*u_(6,3)*v_(5,2,2)*t_(4,4,1)+32*s_(8,1)*u_(6,2,1)*v_(5,3,1)*t_(4,4,1)+23*s_(7,1,1)*u_(6,3)*v_(6,2,1)*t_(4,4,1)+s_(9)*u_(8,1)*v_(5,3,1)*t_(4,4,1)+11*s_(6,3)*u_(5,4)*v_(4,4,1)*t_(4,4,1)+14*s_(7,2)*u_(6,3)*v_(6,2,1)*t_(4,4,1)+31*s_(7,1,1)*u_(6,3)*v_(5,2,2)*t_(4,4,1)+9*s_(6,2,1)*u_(5,4)*v_(5,4)*t_(4,4,1)+15*s_(7,2)*u_(5,4)*v_(5,3,1)*t_(4,4,1)+29*s_(7,1,1)*u_(5,4)*v_(5,3,1)*t_(4,4,1)+21*s_(5,4)*u_(5,4)*v_(5,2,2)*t_(4,4,1)+20*s_(6,3)*u_(6,3)*v_(4,4,1)*t_(4,4,1)+s_(9)*u_(9)*v_(4,4,1)*t_(4,4,1)+42*s_(8,1)*u_(5,3,1)*v_(5,3,1)*t_(4,4,1)+22*s_(6,3)*u_(5,4)*v_(5,2,2)*t_(4,4,1)+13*s_(6,3)*u_(6,2,1)*v_(5,4)*t_(4,4,1)+23*s_(7,2)*u_(6,3)*v_(5,3,1)*t_(4,4,1)+36*s_(7,1,1)*u_(6,3)*v_(5,3,1)*t_(4,4,1)+58*s_(7,1,1)*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)+50*s_(7,2)*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)+40*s_(7,2)*u_(6,2,1)*v_(4,4,1)*t_(4,4,1)+50*s_(7,1,1)*u_(6,2,1)*v_(4,4,1)*t_(4,4,1)+28*s_(6,3)*u_(6,3)*v_(5,2,2)*t_(4,4,1)+18*s_(6,3)*u_(6,3)*v_(6,2,1)*t_(4,4,1)+15*s_(5,4)*u_(5,4)*v_(5,3,1)*t_(4,4,1)+59*s_(7,2)*u_(6,2,1)*v_(6,2,1)*t_(4,4,1)+74*s_(7,1,1)*u_(6,2,1)*v_(6,2,1)*t_(4,4,1)+21*s_(6,3)*u_(5,4)*v_(5,3,1)*t_(4,4,1)+55*s_(7,2)*u_(5,3,1)*v_(4,4,1)*t_(4,4,1)+72*s_(7,2)*u_(6,2,1)*v_(5,2,2)*t_(4,4,1)+54*s_(6,2,1)*u_(5,4)*v_(4,4,1)*t_(4,4,1)+81*s_(7,1,1)*u_(6,2,1)*v_(5,2,2)*t_(4,4,1)+73*s_(7,1,1)*u_(5,3,1)*v_(4,4,1)*t_(4,4,1)+83*s_(7,2)*u_(5,2,2)*v_(5,2,2)*t_(4,4,1)+82*s_(7,1,1)*u_(5,2,2)*v_(5,2,2)*t_(4,4,1)+72*s_(5,4)*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)+30*s_(6,3)*u_(6,3)*v_(5,3,1)*t_(4,4,1)+61*s_(6,3)*u_(6,2,1)*v_(4,4,1)*t_(4,4,1)+82*s_(6,3)*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)+65*s_(6,2,1)*u_(6,2,1)*v_(5,4)*t_(4,4,1)+94*s_(7,2)*u_(5,3,1)*v_(5,2,2)*t_(4,4,1)+82*s_(7,2)*u_(6,2,1)*v_(5,3,1)*t_(4,4,1)+s_(9)*u_(7,1,1)*v_(6,3)*t_(4,4,1)+93*s_(6,2,1)*u_(5,4)*v_(5,2,2)*t_(4,4,1)+4*s_(9)*u_(5,3,1)*v_(5,2,2)*t_(4,4,1)+5*s_(7,2)*u_(7,1,1)*v_(7,1,1)*t_(4,4,1)+3*s_(8,1)*u_(8,1)*v_(4,4,1)*t_(4,4,1)+2*s_(8,1)*u_(7,1,1)*v_(6,3)*t_(4,4,1)+5*s_(9)*u_(6,2,1)*v_(5,3,1)*t_(4,4,1)+2*s_(7,2)*u_(7,2)*v_(7,1,1)*t_(4,4,1)+4*s_(8,1)*u_(8,1)*v_(5,3,1)*t_(4,4,1)+s_(8,1)*u_(7,1,1)*v_(5,4)*t_(4,4,1)+6*s_(8,1)*u_(7,1,1)*v_(6,2,1)*t_(4,4,1)+4*s_(8,1)*u_(7,2)*v_(6,2,1)*t_(4,4,1)+7*s_(9)*u_(5,3,1)*v_(5,3,1)*t_(4,4,1)+4*s_(8,1)*u_(5,4)*v_(4,4,1)*t_(4,4,1)+6*s_(8,1)*u_(7,2)*v_(5,2,2)*t_(4,4,1)+8*s_(8,1)*u_(7,1,1)*v_(5,2,2)*t_(4,4,1)+5*s_(8,1)*u_(7,2)*v_(4,4,1)*t_(4,4,1)+5*s_(8,1)*u_(7,1,1)*v_(4,4,1)*t_(4,4,1)+7*s_(8,1)*u_(5,4)*v_(5,2,2)*t_(4,4,1)+7*s_(8,1)*u_(6,3)*v_(4,4,1)*t_(4,4,1)+8*s_(8,1)*u_(6,3)*v_(5,2,2)*t_(4,4,1)+4*s_(8,1)*u_(6,2,1)*v_(5,4)*t_(4,4,1)+5*s_(7,1,1)*u_(7,1,1)*v_(6,3)*t_(4,4,1)+2*s_(7,2)*u_(7,1,1)*v_(5,4)*t_(4,4,1)+4*s_(7,2)*u_(7,1,1)*v_(6,3)*t_(4,4,1)+s_(9)*u_(7,2)*v_(5,2,2)*t_(4,4,1)+5*s_(7,1,1)*u_(7,1,1)*v_(5,4)*t_(4,4,1)+6*s_(8,1)*u_(6,3)*v_(6,2,1)*t_(4,4,1)+8*s_(8,1)*u_(7,2)*v_(5,3,1)*t_(4,4,1)+11*s_(8,1)*u_(7,1,1)*v_(5,3,1)*t_(4,4,1)+2*s_(7,1,1)*u_(5,4)*v_(5,4)*t_(4,4,1)+7*s_(8,1)*u_(5,4)*v_(5,3,1)*t_(4,4,1)+s_(9)*u_(7,2)*v_(6,2,1)*t_(4,4,1)+3*s_(7,1,1)*u_(6,3)*v_(5,4)*t_(4,4,1)+16*s_(8,1)*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)+10*s_(8,1)*u_(6,3)*v_(5,3,1)*t_(4,4,1)+10*s_(7,2)*u_(7,1,1)*v_(4,4,1)*t_(4,4,1)+16*s_(7,2)*u_(7,1,1)*v_(6,2,1)*t_(4,4,1)+15*s_(8,1)*u_(6,2,1)*v_(4,4,1)*t_(4,4,1)+23*s_(7,1,1)*u_(7,1,1)*v_(6,2,1)*t_(4,4,1)+12*s_(7,2)*u_(7,2)*v_(4,4,1)*t_(4,4,1)+6*s_(7,1,1)*u_(6,3)*v_(6,3)*t_(4,4,1)+11*s_(7,2)*u_(7,2)*v_(6,2,1)*t_(4,4,1)+13*s_(7,1,1)*u_(5,4)*v_(4,4,1)*t_(4,4,1)+10*s_(7,2)*u_(5,4)*v_(4,4,1)*t_(4,4,1)+17*s_(7,2)*u_(7,2)*v_(5,2,2)*t_(4,4,1)+20*s_(7,2)*u_(7,1,1)*v_(5,2,2)*t_(4,4,1)+18*s_(7,1,1)*u_(7,1,1)*v_(4,4,1)*t_(4,4,1)+23*s_(8,1)*u_(6,2,1)*v_(6,2,1)*t_(4,4,1)+20*s_(8,1)*u_(5,3,1)*v_(4,4,1)*t_(4,4,1)+28*s_(7,1,1)*u_(7,1,1)*v_(5,2,2)*t_(4,4,1)+26*s_(8,1)*u_(6,2,1)*v_(5,2,2)*t_(4,4,1)+27*s_(8,1)*u_(5,2,2)*v_(5,2,2)*t_(4,4,1)+13*s_(7,2)*u_(6,3)*v_(4,4,1)*t_(4,4,1)+17*s_(7,1,1)*u_(6,3)*v_(4,4,1)*t_(4,4,1)+18*s_(7,2)*u_(5,4)*v_(5,2,2)*t_(4,4,1)+25*s_(7,1,1)*u_(5,4)*v_(5,2,2)*t_(4,4,1)+114*u_(7,1,1)*v_(5,2,2)*t_(4,4,1)*s_(4,3,2)+127*u_(5,2,2)*v_(5,2,2)*t_(4,4,1)*s_(3,3,3)+101*u_(5,4)*v_(4,4,1)*t_(4,4,1)*s_(4,3,2)+115*s_(5,4)*u_(5,2,2)*v_(5,2,2)*t_(4,4,1)+85*s_(6,3)*u_(6,2,1)*v_(6,2,1)*t_(4,4,1)+112*s_(6,3)*u_(6,2,1)*v_(5,2,2)*t_(4,4,1)+92*s_(6,3)*u_(5,3,1)*v_(4,4,1)*t_(4,4,1)+138*s_(6,3)*u_(5,2,2)*v_(5,2,2)*t_(4,4,1)+103*s_(6,2,1)*u_(5,4)*v_(5,3,1)*t_(4,4,1)+118*s_(7,2)*u_(5,3,1)*v_(5,3,1)*t_(4,4,1)+144*s_(7,1,1)*u_(5,3,1)*v_(5,3,1)*t_(4,4,1)+s_(9)*u_(7,1,1)*v_(5,2,2)*t_(4,4,1)+135*s_(5,4)*u_(5,3,1)*v_(5,2,2)*t_(4,4,1)+125*s_(6,3)*u_(6,2,1)*v_(5,3,1)*t_(4,4,1)+158*s_(6,3)*u_(5,3,1)*v_(5,2,2)*t_(4,4,1)+182*s_(6,2,1)*u_(6,2,1)*v_(4,4,1)*t_(4,4,1)+213*s_(6,2,1)*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)+153*s_(5,4)*u_(5,3,1)*v_(5,3,1)*t_(4,4,1)+253*s_(5,2,2)*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)+185*s_(6,3)*u_(5,3,1)*v_(5,3,1)*t_(4,4,1)+280*s_(6,2,1)*u_(6,2,1)*v_(5,2,2)*t_(4,4,1)+269*s_(6,2,1)*u_(5,3,1)*v_(4,4,1)*t_(4,4,1)+315*s_(6,2,1)*u_(5,2,2)*v_(5,2,2)*t_(4,4,1)+324*s_(5,3,1)*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)+359*s_(6,2,1)*u_(6,2,1)*v_(5,3,1)*t_(4,4,1)+415*s_(6,2,1)*u_(5,3,1)*v_(5,2,2)*t_(4,4,1)+411*s_(5,3,1)*u_(5,3,1)*v_(4,4,1)*t_(4,4,1)+478*s_(5,3,1)*u_(5,2,2)*v_(5,2,2)*t_(4,4,1)+s_(8,1)*u_(7,2)*v_(7,1,1)*t_(4,4,1)+s_(8,1)*u_(8,1)*v_(6,2,1)*t_(4,4,1)+s_(9)*u_(5,4)*v_(5,3,1)*t_(4,4,1)+2*s_(9)*u_(6,3)*v_(4,4,1)*t_(4,4,1)+s_(9)*u_(6,3)*v_(5,2,2)*t_(4,4,1)+s_(9)*u_(6,3)*v_(6,2,1)*t_(4,4,1)+2*s_(9)*u_(7,2)*v_(4,4,1)*t_(4,4,1)+s_(9)*u_(7,2)*v_(5,3,1)*t_(4,4,1)+s_(9)*u_(6,2,1)*v_(5,4)*t_(4,4,1)+2*s_(8,1)*u_(8,1)*v_(5,2,2)*t_(4,4,1)+s_(9)*u_(5,4)*v_(4,4,1)*t_(4,4,1)+2*s_(9)*u_(6,3)*v_(5,3,1)*t_(4,4,1)+s_(9)*u_(5,4)*v_(5,2,2)*t_(4,4,1)+3*s_(9)*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)+2*s_(9)*u_(5,3,1)*v_(4,4,1)*t_(4,4,1)+2*s_(9)*u_(6,2,1)*v_(4,4,1)*t_(4,4,1)+3*s_(9)*u_(7,1,1)*v_(5,3,1)*t_(4,4,1)+4*s_(9)*u_(6,2,1)*v_(5,2,2)*t_(4,4,1)+4*s_(9)*u_(6,2,1)*v_(6,2,1)*t_(4,4,1)+5*s_(9)*u_(5,2,2)*v_(5,2,2)*t_(4,4,1)+30*u_(7,1,1)*v_(5,2,2)*t_(4,4,1)*s_(3,3,3)+u_(9)*v_(8,1)*t_(4,4,1)*s_(4,3,2)+26*u_(7,2)*v_(7,2)*t_(4,4,1)*s_(4,3,2)+31*u_(7,2)*v_(7,1,1)*t_(4,4,1)*s_(4,3,2)+32*u_(6,3)*v_(4,4,1)*t_(4,4,1)*s_(3,3,3)+32*u_(8,1)*v_(5,2,2)*t_(4,4,1)*s_(4,3,2)+32*u_(7,1,1)*v_(7,1,1)*t_(4,4,1)*s_(4,3,2)+33*u_(8,1)*v_(6,2,1)*t_(4,4,1)*s_(4,3,2)+36*u_(7,1,1)*v_(5,3,1)*t_(4,4,1)*s_(3,3,3)+36*u_(7,2)*v_(5,3,1)*t_(4,4,1)*s_(3,3,3)+34*u_(6,2,1)*v_(5,4)*t_(4,4,1)*s_(3,3,3)+35*u_(5,4)*v_(5,2,2)*t_(4,4,1)*s_(3,3,3)+29*u_(7,2)*v_(5,4)*t_(4,4,1)*s_(4,3,2)+39*u_(7,1,1)*v_(5,4)*t_(4,4,1)*s_(4,3,2)+40*u_(6,3)*v_(6,2,1)*t_(4,4,1)*s_(3,3,3)+44*u_(8,1)*v_(5,3,1)*t_(4,4,1)*s_(4,3,2)+42*u_(6,3)*v_(5,2,2)*t_(4,4,1)*s_(3,3,3)+36*u_(7,2)*v_(6,3)*t_(4,4,1)*s_(4,3,2)+48*u_(7,1,1)*v_(6,3)*t_(4,4,1)*s_(4,3,2)+51*u_(5,4)*v_(5,3,1)*t_(4,4,1)*s_(3,3,3)+u_(9)*v_(4,4,1)*t_(4,4,1)*s_(3,3,3)+27*u_(5,4)*v_(5,4)*t_(4,4,1)*s_(4,3,2)+60*u_(6,3)*v_(5,3,1)*t_(4,4,1)*s_(3,3,3)+71*u_(6,2,1)*v_(4,4,1)*t_(4,4,1)*s_(3,3,3)+37*u_(6,3)*v_(5,4)*t_(4,4,1)*s_(4,3,2)+u_(9)*v_(6,2,1)*t_(4,4,1)*s_(3,3,3)+67*u_(7,2)*v_(4,4,1)*t_(4,4,1)*s_(4,3,2)+77*u_(7,1,1)*v_(4,4,1)*t_(4,4,1)*s_(4,3,2)+86*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)*s_(3,3,3)+49*u_(6,3)*v_(6,3)*t_(4,4,1)*s_(4,3,2)+94*u_(6,2,1)*v_(6,2,1)*t_(4,4,1)*s_(3,3,3)+107*u_(6,2,1)*v_(5,2,2)*t_(4,4,1)*s_(3,3,3)+94*u_(7,2)*v_(6,2,1)*t_(4,4,1)*s_(4,3,2)+101*u_(7,2)*v_(5,2,2)*t_(4,4,1)*s_(4,3,2)+106*u_(7,1,1)*v_(6,2,1)*t_(4,4,1)*s_(4,3,2)+117*u_(5,3,1)*v_(4,4,1)*t_(4,4,1)*s_(3,3,3)+2*u_(9)*v_(7,1,1)*t_(4,4,1)*s_(4,3,2)+3*u_(9)*v_(4,4,1)*t_(4,4,1)*s_(4,3,2)+3*u_(8,1)*v_(7,2)*t_(4,4,1)*s_(3,3,3)+3*u_(8,1)*v_(7,1,1)*t_(4,4,1)*s_(3,3,3)+4*u_(8,1)*v_(5,4)*t_(4,4,1)*s_(3,3,3)+4*u_(8,1)*v_(6,3)*t_(4,4,1)*s_(3,3,3)+4*u_(9)*v_(5,2,2)*t_(4,4,1)*s_(4,3,2)+5*u_(8,1)*v_(8,1)*t_(4,4,1)*s_(4,3,2)+u_(9)*v_(6,3)*t_(4,4,1)*s_(3,3,3)+5*u_(9)*v_(6,2,1)*t_(4,4,1)*s_(4,3,2)+6*u_(8,1)*v_(4,4,1)*t_(4,4,1)*s_(3,3,3)+6*u_(9)*v_(5,3,1)*t_(4,4,1)*s_(4,3,2)+6*u_(7,2)*v_(7,2)*t_(4,4,1)*s_(3,3,3)+6*u_(7,1,1)*v_(7,1,1)*t_(4,4,1)*s_(3,3,3)+7*u_(8,1)*v_(5,2,2)*t_(4,4,1)*s_(3,3,3)+10*u_(7,2)*v_(7,1,1)*t_(4,4,1)*s_(3,3,3)+8*u_(8,1)*v_(6,2,1)*t_(4,4,1)*s_(3,3,3)+8*u_(7,2)*v_(5,4)*t_(4,4,1)*s_(3,3,3)+12*u_(7,1,1)*v_(5,4)*t_(4,4,1)*s_(3,3,3)+11*u_(8,1)*v_(7,2)*t_(4,4,1)*s_(4,3,2)+11*u_(8,1)*v_(5,3,1)*t_(4,4,1)*s_(3,3,3)+10*u_(7,2)*v_(6,3)*t_(4,4,1)*s_(3,3,3)+12*u_(8,1)*v_(5,4)*t_(4,4,1)*s_(4,3,2)+12*u_(8,1)*v_(7,1,1)*t_(4,4,1)*s_(4,3,2)+15*u_(7,1,1)*v_(6,3)*t_(4,4,1)*s_(3,3,3)+10*u_(5,4)*v_(5,4)*t_(4,4,1)*s_(3,3,3)+10*u_(6,3)*v_(5,4)*t_(4,4,1)*s_(3,3,3)+15*u_(8,1)*v_(6,3)*t_(4,4,1)*s_(4,3,2)+18*u_(7,2)*v_(4,4,1)*t_(4,4,1)*s_(3,3,3)+20*u_(7,1,1)*v_(4,4,1)*t_(4,4,1)*s_(3,3,3)+16*u_(6,3)*v_(6,3)*t_(4,4,1)*s_(3,3,3)+22*u_(8,1)*v_(4,4,1)*t_(4,4,1)*s_(4,3,2)+21*u_(7,2)*v_(5,2,2)*t_(4,4,1)*s_(3,3,3)+24*u_(7,2)*v_(6,2,1)*t_(4,4,1)*s_(3,3,3)+25*u_(7,1,1)*v_(6,2,1)*t_(4,4,1)*s_(3,3,3)+26*u_(5,4)*v_(4,4,1)*t_(4,4,1)*s_(3,3,3)+42*v_(8,1)*t_(4,4,1)*s_(4,3,2)*u_(4,3,2)+51*v_(5,2,2)*t_(4,4,1)*s_(3,3,3)*u_(3,3,3)+60*v_(5,3,1)*t_(4,4,1)*s_(3,3,3)*u_(3,3,3)+v_(9)*t_(4,4,1)*s_(3,3,3)*u_(3,3,3)+v_(9)*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)+58*v_(5,4)*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)+62*v_(6,3)*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)+126*v_(4,4,1)*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)+u_(9)*v_(7,1,1)*t_(4,4,1)*s_(3,3,3)+115*u_(6,3)*v_(4,4,1)*t_(4,4,1)*s_(4,3,2)+142*u_(6,2,1)*v_(5,3,1)*t_(4,4,1)*s_(3,3,3)+132*u_(7,2)*v_(5,3,1)*t_(4,4,1)*s_(4,3,2)+128*u_(6,2,1)*v_(5,4)*t_(4,4,1)*s_(4,3,2)+153*u_(7,1,1)*v_(5,3,1)*t_(4,4,1)*s_(4,3,2)+171*u_(5,3,1)*v_(5,2,2)*t_(4,4,1)*s_(3,3,3)+155*u_(5,4)*v_(5,2,2)*t_(4,4,1)*s_(4,3,2)+156*u_(6,3)*v_(6,2,1)*t_(4,4,1)*s_(4,3,2)+177*u_(6,3)*v_(5,2,2)*t_(4,4,1)*s_(4,3,2)+219*u_(5,3,1)*v_(5,3,1)*t_(4,4,1)*s_(3,3,3)+190*u_(5,4)*v_(5,3,1)*t_(4,4,1)*s_(4,3,2)+224*u_(6,3)*v_(5,3,1)*t_(4,4,1)*s_(4,3,2)+290*u_(6,2,1)*v_(4,4,1)*t_(4,4,1)*s_(4,3,2)+347*u_(5,2,2)*v_(4,4,1)*t_(4,4,1)*s_(4,3,2)+379*u_(6,2,1)*v_(6,2,1)*t_(4,4,1)*s_(4,3,2)+436*u_(6,2,1)*v_(5,2,2)*t_(4,4,1)*s_(4,3,2)+453*u_(5,3,1)*v_(4,4,1)*t_(4,4,1)*s_(4,3,2)+u_(8,1)*v_(8,1)*t_(4,4,1)*s_(3,3,3)+2*u_(9)*v_(5,4)*t_(4,4,1)*s_(4,3,2)+2*u_(9)*v_(6,3)*t_(4,4,1)*s_(4,3,2)+2*u_(9)*v_(7,2)*t_(4,4,1)*s_(4,3,2)+2*u_(9)*v_(5,3,1)*t_(4,4,1)*s_(3,3,3)+37*s_(7,2)*u_(7,2)*v_(5,3,1)*t_(5,3,1)+68*s_(7,1,1)*u_(7,1,1)*v_(5,3,1)*t_(5,3,1)+66*s_(8,1)*u_(6,2,1)*v_(5,3,1)*t_(5,3,1)+50*s_(7,1,1)*u_(6,3)*v_(6,2,1)*t_(5,3,1)+30*s_(7,2)*u_(6,3)*v_(6,2,1)*t_(5,3,1)+20*s_(6,2,1)*u_(5,4)*v_(5,4)*t_(5,3,1)+53*s_(7,1,1)*u_(5,4)*v_(5,3,1)*t_(5,3,1)+33*s_(7,2)*u_(5,4)*v_(5,3,1)*t_(5,3,1)+27*s_(6,3)*u_(6,2,1)*v_(5,4)*t_(5,3,1)+45*s_(7,2)*u_(6,3)*v_(5,3,1)*t_(5,3,1)+72*s_(7,1,1)*u_(6,3)*v_(5,3,1)*t_(5,3,1)+260*t_(4,4,1)*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)+64*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)*v_(3,3,3)+153*v_(6,2,1)*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)+137*v_(7,2)*t_(4,4,1)*s_(4,3,2)*u_(4,3,2)+157*v_(7,1,1)*t_(4,4,1)*s_(4,3,2)*u_(4,3,2)+180*v_(5,2,2)*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)+241*v_(5,3,1)*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)+219*v_(5,4)*t_(4,4,1)*s_(4,3,2)*u_(4,3,2)+248*v_(6,3)*t_(4,4,1)*s_(4,3,2)*u_(4,3,2)+2*v_(8,1)*t_(4,4,1)*s_(3,3,3)*u_(3,3,3)+5*v_(9)*t_(4,4,1)*s_(4,3,2)*u_(4,3,2)+10*v_(7,1,1)*t_(4,4,1)*s_(3,3,3)*u_(3,3,3)+10*v_(7,2)*t_(4,4,1)*s_(3,3,3)*u_(3,3,3)+10*v_(8,1)*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)+14*v_(5,4)*t_(4,4,1)*s_(3,3,3)*u_(3,3,3)+19*v_(6,3)*t_(4,4,1)*s_(3,3,3)*u_(3,3,3)+37*v_(4,4,1)*t_(4,4,1)*s_(3,3,3)*u_(3,3,3)+38*v_(6,2,1)*t_(4,4,1)*s_(3,3,3)*u_(3,3,3)+34*v_(7,2)*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)+39*v_(7,1,1)*t_(4,4,1)*s_(4,3,2)*u_(3,3,3)+169*s_(7,2)*u_(6,2,1)*v_(5,3,1)*t_(5,3,1)+208*s_(7,1,1)*u_(6,2,1)*v_(5,3,1)*t_(5,3,1)+168*s_(6,3)*u_(6,2,1)*v_(6,2,1)*t_(5,3,1)+198*s_(6,2,1)*u_(5,4)*v_(5,3,1)*t_(5,3,1)+246*s_(6,3)*u_(6,2,1)*v_(5,3,1)*t_(5,3,1)+s_(8,1)*u_(8,1)*v_(7,1,1)*t_(5,3,1)+2*s_(9)*u_(8,1)*v_(5,3,1)*t_(5,3,1)+s_(9)*u_(7,1,1)*v_(5,4)*t_(5,3,1)+s_(9)*u_(7,1,1)*v_(6,3)*t_(5,3,1)+2*s_(9)*u_(7,2)*v_(6,2,1)*t_(5,3,1)+3*s_(9)*u_(7,1,1)*v_(6,2,1)*t_(5,3,1)+2*s_(9)*u_(6,2,1)*v_(5,4)*t_(5,3,1)+3*s_(9)*u_(7,1,1)*v_(5,3,1)*t_(5,3,1)+3*s_(9)*u_(5,4)*v_(5,3,1)*t_(5,3,1)+3*s_(9)*u_(6,3)*v_(6,2,1)*t_(5,3,1)+4*s_(9)*u_(7,2)*v_(5,3,1)*t_(5,3,1)+5*s_(8,1)*u_(7,1,1)*v_(7,1,1)*t_(5,3,1)+4*s_(9)*u_(6,3)*v_(5,3,1)*t_(5,3,1)+3*s_(8,1)*u_(7,2)*v_(7,1,1)*t_(5,3,1)+5*s_(8,1)*u_(8,1)*v_(6,2,1)*t_(5,3,1)+8*s_(9)*u_(6,2,1)*v_(6,2,1)*t_(5,3,1)+3*s_(8,1)*u_(7,1,1)*v_(5,4)*t_(5,3,1)+8*s_(8,1)*u_(8,1)*v_(5,3,1)*t_(5,3,1)+4*s_(8,1)*u_(7,1,1)*v_(6,3)*t_(5,3,1)+11*s_(9)*u_(6,2,1)*v_(5,3,1)*t_(5,3,1)+10*s_(7,2)*u_(7,1,1)*v_(7,1,1)*t_(5,3,1)+s_(9)*u_(7,2)*v_(7,1,1)*t_(5,3,1)+7*s_(7,2)*u_(7,2)*v_(7,1,1)*t_(5,3,1)+16*s_(8,1)*u_(7,1,1)*v_(6,2,1)*t_(5,3,1)+11*s_(8,1)*u_(7,2)*v_(6,2,1)*t_(5,3,1)+10*s_(7,1,1)*u_(7,1,1)*v_(5,4)*t_(5,3,1)+6*s_(7,2)*u_(7,1,1)*v_(5,4)*t_(5,3,1)+10*s_(8,1)*u_(6,2,1)*v_(5,4)*t_(5,3,1)+16*s_(8,1)*u_(7,2)*v_(5,3,1)*t_(5,3,1)+22*s_(8,1)*u_(7,1,1)*v_(5,3,1)*t_(5,3,1)+5*s_(7,1,1)*u_(5,4)*v_(5,4)*t_(5,3,1)+15*s_(7,1,1)*u_(7,1,1)*v_(6,3)*t_(5,3,1)+8*s_(7,2)*u_(7,1,1)*v_(6,3)*t_(5,3,1)+14*s_(8,1)*u_(5,4)*v_(5,3,1)*t_(5,3,1)+14*s_(8,1)*u_(6,3)*v_(6,2,1)*t_(5,3,1)+7*s_(7,1,1)*u_(6,3)*v_(5,4)*t_(5,3,1)+20*s_(8,1)*u_(6,3)*v_(5,3,1)*t_(5,3,1)+10*s_(7,1,1)*u_(6,3)*v_(6,3)*t_(5,3,1)+s_(9)*u_(8,1)*v_(6,2,1)*t_(5,3,1)+47*s_(7,1,1)*u_(7,1,1)*v_(6,2,1)*t_(5,3,1)+39*s_(7,2)*u_(7,1,1)*v_(6,2,1)*t_(5,3,1)+23*s_(7,2)*u_(7,2)*v_(6,2,1)*t_(5,3,1)+49*s_(8,1)*u_(6,2,1)*v_(6,2,1)*t_(5,3,1)+21*s_(7,2)*u_(6,2,1)*v_(5,4)*t_(5,3,1)+37*s_(7,1,1)*u_(6,2,1)*v_(5,4)*t_(5,3,1)+50*s_(7,2)*u_(7,1,1)*v_(5,3,1)*t_(5,3,1)+15*u_(7,2)*v_(5,4)*t_(5,3,1)*s_(4,4,1)+29*u_(7,1,1)*v_(5,4)*t_(5,3,1)*s_(4,4,1)+32*u_(7,2)*v_(7,2)*t_(5,3,1)*s_(5,2,2)+44*u_(7,2)*v_(6,2,1)*t_(5,3,1)*s_(3,3,3)+46*u_(7,1,1)*v_(7,1,1)*t_(5,3,1)*s_(5,2,2)+49*u_(7,1,1)*v_(6,2,1)*t_(5,3,1)*s_(3,3,3)+45*u_(7,2)*v_(7,1,1)*t_(5,3,1)*s_(5,2,2)+42*u_(8,1)*v_(5,3,1)*t_(5,3,1)*s_(4,4,1)+50*u_(8,1)*v_(6,2,1)*t_(5,3,1)*s_(5,2,2)+23*u_(7,2)*v_(6,3)*t_(5,3,1)*s_(4,4,1)+36*u_(7,1,1)*v_(6,3)*t_(5,3,1)*s_(4,4,1)+45*u_(7,2)*v_(7,2)*t_(5,3,1)*s_(4,3,2)+55*u_(7,2)*v_(7,1,1)*t_(5,3,1)*s_(4,3,2)+62*u_(7,1,1)*v_(7,1,1)*t_(5,3,1)*s_(4,3,2)+32*u_(7,2)*v_(5,4)*t_(5,3,1)*s_(5,2,2)+63*u_(8,1)*v_(6,2,1)*t_(5,3,1)*s_(4,3,2)+15*u_(5,4)*v_(5,4)*t_(5,3,1)*s_(4,4,1)+49*u_(7,1,1)*v_(5,4)*t_(5,3,1)*s_(5,2,2)+62*u_(7,2)*v_(5,3,1)*t_(5,3,1)*s_(3,3,3)+60*u_(6,2,1)*v_(5,4)*t_(5,3,1)*s_(3,3,3)+69*u_(8,1)*v_(5,3,1)*t_(5,3,1)*s_(5,2,2)+76*u_(7,1,1)*v_(5,3,1)*t_(5,3,1)*s_(3,3,3)+21*u_(6,3)*v_(5,4)*t_(5,3,1)*s_(4,4,1)+44*u_(7,2)*v_(6,3)*t_(5,3,1)*s_(5,2,2)+62*u_(7,1,1)*v_(6,3)*t_(5,3,1)*s_(5,2,2)+73*u_(6,3)*v_(6,2,1)*t_(5,3,1)*s_(3,3,3)+46*u_(7,2)*v_(5,4)*t_(5,3,1)*s_(4,3,2)+65*u_(7,1,1)*v_(5,4)*t_(5,3,1)*s_(4,3,2)+37*u_(5,4)*v_(5,4)*t_(5,3,1)*s_(5,2,2)+30*u_(6,3)*v_(6,3)*t_(5,3,1)*s_(4,4,1)+88*u_(8,1)*v_(5,3,1)*t_(5,3,1)*s_(4,3,2)+62*u_(7,2)*v_(6,3)*t_(5,3,1)*s_(4,3,2)+83*u_(7,1,1)*v_(6,3)*t_(5,3,1)*s_(4,3,2)+93*u_(5,4)*v_(5,3,1)*t_(5,3,1)*s_(3,3,3)+44*u_(6,3)*v_(5,4)*t_(5,3,1)*s_(5,2,2)+82*u_(7,2)*v_(6,2,1)*t_(5,3,1)*s_(4,4,1)+103*u_(7,1,1)*v_(6,2,1)*t_(5,3,1)*s_(4,4,1)+49*u_(5,4)*v_(5,4)*t_(5,3,1)*s_(4,3,2)+110*u_(6,3)*v_(5,3,1)*t_(5,3,1)*s_(3,3,3)+s_(9)*u_(9)*v_(5,3,1)*t_(5,3,1)+33*s_(5,4)*u_(5,4)*v_(5,3,1)*t_(5,3,1)+38*s_(6,3)*u_(6,3)*v_(6,2,1)*t_(5,3,1)+41*s_(6,3)*u_(5,4)*v_(5,3,1)*t_(5,3,1)+121*s_(7,2)*u_(6,2,1)*v_(6,2,1)*t_(5,3,1)+151*s_(7,1,1)*u_(6,2,1)*v_(6,2,1)*t_(5,3,1)+58*s_(6,3)*u_(6,3)*v_(5,3,1)*t_(5,3,1)+128*s_(6,2,1)*u_(6,2,1)*v_(5,4)*t_(5,3,1)+4*u_(8,1)*v_(7,1,1)*t_(5,3,1)*s_(3,3,3)+4*u_(9)*v_(6,3)*t_(5,3,1)*s_(4,3,2)+5*u_(9)*v_(6,2,1)*t_(5,3,1)*s_(4,4,1)+u_(9)*v_(6,3)*t_(5,3,1)*s_(3,3,3)+4*u_(8,1)*v_(8,1)*t_(5,3,1)*s_(4,4,1)+6*u_(8,1)*v_(8,1)*t_(5,3,1)*s_(5,2,2)+5*u_(8,1)*v_(5,4)*t_(5,3,1)*s_(3,3,3)+7*u_(8,1)*v_(8,1)*t_(5,3,1)*s_(4,3,2)+7*u_(9)*v_(5,3,1)*t_(5,3,1)*s_(4,4,1)+7*u_(9)*v_(6,2,1)*t_(5,3,1)*s_(5,2,2)+6*u_(8,1)*v_(6,3)*t_(5,3,1)*s_(3,3,3)+9*u_(9)*v_(6,2,1)*t_(5,3,1)*s_(4,3,2)+11*u_(9)*v_(5,3,1)*t_(5,3,1)*s_(5,2,2)+11*u_(7,2)*v_(7,1,1)*t_(5,3,1)*s_(3,3,3)+12*u_(9)*v_(5,3,1)*t_(5,3,1)*s_(4,3,2)+u_(9)*v_(7,2)*t_(5,3,1)*s_(3,3,3)+13*u_(7,2)*v_(7,2)*t_(5,3,1)*s_(3,3,3)+8*u_(8,1)*v_(7,2)*t_(5,3,1)*s_(4,4,1)+11*u_(8,1)*v_(7,1,1)*t_(5,3,1)*s_(4,4,1)+7*u_(8,1)*v_(5,4)*t_(5,3,1)*s_(4,4,1)+14*u_(8,1)*v_(6,2,1)*t_(5,3,1)*s_(3,3,3)+16*u_(7,1,1)*v_(7,1,1)*t_(5,3,1)*s_(3,3,3)+14*u_(8,1)*v_(7,2)*t_(5,3,1)*s_(5,2,2)+16*u_(8,1)*v_(7,1,1)*t_(5,3,1)*s_(5,2,2)+10*u_(8,1)*v_(6,3)*t_(5,3,1)*s_(4,4,1)+18*u_(8,1)*v_(7,2)*t_(5,3,1)*s_(4,3,2)+20*u_(8,1)*v_(7,1,1)*t_(5,3,1)*s_(4,3,2)+15*u_(7,1,1)*v_(5,4)*t_(5,3,1)*s_(3,3,3)+14*u_(7,2)*v_(5,4)*t_(5,3,1)*s_(3,3,3)+14*u_(8,1)*v_(5,4)*t_(5,3,1)*s_(5,2,2)+17*u_(7,2)*v_(6,3)*t_(5,3,1)*s_(3,3,3)+21*u_(8,1)*v_(5,3,1)*t_(5,3,1)*s_(3,3,3)+20*u_(7,1,1)*v_(6,3)*t_(5,3,1)*s_(3,3,3)+19*u_(8,1)*v_(6,3)*t_(5,3,1)*s_(5,2,2)+19*u_(8,1)*v_(5,4)*t_(5,3,1)*s_(4,3,2)+15*u_(5,4)*v_(5,4)*t_(5,3,1)*s_(3,3,3)+25*u_(8,1)*v_(6,3)*t_(5,3,1)*s_(4,3,2)+19*u_(6,3)*v_(5,4)*t_(5,3,1)*s_(3,3,3)+16*u_(7,2)*v_(7,2)*t_(5,3,1)*s_(4,4,1)+29*u_(7,1,1)*v_(7,1,1)*t_(5,3,1)*s_(4,4,1)+28*u_(7,2)*v_(7,1,1)*t_(5,3,1)*s_(4,4,1)+u_(9)*v_(8,1)*t_(5,3,1)*s_(4,3,2)+24*u_(6,3)*v_(6,3)*t_(5,3,1)*s_(3,3,3)+32*u_(8,1)*v_(6,2,1)*t_(5,3,1)*s_(4,4,1)+u_(9)*v_(8,1)*t_(5,3,1)*s_(4,4,1)+u_(9)*v_(8,1)*t_(5,3,1)*s_(5,2,2)+64*u_(6,3)*v_(5,4)*t_(5,3,1)*s_(4,3,2)+137*u_(7,2)*v_(6,2,1)*t_(5,3,1)*s_(5,2,2)+103*u_(6,2,1)*v_(5,4)*t_(5,3,1)*s_(4,4,1)+118*u_(7,2)*v_(5,3,1)*t_(5,3,1)*s_(4,4,1)+144*u_(7,1,1)*v_(5,3,1)*t_(5,3,1)*s_(4,4,1)+161*u_(7,1,1)*v_(6,2,1)*t_(5,3,1)*s_(5,2,2)+85*u_(6,3)*v_(6,3)*t_(5,3,1)*s_(4,3,2)+181*u_(6,2,1)*v_(6,2,1)*t_(5,3,1)*s_(3,3,3)+125*u_(6,3)*v_(6,2,1)*t_(5,3,1)*s_(4,4,1)+181*u_(7,2)*v_(6,2,1)*t_(5,3,1)*s_(4,3,2)+209*u_(7,1,1)*v_(6,2,1)*t_(5,3,1)*s_(4,3,2)+171*u_(6,2,1)*v_(5,4)*t_(5,3,1)*s_(5,2,2)+200*u_(7,2)*v_(5,3,1)*t_(5,3,1)*s_(5,2,2)+225*u_(7,1,1)*v_(5,3,1)*t_(5,3,1)*s_(5,2,2)+153*u_(5,4)*v_(5,3,1)*t_(5,3,1)*s_(4,4,1)+275*u_(6,2,1)*v_(5,3,1)*t_(5,3,1)*s_(3,3,3)+213*u_(6,3)*v_(6,2,1)*t_(5,3,1)*s_(5,2,2)+185*u_(6,3)*v_(5,3,1)*t_(5,3,1)*s_(4,4,1)+261*u_(7,2)*v_(5,3,1)*t_(5,3,1)*s_(4,3,2)+237*u_(6,2,1)*v_(5,4)*t_(5,3,1)*s_(4,3,2)+303*u_(7,1,1)*v_(5,3,1)*t_(5,3,1)*s_(4,3,2)+267*u_(5,4)*v_(5,3,1)*t_(5,3,1)*s_(5,2,2)+291*u_(6,3)*v_(6,2,1)*t_(5,3,1)*s_(4,3,2)+318*u_(6,3)*v_(5,3,1)*t_(5,3,1)*s_(5,2,2)+359*u_(6,2,1)*v_(6,2,1)*t_(5,3,1)*s_(4,4,1)+367*u_(5,4)*v_(5,3,1)*t_(5,3,1)*s_(4,3,2)+557*u_(6,2,1)*v_(6,2,1)*t_(5,3,1)*s_(5,2,2)+u_(8,1)*v_(8,1)*t_(5,3,1)*s_(3,3,3)+u_(9)*v_(5,4)*t_(5,3,1)*s_(4,4,1)+u_(9)*v_(7,2)*t_(5,3,1)*s_(4,4,1)+2*u_(9)*v_(7,2)*t_(5,3,1)*s_(5,2,2)+2*u_(9)*v_(6,2,1)*t_(5,3,1)*s_(3,3,3)+2*u_(9)*v_(5,4)*t_(5,3,1)*s_(5,2,2)+2*u_(9)*v_(6,3)*t_(5,3,1)*s_(4,4,1)+3*u_(9)*v_(7,2)*t_(5,3,1)*s_(4,3,2)+2*u_(9)*v_(5,3,1)*t_(5,3,1)*s_(3,3,3)+u_(9)*v_(5,4)*t_(5,3,1)*s_(3,3,3)+3*u_(9)*v_(7,1,1)*t_(5,3,1)*s_(4,3,2)+3*u_(9)*v_(7,1,1)*t_(5,3,1)*s_(4,4,1)+3*u_(9)*v_(7,1,1)*t_(5,3,1)*s_(5,2,2)+3*u_(9)*v_(5,4)*t_(5,3,1)*s_(4,3,2)+3*u_(9)*v_(6,3)*t_(5,3,1)*s_(5,2,2)+4*u_(8,1)*v_(7,2)*t_(5,3,1)*s_(3,3,3)+3*v_(9)*t_(5,3,1)*s_(4,3,2)*u_(3,3,3)+2*v_(9)*t_(5,3,1)*s_(4,4,1)*u_(4,4,1)+3*v_(9)*t_(5,3,1)*s_(5,2,2)*u_(3,3,3)+4*v_(9)*t_(5,3,1)*s_(5,2,2)*u_(4,4,1)+6*v_(8,1)*t_(5,3,1)*s_(3,3,3)*u_(3,3,3)+6*v_(9)*t_(5,3,1)*s_(4,4,1)*u_(4,3,2)+6*v_(9)*t_(5,3,1)*s_(5,2,2)*u_(5,2,2)+9*v_(9)*t_(5,3,1)*s_(5,2,2)*u_(4,3,2)+12*v_(9)*t_(5,3,1)*s_(4,3,2)*u_(4,3,2)+11*v_(8,1)*t_(5,3,1)*s_(4,4,1)*u_(3,3,3)+16*v_(8,1)*t_(5,3,1)*s_(5,2,2)*u_(3,3,3)+17*v_(7,2)*t_(5,3,1)*s_(3,3,3)*u_(3,3,3)+24*v_(7,1,1)*t_(5,3,1)*s_(3,3,3)*u_(3,3,3)+23*v_(8,1)*t_(5,3,1)*s_(4,3,2)*u_(3,3,3)+20*v_(8,1)*t_(5,3,1)*s_(4,4,1)*u_(4,4,1)+28*v_(5,4)*t_(5,3,1)*s_(3,3,3)*u_(3,3,3)+32*v_(6,3)*t_(5,3,1)*s_(3,3,3)*u_(3,3,3)+34*v_(8,1)*t_(5,3,1)*s_(5,2,2)*u_(4,4,1)+36*v_(7,1,1)*t_(5,3,1)*s_(4,4,1)*u_(3,3,3)+36*v_(7,2)*t_(5,3,1)*s_(4,4,1)*u_(3,3,3)+44*v_(8,1)*t_(5,3,1)*s_(4,4,1)*u_(4,3,2)+52*v_(8,1)*t_(5,3,1)*s_(5,2,2)*u_(5,2,2)+53*v_(7,1,1)*t_(5,3,1)*s_(5,2,2)*u_(3,3,3)+55*v_(7,2)*t_(5,3,1)*s_(5,2,2)*u_(3,3,3)+51*v_(5,4)*t_(5,3,1)*s_(4,4,1)*u_(3,3,3)+60*v_(6,3)*t_(5,3,1)*s_(4,4,1)*u_(3,3,3)+68*v_(8,1)*t_(5,3,1)*s_(5,2,2)*u_(4,3,2)+76*v_(6,2,1)*t_(5,3,1)*s_(3,3,3)*u_(3,3,3)+74*v_(7,2)*t_(5,3,1)*s_(4,3,2)*u_(3,3,3)+81*v_(7,1,1)*t_(5,3,1)*s_(4,3,2)*u_(3,3,3)+55*v_(7,2)*t_(5,3,1)*s_(4,4,1)*u_(4,4,1)+80*v_(5,4)*t_(5,3,1)*s_(5,2,2)*u_(3,3,3)+73*v_(7,1,1)*t_(5,3,1)*s_(4,4,1)*u_(4,4,1)+92*v_(8,1)*t_(5,3,1)*s_(4,3,2)*u_(4,3,2)+91*v_(6,3)*t_(5,3,1)*s_(5,2,2)*u_(3,3,3)+122*v_(5,3,1)*t_(5,3,1)*s_(3,3,3)*u_(3,3,3)+113*v_(5,4)*t_(5,3,1)*s_(4,3,2)*u_(3,3,3)+94*v_(7,2)*t_(5,3,1)*s_(5,2,2)*u_(4,4,1)+118*v_(7,1,1)*t_(5,3,1)*s_(5,2,2)*u_(4,4,1)+75*v_(5,4)*t_(5,3,1)*s_(4,4,1)*u_(4,4,1)+59*u_(6,3)*v_(6,3)*t_(5,3,1)*s_(5,2,2)+489*t_(5,3,1)*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)+453*t_(5,3,1)*s_(4,4,1)*u_(4,4,1)*v_(4,3,2)+478*t_(5,3,1)*s_(5,2,2)*u_(5,2,2)*v_(4,4,1)+60*t_(5,3,1)*s_(4,4,1)*u_(3,3,3)*v_(3,3,3)+83*t_(5,3,1)*s_(5,2,2)*u_(3,3,3)*v_(3,3,3)+122*t_(5,3,1)*s_(4,3,2)*u_(3,3,3)*v_(3,3,3)+117*t_(5,3,1)*s_(4,4,1)*u_(4,4,1)*v_(3,3,3)+129*v_(6,3)*t_(5,3,1)*s_(4,3,2)*u_(3,3,3)+92*v_(6,3)*t_(5,3,1)*s_(4,4,1)*u_(4,4,1)+142*v_(6,2,1)*t_(5,3,1)*s_(4,4,1)*u_(3,3,3)+132*v_(7,2)*t_(5,3,1)*s_(4,4,1)*u_(4,3,2)+153*v_(7,1,1)*t_(5,3,1)*s_(4,4,1)*u_(4,3,2)+152*v_(7,2)*t_(5,3,1)*s_(5,2,2)*u_(5,2,2)+135*v_(5,4)*t_(5,3,1)*s_(5,2,2)*u_(4,4,1)+179*v_(7,1,1)*t_(5,3,1)*s_(5,2,2)*u_(5,2,2)+158*v_(6,3)*t_(5,3,1)*s_(5,2,2)*u_(4,4,1)+214*v_(6,2,1)*t_(5,3,1)*s_(5,2,2)*u_(3,3,3)+219*v_(5,3,1)*t_(5,3,1)*s_(4,4,1)*u_(3,3,3)+209*v_(7,2)*t_(5,3,1)*s_(5,2,2)*u_(4,3,2)+234*v_(7,1,1)*t_(5,3,1)*s_(5,2,2)*u_(4,3,2)+190*v_(5,4)*t_(5,3,1)*s_(4,4,1)*u_(4,3,2)+213*v_(5,4)*t_(5,3,1)*s_(5,2,2)*u_(5,2,2)+224*v_(6,3)*t_(5,3,1)*s_(4,4,1)*u_(4,3,2)+300*v_(6,2,1)*t_(5,3,1)*s_(4,3,2)*u_(3,3,3)+259*v_(6,3)*t_(5,3,1)*s_(5,2,2)*u_(5,2,2)+289*v_(7,2)*t_(5,3,1)*s_(4,3,2)*u_(4,3,2)+269*v_(6,2,1)*t_(5,3,1)*s_(4,4,1)*u_(4,4,1)+322*v_(5,3,1)*t_(5,3,1)*s_(5,2,2)*u_(3,3,3)+321*v_(7,1,1)*t_(5,3,1)*s_(4,3,2)*u_(4,3,2)+303*v_(5,4)*t_(5,3,1)*s_(5,2,2)*u_(4,3,2)+356*v_(6,3)*t_(5,3,1)*s_(5,2,2)*u_(4,3,2)+415*v_(6,2,1)*t_(5,3,1)*s_(5,2,2)*u_(4,4,1)+463*v_(5,3,1)*t_(5,3,1)*s_(4,3,2)*u_(3,3,3)+433*v_(5,4)*t_(5,3,1)*s_(4,3,2)*u_(4,3,2)+411*v_(5,3,1)*t_(5,3,1)*s_(4,4,1)*u_(4,4,1)+2*v_(9)*t_(5,3,1)*s_(4,4,1)*u_(3,3,3)+59*u_(7,2)*v_(6,2,1)*t_(6,2,1)*s_(4,4,1)+74*u_(7,1,1)*v_(6,2,1)*t_(6,2,1)*s_(4,4,1)+u_(9)*v_(6,2,1)*t_(6,2,1)*s_(3,3,3)+20*u_(6,3)*v_(6,2,1)*t_(6,2,1)*s_(5,4)+50*u_(7,1,1)*v_(6,3)*t_(6,2,1)*s_(5,3,1)+30*u_(7,2)*v_(6,3)*t_(6,2,1)*s_(5,3,1)+34*u_(6,3)*v_(6,3)*t_(6,2,1)*s_(5,2,2)+46*u_(6,3)*v_(6,3)*t_(6,2,1)*s_(4,3,2)+95*u_(7,2)*v_(6,2,1)*t_(6,2,1)*s_(5,2,2)+112*u_(7,1,1)*v_(6,2,1)*t_(6,2,1)*s_(5,2,2)+s_(9)*u_(9)*v_(6,2,1)*t_(6,2,1)+s_(9)*u_(7,2)*v_(7,1,1)*t_(6,2,1)+2*s_(9)*u_(8,1)*v_(6,2,1)*t_(6,2,1)+s_(9)*u_(7,1,1)*v_(6,3)*t_(6,2,1)+2*s_(9)*u_(7,1,1)*v_(7,1,1)*t_(6,2,1)+3*s_(9)*u_(7,2)*v_(6,2,1)*t_(6,2,1)+3*s_(9)*u_(7,1,1)*v_(6,2,1)*t_(6,2,1)+3*s_(9)*u_(6,3)*v_(6,2,1)*t_(6,2,1)+3*s_(8,1)*u_(8,1)*v_(7,1,1)*t_(6,2,1)+4*s_(8,1)*u_(7,2)*v_(7,1,1)*t_(6,2,1)+7*s_(8,1)*u_(8,1)*v_(6,2,1)*t_(6,2,1)+7*s_(8,1)*u_(7,1,1)*v_(7,1,1)*t_(6,2,1)+4*s_(8,1)*u_(7,1,1)*v_(6,3)*t_(6,2,1)+11*s_(8,1)*u_(7,2)*v_(6,2,1)*t_(6,2,1)+16*s_(8,1)*u_(7,1,1)*v_(6,2,1)*t_(6,2,1)+6*s_(7,2)*u_(7,2)*v_(7,1,1)*t_(6,2,1)+12*s_(7,2)*u_(7,1,1)*v_(7,1,1)*t_(6,2,1)+12*s_(7,1,1)*u_(7,1,1)*v_(6,3)*t_(6,2,1)+7*s_(7,2)*u_(7,1,1)*v_(6,3)*t_(6,2,1)+12*s_(8,1)*u_(6,3)*v_(6,2,1)*t_(6,2,1)+8*s_(7,1,1)*u_(6,3)*v_(6,3)*t_(6,2,1)+s_(9)*u_(8,1)*v_(7,1,1)*t_(6,2,1)+31*s_(7,2)*u_(7,1,1)*v_(6,2,1)*t_(6,2,1)+20*s_(7,2)*u_(7,2)*v_(6,2,1)*t_(6,2,1)+41*s_(7,1,1)*u_(7,1,1)*v_(6,2,1)*t_(6,2,1)+38*s_(7,1,1)*u_(6,3)*v_(6,2,1)*t_(6,2,1)+23*s_(7,2)*u_(6,3)*v_(6,2,1)*t_(6,2,1)+28*s_(6,3)*u_(6,3)*v_(6,2,1)*t_(6,2,1)+171*t_(5,3,1)*s_(5,2,2)*u_(4,4,1)*v_(3,3,3)+241*t_(5,3,1)*s_(4,4,1)*u_(4,3,2)*v_(3,3,3)+258*t_(5,3,1)*s_(5,2,2)*u_(5,2,2)*v_(3,3,3)+349*t_(5,3,1)*s_(5,2,2)*u_(4,3,2)*v_(3,3,3)+324*t_(5,3,1)*s_(5,2,2)*u_(4,4,1)*v_(4,4,1)+7*u_(7,2)*v_(6,3)*t_(6,2,1)*s_(3,3,3)+10*u_(8,1)*v_(7,2)*t_(6,2,1)*s_(5,2,2)+12*u_(8,1)*v_(7,1,1)*t_(6,2,1)*s_(5,2,2)+10*u_(7,1,1)*v_(6,3)*t_(6,2,1)*s_(3,3,3)+6*u_(8,1)*v_(6,3)*t_(6,2,1)*s_(4,4,1)+u_(9)*v_(7,2)*t_(6,2,1)*s_(4,3,2)+u_(9)*v_(7,2)*t_(6,2,1)*s_(4,4,1)+10*u_(7,1,1)*v_(7,1,1)*t_(6,2,1)*s_(5,4)+5*u_(7,2)*v_(7,1,1)*t_(6,2,1)*s_(5,4)+16*u_(8,1)*v_(7,1,1)*t_(6,2,1)*s_(5,3,1)+11*u_(8,1)*v_(7,2)*t_(6,2,1)*s_(5,3,1)+9*u_(8,1)*v_(6,2,1)*t_(6,2,1)*s_(5,4)+12*u_(8,1)*v_(6,3)*t_(6,2,1)*s_(4,3,2)+12*u_(8,1)*v_(6,3)*t_(6,2,1)*s_(5,2,2)+16*u_(7,2)*v_(7,1,1)*t_(6,2,1)*s_(4,4,1)+23*u_(7,1,1)*v_(7,1,1)*t_(6,2,1)*s_(4,4,1)+11*u_(7,2)*v_(7,2)*t_(6,2,1)*s_(4,4,1)+11*u_(6,3)*v_(6,3)*t_(6,2,1)*s_(3,3,3)+23*u_(8,1)*v_(6,2,1)*t_(6,2,1)*s_(4,4,1)+25*u_(7,2)*v_(6,2,1)*t_(6,2,1)*s_(3,3,3)+30*u_(7,1,1)*v_(6,2,1)*t_(6,2,1)*s_(3,3,3)+6*u_(7,1,1)*v_(6,3)*t_(6,2,1)*s_(5,4)+14*u_(8,1)*v_(6,3)*t_(6,2,1)*s_(5,3,1)+36*u_(7,1,1)*v_(7,1,1)*t_(6,2,1)*s_(4,3,2)+31*u_(7,2)*v_(7,1,1)*t_(6,2,1)*s_(4,3,2)+23*u_(7,2)*v_(7,2)*t_(6,2,1)*s_(4,3,2)+22*u_(7,2)*v_(7,2)*t_(6,2,1)*s_(5,2,2)+29*u_(7,2)*v_(7,1,1)*t_(6,2,1)*s_(5,2,2)+35*u_(7,1,1)*v_(7,1,1)*t_(6,2,1)*s_(5,2,2)+39*u_(8,1)*v_(6,2,1)*t_(6,2,1)*s_(4,3,2)+35*u_(8,1)*v_(6,2,1)*t_(6,2,1)*s_(5,2,2)+23*u_(7,1,1)*v_(6,3)*t_(6,2,1)*s_(4,4,1)+14*u_(7,2)*v_(6,3)*t_(6,2,1)*s_(4,4,1)+u_(9)*v_(8,1)*t_(6,2,1)*s_(5,2,2)+u_(9)*v_(8,1)*t_(6,2,1)*s_(5,3,1)+43*u_(6,3)*v_(6,2,1)*t_(6,2,1)*s_(3,3,3)+29*u_(7,1,1)*v_(6,2,1)*t_(6,2,1)*s_(5,4)+47*u_(7,1,1)*v_(7,1,1)*t_(6,2,1)*s_(5,3,1)+17*u_(7,2)*v_(6,2,1)*t_(6,2,1)*s_(5,4)+39*u_(7,2)*v_(7,1,1)*t_(6,2,1)*s_(5,3,1)+23*u_(7,2)*v_(7,2)*t_(6,2,1)*s_(5,3,1)+49*u_(8,1)*v_(6,2,1)*t_(6,2,1)*s_(5,3,1)+27*u_(7,2)*v_(6,3)*t_(6,2,1)*s_(5,2,2)+39*u_(7,1,1)*v_(6,3)*t_(6,2,1)*s_(5,2,2)+32*u_(7,2)*v_(6,3)*t_(6,2,1)*s_(4,3,2)+47*u_(7,1,1)*v_(6,3)*t_(6,2,1)*s_(4,3,2)+18*u_(6,3)*v_(6,3)*t_(6,2,1)*s_(4,4,1)+121*v_(7,1,1)*t_(6,2,1)*s_(5,2,2)*u_(5,2,2)+103*v_(7,1,1)*t_(6,2,1)*s_(5,3,1)*u_(4,4,1)+117*u_(7,2)*v_(6,2,1)*t_(6,2,1)*s_(4,3,2)+138*u_(7,1,1)*v_(6,2,1)*t_(6,2,1)*s_(4,3,2)+85*u_(6,3)*v_(6,2,1)*t_(6,2,1)*s_(4,4,1)+38*u_(6,3)*v_(6,3)*t_(6,2,1)*s_(5,3,1)+121*u_(7,2)*v_(6,2,1)*t_(6,2,1)*s_(5,3,1)+151*u_(7,1,1)*v_(6,2,1)*t_(6,2,1)*s_(5,3,1)+140*u_(6,3)*v_(6,2,1)*t_(6,2,1)*s_(5,2,2)+u_(9)*v_(7,1,1)*t_(6,2,1)*s_(5,4)+u_(9)*v_(7,1,1)*t_(6,2,1)*s_(4,3,2)+181*u_(6,3)*v_(6,2,1)*t_(6,2,1)*s_(4,3,2)+168*u_(6,3)*v_(6,2,1)*t_(6,2,1)*s_(5,3,1)+u_(8,1)*v_(7,2)*t_(6,2,1)*s_(3,3,3)+u_(8,1)*v_(8,1)*t_(6,2,1)*s_(4,4,1)+u_(8,1)*v_(7,1,1)*t_(6,2,1)*s_(3,3,3)+u_(9)*v_(6,3)*t_(6,2,1)*s_(4,4,1)+2*u_(9)*v_(7,2)*t_(6,2,1)*s_(5,2,2)+2*u_(9)*v_(7,1,1)*t_(6,2,1)*s_(5,2,2)+2*u_(8,1)*v_(8,1)*t_(6,2,1)*s_(4,3,2)+2*u_(9)*v_(6,3)*t_(6,2,1)*s_(4,3,2)+2*u_(9)*v_(6,3)*t_(6,2,1)*s_(5,2,2)+2*u_(9)*v_(7,2)*t_(6,2,1)*s_(5,3,1)+2*u_(9)*v_(6,2,1)*t_(6,2,1)*s_(5,4)+3*u_(9)*v_(7,1,1)*t_(6,2,1)*s_(5,3,1)+4*u_(9)*v_(6,2,1)*t_(6,2,1)*s_(4,4,1)+2*u_(8,1)*v_(6,3)*t_(6,2,1)*s_(3,3,3)+3*u_(9)*v_(6,3)*t_(6,2,1)*s_(5,3,1)+5*u_(9)*v_(6,2,1)*t_(6,2,1)*s_(4,3,2)+5*u_(8,1)*v_(8,1)*t_(6,2,1)*s_(5,2,2)+5*u_(7,1,1)*v_(7,1,1)*t_(6,2,1)*s_(3,3,3)+5*u_(9)*v_(6,2,1)*t_(6,2,1)*s_(5,2,2)+4*u_(7,2)*v_(7,2)*t_(6,2,1)*s_(3,3,3)+6*u_(7,2)*v_(7,1,1)*t_(6,2,1)*s_(3,3,3)+3*u_(8,1)*v_(7,1,1)*t_(6,2,1)*s_(5,4)+6*u_(8,1)*v_(7,1,1)*t_(6,2,1)*s_(4,4,1)+4*u_(8,1)*v_(7,2)*t_(6,2,1)*s_(4,4,1)+5*u_(8,1)*v_(8,1)*t_(6,2,1)*s_(5,3,1)+7*u_(8,1)*v_(6,2,1)*t_(6,2,1)*s_(3,3,3)+8*u_(9)*v_(6,2,1)*t_(6,2,1)*s_(5,3,1)+9*u_(8,1)*v_(7,1,1)*t_(6,2,1)*s_(4,3,2)+8*u_(8,1)*v_(7,2)*t_(6,2,1)*s_(4,3,2)+33*v_(8,1)*t_(6,2,1)*s_(4,4,1)*u_(4,3,2)+37*v_(8,1)*t_(6,2,1)*s_(5,2,2)*u_(5,2,2)+41*v_(7,1,1)*t_(6,2,1)*s_(5,2,2)*u_(3,3,3)+32*v_(8,1)*t_(6,2,1)*s_(5,3,1)*u_(4,4,1)+40*v_(6,3)*t_(6,2,1)*s_(4,4,1)*u_(3,3,3)+50*v_(8,1)*t_(6,2,1)*s_(5,2,2)*u_(4,3,2)+33*v_(6,2,1)*t_(6,2,1)*s_(5,4)*u_(3,3,3)+20*v_(7,2)*t_(6,2,1)*s_(5,4)*u_(5,2,2)+44*v_(7,2)*t_(6,2,1)*s_(5,3,1)*u_(3,3,3)+28*v_(7,1,1)*t_(6,2,1)*s_(5,4)*u_(5,2,2)+49*v_(7,1,1)*t_(6,2,1)*s_(5,3,1)*u_(3,3,3)+50*v_(8,1)*t_(6,2,1)*s_(5,3,1)*u_(5,2,2)+56*v_(6,2,1)*t_(6,2,1)*s_(3,3,3)*u_(3,3,3)+58*v_(7,2)*t_(6,2,1)*s_(4,3,2)*u_(3,3,3)+13*v_(6,3)*t_(6,2,1)*s_(5,4)*u_(4,4,1)+61*v_(7,1,1)*t_(6,2,1)*s_(4,3,2)*u_(3,3,3)+22*v_(7,2)*t_(6,2,1)*s_(5,4)*u_(4,3,2)+32*v_(7,1,1)*t_(6,2,1)*s_(5,4)*u_(4,3,2)+58*v_(6,3)*t_(6,2,1)*s_(5,2,2)*u_(3,3,3)+40*v_(7,2)*t_(6,2,1)*s_(4,4,1)*u_(4,4,1)+50*v_(7,1,1)*t_(6,2,1)*s_(4,4,1)*u_(4,4,1)+63*v_(8,1)*t_(6,2,1)*s_(5,3,1)*u_(4,3,2)+74*v_(8,1)*t_(6,2,1)*s_(4,3,2)*u_(4,3,2)+17*v_(6,2,1)*t_(6,2,1)*s_(5,4)*u_(5,4)+21*v_(7,2)*t_(6,2,1)*s_(5,4)*u_(5,3,1)+37*v_(7,1,1)*t_(6,2,1)*s_(5,4)*u_(5,3,1)+v_(9)*t_(6,2,1)*s_(4,4,1)*u_(3,3,3)+28*v_(6,3)*t_(6,2,1)*s_(5,4)*u_(5,2,2)+66*v_(8,1)*t_(6,2,1)*s_(5,3,1)*u_(5,3,1)+v_(9)*t_(6,2,1)*s_(5,2,2)*u_(3,3,3)+72*v_(7,2)*t_(6,2,1)*s_(5,2,2)*u_(4,4,1)+73*v_(6,3)*t_(6,2,1)*s_(5,3,1)*u_(3,3,3)+81*v_(7,1,1)*t_(6,2,1)*s_(5,2,2)*u_(4,4,1)+94*v_(6,3)*t_(6,2,1)*s_(4,3,2)*u_(3,3,3)+34*v_(6,3)*t_(6,2,1)*s_(5,4)*u_(4,3,2)+94*v_(6,2,1)*t_(6,2,1)*s_(4,4,1)*u_(3,3,3)+61*v_(6,3)*t_(6,2,1)*s_(4,4,1)*u_(4,4,1)+94*v_(7,2)*t_(6,2,1)*s_(4,4,1)*u_(4,3,2)+27*v_(6,3)*t_(6,2,1)*s_(5,4)*u_(5,3,1)+106*v_(7,1,1)*t_(6,2,1)*s_(4,4,1)*u_(4,3,2)+111*v_(7,2)*t_(6,2,1)*s_(5,2,2)*u_(5,2,2)+65*v_(6,2,1)*t_(6,2,1)*s_(5,4)*u_(4,4,1)+82*v_(7,2)*t_(6,2,1)*s_(5,3,1)*u_(4,4,1)+359*v_(6,2,1)*t_(6,2,1)*s_(5,3,1)*u_(4,4,1)+432*v_(6,2,1)*t_(6,2,1)*s_(5,2,2)*u_(5,2,2)+557*v_(6,2,1)*t_(6,2,1)*s_(5,3,1)*u_(5,2,2)+v_(9)*t_(6,2,1)*s_(5,4)*u_(4,4,1)+2*v_(9)*t_(6,2,1)*s_(5,3,1)*u_(3,3,3)+v_(9)*t_(6,2,1)*s_(5,4)*u_(4,3,2)+2*v_(9)*t_(6,2,1)*s_(5,4)*u_(5,2,2)+3*v_(9)*t_(6,2,1)*s_(4,3,2)*u_(3,3,3)+2*v_(9)*t_(6,2,1)*s_(4,4,1)*u_(4,4,1)+2*v_(9)*t_(6,2,1)*s_(5,4)*u_(5,3,1)+4*v_(9)*t_(6,2,1)*s_(5,2,2)*u_(4,4,1)+v_(8,1)*t_(6,2,1)*s_(5,4)*u_(3,3,3)+5*v_(9)*t_(6,2,1)*s_(5,2,2)*u_(5,2,2)+5*v_(9)*t_(6,2,1)*s_(4,4,1)*u_(4,3,2)+5*v_(9)*t_(6,2,1)*s_(5,3,1)*u_(4,4,1)+6*v_(8,1)*t_(6,2,1)*s_(3,3,3)*u_(3,3,3)+7*v_(9)*t_(6,2,1)*s_(5,2,2)*u_(4,3,2)+7*v_(9)*t_(6,2,1)*s_(5,3,1)*u_(5,2,2)+10*v_(9)*t_(6,2,1)*s_(4,3,2)*u_(4,3,2)+9*v_(9)*t_(6,2,1)*s_(5,3,1)*u_(4,3,2)+8*v_(8,1)*t_(6,2,1)*s_(4,4,1)*u_(3,3,3)+12*v_(8,1)*t_(6,2,1)*s_(5,2,2)*u_(3,3,3)+11*v_(9)*t_(6,2,1)*s_(5,3,1)*u_(5,3,1)+4*v_(8,1)*t_(6,2,1)*s_(5,4)*u_(4,4,1)+4*v_(7,2)*t_(6,2,1)*s_(5,4)*u_(3,3,3)+7*v_(7,1,1)*t_(6,2,1)*s_(5,4)*u_(3,3,3)+16*v_(7,2)*t_(6,2,1)*s_(3,3,3)*u_(3,3,3)+14*v_(8,1)*t_(6,2,1)*s_(5,3,1)*u_(3,3,3)+16*v_(7,1,1)*t_(6,2,1)*s_(3,3,3)*u_(3,3,3)+9*v_(8,1)*t_(6,2,1)*s_(5,4)*u_(5,2,2)+19*v_(8,1)*t_(6,2,1)*s_(4,3,2)*u_(3,3,3)+8*v_(8,1)*t_(6,2,1)*s_(5,4)*u_(4,3,2)+15*v_(8,1)*t_(6,2,1)*s_(4,4,1)*u_(4,4,1)+24*v_(6,3)*t_(6,2,1)*s_(3,3,3)*u_(3,3,3)+4*v_(7,1,1)*t_(6,2,1)*s_(5,4)*u_(5,4)+10*v_(6,3)*t_(6,2,1)*s_(5,4)*u_(3,3,3)+10*v_(8,1)*t_(6,2,1)*s_(5,4)*u_(5,3,1)+24*v_(7,2)*t_(6,2,1)*s_(4,4,1)*u_(3,3,3)+26*v_(8,1)*t_(6,2,1)*s_(5,2,2)*u_(4,4,1)+25*v_(7,1,1)*t_(6,2,1)*s_(4,4,1)*u_(3,3,3)+36*v_(7,2)*t_(6,2,1)*s_(5,2,2)*u_(3,3,3)+10*v_(7,2)*t_(6,2,1)*s_(5,4)*u_(4,4,1)+17*v_(7,1,1)*t_(6,2,1)*s_(5,4)*u_(4,4,1)+25*t_(6,2,1)*s_(5,4)*u_(5,4)*v_(5,2,2)+76*t_(6,2,1)*s_(5,3,1)*u_(3,3,3)*v_(3,3,3)+60*t_(6,2,1)*s_(5,4)*u_(5,3,1)*v_(3,3,3)+71*t_(6,2,1)*s_(4,4,1)*u_(4,4,1)*v_(3,3,3)+76*t_(6,2,1)*s_(4,3,2)*u_(3,3,3)*v_(3,3,3)+77*t_(6,2,1)*s_(5,4)*u_(4,3,2)*v_(3,3,3)+54*t_(6,2,1)*s_(5,4)*u_(4,4,1)*v_(4,4,1)+33*t_(6,2,1)*s_(5,4)*u_(5,4)*v_(4,3,2)+20*t_(6,2,1)*s_(5,4)*u_(5,4)*v_(5,3,1)+107*t_(6,2,1)*s_(5,2,2)*u_(4,4,1)*v_(3,3,3)+93*t_(6,2,1)*s_(5,4)*u_(5,2,2)*v_(4,4,1)+145*v_(6,2,1)*t_(6,2,1)*s_(5,2,2)*u_(3,3,3)+112*v_(6,3)*t_(6,2,1)*s_(5,2,2)*u_(4,4,1)+151*v_(7,2)*t_(6,2,1)*s_(5,2,2)*u_(4,3,2)+167*v_(7,1,1)*t_(6,2,1)*s_(5,2,2)*u_(4,3,2)+106*v_(6,2,1)*t_(6,2,1)*s_(5,4)*u_(5,2,2)+137*v_(7,2)*t_(6,2,1)*s_(5,3,1)*u_(5,2,2)+161*v_(7,1,1)*t_(6,2,1)*s_(5,3,1)*u_(5,2,2)+181*v_(6,2,1)*t_(6,2,1)*s_(5,3,1)*u_(3,3,3)+156*v_(6,3)*t_(6,2,1)*s_(4,4,1)*u_(4,3,2)+205*v_(6,2,1)*t_(6,2,1)*s_(4,3,2)*u_(3,3,3)+125*v_(6,3)*t_(6,2,1)*s_(5,3,1)*u_(4,4,1)+175*v_(6,3)*t_(6,2,1)*s_(5,2,2)*u_(5,2,2)+142*v_(6,2,1)*t_(6,2,1)*s_(5,4)*u_(4,3,2)+181*v_(7,2)*t_(6,2,1)*s_(5,3,1)*u_(4,3,2)+219*v_(7,2)*t_(6,2,1)*s_(4,3,2)*u_(4,3,2)+182*v_(6,2,1)*t_(6,2,1)*s_(4,4,1)*u_(4,4,1)+209*v_(7,1,1)*t_(6,2,1)*s_(5,3,1)*u_(4,3,2)+235*v_(7,1,1)*t_(6,2,1)*s_(4,3,2)*u_(4,3,2)+128*v_(6,2,1)*t_(6,2,1)*s_(5,4)*u_(5,3,1)+169*v_(7,2)*t_(6,2,1)*s_(5,3,1)*u_(5,3,1)+208*v_(7,1,1)*t_(6,2,1)*s_(5,3,1)*u_(5,3,1)+242*v_(6,3)*t_(6,2,1)*s_(5,2,2)*u_(4,3,2)+213*v_(6,3)*t_(6,2,1)*s_(5,3,1)*u_(5,2,2)+280*v_(6,2,1)*t_(6,2,1)*s_(5,2,2)*u_(4,4,1)+291*v_(6,3)*t_(6,2,1)*s_(5,3,1)*u_(4,3,2)+353*v_(6,3)*t_(6,2,1)*s_(4,3,2)*u_(4,3,2)+246*v_(6,3)*t_(6,2,1)*s_(5,3,1)*u_(5,3,1)+379*v_(6,2,1)*t_(6,2,1)*s_(4,4,1)*u_(4,3,2)+2*s_(8,1)*u_(7,2)*v_(7,1,1)*t_(7,1,1)+3*s_(7,2)*u_(7,2)*v_(7,1,1)*t_(7,1,1)+s_(9)*u_(8,1)*v_(7,1,1)*t_(7,1,1)+142*t_(6,2,1)*s_(5,3,1)*u_(4,4,1)*v_(3,3,3)+153*t_(6,2,1)*s_(4,4,1)*u_(4,3,2)*v_(3,3,3)+161*t_(6,2,1)*s_(5,2,2)*u_(5,2,2)*v_(3,3,3)+128*t_(6,2,1)*s_(5,4)*u_(4,4,1)*v_(4,3,2)+103*t_(6,2,1)*s_(5,4)*u_(5,3,1)*v_(4,4,1)+139*t_(6,2,1)*s_(5,4)*u_(5,2,2)*v_(5,2,2)+214*t_(6,2,1)*s_(5,3,1)*u_(5,2,2)*v_(3,3,3)+223*t_(6,2,1)*s_(5,2,2)*u_(4,3,2)*v_(3,3,3)+198*t_(6,2,1)*s_(5,4)*u_(5,2,2)*v_(4,3,2)+213*t_(6,2,1)*s_(5,2,2)*u_(4,4,1)*v_(4,4,1)+171*t_(6,2,1)*s_(5,4)*u_(5,3,1)*v_(5,2,2)+275*t_(6,2,1)*s_(5,3,1)*u_(5,3,1)*v_(3,3,3)+300*t_(6,2,1)*s_(5,3,1)*u_(4,3,2)*v_(3,3,3)+301*t_(6,2,1)*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)+290*t_(6,2,1)*s_(4,4,1)*u_(4,4,1)*v_(4,3,2)+294*t_(6,2,1)*s_(5,4)*u_(4,3,2)*v_(4,3,2)+269*t_(6,2,1)*s_(5,3,1)*u_(4,4,1)*v_(4,4,1)+237*t_(6,2,1)*s_(5,4)*u_(5,3,1)*v_(4,3,2)+315*t_(6,2,1)*s_(5,2,2)*u_(5,2,2)*v_(4,4,1)+198*t_(6,2,1)*s_(5,4)*u_(5,3,1)*v_(5,3,1)+436*t_(6,2,1)*s_(5,2,2)*u_(4,4,1)*v_(4,3,2)+415*t_(6,2,1)*s_(5,3,1)*u_(5,2,2)*v_(4,4,1)+8*t_(6,2,1)*s_(5,4)*u_(5,4)*v_(3,3,3)+24*t_(6,2,1)*s_(5,4)*u_(3,3,3)*v_(3,3,3)+38*t_(6,2,1)*s_(4,4,1)*u_(3,3,3)*v_(3,3,3)+34*t_(6,2,1)*s_(5,4)*u_(4,4,1)*v_(3,3,3)+9*t_(6,2,1)*s_(5,4)*u_(5,4)*v_(4,4,1)+54*t_(6,2,1)*s_(5,2,2)*u_(3,3,3)*v_(3,3,3)+51*t_(6,2,1)*s_(5,4)*u_(5,2,2)*v_(3,3,3)+75*v_(7,1,1)*t_(7,1,1)*s_(4,3,2)*u_(4,3,2)+50*v_(7,2)*t_(7,1,1)*s_(5,3,1)*u_(5,3,1)+68*v_(7,1,1)*t_(7,1,1)*s_(5,3,1)*u_(5,3,1)+v_(9)*t_(7,1,1)*s_(6,3)*u_(4,4,1)+u_(9)*v_(7,1,1)*t_(7,1,1)*s_(6,3)+u_(9)*v_(7,1,1)*t_(7,1,1)*s_(5,2,2)+u_(7,2)*v_(7,2)*t_(7,1,1)*s_(3,3,3)+u_(8,1)*v_(7,2)*t_(7,1,1)*s_(4,3,2)+u_(8,1)*v_(7,2)*t_(7,1,1)*s_(4,4,1)+u_(8,1)*v_(8,1)*t_(7,1,1)*s_(5,2,2)+u_(8,1)*v_(8,1)*t_(7,1,1)*s_(5,3,1)+u_(8,1)*v_(7,1,1)*t_(7,1,1)*s_(5,4)+u_(8,1)*v_(7,1,1)*t_(7,1,1)*s_(4,3,2)+u_(9)*v_(7,2)*t_(7,1,1)*s_(6,2,1)+2*u_(9)*v_(7,1,1)*t_(7,1,1)*s_(6,2,1)+2*u_(8,1)*v_(7,2)*t_(7,1,1)*s_(5,2,2)+4*u_(8,1)*v_(7,1,1)*t_(7,1,1)*s_(5,2,2)+5*u_(7,2)*v_(7,1,1)*t_(7,1,1)*s_(4,4,1)+3*u_(8,1)*v_(8,1)*t_(7,1,1)*s_(6,2,1)+2*u_(8,1)*v_(7,1,1)*t_(7,1,1)*s_(6,3)+5*u_(8,1)*v_(7,1,1)*t_(7,1,1)*s_(5,3,1)+2*u_(7,2)*v_(7,2)*t_(7,1,1)*s_(4,4,1)+2*u_(7,2)*v_(7,1,1)*t_(7,1,1)*s_(5,4)+3*u_(8,1)*v_(7,2)*t_(7,1,1)*s_(5,3,1)+7*u_(7,2)*v_(7,1,1)*t_(7,1,1)*s_(4,3,2)+4*u_(7,2)*v_(7,2)*t_(7,1,1)*s_(4,3,2)+4*u_(7,2)*v_(7,2)*t_(7,1,1)*s_(5,2,2)+4*u_(8,1)*v_(7,2)*t_(7,1,1)*s_(6,2,1)+7*u_(8,1)*v_(7,1,1)*t_(7,1,1)*s_(6,2,1)+3*u_(7,2)*v_(7,1,1)*t_(7,1,1)*s_(6,3)+10*u_(7,2)*v_(7,1,1)*t_(7,1,1)*s_(5,2,2)+10*u_(7,2)*v_(7,1,1)*t_(7,1,1)*s_(5,3,1)+u_(9)*v_(7,2)*t_(7,1,1)*s_(5,3,1)+7*u_(7,2)*v_(7,2)*t_(7,1,1)*s_(5,3,1)+6*u_(7,2)*v_(7,2)*t_(7,1,1)*s_(6,2,1)+12*u_(7,2)*v_(7,1,1)*t_(7,1,1)*s_(6,2,1)+u_(9)*v_(8,1)*t_(7,1,1)*s_(6,2,1)+s_(9)*u_(9)*v_(7,1,1)*t_(7,1,1)+s_(9)*u_(7,2)*v_(7,1,1)*t_(7,1,1)+2*s_(8,1)*u_(8,1)*v_(7,1,1)*t_(7,1,1)+16*v_(7,1,1)*t_(7,1,1)*s_(5,3,1)*u_(3,3,3)+9*v_(7,1,1)*t_(7,1,1)*s_(5,4)*u_(5,2,2)+4*v_(7,1,1)*t_(7,1,1)*s_(6,3)*u_(6,3)+16*v_(8,1)*t_(7,1,1)*s_(5,3,1)*u_(5,2,2)+10*v_(7,1,1)*t_(7,1,1)*s_(6,2,1)*u_(5,4)+6*v_(7,2)*t_(7,1,1)*s_(6,3)*u_(4,3,2)+19*v_(7,2)*t_(7,1,1)*s_(4,3,2)*u_(3,3,3)+5*v_(7,2)*t_(7,1,1)*s_(6,2,1)*u_(5,4)+12*v_(7,1,1)*t_(7,1,1)*s_(6,3)*u_(4,3,2)+4*v_(7,2)*t_(7,1,1)*s_(5,4)*u_(4,3,2)+5*v_(7,2)*t_(7,1,1)*s_(6,3)*u_(5,2,2)+16*v_(8,1)*t_(7,1,1)*s_(6,2,1)*u_(5,3,1)+7*v_(7,1,1)*t_(7,1,1)*s_(5,4)*u_(4,3,2)+11*v_(7,1,1)*t_(7,1,1)*s_(6,3)*u_(5,2,2)+20*v_(7,1,1)*t_(7,1,1)*s_(4,3,2)*u_(3,3,3)+10*v_(7,2)*t_(7,1,1)*s_(4,4,1)*u_(4,4,1)+20*v_(8,1)*t_(7,1,1)*s_(5,3,1)*u_(4,3,2)+16*v_(7,2)*t_(7,1,1)*s_(6,2,1)*u_(4,4,1)+23*v_(7,1,1)*t_(7,1,1)*s_(6,2,1)*u_(4,4,1)+16*v_(8,1)*t_(7,1,1)*s_(6,2,1)*u_(6,2,1)+20*v_(7,2)*t_(7,1,1)*s_(5,2,2)*u_(4,4,1)+26*v_(8,1)*t_(7,1,1)*s_(4,3,2)*u_(4,3,2)+18*v_(7,1,1)*t_(7,1,1)*s_(4,4,1)*u_(4,4,1)+10*v_(7,1,1)*t_(7,1,1)*s_(5,4)*u_(5,3,1)+6*v_(7,2)*t_(7,1,1)*s_(5,4)*u_(5,3,1)+28*v_(7,1,1)*t_(7,1,1)*s_(5,2,2)*u_(4,4,1)+12*v_(7,1,1)*t_(7,1,1)*s_(6,3)*u_(6,2,1)+7*v_(7,2)*t_(7,1,1)*s_(6,3)*u_(6,2,1)+22*v_(8,1)*t_(7,1,1)*s_(5,3,1)*u_(5,3,1)+15*v_(7,1,1)*t_(7,1,1)*s_(6,3)*u_(5,3,1)+8*v_(7,2)*t_(7,1,1)*s_(6,3)*u_(5,3,1)+33*v_(7,2)*t_(7,1,1)*s_(5,2,2)*u_(5,2,2)+36*v_(7,1,1)*t_(7,1,1)*s_(6,2,1)*u_(4,3,2)+31*v_(7,2)*t_(7,1,1)*s_(6,2,1)*u_(4,3,2)+31*v_(7,2)*t_(7,1,1)*s_(4,4,1)*u_(4,3,2)+32*v_(7,1,1)*t_(7,1,1)*s_(4,4,1)*u_(4,3,2)+29*v_(7,2)*t_(7,1,1)*s_(6,2,1)*u_(5,2,2)+29*v_(7,1,1)*t_(7,1,1)*s_(5,3,1)*u_(4,4,1)+35*v_(7,1,1)*t_(7,1,1)*s_(6,2,1)*u_(5,2,2)+28*v_(7,2)*t_(7,1,1)*s_(5,3,1)*u_(4,4,1)+40*v_(7,1,1)*t_(7,1,1)*s_(5,2,2)*u_(5,2,2)+45*v_(7,2)*t_(7,1,1)*s_(5,2,2)*u_(4,3,2)+49*v_(7,1,1)*t_(7,1,1)*s_(5,2,2)*u_(4,3,2)+46*v_(7,1,1)*t_(7,1,1)*s_(5,3,1)*u_(5,2,2)+45*v_(7,2)*t_(7,1,1)*s_(5,3,1)*u_(5,2,2)+47*v_(7,1,1)*t_(7,1,1)*s_(6,2,1)*u_(5,3,1)+31*v_(7,2)*t_(7,1,1)*s_(6,2,1)*u_(6,2,1)+39*v_(7,2)*t_(7,1,1)*s_(6,2,1)*u_(5,3,1)+41*v_(7,1,1)*t_(7,1,1)*s_(6,2,1)*u_(6,2,1)+55*v_(7,2)*t_(7,1,1)*s_(5,3,1)*u_(4,3,2)+62*v_(7,1,1)*t_(7,1,1)*s_(5,3,1)*u_(4,3,2)+71*v_(7,2)*t_(7,1,1)*s_(4,3,2)*u_(4,3,2)+4*v_(9)*t_(7,1,1)*s_(4,3,2)*u_(4,3,2)+3*v_(9)*t_(7,1,1)*s_(5,3,1)*u_(5,3,1)+3*v_(9)*t_(7,1,1)*s_(6,2,1)*u_(6,2,1)+v_(7,2)*t_(7,1,1)*s_(5,4)*u_(3,3,3)+4*v_(7,2)*t_(7,1,1)*s_(3,3,3)*u_(3,3,3)+4*v_(8,1)*t_(7,1,1)*s_(5,3,1)*u_(3,3,3)+2*v_(8,1)*t_(7,1,1)*s_(5,4)*u_(5,2,2)+2*v_(8,1)*t_(7,1,1)*s_(6,3)*u_(4,3,2)+2*v_(8,1)*t_(7,1,1)*s_(6,3)*u_(4,4,1)+5*v_(7,1,1)*t_(7,1,1)*s_(6,2,1)*u_(3,3,3)+6*v_(7,2)*t_(7,1,1)*s_(6,2,1)*u_(3,3,3)+v_(8,1)*t_(7,1,1)*s_(5,4)*u_(4,3,2)+v_(8,1)*t_(7,1,1)*s_(5,4)*u_(4,4,1)+2*v_(8,1)*t_(7,1,1)*s_(6,3)*u_(5,2,2)+3*v_(8,1)*t_(7,1,1)*s_(6,2,1)*u_(5,4)+6*v_(8,1)*t_(7,1,1)*s_(6,2,1)*u_(4,4,1)+7*v_(8,1)*t_(7,1,1)*s_(4,3,2)*u_(3,3,3)+8*v_(8,1)*t_(7,1,1)*s_(5,2,2)*u_(4,4,1)+8*v_(7,1,1)*t_(7,1,1)*s_(3,3,3)*u_(3,3,3)+6*v_(7,1,1)*t_(7,1,1)*s_(4,4,1)*u_(3,3,3)+5*v_(8,1)*t_(7,1,1)*s_(4,4,1)*u_(4,4,1)+9*v_(8,1)*t_(7,1,1)*s_(6,2,1)*u_(4,3,2)+9*v_(7,1,1)*t_(7,1,1)*s_(5,2,2)*u_(3,3,3)+10*v_(7,2)*t_(7,1,1)*s_(4,4,1)*u_(3,3,3)+3*v_(8,1)*t_(7,1,1)*s_(5,4)*u_(5,3,1)+2*v_(7,1,1)*t_(7,1,1)*s_(5,4)*u_(5,4)+2*v_(7,1,1)*t_(7,1,1)*s_(6,3)*u_(5,4)+12*v_(7,2)*t_(7,1,1)*s_(5,2,2)*u_(3,3,3)+4*v_(8,1)*t_(7,1,1)*s_(6,3)*u_(5,3,1)+4*v_(8,1)*t_(7,1,1)*s_(6,3)*u_(6,2,1)+11*v_(7,2)*t_(7,1,1)*s_(5,3,1)*u_(3,3,3)+13*v_(8,1)*t_(7,1,1)*s_(5,2,2)*u_(5,2,2)+5*v_(7,1,1)*t_(7,1,1)*s_(6,3)*u_(4,4,1)+2*v_(7,2)*t_(7,1,1)*s_(5,4)*u_(4,4,1)+4*v_(7,2)*t_(7,1,1)*s_(6,3)*u_(4,4,1)+12*v_(8,1)*t_(7,1,1)*s_(4,4,1)*u_(4,3,2)+12*v_(8,1)*t_(7,1,1)*s_(6,2,1)*u_(5,2,2)+5*v_(7,1,1)*t_(7,1,1)*s_(5,4)*u_(4,4,1)+4*v_(7,2)*t_(7,1,1)*s_(5,4)*u_(5,2,2)+15*v_(8,1)*t_(7,1,1)*s_(5,2,2)*u_(4,3,2)+11*v_(8,1)*t_(7,1,1)*s_(5,3,1)*u_(4,4,1)+38*t_(7,1,1)*s_(6,3)*u_(6,2,1)*v_(6,2,1)+37*t_(7,1,1)*s_(6,2,1)*u_(5,4)*v_(5,3,1)+74*t_(7,1,1)*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)+81*t_(7,1,1)*s_(5,3,1)*u_(4,3,2)*v_(3,3,3)+76*t_(7,1,1)*s_(5,3,1)*u_(5,3,1)*v_(3,3,3)+74*t_(7,1,1)*s_(6,2,1)*u_(6,2,1)*v_(4,4,1)+77*t_(7,1,1)*s_(4,4,1)*u_(4,4,1)*v_(4,3,2)+62*t_(7,1,1)*s_(6,3)*u_(5,3,1)*v_(5,2,2)+83*t_(7,1,1)*s_(5,4)*u_(4,3,2)*v_(4,3,2)+81*t_(7,1,1)*s_(6,2,1)*u_(5,2,2)*v_(4,4,1)+73*t_(7,1,1)*s_(5,3,1)*u_(4,4,1)*v_(4,4,1)+65*t_(7,1,1)*s_(5,4)*u_(5,3,1)*v_(4,3,2)+50*t_(7,1,1)*s_(6,3)*u_(6,2,1)*v_(5,3,1)+82*t_(7,1,1)*s_(5,2,2)*u_(5,2,2)*v_(4,4,1)+53*t_(7,1,1)*s_(5,4)*u_(5,3,1)*v_(5,3,1)+106*t_(7,1,1)*s_(6,3)*u_(4,3,2)*v_(4,3,2)+83*t_(7,1,1)*s_(6,3)*u_(5,3,1)*v_(4,3,2)+106*t_(7,1,1)*s_(6,2,1)*u_(4,4,1)*v_(4,3,2)+72*t_(7,1,1)*s_(6,3)*u_(5,3,1)*v_(5,3,1)+121*t_(7,1,1)*s_(6,2,1)*u_(5,2,2)*v_(5,2,2)+114*t_(7,1,1)*s_(5,2,2)*u_(4,4,1)*v_(4,3,2)+112*t_(7,1,1)*s_(6,2,1)*u_(6,2,1)*v_(5,2,2)+103*t_(7,1,1)*s_(6,2,1)*u_(5,3,1)*v_(4,4,1)+118*t_(7,1,1)*s_(5,3,1)*u_(5,2,2)*v_(4,4,1)+v_(9)*t_(7,1,1)*s_(4,3,2)*u_(3,3,3)+v_(9)*t_(7,1,1)*s_(4,4,1)*u_(3,3,3)+v_(9)*t_(7,1,1)*s_(5,2,2)*u_(3,3,3)+v_(9)*t_(7,1,1)*s_(5,2,2)*u_(4,4,1)+v_(9)*t_(7,1,1)*s_(5,2,2)*u_(5,2,2)+v_(9)*t_(7,1,1)*s_(6,2,1)*u_(5,4)+v_(9)*t_(7,1,1)*s_(6,2,1)*u_(4,3,2)+v_(8,1)*t_(7,1,1)*s_(6,2,1)*u_(3,3,3)+v_(9)*t_(7,1,1)*s_(5,4)*u_(5,3,1)+v_(9)*t_(7,1,1)*s_(6,3)*u_(5,3,1)+v_(9)*t_(7,1,1)*s_(6,3)*u_(6,2,1)+2*v_(9)*t_(7,1,1)*s_(4,4,1)*u_(4,3,2)+2*v_(9)*t_(7,1,1)*s_(5,2,2)*u_(4,3,2)+2*v_(9)*t_(7,1,1)*s_(6,2,1)*u_(5,2,2)+2*v_(8,1)*t_(7,1,1)*s_(3,3,3)*u_(3,3,3)+3*v_(9)*t_(7,1,1)*s_(5,3,1)*u_(4,3,2)+3*v_(9)*t_(7,1,1)*s_(5,3,1)*u_(4,4,1)+3*v_(9)*t_(7,1,1)*s_(5,3,1)*u_(5,2,2)+3*v_(9)*t_(7,1,1)*s_(6,2,1)*u_(5,3,1)+v_(7,2)*t_(7,1,1)*s_(6,3)*u_(3,3,3)+3*v_(8,1)*t_(7,1,1)*s_(4,4,1)*u_(3,3,3)+3*v_(8,1)*t_(7,1,1)*s_(5,2,2)*u_(3,3,3)+3*v_(7,1,1)*t_(7,1,1)*s_(6,3)*u_(3,3,3)+28*t_(7,1,1)*s_(6,3)*u_(4,3,2)*v_(3,3,3)+30*t_(7,1,1)*s_(6,2,1)*u_(6,2,1)*v_(3,3,3)+5*t_(7,1,1)*s_(5,4)*u_(5,4)*v_(5,3,1)+6*t_(7,1,1)*s_(6,3)*u_(6,2,1)*v_(5,4)+25*t_(7,1,1)*s_(6,2,1)*u_(4,4,1)*v_(3,3,3)+6*t_(7,1,1)*s_(6,3)*u_(6,3)*v_(5,2,2)+8*t_(7,1,1)*s_(6,3)*u_(5,4)*v_(4,3,2)+17*t_(7,1,1)*s_(6,3)*u_(4,4,1)*v_(4,4,1)+30*t_(7,1,1)*s_(5,2,2)*u_(4,4,1)*v_(3,3,3)+9*t_(7,1,1)*s_(6,3)*u_(6,3)*v_(4,3,2)+25*t_(7,1,1)*s_(5,4)*u_(5,2,2)*v_(4,4,1)+7*t_(7,1,1)*s_(6,3)*u_(5,4)*v_(5,3,1)+17*t_(7,1,1)*s_(6,2,1)*u_(5,4)*v_(4,4,1)+41*t_(7,1,1)*s_(6,2,1)*u_(5,2,2)*v_(3,3,3)+8*t_(7,1,1)*s_(6,3)*u_(6,3)*v_(6,2,1)+39*t_(7,1,1)*s_(4,4,1)*u_(4,3,2)*v_(3,3,3)+36*t_(7,1,1)*s_(5,3,1)*u_(4,4,1)*v_(3,3,3)+23*t_(7,1,1)*s_(6,3)*u_(6,2,1)*v_(4,4,1)+31*t_(7,1,1)*s_(6,3)*u_(5,2,2)*v_(4,4,1)+39*t_(7,1,1)*s_(5,4)*u_(4,4,1)*v_(4,3,2)+10*t_(7,1,1)*s_(6,3)*u_(6,3)*v_(5,3,1)+51*t_(7,1,1)*s_(5,2,2)*u_(5,2,2)*v_(3,3,3)+35*t_(7,1,1)*s_(5,4)*u_(5,2,2)*v_(5,2,2)+29*t_(7,1,1)*s_(5,4)*u_(5,3,1)*v_(4,4,1)+28*t_(7,1,1)*s_(6,2,1)*u_(5,4)*v_(5,2,2)+49*t_(7,1,1)*s_(6,2,1)*u_(5,3,1)*v_(3,3,3)+29*t_(7,1,1)*s_(6,2,1)*u_(6,2,1)*v_(5,4)+53*t_(7,1,1)*s_(5,3,1)*u_(5,2,2)*v_(3,3,3)+48*t_(7,1,1)*s_(6,3)*u_(4,4,1)*v_(4,3,2)+61*t_(7,1,1)*s_(6,2,1)*u_(4,3,2)*v_(3,3,3)+53*t_(7,1,1)*s_(6,3)*u_(5,2,2)*v_(5,2,2)+36*t_(7,1,1)*s_(6,3)*u_(5,3,1)*v_(4,4,1)+58*t_(7,1,1)*s_(5,2,2)*u_(4,3,2)*v_(3,3,3)+39*t_(7,1,1)*s_(6,3)*u_(6,2,1)*v_(5,2,2)+32*t_(7,1,1)*s_(6,2,1)*u_(5,4)*v_(4,3,2)+58*t_(7,1,1)*s_(5,2,2)*u_(4,4,1)*v_(4,4,1)+52*t_(7,1,1)*s_(5,4)*u_(5,2,2)*v_(4,3,2)+50*t_(7,1,1)*s_(6,2,1)*u_(4,4,1)*v_(4,4,1)+47*t_(7,1,1)*s_(6,3)*u_(6,2,1)*v_(4,3,2)+49*t_(7,1,1)*s_(5,4)*u_(5,3,1)*v_(5,2,2)+67*t_(7,1,1)*s_(6,3)*u_(5,2,2)*v_(4,3,2)+4*t_(7,1,1)*s_(5,4)*u_(3,3,3)*v_(3,3,3)+4*t_(7,1,1)*s_(5,4)*u_(5,4)*v_(3,3,3)+2*t_(7,1,1)*s_(6,3)*u_(5,4)*v_(3,3,3)+2*t_(7,1,1)*s_(6,3)*u_(6,3)*v_(3,3,3)+8*t_(7,1,1)*s_(6,3)*u_(3,3,3)*v_(3,3,3)+10*t_(7,1,1)*s_(4,4,1)*u_(3,3,3)*v_(3,3,3)+12*t_(7,1,1)*s_(5,4)*u_(4,4,1)*v_(3,3,3)+10*t_(7,1,1)*s_(6,3)*u_(6,2,1)*v_(3,3,3)+11*t_(7,1,1)*s_(5,2,2)*u_(3,3,3)*v_(3,3,3)+2*t_(7,1,1)*s_(5,4)*u_(5,4)*v_(4,4,1)+15*t_(7,1,1)*s_(6,3)*u_(4,4,1)*v_(3,3,3)+7*t_(7,1,1)*s_(6,2,1)*u_(5,4)*v_(3,3,3)+16*t_(7,1,1)*s_(6,2,1)*u_(3,3,3)*v_(3,3,3)+13*t_(7,1,1)*s_(5,4)*u_(5,2,2)*v_(3,3,3)+3*t_(7,1,1)*s_(6,3)*u_(5,4)*v_(4,4,1)+16*t_(7,1,1)*s_(6,3)*u_(5,2,2)*v_(3,3,3)+16*t_(7,1,1)*s_(4,3,2)*u_(3,3,3)*v_(3,3,3)+9*t_(7,1,1)*s_(5,4)*u_(5,4)*v_(5,2,2)+15*t_(7,1,1)*s_(5,4)*u_(5,3,1)*v_(3,3,3)+23*t_(7,1,1)*s_(5,4)*u_(4,3,2)*v_(3,3,3)+20*t_(7,1,1)*s_(4,4,1)*u_(4,4,1)*v_(3,3,3)+6*t_(7,1,1)*s_(6,3)*u_(6,3)*v_(4,4,1)+24*t_(7,1,1)*s_(5,3,1)*u_(3,3,3)*v_(3,3,3)+13*t_(7,1,1)*s_(5,4)*u_(4,4,1)*v_(4,4,1)+4*t_(7,1,1)*s_(6,2,1)*u_(5,4)*v_(5,4)+7*t_(7,1,1)*s_(6,3)*u_(5,4)*v_(5,2,2)+20*t_(7,1,1)*s_(6,3)*u_(5,3,1)*v_(3,3,3)+12*t_(7,1,1)*s_(5,4)*u_(5,4)*v_(4,3,2)+3*u_(6,3)*v_(6,3)*t_(5,4)*s_(4,3,2)+20*u_(7,2)*v_(6,2,1)*t_(5,4)*s_(5,2,2)+28*u_(7,1,1)*v_(6,2,1)*t_(5,4)*s_(5,2,2)+13*u_(6,3)*v_(6,2,1)*t_(5,4)*s_(4,4,1)+22*u_(7,2)*v_(6,2,1)*t_(5,4)*s_(4,3,2)+32*u_(7,1,1)*v_(6,2,1)*t_(5,4)*s_(4,3,2)+25*u_(6,2,1)*v_(5,4)*t_(5,4)*s_(5,2,2)+21*u_(7,2)*v_(6,2,1)*t_(5,4)*s_(5,3,1)+37*u_(7,1,1)*v_(6,2,1)*t_(5,4)*s_(5,3,1)+28*u_(6,3)*v_(6,2,1)*t_(5,4)*s_(5,2,2)+33*u_(6,2,1)*v_(5,4)*t_(5,4)*s_(4,3,2)+20*u_(6,2,1)*v_(5,4)*t_(5,4)*s_(5,3,1)+34*u_(6,3)*v_(6,2,1)*t_(5,4)*s_(4,3,2)+27*u_(6,3)*v_(6,2,1)*t_(5,4)*s_(5,3,1)+65*u_(6,2,1)*v_(6,2,1)*t_(5,4)*s_(4,4,1)+s_(9)*u_(7,1,1)*v_(6,2,1)*t_(5,4)+s_(8,1)*u_(7,1,1)*v_(7,1,1)*t_(5,4)+2*s_(9)*u_(6,2,1)*v_(6,2,1)*t_(5,4)+2*s_(7,2)*u_(7,1,1)*v_(7,1,1)*t_(5,4)+3*s_(8,1)*u_(7,1,1)*v_(6,2,1)*t_(5,4)+2*s_(7,1,1)*u_(7,1,1)*v_(5,4)*t_(5,4)+2*s_(7,1,1)*u_(7,1,1)*v_(6,3)*t_(5,4)+10*s_(7,1,1)*u_(7,1,1)*v_(6,2,1)*t_(5,4)+5*s_(7,2)*u_(7,1,1)*v_(6,2,1)*t_(5,4)+9*s_(8,1)*u_(6,2,1)*v_(6,2,1)*t_(5,4)+4*s_(7,1,1)*u_(6,2,1)*v_(5,4)*t_(5,4)+6*s_(7,1,1)*u_(6,3)*v_(6,2,1)*t_(5,4)+29*s_(7,1,1)*u_(6,2,1)*v_(6,2,1)*t_(5,4)+17*s_(7,2)*u_(6,2,1)*v_(6,2,1)*t_(5,4)+17*s_(6,2,1)*u_(6,2,1)*v_(5,4)*t_(5,4)+20*s_(6,3)*u_(6,2,1)*v_(6,2,1)*t_(5,4)+138*t_(7,1,1)*s_(6,2,1)*u_(6,2,1)*v_(4,3,2)+167*t_(7,1,1)*s_(6,2,1)*u_(5,2,2)*v_(4,3,2)+157*t_(7,1,1)*s_(4,4,1)*u_(4,3,2)*v_(4,3,2)+153*t_(7,1,1)*s_(5,3,1)*u_(4,4,1)*v_(4,3,2)+144*t_(7,1,1)*s_(5,3,1)*u_(5,3,1)*v_(4,4,1)+161*t_(7,1,1)*s_(6,2,1)*u_(5,3,1)*v_(5,2,2)+180*t_(7,1,1)*s_(5,2,2)*u_(5,2,2)*v_(4,3,2)+151*t_(7,1,1)*s_(6,2,1)*u_(6,2,1)*v_(5,3,1)+179*t_(7,1,1)*s_(5,3,1)*u_(5,2,2)*v_(5,2,2)+209*t_(7,1,1)*s_(6,2,1)*u_(5,3,1)*v_(4,3,2)+235*t_(7,1,1)*s_(6,2,1)*u_(4,3,2)*v_(4,3,2)+234*t_(7,1,1)*s_(5,3,1)*u_(5,2,2)*v_(4,3,2)+238*t_(7,1,1)*s_(5,2,2)*u_(4,3,2)*v_(4,3,2)+225*t_(7,1,1)*s_(5,3,1)*u_(5,3,1)*v_(5,2,2)+208*t_(7,1,1)*s_(6,2,1)*u_(5,3,1)*v_(5,3,1)+321*t_(7,1,1)*s_(5,3,1)*u_(4,3,2)*v_(4,3,2)+303*t_(7,1,1)*s_(5,3,1)*u_(5,3,1)*v_(4,3,2)+u_(8,1)*v_(6,3)*t_(5,4)*s_(3,3,3)+2*u_(9)*v_(6,2,1)*t_(5,4)*s_(5,3,1)+u_(7,2)*v_(7,1,1)*t_(5,4)*s_(3,3,3)+u_(8,1)*v_(6,2,1)*t_(5,4)*s_(3,3,3)+2*u_(8,1)*v_(7,1,1)*t_(5,4)*s_(5,2,2)+3*u_(7,2)*v_(5,4)*t_(5,4)*s_(3,3,3)+2*u_(8,1)*v_(5,4)*t_(5,4)*s_(5,2,2)+u_(8,1)*v_(7,1,1)*t_(5,4)*s_(4,3,2)+u_(8,1)*v_(7,1,1)*t_(5,4)*s_(4,4,1)+u_(7,2)*v_(6,3)*t_(5,4)*s_(3,3,3)+4*u_(7,1,1)*v_(5,4)*t_(5,4)*s_(3,3,3)+2*u_(7,1,1)*v_(6,3)*t_(5,4)*s_(3,3,3)+5*u_(8,1)*v_(5,4)*t_(5,4)*s_(4,3,2)+u_(8,1)*v_(6,3)*t_(5,4)*s_(5,2,2)+2*u_(6,3)*v_(5,4)*t_(5,4)*s_(3,3,3)+u_(6,3)*v_(6,3)*t_(5,4)*s_(3,3,3)+2*u_(8,1)*v_(6,3)*t_(5,4)*s_(4,3,2)+3*u_(8,1)*v_(7,1,1)*t_(5,4)*s_(5,3,1)+4*u_(8,1)*v_(6,2,1)*t_(5,4)*s_(4,4,1)+4*u_(7,2)*v_(6,2,1)*t_(5,4)*s_(3,3,3)+2*u_(7,2)*v_(7,1,1)*t_(5,4)*s_(4,4,1)+5*u_(7,1,1)*v_(7,1,1)*t_(5,4)*s_(4,4,1)+4*u_(7,2)*v_(7,1,1)*t_(5,4)*s_(5,2,2)+2*u_(7,1,1)*v_(5,4)*t_(5,4)*s_(4,4,1)+7*u_(7,1,1)*v_(6,2,1)*t_(5,4)*s_(3,3,3)+9*u_(7,1,1)*v_(7,1,1)*t_(5,4)*s_(5,2,2)+9*u_(8,1)*v_(6,2,1)*t_(5,4)*s_(5,2,2)+3*u_(7,1,1)*v_(6,3)*t_(5,4)*s_(4,4,1)+4*u_(7,2)*v_(7,1,1)*t_(5,4)*s_(4,3,2)+7*u_(7,1,1)*v_(7,1,1)*t_(5,4)*s_(4,3,2)+8*u_(6,2,1)*v_(5,4)*t_(5,4)*s_(3,3,3)+9*u_(7,1,1)*v_(5,4)*t_(5,4)*s_(5,2,2)+2*u_(7,2)*v_(5,4)*t_(5,4)*s_(5,2,2)+8*u_(8,1)*v_(6,2,1)*t_(5,4)*s_(4,3,2)+10*u_(6,3)*v_(6,2,1)*t_(5,4)*s_(3,3,3)+u_(7,2)*v_(6,3)*t_(5,4)*s_(5,2,2)+7*u_(7,1,1)*v_(6,3)*t_(5,4)*s_(5,2,2)+5*u_(7,2)*v_(5,4)*t_(5,4)*s_(4,3,2)+12*u_(7,1,1)*v_(5,4)*t_(5,4)*s_(4,3,2)+10*u_(7,1,1)*v_(7,1,1)*t_(5,4)*s_(5,3,1)+6*u_(7,2)*v_(7,1,1)*t_(5,4)*s_(5,3,1)+10*u_(8,1)*v_(6,2,1)*t_(5,4)*s_(5,3,1)+5*u_(7,1,1)*v_(5,4)*t_(5,4)*s_(5,3,1)+2*u_(7,2)*v_(6,3)*t_(5,4)*s_(4,3,2)+8*u_(7,1,1)*v_(6,3)*t_(5,4)*s_(4,3,2)+u_(6,3)*v_(5,4)*t_(5,4)*s_(5,2,2)+10*u_(7,2)*v_(6,2,1)*t_(5,4)*s_(4,4,1)+7*u_(7,1,1)*v_(6,3)*t_(5,4)*s_(5,3,1)+17*u_(7,1,1)*v_(6,2,1)*t_(5,4)*s_(4,4,1)+u_(6,3)*v_(5,4)*t_(5,4)*s_(4,3,2)+9*u_(6,2,1)*v_(5,4)*t_(5,4)*s_(4,4,1)+33*u_(6,2,1)*v_(6,2,1)*t_(5,4)*s_(3,3,3)+29*v_(6,3)*t_(5,4)*s_(4,3,2)*u_(3,3,3)+9*v_(5,4)*t_(5,4)*s_(4,4,1)*u_(4,4,1)+34*v_(6,2,1)*t_(5,4)*s_(4,4,1)*u_(3,3,3)+11*v_(6,3)*t_(5,4)*s_(4,4,1)*u_(4,4,1)+29*v_(7,2)*t_(5,4)*s_(4,4,1)*u_(4,3,2)+39*v_(7,1,1)*t_(5,4)*s_(4,4,1)*u_(4,3,2)+15*v_(7,2)*t_(5,4)*s_(5,3,1)*u_(4,4,1)+35*v_(7,1,1)*t_(5,4)*s_(5,2,2)*u_(5,2,2)+29*v_(7,1,1)*t_(5,4)*s_(5,3,1)*u_(4,4,1)+21*v_(5,4)*t_(5,4)*s_(5,2,2)*u_(4,4,1)+30*v_(7,2)*t_(5,4)*s_(5,2,2)*u_(5,2,2)+51*v_(6,2,1)*t_(5,4)*s_(5,2,2)*u_(3,3,3)+22*v_(6,3)*t_(5,4)*s_(5,2,2)*u_(4,4,1)+40*v_(7,2)*t_(5,4)*s_(5,2,2)*u_(4,3,2)+52*v_(7,1,1)*t_(5,4)*s_(5,2,2)*u_(4,3,2)+27*v_(5,4)*t_(5,4)*s_(4,4,1)*u_(4,3,2)+32*v_(7,2)*t_(5,4)*s_(5,3,1)*u_(5,2,2)+15*v_(5,4)*t_(5,4)*s_(5,3,1)*u_(4,4,1)+49*v_(7,1,1)*t_(5,4)*s_(5,3,1)*u_(5,2,2)+39*v_(5,4)*t_(5,4)*s_(5,2,2)*u_(5,2,2)+60*v_(6,2,1)*t_(5,4)*s_(5,3,1)*u_(3,3,3)+37*v_(6,3)*t_(5,4)*s_(4,4,1)*u_(4,3,2)+77*v_(6,2,1)*t_(5,4)*s_(4,3,2)*u_(3,3,3)+46*v_(6,3)*t_(5,4)*s_(5,2,2)*u_(5,2,2)+21*v_(6,3)*t_(5,4)*s_(5,3,1)*u_(4,4,1)+66*v_(7,2)*t_(5,4)*s_(4,3,2)*u_(4,3,2)+54*v_(6,2,1)*t_(5,4)*s_(4,4,1)*u_(4,4,1)+83*v_(7,1,1)*t_(5,4)*s_(4,3,2)*u_(4,3,2)+46*v_(7,2)*t_(5,4)*s_(5,3,1)*u_(4,3,2)+65*v_(7,1,1)*t_(5,4)*s_(5,3,1)*u_(4,3,2)+50*v_(5,4)*t_(5,4)*s_(5,2,2)*u_(4,3,2)+37*v_(5,4)*t_(5,4)*s_(5,3,1)*u_(5,2,2)+53*v_(7,1,1)*t_(5,4)*s_(5,3,1)*u_(5,3,1)+33*v_(7,2)*t_(5,4)*s_(5,3,1)*u_(5,3,1)+65*v_(6,3)*t_(5,4)*s_(5,2,2)*u_(4,3,2)+44*v_(6,3)*t_(5,4)*s_(5,3,1)*u_(5,2,2)+93*v_(6,2,1)*t_(5,4)*s_(5,2,2)*u_(4,4,1)+49*v_(5,4)*t_(5,4)*s_(5,3,1)*u_(4,3,2)+80*v_(5,4)*t_(5,4)*s_(4,3,2)*u_(4,3,2)+106*u_(6,2,1)*v_(6,2,1)*t_(5,4)*s_(5,2,2)+142*u_(6,2,1)*v_(6,2,1)*t_(5,4)*s_(4,3,2)+128*u_(6,2,1)*v_(6,2,1)*t_(5,4)*s_(5,3,1)+u_(9)*v_(6,3)*t_(5,4)*s_(4,3,2)+u_(9)*v_(5,4)*t_(5,4)*s_(3,3,3)+u_(9)*v_(5,4)*t_(5,4)*s_(4,3,2)+u_(9)*v_(6,2,1)*t_(5,4)*s_(4,4,1)+u_(9)*v_(5,4)*t_(5,4)*s_(5,2,2)+u_(9)*v_(7,1,1)*t_(5,4)*s_(5,3,1)+2*u_(8,1)*v_(5,4)*t_(5,4)*s_(3,3,3)+u_(9)*v_(6,2,1)*t_(5,4)*s_(4,3,2)+2*u_(9)*v_(6,2,1)*t_(5,4)*s_(5,2,2)+v_(9)*t_(5,4)*s_(5,3,1)*u_(3,3,3)+3*v_(9)*t_(5,4)*s_(5,3,1)*u_(4,3,2)+4*v_(8,1)*t_(5,4)*s_(4,4,1)*u_(3,3,3)+4*v_(7,1,1)*t_(5,4)*s_(3,3,3)*u_(3,3,3)+3*v_(9)*t_(5,4)*s_(5,3,1)*u_(5,3,1)+3*v_(8,1)*t_(5,4)*s_(5,2,2)*u_(3,3,3)+6*v_(7,2)*t_(5,4)*s_(3,3,3)*u_(3,3,3)+6*v_(8,1)*t_(5,4)*s_(4,3,2)*u_(3,3,3)+5*v_(8,1)*t_(5,4)*s_(5,3,1)*u_(3,3,3)+6*v_(6,3)*t_(5,4)*s_(3,3,3)*u_(3,3,3)+4*v_(8,1)*t_(5,4)*s_(4,4,1)*u_(4,4,1)+8*v_(7,2)*t_(5,4)*s_(4,4,1)*u_(3,3,3)+7*v_(8,1)*t_(5,4)*s_(5,2,2)*u_(4,4,1)+10*v_(5,4)*t_(5,4)*s_(3,3,3)*u_(3,3,3)+12*v_(7,1,1)*t_(5,4)*s_(4,4,1)*u_(3,3,3)+12*v_(8,1)*t_(5,4)*s_(4,4,1)*u_(4,3,2)+9*v_(7,2)*t_(5,4)*s_(5,2,2)*u_(3,3,3)+7*v_(8,1)*t_(5,4)*s_(5,3,1)*u_(4,4,1)+13*v_(7,1,1)*t_(5,4)*s_(5,2,2)*u_(3,3,3)+10*v_(5,4)*t_(5,4)*s_(4,4,1)*u_(3,3,3)+12*v_(8,1)*t_(5,4)*s_(5,2,2)*u_(5,2,2)+10*v_(6,3)*t_(5,4)*s_(4,4,1)*u_(3,3,3)+14*v_(8,1)*t_(5,4)*s_(5,2,2)*u_(4,3,2)+18*v_(7,2)*t_(5,4)*s_(4,3,2)*u_(3,3,3)+15*v_(7,1,1)*t_(5,4)*s_(5,3,1)*u_(3,3,3)+14*v_(7,2)*t_(5,4)*s_(5,3,1)*u_(3,3,3)+23*v_(7,1,1)*t_(5,4)*s_(4,3,2)*u_(3,3,3)+14*v_(8,1)*t_(5,4)*s_(5,3,1)*u_(5,2,2)+24*v_(6,2,1)*t_(5,4)*s_(3,3,3)*u_(3,3,3)+13*v_(5,4)*t_(5,4)*s_(5,2,2)*u_(3,3,3)+13*v_(7,1,1)*t_(5,4)*s_(4,4,1)*u_(4,4,1)+10*v_(7,2)*t_(5,4)*s_(4,4,1)*u_(4,4,1)+16*v_(6,3)*t_(5,4)*s_(5,2,2)*u_(3,3,3)+23*v_(8,1)*t_(5,4)*s_(4,3,2)*u_(4,3,2)+19*v_(8,1)*t_(5,4)*s_(5,3,1)*u_(4,3,2)+15*v_(5,4)*t_(5,4)*s_(5,3,1)*u_(3,3,3)+22*v_(5,4)*t_(5,4)*s_(4,3,2)*u_(3,3,3)+14*v_(8,1)*t_(5,4)*s_(5,3,1)*u_(5,3,1)+18*v_(7,2)*t_(5,4)*s_(5,2,2)*u_(4,4,1)+25*v_(7,1,1)*t_(5,4)*s_(5,2,2)*u_(4,4,1)+19*v_(6,3)*t_(5,4)*s_(5,3,1)*u_(3,3,3)+28*t_(5,4)*s_(5,3,1)*u_(3,3,3)*v_(3,3,3)+26*t_(5,4)*s_(4,4,1)*u_(4,4,1)*v_(3,3,3)+32*t_(5,4)*s_(4,3,2)*u_(3,3,3)*v_(3,3,3)+35*t_(5,4)*s_(5,2,2)*u_(4,4,1)*v_(3,3,3)+60*t_(5,4)*s_(5,2,2)*u_(5,2,2)*v_(3,3,3)+51*t_(5,4)*s_(5,3,1)*u_(4,4,1)*v_(3,3,3)+58*t_(5,4)*s_(4,4,1)*u_(4,3,2)*v_(3,3,3)+80*t_(5,4)*s_(5,3,1)*u_(5,2,2)*v_(3,3,3)+90*t_(5,4)*s_(5,2,2)*u_(4,3,2)*v_(3,3,3)+72*t_(5,4)*s_(5,2,2)*u_(4,4,1)*v_(4,4,1)+93*t_(5,4)*s_(5,3,1)*u_(5,3,1)*v_(3,3,3)+113*t_(5,4)*s_(5,3,1)*u_(4,3,2)*v_(3,3,3)+119*t_(5,4)*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)+101*t_(5,4)*s_(4,4,1)*u_(4,4,1)*v_(4,3,2)+75*t_(5,4)*s_(5,3,1)*u_(4,4,1)*v_(4,4,1)+33*v_(5,4)*t_(5,4)*s_(5,3,1)*u_(5,3,1)+99*v_(6,3)*t_(5,4)*s_(4,3,2)*u_(4,3,2)+64*v_(6,3)*t_(5,4)*s_(5,3,1)*u_(4,3,2)+128*v_(6,2,1)*t_(5,4)*s_(4,4,1)*u_(4,3,2)+41*v_(6,3)*t_(5,4)*s_(5,3,1)*u_(5,3,1)+103*v_(6,2,1)*t_(5,4)*s_(5,3,1)*u_(4,4,1)+139*v_(6,2,1)*t_(5,4)*s_(5,2,2)*u_(5,2,2)+198*v_(6,2,1)*t_(5,4)*s_(5,2,2)*u_(4,3,2)+171*v_(6,2,1)*t_(5,4)*s_(5,3,1)*u_(5,2,2)+294*v_(6,2,1)*t_(5,4)*s_(4,3,2)*u_(4,3,2)+237*v_(6,2,1)*t_(5,4)*s_(5,3,1)*u_(4,3,2)+198*v_(6,2,1)*t_(5,4)*s_(5,3,1)*u_(5,3,1)+2*v_(9)*t_(5,4)*s_(4,4,1)*u_(4,3,2)+v_(9)*t_(5,4)*s_(5,3,1)*u_(4,4,1)+2*v_(8,1)*t_(5,4)*s_(3,3,3)*u_(3,3,3)+v_(9)*t_(5,4)*s_(4,3,2)*u_(3,3,3)+3*v_(9)*t_(5,4)*s_(4,3,2)*u_(4,3,2)+2*v_(9)*t_(5,4)*s_(5,2,2)*u_(4,3,2)+2*v_(9)*t_(5,4)*s_(5,2,2)*u_(5,2,2)+v_(9)*t_(5,4)*s_(4,4,1)*u_(4,4,1)+2*v_(9)*t_(5,4)*s_(5,3,1)*u_(5,2,2)+v_(9)*t_(5,4)*s_(5,2,2)*u_(4,4,1)+2*u_(8,1)*v_(7,1,1)*t_(6,3)*s_(4,3,2)+2*u_(8,1)*v_(7,1,1)*t_(6,3)*s_(4,4,1)+2*u_(8,1)*v_(7,1,1)*t_(6,3)*s_(5,2,2)+2*u_(7,1,1)*v_(6,3)*t_(6,3)*s_(3,3,3)+u_(8,1)*v_(6,3)*t_(6,3)*s_(5,2,2)+2*u_(7,1,1)*v_(7,1,1)*t_(6,3)*s_(5,4)+4*u_(8,1)*v_(7,1,1)*t_(6,3)*s_(5,3,1)+4*u_(8,1)*v_(7,1,1)*t_(6,3)*s_(6,2,1)+u_(8,1)*v_(6,3)*t_(6,3)*s_(4,3,2)+5*u_(7,1,1)*v_(7,1,1)*t_(6,3)*s_(4,4,1)+4*u_(7,2)*v_(7,1,1)*t_(6,3)*s_(4,4,1)+6*u_(7,2)*v_(7,1,1)*t_(6,3)*s_(4,3,2)+12*u_(7,1,1)*v_(7,1,1)*t_(6,3)*s_(4,3,2)+5*u_(7,2)*v_(7,1,1)*t_(6,3)*s_(5,2,2)+11*u_(7,1,1)*v_(7,1,1)*t_(6,3)*s_(5,2,2)+6*u_(7,1,1)*v_(6,3)*t_(6,3)*s_(4,4,1)+12*u_(7,1,1)*v_(7,1,1)*t_(6,3)*s_(6,2,1)+7*u_(7,2)*v_(7,1,1)*t_(6,3)*s_(6,2,1)+6*u_(7,1,1)*v_(6,3)*t_(6,3)*s_(5,2,2)+15*u_(7,1,1)*v_(7,1,1)*t_(6,3)*s_(5,3,1)+u_(7,2)*v_(6,3)*t_(6,3)*s_(5,2,2)+8*u_(7,2)*v_(7,1,1)*t_(6,3)*s_(5,3,1)+9*u_(7,1,1)*v_(6,3)*t_(6,3)*s_(4,3,2)+u_(7,2)*v_(6,3)*t_(6,3)*s_(4,3,2)+8*u_(7,1,1)*v_(6,3)*t_(6,3)*s_(6,2,1)+10*u_(7,1,1)*v_(6,3)*t_(6,3)*s_(5,3,1)+u_(9)*v_(7,1,1)*t_(6,3)*s_(4,4,1)+s_(9)*u_(7,1,1)*v_(7,1,1)*t_(6,3)+2*s_(8,1)*u_(7,1,1)*v_(7,1,1)*t_(6,3)+3*s_(7,2)*u_(7,1,1)*v_(7,1,1)*t_(6,3)+4*s_(7,1,1)*u_(7,1,1)*v_(6,3)*t_(6,3)+115*t_(5,4)*s_(5,2,2)*u_(5,2,2)*v_(4,4,1)+155*t_(5,4)*s_(5,2,2)*u_(4,4,1)*v_(4,3,2)+135*t_(5,4)*s_(5,3,1)*u_(5,2,2)*v_(4,4,1)+190*t_(5,4)*s_(5,3,1)*u_(4,4,1)*v_(4,3,2)+219*t_(5,4)*s_(4,4,1)*u_(4,3,2)*v_(4,3,2)+153*t_(5,4)*s_(5,3,1)*u_(5,3,1)*v_(4,4,1)+246*t_(5,4)*s_(5,2,2)*u_(5,2,2)*v_(4,3,2)+213*t_(5,4)*s_(5,3,1)*u_(5,2,2)*v_(5,2,2)+303*t_(5,4)*s_(5,3,1)*u_(5,2,2)*v_(4,3,2)+344*t_(5,4)*s_(5,2,2)*u_(4,3,2)*v_(4,3,2)+267*t_(5,4)*s_(5,3,1)*u_(5,3,1)*v_(5,2,2)+367*t_(5,4)*s_(5,3,1)*u_(5,3,1)*v_(4,3,2)+433*t_(5,4)*s_(5,3,1)*u_(4,3,2)*v_(4,3,2)+14*t_(5,4)*s_(4,4,1)*u_(3,3,3)*v_(3,3,3)+24*t_(5,4)*s_(5,2,2)*u_(3,3,3)*v_(3,3,3)+14*v_(8,1)*t_(6,3)*s_(6,2,1)*u_(5,3,1)+33*v_(8,1)*t_(6,3)*s_(4,3,2)*u_(4,3,2)+25*v_(8,1)*t_(6,3)*s_(5,3,1)*u_(4,3,2)+7*v_(7,1,1)*t_(6,3)*s_(5,4)*u_(5,3,1)+24*v_(6,3)*t_(6,3)*s_(5,3,1)*u_(3,3,3)+22*v_(7,2)*t_(6,3)*s_(5,2,2)*u_(4,4,1)+20*v_(8,1)*t_(6,3)*s_(5,3,1)*u_(5,3,1)+23*v_(7,1,1)*t_(6,3)*s_(6,2,1)*u_(4,4,1)+14*v_(7,2)*t_(6,3)*s_(6,2,1)*u_(4,4,1)+31*v_(7,1,1)*t_(6,3)*s_(5,2,2)*u_(4,4,1)+34*v_(6,3)*t_(6,3)*s_(4,3,2)*u_(3,3,3)+3*v_(6,3)*t_(6,3)*s_(5,4)*u_(4,3,2)+20*v_(6,3)*t_(6,3)*s_(4,4,1)*u_(4,4,1)+36*v_(7,2)*t_(6,3)*s_(4,4,1)*u_(4,3,2)+48*v_(7,1,1)*t_(6,3)*s_(4,4,1)*u_(4,3,2)+42*v_(7,2)*t_(6,3)*s_(5,2,2)*u_(5,2,2)+23*v_(7,2)*t_(6,3)*s_(5,3,1)*u_(4,4,1)+53*v_(7,1,1)*t_(6,3)*s_(5,2,2)*u_(5,2,2)+36*v_(7,1,1)*t_(6,3)*s_(5,3,1)*u_(4,4,1)+27*v_(7,2)*t_(6,3)*s_(6,2,1)*u_(5,2,2)+39*v_(7,1,1)*t_(6,3)*s_(6,2,1)*u_(5,2,2)+32*v_(7,2)*t_(6,3)*s_(6,2,1)*u_(4,3,2)+47*v_(7,1,1)*t_(6,3)*s_(6,2,1)*u_(4,3,2)+28*v_(6,3)*t_(6,3)*s_(5,2,2)*u_(4,4,1)+18*v_(6,3)*t_(6,3)*s_(6,2,1)*u_(4,4,1)+58*v_(7,2)*t_(6,3)*s_(5,2,2)*u_(4,3,2)+67*v_(7,1,1)*t_(6,3)*s_(5,2,2)*u_(4,3,2)+38*v_(7,1,1)*t_(6,3)*s_(6,2,1)*u_(6,2,1)+23*v_(7,2)*t_(6,3)*s_(6,2,1)*u_(6,2,1)+44*v_(7,2)*t_(6,3)*s_(5,3,1)*u_(5,2,2)+62*v_(7,1,1)*t_(6,3)*s_(5,3,1)*u_(5,2,2)+49*v_(6,3)*t_(6,3)*s_(4,4,1)*u_(4,3,2)+50*v_(7,1,1)*t_(6,3)*s_(6,2,1)*u_(5,3,1)+30*v_(7,2)*t_(6,3)*s_(6,2,1)*u_(5,3,1)+34*v_(6,3)*t_(6,3)*s_(6,2,1)*u_(5,2,2)+30*v_(6,3)*t_(6,3)*s_(5,3,1)*u_(4,4,1)+63*v_(6,3)*t_(6,3)*s_(5,2,2)*u_(5,2,2)+91*v_(7,2)*t_(6,3)*s_(4,3,2)*u_(4,3,2)+62*v_(7,2)*t_(6,3)*s_(5,3,1)*u_(4,3,2)+106*v_(7,1,1)*t_(6,3)*s_(4,3,2)*u_(4,3,2)+83*v_(7,1,1)*t_(6,3)*s_(5,3,1)*u_(4,3,2)+28*v_(6,3)*t_(6,3)*s_(6,2,1)*u_(6,2,1)+46*v_(6,3)*t_(6,3)*s_(6,2,1)*u_(4,3,2)+45*v_(7,2)*t_(6,3)*s_(5,3,1)*u_(5,3,1)+72*v_(7,1,1)*t_(6,3)*s_(5,3,1)*u_(5,3,1)+86*v_(6,3)*t_(6,3)*s_(5,2,2)*u_(4,3,2)+u_(9)*v_(6,3)*t_(6,3)*s_(5,2,2)+u_(9)*v_(7,1,1)*t_(6,3)*s_(5,3,1)+u_(9)*v_(7,1,1)*t_(6,3)*s_(6,2,1)+u_(7,2)*v_(7,1,1)*t_(6,3)*s_(3,3,3)+3*u_(7,1,1)*v_(7,1,1)*t_(6,3)*s_(3,3,3)+3*v_(9)*t_(6,3)*s_(6,2,1)*u_(6,2,1)+5*v_(8,1)*t_(6,3)*s_(5,2,2)*u_(3,3,3)+v_(9)*t_(6,3)*s_(3,3,3)*u_(3,3,3)+v_(9)*t_(6,3)*s_(4,3,2)*u_(3,3,3)+v_(9)*t_(6,3)*s_(4,4,1)*u_(3,3,3)+4*v_(9)*t_(6,3)*s_(5,3,1)*u_(5,3,1)+v_(9)*t_(6,3)*s_(5,2,2)*u_(3,3,3)+v_(9)*t_(6,3)*s_(5,3,1)*u_(3,3,3)+v_(7,2)*t_(6,3)*s_(5,4)*u_(3,3,3)+7*v_(7,2)*t_(6,3)*s_(3,3,3)*u_(3,3,3)+2*v_(7,1,1)*t_(6,3)*s_(5,4)*u_(3,3,3)+6*v_(8,1)*t_(6,3)*s_(5,3,1)*u_(3,3,3)+8*v_(7,1,1)*t_(6,3)*s_(3,3,3)*u_(3,3,3)+v_(8,1)*t_(6,3)*s_(5,4)*u_(5,2,2)+9*v_(8,1)*t_(6,3)*s_(4,3,2)*u_(3,3,3)+v_(6,3)*t_(6,3)*s_(5,4)*u_(3,3,3)+2*v_(8,1)*t_(6,3)*s_(5,4)*u_(4,3,2)+7*v_(8,1)*t_(6,3)*s_(4,4,1)*u_(4,4,1)+8*v_(8,1)*t_(6,3)*s_(5,2,2)*u_(4,4,1)+10*v_(7,2)*t_(6,3)*s_(4,4,1)*u_(3,3,3)+7*v_(7,2)*t_(6,3)*s_(6,2,1)*u_(3,3,3)+10*v_(7,1,1)*t_(6,3)*s_(6,2,1)*u_(3,3,3)+11*v_(6,3)*t_(6,3)*s_(3,3,3)*u_(3,3,3)+6*v_(8,1)*t_(6,3)*s_(6,2,1)*u_(4,4,1)+15*v_(7,1,1)*t_(6,3)*s_(4,4,1)*u_(3,3,3)+15*v_(7,2)*t_(6,3)*s_(5,2,2)*u_(3,3,3)+15*v_(8,1)*t_(6,3)*s_(4,4,1)*u_(4,3,2)+3*v_(7,1,1)*t_(6,3)*s_(5,4)*u_(4,4,1)+16*v_(7,1,1)*t_(6,3)*s_(5,2,2)*u_(3,3,3)+17*v_(8,1)*t_(6,3)*s_(5,2,2)*u_(5,2,2)+10*v_(8,1)*t_(6,3)*s_(5,3,1)*u_(4,4,1)+12*v_(8,1)*t_(6,3)*s_(6,2,1)*u_(4,3,2)+12*v_(8,1)*t_(6,3)*s_(6,2,1)*u_(5,2,2)+16*v_(6,3)*t_(6,3)*s_(4,4,1)*u_(3,3,3)+17*v_(7,2)*t_(6,3)*s_(5,3,1)*u_(3,3,3)+21*v_(8,1)*t_(6,3)*s_(5,2,2)*u_(4,3,2)+11*v_(6,3)*t_(6,3)*s_(6,2,1)*u_(3,3,3)+v_(7,2)*t_(6,3)*s_(5,4)*u_(5,2,2)+7*v_(7,1,1)*t_(6,3)*s_(5,4)*u_(5,2,2)+20*v_(7,1,1)*t_(6,3)*s_(5,3,1)*u_(3,3,3)+25*v_(7,2)*t_(6,3)*s_(4,3,2)*u_(3,3,3)+28*v_(7,1,1)*t_(6,3)*s_(4,3,2)*u_(3,3,3)+19*v_(8,1)*t_(6,3)*s_(5,3,1)*u_(5,2,2)+12*v_(8,1)*t_(6,3)*s_(6,2,1)*u_(6,2,1)+6*v_(7,1,1)*t_(6,3)*s_(6,2,1)*u_(5,4)+25*v_(6,3)*t_(6,3)*s_(5,2,2)*u_(3,3,3)+2*v_(7,2)*t_(6,3)*s_(5,4)*u_(4,3,2)+13*v_(7,2)*t_(6,3)*s_(4,4,1)*u_(4,4,1)+8*v_(7,1,1)*t_(6,3)*s_(5,4)*u_(4,3,2)+17*v_(7,1,1)*t_(6,3)*s_(4,4,1)*u_(4,4,1)+22*t_(6,3)*s_(5,4)*u_(5,2,2)*v_(4,4,1)+13*t_(6,3)*s_(6,2,1)*u_(5,4)*v_(4,4,1)+58*t_(6,3)*s_(6,2,1)*u_(5,2,2)*v_(3,3,3)+62*t_(6,3)*s_(4,4,1)*u_(4,3,2)*v_(3,3,3)+60*t_(6,3)*s_(5,3,1)*u_(4,4,1)*v_(3,3,3)+73*t_(6,3)*s_(5,2,2)*u_(5,2,2)*v_(3,3,3)+37*t_(6,3)*s_(5,4)*u_(4,4,1)*v_(4,3,2)+28*t_(6,3)*s_(6,2,1)*u_(5,4)*v_(5,2,2)+46*t_(6,3)*s_(5,4)*u_(5,2,2)*v_(5,2,2)+21*t_(6,3)*s_(5,4)*u_(5,3,1)*v_(4,4,1)+73*t_(6,3)*s_(6,2,1)*u_(5,3,1)*v_(3,3,3)+20*t_(6,3)*s_(6,2,1)*u_(6,2,1)*v_(5,4)+94*t_(6,3)*s_(6,2,1)*u_(4,3,2)*v_(3,3,3)+91*t_(6,3)*s_(5,3,1)*u_(5,2,2)*v_(3,3,3)+100*t_(6,3)*s_(5,2,2)*u_(4,3,2)*v_(3,3,3)+34*t_(6,3)*s_(6,2,1)*u_(5,4)*v_(4,3,2)+61*t_(6,3)*s_(6,2,1)*u_(4,4,1)*v_(4,4,1)+82*t_(6,3)*s_(5,2,2)*u_(4,4,1)*v_(4,4,1)+65*t_(6,3)*s_(5,4)*u_(5,2,2)*v_(4,3,2)+44*t_(6,3)*s_(5,4)*u_(5,3,1)*v_(5,2,2)+27*t_(6,3)*s_(6,2,1)*u_(5,4)*v_(5,3,1)+110*t_(6,3)*s_(5,3,1)*u_(5,3,1)*v_(3,3,3)+59*v_(6,3)*t_(6,3)*s_(5,3,1)*u_(5,2,2)+38*v_(6,3)*t_(6,3)*s_(6,2,1)*u_(5,3,1)+132*v_(6,3)*t_(6,3)*s_(4,3,2)*u_(4,3,2)+85*v_(6,3)*t_(6,3)*s_(5,3,1)*u_(4,3,2)+58*v_(6,3)*t_(6,3)*s_(5,3,1)*u_(5,3,1)+v_(9)*t_(6,3)*s_(5,4)*u_(4,3,2)+2*v_(9)*t_(6,3)*s_(4,4,1)*u_(4,3,2)+2*v_(9)*t_(6,3)*s_(4,4,1)*u_(4,4,1)+v_(9)*t_(6,3)*s_(5,2,2)*u_(4,4,1)+v_(9)*t_(6,3)*s_(6,2,1)*u_(4,4,1)+2*v_(8,1)*t_(6,3)*s_(3,3,3)*u_(3,3,3)+3*v_(9)*t_(6,3)*s_(5,2,2)*u_(4,3,2)+3*v_(9)*t_(6,3)*s_(5,2,2)*u_(5,2,2)+2*v_(9)*t_(6,3)*s_(5,3,1)*u_(4,4,1)+2*v_(9)*t_(6,3)*s_(6,2,1)*u_(4,3,2)+2*v_(9)*t_(6,3)*s_(6,2,1)*u_(5,2,2)+v_(8,1)*t_(6,3)*s_(5,4)*u_(3,3,3)+3*v_(9)*t_(6,3)*s_(5,3,1)*u_(5,2,2)+4*v_(8,1)*t_(6,3)*s_(4,4,1)*u_(3,3,3)+2*v_(8,1)*t_(6,3)*s_(6,2,1)*u_(3,3,3)+5*v_(9)*t_(6,3)*s_(4,3,2)*u_(4,3,2)+4*v_(9)*t_(6,3)*s_(5,3,1)*u_(4,3,2)+3*v_(9)*t_(6,3)*s_(6,2,1)*u_(5,3,1)+156*t_(6,3)*s_(6,2,1)*u_(4,4,1)*v_(4,3,2)+140*t_(6,3)*s_(6,2,1)*u_(6,2,1)*v_(5,2,2)+125*t_(6,3)*s_(6,2,1)*u_(5,3,1)*v_(4,4,1)+175*t_(6,3)*s_(6,2,1)*u_(5,2,2)*v_(5,2,2)+177*t_(6,3)*s_(5,2,2)*u_(4,4,1)*v_(4,3,2)+158*t_(6,3)*s_(5,3,1)*u_(5,2,2)*v_(4,4,1)+181*t_(6,3)*s_(6,2,1)*u_(6,2,1)*v_(4,3,2)+242*t_(6,3)*s_(6,2,1)*u_(5,2,2)*v_(4,3,2)+248*t_(6,3)*s_(4,4,1)*u_(4,3,2)*v_(4,3,2)+224*t_(6,3)*s_(5,3,1)*u_(4,4,1)*v_(4,3,2)+213*t_(6,3)*s_(6,2,1)*u_(5,3,1)*v_(5,2,2)+168*t_(6,3)*s_(6,2,1)*u_(6,2,1)*v_(5,3,1)+185*t_(6,3)*s_(5,3,1)*u_(5,3,1)*v_(4,4,1)+285*t_(6,3)*s_(5,2,2)*u_(5,2,2)*v_(4,3,2)+259*t_(6,3)*s_(5,3,1)*u_(5,2,2)*v_(5,2,2)+291*t_(6,3)*s_(6,2,1)*u_(5,3,1)*v_(4,3,2)+353*t_(6,3)*s_(6,2,1)*u_(4,3,2)*v_(4,3,2)+356*t_(6,3)*s_(5,3,1)*u_(5,2,2)*v_(4,3,2)+394*t_(6,3)*s_(5,2,2)*u_(4,3,2)*v_(4,3,2)+246*t_(6,3)*s_(6,2,1)*u_(5,3,1)*v_(5,3,1)+318*t_(6,3)*s_(5,3,1)*u_(5,3,1)*v_(5,2,2)+6*t_(6,3)*s_(5,4)*u_(3,3,3)*v_(3,3,3)+2*t_(6,3)*s_(5,4)*u_(5,4)*v_(3,3,3)+10*t_(6,3)*s_(5,4)*u_(4,4,1)*v_(3,3,3)+19*t_(6,3)*s_(4,4,1)*u_(3,3,3)*v_(3,3,3)+24*t_(6,3)*s_(6,2,1)*u_(3,3,3)*v_(3,3,3)+10*t_(6,3)*s_(6,2,1)*u_(5,4)*v_(3,3,3)+16*t_(6,3)*s_(5,4)*u_(5,2,2)*v_(3,3,3)+30*t_(6,3)*s_(5,2,2)*u_(3,3,3)*v_(3,3,3)+t_(6,3)*s_(5,4)*u_(5,4)*v_(5,2,2)+30*t_(6,3)*s_(4,3,2)*u_(3,3,3)*v_(3,3,3)+19*t_(6,3)*s_(5,4)*u_(5,3,1)*v_(3,3,3)+32*t_(6,3)*s_(5,3,1)*u_(3,3,3)*v_(3,3,3)+32*t_(6,3)*s_(4,4,1)*u_(4,4,1)*v_(3,3,3)+29*t_(6,3)*s_(5,4)*u_(4,3,2)*v_(3,3,3)+t_(6,3)*s_(5,4)*u_(5,4)*v_(4,3,2)+11*t_(6,3)*s_(5,4)*u_(4,4,1)*v_(4,4,1)+40*t_(6,3)*s_(6,2,1)*u_(4,4,1)*v_(3,3,3)+42*t_(6,3)*s_(5,2,2)*u_(4,4,1)*v_(3,3,3)+43*t_(6,3)*s_(6,2,1)*u_(6,2,1)*v_(3,3,3)+6*v_(8,1)*t_(7,2)*s_(5,2,2)*u_(4,4,1)+9*v_(7,2)*t_(7,2)*s_(5,2,2)*u_(3,3,3)+5*v_(8,1)*t_(7,2)*s_(4,4,1)*u_(4,4,1)+8*v_(8,1)*t_(7,2)*s_(6,2,1)*u_(4,3,2)+4*v_(7,2)*t_(7,2)*s_(7,1,1)*u_(5,2,2)+4*v_(8,1)*t_(7,2)*s_(7,1,1)*u_(6,2,1)+11*v_(8,1)*t_(7,2)*s_(4,4,1)*u_(4,3,2)+13*v_(8,1)*t_(7,2)*s_(5,2,2)*u_(5,2,2)+v_(9)*t_(7,2)*s_(3,3,3)*u_(3,3,3)+v_(9)*t_(7,2)*s_(4,3,2)*u_(3,3,3)+3*v_(7,2)*t_(7,2)*s_(7,1,1)*u_(7,1,1)+v_(9)*t_(7,2)*s_(5,2,2)*u_(4,4,1)+10*v_(8,1)*t_(7,2)*s_(6,2,1)*u_(5,2,2)+v_(9)*t_(7,2)*s_(5,3,1)*u_(3,3,3)+13*v_(7,2)*t_(7,2)*s_(5,3,1)*u_(3,3,3)+15*v_(8,1)*t_(7,2)*s_(5,2,2)*u_(4,3,2)+8*v_(8,1)*t_(7,2)*s_(5,3,1)*u_(4,4,1)+v_(9)*t_(7,2)*s_(6,2,1)*u_(4,3,2)+v_(9)*t_(7,2)*s_(6,2,1)*u_(4,4,1)+18*v_(7,2)*t_(7,2)*s_(4,3,2)*u_(3,3,3)+14*v_(8,1)*t_(7,2)*s_(5,3,1)*u_(5,2,2)+v_(9)*t_(7,2)*s_(7,1,1)*u_(5,3,1)+7*v_(7,2)*t_(7,2)*s_(7,1,1)*u_(5,3,1)+11*v_(8,1)*t_(7,2)*s_(6,2,1)*u_(5,3,1)+18*v_(8,1)*t_(7,2)*s_(5,3,1)*u_(4,3,2)+12*v_(7,2)*t_(7,2)*s_(4,4,1)*u_(4,4,1)+11*v_(8,1)*t_(7,2)*s_(6,2,1)*u_(6,2,1)+11*v_(7,2)*t_(7,2)*s_(6,2,1)*u_(4,4,1)+6*v_(7,2)*t_(7,2)*s_(7,1,1)*u_(6,2,1)+25*v_(8,1)*t_(7,2)*s_(4,3,2)*u_(4,3,2)+17*v_(7,2)*t_(7,2)*s_(5,2,2)*u_(4,4,1)+16*v_(8,1)*t_(7,2)*s_(5,3,1)*u_(5,3,1)+26*v_(7,2)*t_(7,2)*s_(4,4,1)*u_(4,3,2)+23*v_(7,2)*t_(7,2)*s_(6,2,1)*u_(4,3,2)+16*v_(7,2)*t_(7,2)*s_(5,3,1)*u_(4,4,1)+22*v_(7,2)*t_(7,2)*s_(6,2,1)*u_(5,2,2)+33*v_(7,2)*t_(7,2)*s_(5,2,2)*u_(5,2,2)+41*v_(7,2)*t_(7,2)*s_(5,2,2)*u_(4,3,2)+32*v_(7,2)*t_(7,2)*s_(5,3,1)*u_(5,2,2)+20*v_(7,2)*t_(7,2)*s_(6,2,1)*u_(6,2,1)+23*v_(7,2)*t_(7,2)*s_(6,2,1)*u_(5,3,1)+45*v_(7,2)*t_(7,2)*s_(5,3,1)*u_(4,3,2)+66*v_(7,2)*t_(7,2)*s_(4,3,2)*u_(4,3,2)+37*v_(7,2)*t_(7,2)*s_(5,3,1)*u_(5,3,1)+129*t_(6,3)*s_(5,3,1)*u_(4,3,2)*v_(3,3,3)+132*t_(6,3)*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)+85*t_(6,3)*s_(6,2,1)*u_(6,2,1)*v_(4,4,1)+112*t_(6,3)*s_(6,2,1)*u_(5,2,2)*v_(4,4,1)+115*t_(6,3)*s_(4,4,1)*u_(4,4,1)*v_(4,3,2)+99*t_(6,3)*s_(5,4)*u_(4,3,2)*v_(4,3,2)+64*t_(6,3)*s_(5,4)*u_(5,3,1)*v_(4,3,2)+92*t_(6,3)*s_(5,3,1)*u_(4,4,1)*v_(4,4,1)+138*t_(6,3)*s_(5,2,2)*u_(5,2,2)*v_(4,4,1)+41*t_(6,3)*s_(5,4)*u_(5,3,1)*v_(5,3,1)+68*t_(7,2)*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)+50*t_(7,2)*s_(7,1,1)*u_(5,3,1)*v_(5,3,1)+74*t_(7,2)*s_(5,3,1)*u_(4,3,2)*v_(3,3,3)+59*t_(7,2)*s_(6,2,1)*u_(6,2,1)*v_(4,4,1)+67*t_(7,2)*s_(4,4,1)*u_(4,4,1)*v_(4,3,2)+44*t_(7,2)*s_(6,3)*u_(5,3,1)*v_(5,2,2)+66*t_(7,2)*s_(5,4)*u_(4,3,2)*v_(4,3,2)+55*t_(7,2)*s_(5,3,1)*u_(4,4,1)*v_(4,4,1)+72*t_(7,2)*s_(6,2,1)*u_(5,2,2)*v_(4,4,1)+46*t_(7,2)*s_(5,4)*u_(5,3,1)*v_(4,3,2)+30*t_(7,2)*s_(6,3)*u_(6,2,1)*v_(5,3,1)+83*t_(7,2)*s_(5,2,2)*u_(5,2,2)*v_(4,4,1)+33*t_(7,2)*s_(5,4)*u_(5,3,1)*v_(5,3,1)+91*t_(7,2)*s_(6,3)*u_(4,3,2)*v_(4,3,2)+62*t_(7,2)*s_(6,3)*u_(5,3,1)*v_(4,3,2)+94*t_(7,2)*s_(6,2,1)*u_(4,4,1)*v_(4,3,2)+101*t_(7,2)*s_(5,2,2)*u_(4,4,1)*v_(4,3,2)+111*t_(7,2)*s_(6,2,1)*u_(5,2,2)*v_(5,2,2)+45*t_(7,2)*s_(6,3)*u_(5,3,1)*v_(5,3,1)+94*t_(7,2)*s_(5,3,1)*u_(5,2,2)*v_(4,4,1)+82*t_(7,2)*s_(6,2,1)*u_(5,3,1)*v_(4,4,1)+95*t_(7,2)*s_(6,2,1)*u_(6,2,1)*v_(5,2,2)+v_(7,2)*t_(7,2)*s_(7,1,1)*u_(3,3,3)+v_(8,1)*t_(7,2)*s_(6,2,1)*u_(3,3,3)+v_(8,1)*t_(7,2)*s_(7,1,1)*u_(4,3,2)+v_(8,1)*t_(7,2)*s_(7,1,1)*u_(4,4,1)+2*v_(9)*t_(7,2)*s_(4,4,1)*u_(4,3,2)+2*v_(9)*t_(7,2)*s_(4,4,1)*u_(4,4,1)+2*v_(9)*t_(7,2)*s_(5,2,2)*u_(4,3,2)+v_(9)*t_(7,2)*s_(5,3,1)*u_(4,4,1)+2*v_(9)*t_(7,2)*s_(5,3,1)*u_(5,2,2)+2*v_(9)*t_(7,2)*s_(6,2,1)*u_(5,2,2)+v_(9)*t_(7,2)*s_(7,1,1)*u_(6,2,1)+v_(9)*t_(7,2)*s_(7,1,1)*u_(7,1,1)+2*v_(8,1)*t_(7,2)*s_(3,3,3)*u_(3,3,3)+3*v_(9)*t_(7,2)*s_(5,2,2)*u_(5,2,2)+3*v_(9)*t_(7,2)*s_(5,3,1)*u_(4,3,2)+2*v_(9)*t_(7,2)*s_(6,2,1)*u_(5,3,1)+3*v_(8,1)*t_(7,2)*s_(4,4,1)*u_(3,3,3)+3*v_(8,1)*t_(7,2)*s_(5,2,2)*u_(3,3,3)+4*v_(9)*t_(7,2)*s_(4,3,2)*u_(4,3,2)+3*v_(9)*t_(7,2)*s_(6,2,1)*u_(6,2,1)+4*v_(8,1)*t_(7,2)*s_(5,3,1)*u_(3,3,3)+2*v_(8,1)*t_(7,2)*s_(7,1,1)*u_(5,2,2)+4*v_(9)*t_(7,2)*s_(5,3,1)*u_(5,3,1)+4*v_(7,2)*t_(7,2)*s_(6,2,1)*u_(3,3,3)+2*v_(7,2)*t_(7,2)*s_(7,1,1)*u_(4,4,1)+3*v_(8,1)*t_(7,2)*s_(7,1,1)*u_(5,3,1)+7*v_(7,2)*t_(7,2)*s_(3,3,3)*u_(3,3,3)+7*v_(8,1)*t_(7,2)*s_(4,3,2)*u_(3,3,3)+4*v_(8,1)*t_(7,2)*s_(6,2,1)*u_(4,4,1)+2*v_(8,1)*t_(7,2)*s_(7,1,1)*u_(7,1,1)+6*v_(7,2)*t_(7,2)*s_(4,4,1)*u_(3,3,3)+4*v_(7,2)*t_(7,2)*s_(7,1,1)*u_(4,3,2)+8*t_(7,2)*s_(7,1,1)*u_(6,3)*v_(5,3,1)+33*t_(7,2)*s_(7,1,1)*u_(5,2,2)*v_(5,2,2)+18*t_(7,2)*s_(5,4)*u_(5,2,2)*v_(4,4,1)+t_(7,2)*s_(6,3)*u_(6,3)*v_(4,3,2)+31*t_(7,2)*s_(7,1,1)*u_(6,2,1)*v_(4,3,2)+36*t_(7,2)*s_(6,2,1)*u_(5,2,2)*v_(3,3,3)+31*t_(7,2)*s_(7,1,1)*u_(4,4,1)*v_(4,3,2)+10*t_(7,2)*s_(6,2,1)*u_(5,4)*v_(4,4,1)+29*t_(7,2)*s_(7,1,1)*u_(6,2,1)*v_(5,2,2)+34*t_(7,2)*s_(4,4,1)*u_(4,3,2)*v_(3,3,3)+38*t_(7,2)*s_(5,2,2)*u_(5,2,2)*v_(3,3,3)+28*t_(7,2)*s_(7,1,1)*u_(5,3,1)*v_(4,4,1)+22*t_(7,2)*s_(6,3)*u_(5,2,2)*v_(4,4,1)+36*t_(7,2)*s_(5,3,1)*u_(4,4,1)*v_(3,3,3)+14*t_(7,2)*s_(6,3)*u_(6,2,1)*v_(4,4,1)+29*t_(7,2)*s_(5,4)*u_(4,4,1)*v_(4,3,2)+45*t_(7,2)*s_(7,1,1)*u_(5,2,2)*v_(4,3,2)+15*t_(7,2)*s_(5,4)*u_(5,3,1)*v_(4,4,1)+20*t_(7,2)*s_(6,2,1)*u_(5,4)*v_(5,2,2)+44*t_(7,2)*s_(6,2,1)*u_(5,3,1)*v_(3,3,3)+30*t_(7,2)*s_(5,4)*u_(5,2,2)*v_(5,2,2)+45*t_(7,2)*s_(7,1,1)*u_(5,3,1)*v_(5,2,2)+36*t_(7,2)*s_(6,3)*u_(4,4,1)*v_(4,3,2)+17*t_(7,2)*s_(6,2,1)*u_(6,2,1)*v_(5,4)+31*t_(7,2)*s_(7,1,1)*u_(6,2,1)*v_(6,2,1)+58*t_(7,2)*s_(6,2,1)*u_(4,3,2)*v_(3,3,3)+39*t_(7,2)*s_(7,1,1)*u_(6,2,1)*v_(5,3,1)+56*t_(7,2)*s_(5,2,2)*u_(4,3,2)*v_(3,3,3)+55*t_(7,2)*s_(5,3,1)*u_(5,2,2)*v_(3,3,3)+42*t_(7,2)*s_(6,3)*u_(5,2,2)*v_(5,2,2)+23*t_(7,2)*s_(6,3)*u_(5,3,1)*v_(4,4,1)+27*t_(7,2)*s_(6,3)*u_(6,2,1)*v_(5,2,2)+22*t_(7,2)*s_(6,2,1)*u_(5,4)*v_(4,3,2)+40*t_(7,2)*s_(5,4)*u_(5,2,2)*v_(4,3,2)+55*t_(7,2)*s_(7,1,1)*u_(5,3,1)*v_(4,3,2)+50*t_(7,2)*s_(5,2,2)*u_(4,4,1)*v_(4,4,1)+40*t_(7,2)*s_(6,2,1)*u_(4,4,1)*v_(4,4,1)+32*t_(7,2)*s_(6,3)*u_(6,2,1)*v_(4,3,2)+71*t_(7,2)*s_(7,1,1)*u_(4,3,2)*v_(4,3,2)+32*t_(7,2)*s_(5,4)*u_(5,3,1)*v_(5,2,2)+58*t_(7,2)*s_(6,3)*u_(5,2,2)*v_(4,3,2)+62*t_(7,2)*s_(5,3,1)*u_(5,3,1)*v_(3,3,3)+21*t_(7,2)*s_(6,2,1)*u_(5,4)*v_(5,3,1)+23*t_(7,2)*s_(6,3)*u_(6,2,1)*v_(6,2,1)+10*t_(7,2)*s_(7,1,1)*u_(4,4,1)*v_(3,3,3)+8*t_(7,2)*s_(5,4)*u_(4,4,1)*v_(3,3,3)+10*t_(7,2)*s_(4,4,1)*u_(3,3,3)*v_(3,3,3)+12*t_(7,2)*s_(7,1,1)*u_(5,2,2)*v_(3,3,3)+3*t_(7,2)*s_(7,1,1)*u_(7,1,1)*v_(6,3)+11*t_(7,2)*s_(7,1,1)*u_(5,3,1)*v_(3,3,3)+10*t_(7,2)*s_(6,3)*u_(4,4,1)*v_(3,3,3)+7*t_(7,2)*s_(6,3)*u_(6,2,1)*v_(3,3,3)+4*t_(7,2)*s_(6,2,1)*u_(5,4)*v_(3,3,3)+2*t_(7,2)*s_(7,1,1)*u_(5,4)*v_(4,4,1)+4*t_(7,2)*s_(7,1,1)*u_(6,3)*v_(4,4,1)+10*t_(7,2)*s_(7,1,1)*u_(7,1,1)*v_(5,2,2)+9*t_(7,2)*s_(5,4)*u_(5,2,2)*v_(3,3,3)+4*t_(7,2)*s_(7,1,1)*u_(5,4)*v_(5,2,2)+16*t_(7,2)*s_(6,2,1)*u_(3,3,3)*v_(3,3,3)+10*t_(7,2)*s_(7,1,1)*u_(7,1,1)*v_(5,3,1)+15*t_(7,2)*s_(6,3)*u_(5,2,2)*v_(3,3,3)+18*t_(7,2)*s_(5,2,2)*u_(3,3,3)*v_(3,3,3)+6*t_(7,2)*s_(7,1,1)*u_(6,3)*v_(4,3,2)+19*t_(7,2)*s_(7,1,1)*u_(4,3,2)*v_(3,3,3)+5*t_(7,2)*s_(7,1,1)*u_(6,2,1)*v_(5,4)+16*t_(7,2)*s_(4,3,2)*u_(3,3,3)*v_(3,3,3)+17*t_(7,2)*s_(5,3,1)*u_(3,3,3)*v_(3,3,3)+4*t_(7,2)*s_(7,1,1)*u_(5,4)*v_(4,3,2)+5*t_(7,2)*s_(7,1,1)*u_(6,3)*v_(5,2,2)+18*t_(7,2)*s_(4,4,1)*u_(4,4,1)*v_(3,3,3)+2*t_(7,2)*s_(5,4)*u_(5,4)*v_(5,2,2)+18*t_(7,2)*s_(5,4)*u_(4,3,2)*v_(3,3,3)+10*t_(7,2)*s_(7,1,1)*u_(4,4,1)*v_(4,4,1)+14*t_(7,2)*s_(5,4)*u_(5,3,1)*v_(3,3,3)+16*t_(7,2)*s_(7,1,1)*u_(6,2,1)*v_(4,4,1)+17*t_(7,2)*s_(6,3)*u_(5,3,1)*v_(3,3,3)+12*t_(7,2)*s_(7,1,1)*u_(7,1,1)*v_(6,2,1)+10*t_(7,2)*s_(5,4)*u_(4,4,1)*v_(4,4,1)+t_(7,2)*s_(6,3)*u_(5,4)*v_(5,2,2)+20*t_(7,2)*s_(7,1,1)*u_(5,2,2)*v_(4,4,1)+5*t_(7,2)*s_(5,4)*u_(5,4)*v_(4,3,2)+25*t_(7,2)*s_(6,3)*u_(4,3,2)*v_(3,3,3)+6*t_(7,2)*s_(7,1,1)*u_(5,4)*v_(5,3,1)+25*t_(7,2)*s_(6,2,1)*u_(6,2,1)*v_(3,3,3)+21*t_(7,2)*s_(5,2,2)*u_(4,4,1)*v_(3,3,3)+24*t_(7,2)*s_(6,2,1)*u_(4,4,1)*v_(3,3,3)+7*t_(7,2)*s_(7,1,1)*u_(6,3)*v_(6,2,1)+2*t_(7,2)*s_(6,3)*u_(5,4)*v_(4,3,2)+t_(7,2)*s_(6,3)*u_(6,3)*v_(5,2,2)+13*t_(7,2)*s_(6,3)*u_(4,4,1)*v_(4,4,1)+6*v_(8,1)*t_(8,1)*s_(5,3,1)*u_(5,2,2)+7*v_(8,1)*t_(8,1)*s_(5,3,1)*u_(4,3,2)+5*v_(8,1)*t_(8,1)*s_(6,2,1)*u_(5,3,1)+11*v_(8,1)*t_(8,1)*s_(4,3,2)*u_(4,3,2)+7*v_(8,1)*t_(8,1)*s_(6,2,1)*u_(6,2,1)+8*v_(8,1)*t_(8,1)*s_(5,3,1)*u_(5,3,1)+v_(9)*t_(8,1)*s_(4,3,2)*u_(3,3,3)+v_(9)*t_(8,1)*s_(4,4,1)*u_(4,3,2)+v_(9)*t_(8,1)*s_(4,4,1)*u_(4,4,1)+v_(9)*t_(8,1)*s_(5,2,2)*u_(4,3,2)+v_(9)*t_(8,1)*s_(5,2,2)*u_(5,2,2)+v_(9)*t_(8,1)*s_(5,3,1)*u_(4,3,2)+v_(9)*t_(8,1)*s_(5,3,1)*u_(4,4,1)+v_(9)*t_(8,1)*s_(5,3,1)*u_(5,2,2)+v_(9)*t_(8,1)*s_(6,2,1)*u_(5,2,2)+v_(9)*t_(8,1)*s_(6,2,1)*u_(5,3,1)+v_(9)*t_(8,1)*s_(7,1,1)*u_(6,2,1)+v_(9)*t_(8,1)*s_(7,1,1)*u_(7,1,1)+117*t_(7,2)*s_(6,2,1)*u_(6,2,1)*v_(4,3,2)+151*t_(7,2)*s_(6,2,1)*u_(5,2,2)*v_(4,3,2)+137*t_(7,2)*s_(4,4,1)*u_(4,3,2)*v_(4,3,2)+132*t_(7,2)*s_(5,3,1)*u_(4,4,1)*v_(4,3,2)+166*t_(7,2)*s_(5,2,2)*u_(5,2,2)*v_(4,3,2)+137*t_(7,2)*s_(6,2,1)*u_(5,3,1)*v_(5,2,2)+118*t_(7,2)*s_(5,3,1)*u_(5,3,1)*v_(4,4,1)+152*t_(7,2)*s_(5,3,1)*u_(5,2,2)*v_(5,2,2)+121*t_(7,2)*s_(6,2,1)*u_(6,2,1)*v_(5,3,1)+181*t_(7,2)*s_(6,2,1)*u_(5,3,1)*v_(4,3,2)+219*t_(7,2)*s_(6,2,1)*u_(4,3,2)*v_(4,3,2)+222*t_(7,2)*s_(5,2,2)*u_(4,3,2)*v_(4,3,2)+209*t_(7,2)*s_(5,3,1)*u_(5,2,2)*v_(4,3,2)+200*t_(7,2)*s_(5,3,1)*u_(5,3,1)*v_(5,2,2)+169*t_(7,2)*s_(6,2,1)*u_(5,3,1)*v_(5,3,1)+289*t_(7,2)*s_(5,3,1)*u_(4,3,2)*v_(4,3,2)+261*t_(7,2)*s_(5,3,1)*u_(5,3,1)*v_(4,3,2)+t_(7,2)*s_(7,1,1)*u_(6,3)*v_(3,3,3)+t_(7,2)*s_(7,1,1)*u_(5,4)*v_(3,3,3)+4*t_(7,2)*s_(7,1,1)*u_(3,3,3)*v_(3,3,3)+5*t_(7,2)*s_(7,1,1)*u_(7,1,1)*v_(4,4,1)+3*t_(7,2)*s_(5,4)*u_(5,4)*v_(3,3,3)+6*t_(7,2)*s_(5,4)*u_(3,3,3)*v_(3,3,3)+6*t_(7,2)*s_(7,1,1)*u_(6,2,1)*v_(3,3,3)+2*t_(7,2)*s_(7,1,1)*u_(7,1,1)*v_(5,4)+t_(7,2)*s_(6,3)*u_(5,4)*v_(3,3,3)+7*t_(7,2)*s_(6,3)*u_(3,3,3)*v_(3,3,3)+7*t_(7,2)*s_(7,1,1)*u_(7,1,1)*v_(4,3,2)+26*t_(8,1)*s_(6,2,1)*u_(5,2,2)*v_(4,4,1)+22*t_(8,1)*s_(7,1,1)*u_(5,3,1)*v_(5,3,1)+27*t_(8,1)*s_(5,2,2)*u_(5,2,2)*v_(4,4,1)+14*t_(8,1)*s_(5,4)*u_(5,3,1)*v_(5,3,1)+14*t_(8,1)*s_(6,3)*u_(6,2,1)*v_(5,3,1)+33*t_(8,1)*s_(6,3)*u_(4,3,2)*v_(4,3,2)+25*t_(8,1)*s_(6,3)*u_(5,3,1)*v_(4,3,2)+32*t_(8,1)*s_(5,2,2)*u_(4,4,1)*v_(4,3,2)+33*t_(8,1)*s_(6,2,1)*u_(4,4,1)*v_(4,3,2)+37*t_(8,1)*s_(6,2,1)*u_(5,2,2)*v_(5,2,2)+34*t_(8,1)*s_(5,3,1)*u_(5,2,2)*v_(4,4,1)+39*t_(8,1)*s_(6,2,1)*u_(6,2,1)*v_(4,3,2)+35*t_(8,1)*s_(6,2,1)*u_(6,2,1)*v_(5,2,2)+20*t_(8,1)*s_(6,3)*u_(5,3,1)*v_(5,3,1)+32*t_(8,1)*s_(6,2,1)*u_(5,3,1)*v_(4,4,1)+42*t_(8,1)*s_(4,4,1)*u_(4,3,2)*v_(4,3,2)+50*t_(8,1)*s_(6,2,1)*u_(5,2,2)*v_(4,3,2)+44*t_(8,1)*s_(5,3,1)*u_(4,4,1)*v_(4,3,2)+53*t_(8,1)*s_(5,2,2)*u_(5,2,2)*v_(4,3,2)+42*t_(8,1)*s_(5,3,1)*u_(5,3,1)*v_(4,4,1)+52*t_(8,1)*s_(5,3,1)*u_(5,2,2)*v_(5,2,2)+50*t_(8,1)*s_(6,2,1)*u_(5,3,1)*v_(5,2,2)+49*t_(8,1)*s_(6,2,1)*u_(6,2,1)*v_(5,3,1)+63*t_(8,1)*s_(6,2,1)*u_(5,3,1)*v_(4,3,2)+69*t_(8,1)*s_(5,2,2)*u_(4,3,2)*v_(4,3,2)+68*t_(8,1)*s_(5,3,1)*u_(5,2,2)*v_(4,3,2)+74*t_(8,1)*s_(6,2,1)*u_(4,3,2)*v_(4,3,2)+69*t_(8,1)*s_(5,3,1)*u_(5,3,1)*v_(5,2,2)+66*t_(8,1)*s_(6,2,1)*u_(5,3,1)*v_(5,3,1)+92*t_(8,1)*s_(5,3,1)*u_(4,3,2)*v_(4,3,2)+88*t_(8,1)*s_(5,3,1)*u_(5,3,1)*v_(4,3,2)+v_(8,1)*t_(8,1)*s_(4,4,1)*u_(3,3,3)+v_(8,1)*t_(8,1)*s_(5,2,2)*u_(3,3,3)+v_(8,1)*t_(8,1)*s_(5,3,1)*u_(3,3,3)+v_(8,1)*t_(8,1)*s_(6,2,1)*u_(4,4,1)+v_(8,1)*t_(8,1)*s_(7,1,1)*u_(5,2,2)+v_(8,1)*t_(8,1)*s_(7,1,1)*u_(5,3,1)+2*v_(9)*t_(8,1)*s_(4,3,2)*u_(4,3,2)+2*v_(9)*t_(8,1)*s_(5,3,1)*u_(5,3,1)+2*v_(9)*t_(8,1)*s_(6,2,1)*u_(6,2,1)+2*v_(8,1)*t_(8,1)*s_(3,3,3)*u_(3,3,3)+2*v_(8,1)*t_(8,1)*s_(5,2,2)*u_(4,4,1)+2*v_(8,1)*t_(8,1)*s_(6,2,1)*u_(4,3,2)+3*v_(8,1)*t_(8,1)*s_(4,3,2)*u_(3,3,3)+5*v_(8,1)*t_(8,1)*s_(4,4,1)*u_(4,3,2)+3*v_(8,1)*t_(8,1)*s_(4,4,1)*u_(4,4,1)+5*v_(8,1)*t_(8,1)*s_(5,2,2)*u_(4,3,2)+5*v_(8,1)*t_(8,1)*s_(6,2,1)*u_(5,2,2)+3*v_(8,1)*t_(8,1)*s_(7,1,1)*u_(6,2,1)+2*v_(8,1)*t_(8,1)*s_(7,1,1)*u_(7,1,1)+6*v_(8,1)*t_(8,1)*s_(5,2,2)*u_(5,2,2)+4*v_(8,1)*t_(8,1)*s_(5,3,1)*u_(4,4,1)+13*t_(8,1)*s_(7,2)*u_(5,2,2)*v_(5,2,2)+13*t_(8,1)*s_(5,2,2)*u_(5,2,2)*v_(3,3,3)+11*t_(8,1)*s_(5,3,1)*u_(4,4,1)*v_(3,3,3)+4*t_(8,1)*s_(6,2,1)*u_(5,4)*v_(4,4,1)+13*t_(8,1)*s_(7,1,1)*u_(5,2,2)*v_(5,2,2)+12*t_(8,1)*s_(5,4)*u_(4,4,1)*v_(4,3,2)+10*t_(8,1)*s_(7,2)*u_(6,2,1)*v_(5,2,2)+12*t_(8,1)*s_(7,1,1)*u_(4,4,1)*v_(4,3,2)+12*t_(8,1)*s_(7,1,1)*u_(6,2,1)*v_(5,2,2)+6*t_(8,1)*s_(6,3)*u_(6,2,1)*v_(4,4,1)+15*t_(8,1)*s_(7,2)*u_(5,2,2)*v_(4,3,2)+8*t_(8,1)*s_(7,2)*u_(5,3,1)*v_(4,4,1)+15*t_(8,1)*s_(7,1,1)*u_(5,2,2)*v_(4,3,2)+11*t_(8,1)*s_(7,1,1)*u_(5,3,1)*v_(4,4,1)+7*t_(8,1)*s_(5,4)*u_(5,3,1)*v_(4,4,1)+14*t_(8,1)*s_(6,2,1)*u_(5,3,1)*v_(3,3,3)+12*t_(8,1)*s_(5,4)*u_(5,2,2)*v_(5,2,2)+14*t_(8,1)*s_(7,2)*u_(5,3,1)*v_(5,2,2)+16*t_(8,1)*s_(5,3,1)*u_(5,2,2)*v_(3,3,3)+9*t_(8,1)*s_(6,2,1)*u_(5,4)*v_(5,2,2)+16*t_(8,1)*s_(7,1,1)*u_(5,3,1)*v_(5,2,2)+15*t_(8,1)*s_(6,3)*u_(4,4,1)*v_(4,3,2)+17*t_(8,1)*s_(5,2,2)*u_(4,3,2)*v_(3,3,3)+19*t_(8,1)*s_(6,2,1)*u_(4,3,2)*v_(3,3,3)+16*t_(8,1)*s_(5,2,2)*u_(4,4,1)*v_(4,4,1)+16*t_(8,1)*s_(7,1,1)*u_(6,2,1)*v_(5,3,1)+14*t_(8,1)*s_(5,4)*u_(5,2,2)*v_(4,3,2)+17*t_(8,1)*s_(6,3)*u_(5,2,2)*v_(5,2,2)+10*t_(8,1)*s_(6,3)*u_(5,3,1)*v_(4,4,1)+11*t_(8,1)*s_(7,2)*u_(6,2,1)*v_(5,3,1)+9*t_(8,1)*s_(6,2,1)*u_(6,2,1)*v_(5,4)+12*t_(8,1)*s_(6,3)*u_(6,2,1)*v_(4,3,2)+12*t_(8,1)*s_(6,3)*u_(6,2,1)*v_(5,2,2)+18*t_(8,1)*s_(7,2)*u_(5,3,1)*v_(4,3,2)+8*t_(8,1)*s_(6,2,1)*u_(5,4)*v_(4,3,2)+20*t_(8,1)*s_(7,1,1)*u_(5,3,1)*v_(4,3,2)+19*t_(8,1)*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)+15*t_(8,1)*s_(6,2,1)*u_(4,4,1)*v_(4,4,1)+14*t_(8,1)*s_(5,4)*u_(5,3,1)*v_(5,2,2)+11*t_(8,1)*s_(7,2)*u_(6,2,1)*v_(6,2,1)+16*t_(8,1)*s_(7,1,1)*u_(6,2,1)*v_(6,2,1)+21*t_(8,1)*s_(6,3)*u_(5,2,2)*v_(4,3,2)+25*t_(8,1)*s_(7,2)*u_(4,3,2)*v_(4,3,2)+23*t_(8,1)*s_(5,3,1)*u_(4,3,2)*v_(3,3,3)+21*t_(8,1)*s_(5,3,1)*u_(5,3,1)*v_(3,3,3)+22*t_(8,1)*s_(4,4,1)*u_(4,4,1)*v_(4,3,2)+26*t_(8,1)*s_(7,1,1)*u_(4,3,2)*v_(4,3,2)+23*t_(8,1)*s_(5,4)*u_(4,3,2)*v_(4,3,2)+23*t_(8,1)*s_(6,2,1)*u_(6,2,1)*v_(4,4,1)+20*t_(8,1)*s_(5,3,1)*u_(4,4,1)*v_(4,4,1)+10*t_(8,1)*s_(6,2,1)*u_(5,4)*v_(5,3,1)+19*t_(8,1)*s_(6,3)*u_(5,3,1)*v_(5,2,2)+19*t_(8,1)*s_(5,4)*u_(5,3,1)*v_(4,3,2)+12*t_(8,1)*s_(6,3)*u_(6,2,1)*v_(6,2,1)+16*t_(8,1)*s_(7,2)*u_(5,3,1)*v_(5,3,1)+2*t_(8,1)*s_(7,1,1)*u_(7,1,1)*v_(6,3)+5*t_(8,1)*s_(7,1,1)*u_(7,1,1)*v_(5,3,1)+2*t_(8,1)*s_(5,4)*u_(5,4)*v_(5,2,2)+6*t_(8,1)*s_(5,4)*u_(4,3,2)*v_(3,3,3)+3*t_(8,1)*s_(7,2)*u_(7,1,1)*v_(5,3,1)+4*t_(8,1)*s_(4,3,2)*u_(3,3,3)*v_(3,3,3)+6*t_(8,1)*s_(4,4,1)*u_(4,4,1)*v_(3,3,3)+6*t_(8,1)*s_(5,3,1)*u_(3,3,3)*v_(3,3,3)+6*t_(8,1)*s_(6,2,1)*u_(3,3,3)*v_(3,3,3)+t_(8,1)*s_(7,1,1)*u_(5,4)*v_(4,3,2)+t_(8,1)*s_(7,1,1)*u_(5,4)*v_(4,4,1)+2*t_(8,1)*s_(7,1,1)*u_(6,3)*v_(5,2,2)+3*t_(8,1)*s_(7,1,1)*u_(6,2,1)*v_(5,4)+6*t_(8,1)*s_(7,1,1)*u_(6,2,1)*v_(4,4,1)+5*t_(8,1)*s_(5,4)*u_(5,3,1)*v_(3,3,3)+7*t_(8,1)*s_(7,2)*u_(4,3,2)*v_(3,3,3)+4*t_(8,1)*s_(7,2)*u_(6,2,1)*v_(4,4,1)+2*t_(8,1)*s_(7,2)*u_(7,1,1)*v_(7,1,1)+7*t_(8,1)*s_(6,2,1)*u_(6,2,1)*v_(3,3,3)+7*t_(8,1)*s_(7,1,1)*u_(4,3,2)*v_(3,3,3)+4*t_(8,1)*s_(5,4)*u_(4,4,1)*v_(4,4,1)+6*t_(8,1)*s_(6,3)*u_(5,3,1)*v_(3,3,3)+6*t_(8,1)*s_(7,2)*u_(5,2,2)*v_(4,4,1)+8*t_(8,1)*s_(7,1,1)*u_(5,2,2)*v_(4,4,1)+5*t_(8,1)*s_(5,4)*u_(5,4)*v_(4,3,2)+t_(8,1)*s_(6,3)*u_(5,4)*v_(5,2,2)+9*t_(8,1)*s_(6,3)*u_(4,3,2)*v_(3,3,3)+5*t_(8,1)*s_(7,2)*u_(4,4,1)*v_(4,4,1)+7*t_(8,1)*s_(5,2,2)*u_(4,4,1)*v_(3,3,3)+5*t_(8,1)*s_(7,1,1)*u_(4,4,1)*v_(4,4,1)+9*t_(8,1)*s_(7,1,1)*u_(6,2,1)*v_(4,3,2)+8*t_(8,1)*s_(7,2)*u_(6,2,1)*v_(4,3,2)+8*t_(8,1)*s_(6,2,1)*u_(4,4,1)*v_(3,3,3)+7*t_(8,1)*s_(5,4)*u_(5,2,2)*v_(4,4,1)+2*t_(8,1)*s_(6,3)*u_(5,4)*v_(4,3,2)+t_(8,1)*s_(6,3)*u_(6,3)*v_(5,2,2)+7*t_(8,1)*s_(6,3)*u_(4,4,1)*v_(4,4,1)+4*t_(8,1)*s_(7,2)*u_(7,1,1)*v_(6,2,1)+3*t_(8,1)*s_(7,1,1)*u_(5,4)*v_(5,3,1)+7*t_(8,1)*s_(7,1,1)*u_(7,1,1)*v_(6,2,1)+10*t_(8,1)*s_(4,4,1)*u_(4,3,2)*v_(3,3,3)+12*t_(8,1)*s_(6,2,1)*u_(5,2,2)*v_(3,3,3)+4*t_(8,1)*s_(7,1,1)*u_(6,3)*v_(5,3,1)+4*t_(8,1)*s_(7,1,1)*u_(6,3)*v_(6,2,1)+t_(8,1)*s_(6,3)*u_(6,3)*v_(4,3,2)+8*t_(8,1)*s_(6,3)*u_(5,2,2)*v_(4,4,1)+11*t_(8,1)*s_(7,2)*u_(4,4,1)*v_(4,3,2)+t_(9)*s_(6,2,1)*u_(6,2,1)*v_(3,3,3)+t_(9)*s_(7,1,1)*u_(6,3)*v_(4,4,1)+v_(9)*t_(9)*s_(5,3,1)*u_(5,3,1)+v_(9)*t_(9)*s_(6,2,1)*u_(6,2,1)+v_(9)*t_(9)*s_(7,1,1)*u_(7,1,1)+v_(9)*t_(9)*s_(3,3,3)*u_(3,3,3)+v_(9)*t_(9)*s_(4,3,2)*u_(4,3,2)+v_(9)*t_(9)*s_(4,4,1)*u_(4,4,1)+v_(9)*t_(9)*s_(5,2,2)*u_(5,2,2)+t_(8,1)*s_(7,2)*u_(6,2,1)*v_(3,3,3)+t_(8,1)*s_(7,2)*u_(7,1,1)*v_(4,3,2)+t_(8,1)*s_(7,2)*u_(7,1,1)*v_(4,4,1)+t_(8,1)*s_(7,1,1)*u_(6,2,1)*v_(3,3,3)+t_(8,1)*s_(7,1,1)*u_(7,1,1)*v_(5,4)+t_(8,1)*s_(7,1,1)*u_(7,1,1)*v_(4,3,2)+2*t_(8,1)*s_(5,4)*u_(5,4)*v_(3,3,3)+2*t_(8,1)*s_(5,4)*u_(3,3,3)*v_(3,3,3)+2*t_(8,1)*s_(6,3)*u_(3,3,3)*v_(3,3,3)+2*t_(8,1)*s_(7,2)*u_(3,3,3)*v_(3,3,3)+2*t_(8,1)*s_(4,4,1)*u_(3,3,3)*v_(3,3,3)+2*t_(8,1)*s_(7,1,1)*u_(3,3,3)*v_(3,3,3)+t_(8,1)*s_(6,3)*u_(5,4)*v_(3,3,3)+3*t_(8,1)*s_(7,2)*u_(4,4,1)*v_(3,3,3)+3*t_(8,1)*s_(7,2)*u_(5,2,2)*v_(3,3,3)+3*t_(8,1)*s_(7,1,1)*u_(4,4,1)*v_(3,3,3)+3*t_(8,1)*s_(7,1,1)*u_(5,2,2)*v_(3,3,3)+4*t_(8,1)*s_(5,4)*u_(4,4,1)*v_(3,3,3)+4*t_(8,1)*s_(6,3)*u_(4,4,1)*v_(3,3,3)+2*t_(8,1)*s_(6,3)*u_(6,2,1)*v_(3,3,3)+4*t_(8,1)*s_(7,2)*u_(5,3,1)*v_(3,3,3)+2*t_(8,1)*s_(7,2)*u_(7,1,1)*v_(5,2,2)+4*t_(8,1)*s_(5,2,2)*u_(3,3,3)*v_(3,3,3)+t_(8,1)*s_(6,2,1)*u_(5,4)*v_(3,3,3)+4*t_(8,1)*s_(7,1,1)*u_(5,3,1)*v_(3,3,3)+4*t_(8,1)*s_(7,1,1)*u_(7,1,1)*v_(5,2,2)+3*t_(8,1)*s_(5,4)*u_(5,2,2)*v_(3,3,3)+5*t_(8,1)*s_(6,3)*u_(5,2,2)*v_(3,3,3)+2*t_(8,1)*s_(7,1,1)*u_(5,4)*v_(5,2,2)+2*t_(8,1)*s_(7,1,1)*u_(6,3)*v_(4,3,2)+2*t_(8,1)*s_(7,1,1)*u_(6,3)*v_(4,4,1)+t_(9)*s_(6,3)*u_(4,4,1)*v_(3,3,3)+4*t_(9)*s_(6,3)*u_(5,3,1)*v_(5,3,1)+5*t_(9)*s_(4,4,1)*u_(4,3,2)*v_(4,3,2)+5*t_(9)*s_(6,2,1)*u_(4,4,1)*v_(4,3,2)+5*t_(9)*s_(6,2,1)*u_(5,3,1)*v_(4,4,1)+5*t_(9)*s_(6,2,1)*u_(6,2,1)*v_(5,2,2)+t_(9)*s_(6,3)*u_(5,2,2)*v_(3,3,3)+t_(9)*s_(6,3)*u_(5,3,1)*v_(3,3,3)+7*t_(9)*s_(5,2,2)*u_(5,2,2)*v_(4,3,2)+6*t_(9)*s_(5,3,1)*u_(4,4,1)*v_(4,3,2)+6*t_(9)*s_(5,3,1)*u_(5,2,2)*v_(5,2,2)+7*t_(9)*s_(6,2,1)*u_(5,2,2)*v_(4,3,2)+7*t_(9)*s_(5,3,1)*u_(5,3,1)*v_(4,4,1)+7*t_(9)*s_(6,2,1)*u_(5,3,1)*v_(5,2,2)+8*t_(9)*s_(6,2,1)*u_(6,2,1)*v_(5,3,1)+9*t_(9)*s_(5,2,2)*u_(4,3,2)*v_(4,3,2)+9*t_(9)*s_(5,3,1)*u_(5,2,2)*v_(4,3,2)+10*t_(9)*s_(6,2,1)*u_(4,3,2)*v_(4,3,2)+9*t_(9)*s_(6,2,1)*u_(5,3,1)*v_(4,3,2)+11*t_(9)*s_(5,3,1)*u_(5,3,1)*v_(5,2,2)+12*t_(9)*s_(5,3,1)*u_(4,3,2)*v_(4,3,2)+11*t_(9)*s_(6,2,1)*u_(5,3,1)*v_(5,3,1)+t_(9)*s_(7,2)*u_(3,3,3)*v_(3,3,3)+12*t_(9)*s_(5,3,1)*u_(5,3,1)*v_(4,3,2)+t_(9)*s_(7,2)*u_(4,3,2)*v_(3,3,3)+t_(9)*s_(7,2)*u_(5,2,2)*v_(4,4,1)+t_(9)*s_(7,2)*u_(5,3,1)*v_(3,3,3)+t_(9)*s_(7,2)*u_(6,2,1)*v_(4,3,2)+t_(9)*s_(7,2)*u_(6,2,1)*v_(4,4,1)+t_(9)*s_(7,2)*u_(7,1,1)*v_(5,3,1)+t_(9)*s_(8,1)*u_(4,3,2)*v_(3,3,3)+t_(9)*s_(8,1)*u_(4,4,1)*v_(4,3,2)+t_(9)*s_(8,1)*u_(4,4,1)*v_(4,4,1)+t_(9)*s_(8,1)*u_(5,2,2)*v_(4,3,2)+t_(9)*s_(8,1)*u_(5,2,2)*v_(5,2,2)+t_(9)*s_(8,1)*u_(5,3,1)*v_(4,3,2)+t_(9)*s_(8,1)*u_(5,3,1)*v_(4,4,1)+t_(9)*s_(8,1)*u_(5,3,1)*v_(5,2,2)+t_(9)*s_(8,1)*u_(6,2,1)*v_(5,2,2)+t_(9)*s_(8,1)*u_(6,2,1)*v_(5,3,1)+t_(9)*s_(8,1)*u_(7,1,1)*v_(6,2,1)+t_(9)*s_(8,1)*u_(7,1,1)*v_(7,1,1)+t_(9)*s_(4,4,1)*u_(3,3,3)*v_(3,3,3)+t_(9)*s_(4,4,1)*u_(4,3,2)*v_(3,3,3)+t_(9)*s_(4,4,1)*u_(4,4,1)*v_(3,3,3)+t_(9)*s_(5,2,2)*u_(5,2,2)*v_(3,3,3)+t_(9)*s_(6,2,1)*u_(4,4,1)*v_(3,3,3)+t_(9)*s_(6,2,1)*u_(5,2,2)*v_(3,3,3)+2*t_(9)*s_(7,1,1)*u_(7,1,1)*v_(6,2,1)+t_(9)*s_(5,4)*u_(4,3,2)*v_(3,3,3)+3*t_(9)*s_(5,4)*u_(4,3,2)*v_(4,3,2)+2*t_(9)*s_(5,4)*u_(5,2,2)*v_(4,3,2)+2*t_(9)*s_(5,4)*u_(5,2,2)*v_(5,2,2)+t_(9)*s_(5,4)*u_(4,4,1)*v_(4,4,1)+2*t_(9)*s_(5,4)*u_(5,3,1)*v_(5,2,2)+3*t_(9)*s_(6,3)*u_(5,2,2)*v_(4,3,2)+3*t_(9)*s_(6,3)*u_(5,2,2)*v_(5,2,2)+2*t_(9)*s_(6,3)*u_(5,3,1)*v_(4,4,1)+2*t_(9)*s_(6,3)*u_(6,2,1)*v_(4,3,2)+2*t_(9)*s_(6,3)*u_(6,2,1)*v_(5,2,2)+3*t_(9)*s_(7,2)*u_(5,2,2)*v_(5,2,2)+3*t_(9)*s_(7,2)*u_(5,3,1)*v_(4,3,2)+2*t_(9)*s_(7,2)*u_(6,2,1)*v_(5,3,1)+t_(9)*s_(5,4)*u_(5,2,2)*v_(4,4,1)+2*t_(9)*s_(4,3,2)*u_(4,3,2)*v_(3,3,3)+3*t_(9)*s_(4,4,1)*u_(4,4,1)*v_(4,3,2)+3*t_(9)*s_(5,2,2)*u_(4,4,1)*v_(4,4,1)+3*t_(9)*s_(5,3,1)*u_(4,3,2)*v_(3,3,3)+2*t_(9)*s_(5,3,1)*u_(4,4,1)*v_(4,4,1)+3*t_(9)*s_(5,3,1)*u_(5,2,2)*v_(3,3,3)+2*t_(9)*s_(5,3,1)*u_(5,3,1)*v_(3,3,3)+t_(9)*s_(6,2,1)*u_(5,4)*v_(4,3,2)+2*t_(9)*s_(6,2,1)*u_(5,4)*v_(5,2,2)+3*t_(9)*s_(6,2,1)*u_(4,3,2)*v_(3,3,3)+t_(9)*s_(5,4)*u_(5,3,1)*v_(3,3,3)+2*t_(9)*s_(6,2,1)*u_(4,4,1)*v_(4,4,1)+2*t_(9)*s_(6,2,1)*u_(6,2,1)*v_(5,4)+3*t_(9)*s_(7,1,1)*u_(5,3,1)*v_(4,3,2)+3*t_(9)*s_(7,1,1)*u_(5,3,1)*v_(4,4,1)+3*t_(9)*s_(7,1,1)*u_(5,3,1)*v_(5,2,2)+3*t_(9)*s_(7,1,1)*u_(6,2,1)*v_(5,3,1)+3*t_(9)*s_(5,4)*u_(5,3,1)*v_(4,3,2)+3*t_(9)*s_(6,3)*u_(5,3,1)*v_(5,2,2)+4*t_(9)*s_(7,2)*u_(4,3,2)*v_(4,3,2)+3*t_(9)*s_(7,2)*u_(6,2,1)*v_(6,2,1)+2*t_(9)*s_(6,2,1)*u_(5,4)*v_(5,3,1)+4*t_(9)*s_(6,2,1)*u_(5,2,2)*v_(4,4,1)+4*t_(9)*s_(6,2,1)*u_(6,2,1)*v_(4,4,1)+4*t_(9)*s_(7,1,1)*u_(4,3,2)*v_(4,3,2)+3*t_(9)*s_(7,1,1)*u_(5,3,1)*v_(5,3,1)+3*t_(9)*s_(7,1,1)*u_(6,2,1)*v_(6,2,1)+3*t_(9)*s_(5,4)*u_(5,3,1)*v_(5,3,1)+5*t_(9)*s_(6,3)*u_(4,3,2)*v_(4,3,2)+4*t_(9)*s_(6,3)*u_(5,3,1)*v_(4,3,2)+3*t_(9)*s_(6,3)*u_(6,2,1)*v_(5,3,1)+3*t_(9)*s_(6,3)*u_(6,2,1)*v_(6,2,1)+4*t_(9)*s_(7,2)*u_(5,3,1)*v_(5,3,1)+4*t_(9)*s_(5,2,2)*u_(4,4,1)*v_(4,3,2)+5*t_(9)*s_(5,2,2)*u_(5,2,2)*v_(4,4,1)+4*t_(9)*s_(5,3,1)*u_(5,2,2)*v_(4,4,1)+5*t_(9)*s_(6,2,1)*u_(5,2,2)*v_(5,2,2)+5*t_(9)*s_(6,2,1)*u_(6,2,1)*v_(4,3,2)+t_(9)*s_(6,3)*u_(3,3,3)*v_(3,3,3)+t_(9)*s_(6,3)*u_(4,3,2)*v_(3,3,3)+t_(9)*s_(7,1,1)*u_(4,3,2)*v_(3,3,3)+t_(9)*s_(7,1,1)*u_(4,4,1)*v_(3,3,3)+t_(9)*s_(7,1,1)*u_(5,2,2)*v_(3,3,3)+t_(9)*s_(7,1,1)*u_(5,2,2)*v_(4,4,1)+t_(9)*s_(7,1,1)*u_(5,2,2)*v_(5,2,2)+t_(9)*s_(7,1,1)*u_(6,2,1)*v_(5,4)+t_(9)*s_(7,1,1)*u_(6,2,1)*v_(4,3,2)+t_(9)*s_(7,1,1)*u_(7,1,1)*v_(6,3)+t_(9)*s_(7,1,1)*u_(7,1,1)*v_(5,2,2)+2*t_(9)*s_(5,4)*u_(4,4,1)*v_(4,3,2)+t_(9)*s_(5,4)*u_(5,3,1)*v_(4,4,1)+t_(9)*s_(6,3)*u_(5,4)*v_(4,3,2)+t_(9)*s_(5,4)*u_(5,4)*v_(3,3,3)+t_(9)*s_(6,3)*u_(6,3)*v_(5,2,2)+2*t_(9)*s_(6,3)*u_(4,4,1)*v_(4,3,2)+2*t_(9)*s_(6,3)*u_(4,4,1)*v_(4,4,1)+t_(9)*s_(6,3)*u_(5,2,2)*v_(4,4,1)+t_(9)*s_(6,3)*u_(6,2,1)*v_(4,4,1)+t_(9)*s_(5,4)*u_(5,4)*v_(4,3,2)+2*t_(9)*s_(7,2)*u_(4,4,1)*v_(4,3,2)+2*t_(9)*s_(7,2)*u_(4,4,1)*v_(4,4,1)+2*t_(9)*s_(7,2)*u_(5,2,2)*v_(4,3,2)+t_(9)*s_(7,2)*u_(5,3,1)*v_(4,4,1)+2*t_(9)*s_(7,2)*u_(5,3,1)*v_(5,2,2)+2*t_(9)*s_(7,2)*u_(6,2,1)*v_(5,2,2)+t_(9)*s_(7,2)*u_(7,1,1)*v_(6,2,1)+t_(9)*s_(7,2)*u_(7,1,1)*v_(7,1,1)+2*t_(9)*s_(8,1)*u_(4,3,2)*v_(4,3,2)+2*t_(9)*s_(8,1)*u_(5,3,1)*v_(5,3,1)+2*t_(9)*s_(8,1)*u_(6,2,1)*v_(6,2,1)+2*t_(9)*s_(5,2,2)*u_(3,3,3)*v_(3,3,3)+2*t_(9)*s_(5,2,2)*u_(4,3,2)*v_(3,3,3)+2*t_(9)*s_(5,3,1)*u_(4,4,1)*v_(3,3,3)+t_(9)*s_(6,2,1)*u_(5,4)*v_(4,4,1)+2*t_(9)*s_(6,2,1)*u_(5,3,1)*v_(3,3,3)+t_(9)*s_(5,4)*u_(5,4)*v_(5,2,2)+t_(9)*s_(7,1,1)*u_(5,4)*v_(5,3,1)+t_(9)*s_(7,1,1)*u_(6,3)*v_(5,3,1)+t_(9)*s_(7,1,1)*u_(6,3)*v_(6,2,1)+2*t_(9)*s_(7,1,1)*u_(4,4,1)*v_(4,3,2)+2*t_(9)*s_(7,1,1)*u_(5,2,2)*v_(4,3,2)+2*t_(9)*s_(7,1,1)*u_(6,2,1)*v_(5,2,2)+75*t_(5,2,2)*u_(5,2,2)*v_(3,3,3)*s_(3,3,3)+76*t_(6,2,1)*u_(5,3,1)*v_(3,3,3)*s_(3,3,3)+76*t_(6,2,1)*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)+83*t_(5,3,1)*u_(5,2,2)*v_(3,3,3)*s_(3,3,3)+92*t_(5,2,2)*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)+122*t_(5,3,1)*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)+122*t_(5,3,1)*u_(5,3,1)*v_(3,3,3)*s_(3,3,3)+138*t_(4,3,2)*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)+2*t_(8,1)*u_(8,1)*v_(3,3,3)*s_(3,3,3)+2*t_(8,1)*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)+2*t_(8,1)*u_(7,1,1)*v_(3,3,3)*s_(3,3,3)+2*t_(5,4)*u_(3,3,3)*v_(3,3,3)*s_(3,3,3)+4*t_(7,2)*u_(7,1,1)*v_(3,3,3)*s_(3,3,3)+4*t_(8,1)*u_(5,2,2)*v_(3,3,3)*s_(3,3,3)+4*t_(7,1,1)*u_(5,4)*v_(3,3,3)*s_(3,3,3)+t_(9)*u_(6,3)*v_(3,3,3)*s_(3,3,3)+6*t_(7,2)*u_(5,4)*v_(3,3,3)*s_(3,3,3)+4*t_(8,1)*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)+6*t_(8,1)*u_(5,3,1)*v_(3,3,3)*s_(3,3,3)+6*t_(8,1)*u_(6,2,1)*v_(3,3,3)*s_(3,3,3)+7*t_(7,2)*u_(6,3)*v_(3,3,3)*s_(3,3,3)+7*t_(7,2)*u_(7,2)*v_(3,3,3)*s_(3,3,3)+6*t_(6,3)*u_(5,4)*v_(3,3,3)*s_(3,3,3)+8*t_(7,1,1)*u_(6,3)*v_(3,3,3)*s_(3,3,3)+7*t_(7,1,1)*u_(3,3,3)*v_(3,3,3)*s_(3,3,3)+8*t_(7,1,1)*u_(7,1,1)*v_(3,3,3)*s_(3,3,3)+10*t_(7,1,1)*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)+10*t_(7,2)*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)+10*t_(5,4)*u_(5,4)*v_(3,3,3)*s_(3,3,3)+9*t_(6,3)*u_(3,3,3)*v_(3,3,3)*s_(3,3,3)+t_(9)*u_(7,2)*v_(3,3,3)*s_(3,3,3)+11*t_(7,1,1)*u_(5,2,2)*v_(3,3,3)*s_(3,3,3)+11*t_(6,3)*u_(6,3)*v_(3,3,3)*s_(3,3,3)+14*t_(5,4)*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)+16*t_(7,2)*u_(6,2,1)*v_(3,3,3)*s_(3,3,3)+14*t_(6,2,1)*u_(3,3,3)*v_(3,3,3)*s_(3,3,3)+16*t_(7,1,1)*u_(6,2,1)*v_(3,3,3)*s_(3,3,3)+18*t_(7,2)*u_(5,2,2)*v_(3,3,3)*s_(3,3,3)+18*t_(4,4,1)*u_(3,3,3)*v_(3,3,3)*s_(3,3,3)+16*t_(7,2)*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)+17*t_(7,2)*u_(5,3,1)*v_(3,3,3)*s_(3,3,3)+16*t_(7,1,1)*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)+19*t_(6,3)*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)+t_(9)*u_(9)*v_(3,3,3)*s_(3,3,3)+24*t_(5,4)*u_(5,2,2)*v_(3,3,3)*s_(3,3,3)+24*t_(6,3)*u_(6,2,1)*v_(3,3,3)*s_(3,3,3)+23*t_(5,2,2)*u_(3,3,3)*v_(3,3,3)*s_(3,3,3)+24*t_(6,2,1)*u_(5,4)*v_(3,3,3)*s_(3,3,3)+24*t_(7,1,1)*u_(5,3,1)*v_(3,3,3)*s_(3,3,3)+30*t_(6,3)*u_(5,2,2)*v_(3,3,3)*s_(3,3,3)+28*t_(5,4)*u_(5,3,1)*v_(3,3,3)*s_(3,3,3)+30*t_(4,3,2)*u_(3,3,3)*v_(3,3,3)*s_(3,3,3)+32*t_(5,4)*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)+30*t_(6,3)*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)+33*t_(5,3,1)*u_(3,3,3)*v_(3,3,3)*s_(3,3,3)+32*t_(6,3)*u_(5,3,1)*v_(3,3,3)*s_(3,3,3)+37*t_(4,4,1)*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)+38*t_(6,2,1)*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)+51*t_(5,2,2)*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)+54*t_(6,2,1)*u_(5,2,2)*v_(3,3,3)*s_(3,3,3)+56*t_(6,2,1)*u_(6,2,1)*v_(3,3,3)*s_(3,3,3)+60*t_(5,3,1)*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)+t_(9)*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)+64*t_(4,4,1)*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)+26*t_(8,1)*u_(7,1,1)*v_(4,3,2)*s_(4,3,2)+23*t_(8,1)*u_(5,4)*v_(4,3,2)*s_(4,3,2)+25*t_(7,2)*u_(6,3)*v_(4,3,2)*s_(3,3,3)+28*t_(7,1,1)*u_(6,3)*v_(4,3,2)*s_(3,3,3)+22*t_(5,4)*u_(5,4)*v_(4,3,2)*s_(3,3,3)+33*t_(8,1)*u_(6,3)*v_(4,3,2)*s_(4,3,2)+t_(9)*u_(9)*v_(4,3,2)*s_(4,3,2)+t_(9)*u_(8,1)*v_(4,3,2)*s_(3,3,3)+29*t_(6,3)*u_(5,4)*v_(4,3,2)*s_(3,3,3)+34*t_(7,2)*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)+39*t_(7,1,1)*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)+34*t_(6,3)*u_(6,3)*v_(4,3,2)*s_(3,3,3)+42*t_(8,1)*u_(4,4,1)*v_(4,3,2)*s_(4,3,2)+58*t_(7,2)*u_(6,2,1)*v_(4,3,2)*s_(3,3,3)+56*t_(7,2)*u_(5,2,2)*v_(4,3,2)*s_(3,3,3)+61*t_(7,1,1)*u_(6,2,1)*v_(4,3,2)*s_(3,3,3)+58*t_(7,1,1)*u_(5,2,2)*v_(4,3,2)*s_(3,3,3)+t_(9)*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)+58*t_(5,4)*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)+66*t_(7,2)*u_(7,2)*v_(4,3,2)*s_(4,3,2)+71*t_(7,2)*u_(7,1,1)*v_(4,3,2)*s_(4,3,2)+62*t_(6,3)*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)+69*t_(8,1)*u_(5,2,2)*v_(4,3,2)*s_(4,3,2)+74*t_(8,1)*u_(6,2,1)*v_(4,3,2)*s_(4,3,2)+75*t_(7,1,1)*u_(7,1,1)*v_(4,3,2)*s_(4,3,2)+68*t_(7,2)*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)+74*t_(7,2)*u_(5,3,1)*v_(4,3,2)*s_(3,3,3)+77*t_(6,2,1)*u_(5,4)*v_(4,3,2)*s_(3,3,3)+74*t_(7,1,1)*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)+81*t_(7,1,1)*u_(5,3,1)*v_(4,3,2)*s_(3,3,3)+66*t_(7,2)*u_(5,4)*v_(4,3,2)*s_(4,3,2)+83*t_(7,1,1)*u_(5,4)*v_(4,3,2)*s_(4,3,2)+90*t_(5,4)*u_(5,2,2)*v_(4,3,2)*s_(3,3,3)+83*t_(8,1)*u_(4,3,2)*v_(4,3,2)*s_(4,3,2)+94*t_(6,3)*u_(6,2,1)*v_(4,3,2)*s_(3,3,3)+92*t_(8,1)*u_(5,3,1)*v_(4,3,2)*s_(4,3,2)+100*t_(6,3)*u_(5,2,2)*v_(4,3,2)*s_(3,3,3)+91*t_(7,2)*u_(6,3)*v_(4,3,2)*s_(4,3,2)+106*t_(7,1,1)*u_(6,3)*v_(4,3,2)*s_(4,3,2)+113*t_(5,4)*u_(5,3,1)*v_(4,3,2)*s_(3,3,3)+119*t_(5,4)*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)+126*t_(4,4,1)*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)+80*t_(5,4)*u_(5,4)*v_(4,3,2)*s_(4,3,2)+2*t_(9)*u_(5,2,2)*v_(3,3,3)*s_(3,3,3)+2*t_(8,1)*u_(5,4)*v_(3,3,3)*s_(3,3,3)+2*t_(8,1)*u_(6,3)*v_(3,3,3)*s_(3,3,3)+2*t_(8,1)*u_(7,2)*v_(3,3,3)*s_(3,3,3)+241*t_(5,3,1)*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)+238*t_(7,1,1)*u_(5,2,2)*v_(4,3,2)*s_(4,3,2)+219*t_(5,4)*u_(4,4,1)*v_(4,3,2)*s_(4,3,2)+260*t_(4,4,1)*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)+259*t_(5,2,2)*u_(5,2,2)*v_(4,3,2)*s_(3,3,3)+248*t_(6,3)*u_(4,4,1)*v_(4,3,2)*s_(4,3,2)+300*t_(6,2,1)*u_(5,3,1)*v_(4,3,2)*s_(3,3,3)+301*t_(6,2,1)*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)+283*t_(7,2)*u_(4,3,2)*v_(4,3,2)*s_(4,3,2)+289*t_(7,2)*u_(5,3,1)*v_(4,3,2)*s_(4,3,2)+294*t_(6,2,1)*u_(5,4)*v_(4,3,2)*s_(4,3,2)+308*t_(7,1,1)*u_(4,3,2)*v_(4,3,2)*s_(4,3,2)+321*t_(7,1,1)*u_(5,3,1)*v_(4,3,2)*s_(4,3,2)+349*t_(5,3,1)*u_(5,2,2)*v_(4,3,2)*s_(3,3,3)+370*t_(5,2,2)*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)+344*t_(5,4)*u_(5,2,2)*v_(4,3,2)*s_(4,3,2)+353*t_(6,3)*u_(6,2,1)*v_(4,3,2)*s_(4,3,2)+394*t_(6,3)*u_(5,2,2)*v_(4,3,2)*s_(4,3,2)+463*t_(5,3,1)*u_(5,3,1)*v_(4,3,2)*s_(3,3,3)+489*t_(5,3,1)*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)+433*t_(5,4)*u_(5,3,1)*v_(4,3,2)*s_(4,3,2)+475*t_(5,4)*u_(4,3,2)*v_(4,3,2)*s_(4,3,2)+2*t_(9)*u_(8,1)*v_(4,3,2)*s_(4,3,2)+2*t_(9)*u_(5,2,2)*v_(4,3,2)*s_(3,3,3)+t_(9)*u_(5,4)*v_(4,3,2)*s_(3,3,3)+3*t_(9)*u_(5,4)*v_(4,3,2)*s_(4,3,2)+2*t_(9)*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)+3*t_(9)*u_(5,3,1)*v_(4,3,2)*s_(3,3,3)+3*t_(9)*u_(6,2,1)*v_(4,3,2)*s_(3,3,3)+3*t_(8,1)*u_(8,1)*v_(4,3,2)*s_(3,3,3)+4*t_(9)*u_(7,2)*v_(4,3,2)*s_(4,3,2)+4*t_(9)*u_(7,1,1)*v_(4,3,2)*s_(4,3,2)+5*t_(9)*u_(6,3)*v_(4,3,2)*s_(4,3,2)+t_(9)*u_(6,3)*v_(4,3,2)*s_(3,3,3)+5*t_(9)*u_(4,4,1)*v_(4,3,2)*s_(4,3,2)+6*t_(8,1)*u_(5,4)*v_(4,3,2)*s_(3,3,3)+7*t_(8,1)*u_(7,2)*v_(4,3,2)*s_(3,3,3)+7*t_(8,1)*u_(7,1,1)*v_(4,3,2)*s_(3,3,3)+9*t_(8,1)*u_(6,3)*v_(4,3,2)*s_(3,3,3)+9*t_(9)*u_(5,2,2)*v_(4,3,2)*s_(4,3,2)+10*t_(9)*u_(6,2,1)*v_(4,3,2)*s_(4,3,2)+11*t_(8,1)*u_(8,1)*v_(4,3,2)*s_(4,3,2)+10*t_(9)*u_(4,3,2)*v_(4,3,2)*s_(4,3,2)+10*t_(8,1)*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)+12*t_(9)*u_(5,3,1)*v_(4,3,2)*s_(4,3,2)+t_(9)*u_(7,2)*v_(4,3,2)*s_(3,3,3)+18*t_(7,2)*u_(7,2)*v_(4,3,2)*s_(3,3,3)+19*t_(7,2)*u_(7,1,1)*v_(4,3,2)*s_(3,3,3)+17*t_(8,1)*u_(5,2,2)*v_(4,3,2)*s_(3,3,3)+19*t_(8,1)*u_(6,2,1)*v_(4,3,2)*s_(3,3,3)+20*t_(7,1,1)*u_(7,1,1)*v_(4,3,2)*s_(3,3,3)+18*t_(7,2)*u_(5,4)*v_(4,3,2)*s_(3,3,3)+19*t_(8,1)*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)+23*t_(7,1,1)*u_(5,4)*v_(4,3,2)*s_(3,3,3)+25*t_(8,1)*u_(7,2)*v_(4,3,2)*s_(4,3,2)+23*t_(8,1)*u_(5,3,1)*v_(4,3,2)*s_(3,3,3)+80*t_(5,4)*u_(5,3,1)*v_(5,2,2)*s_(3,3,3)+83*t_(7,2)*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)+82*t_(7,1,1)*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)+50*t_(5,4)*u_(5,4)*v_(5,2,2)*s_(4,3,2)+91*t_(6,3)*u_(5,3,1)*v_(5,2,2)*s_(3,3,3)+63*t_(6,3)*u_(6,3)*v_(5,2,2)*s_(5,2,2)+65*t_(6,3)*u_(5,4)*v_(5,2,2)*s_(4,3,2)+111*t_(7,2)*u_(6,2,1)*v_(5,2,2)*s_(5,2,2)+94*t_(7,2)*u_(5,3,1)*v_(5,2,2)*s_(4,4,1)+121*t_(7,1,1)*u_(6,2,1)*v_(5,2,2)*s_(5,2,2)+125*t_(7,1,1)*u_(5,2,2)*v_(5,2,2)*s_(5,2,2)+93*t_(6,2,1)*u_(5,4)*v_(5,2,2)*s_(4,4,1)+86*t_(6,3)*u_(6,3)*v_(5,2,2)*s_(4,3,2)+118*t_(7,1,1)*u_(5,3,1)*v_(5,2,2)*s_(4,4,1)+124*t_(7,2)*u_(5,2,2)*v_(5,2,2)*s_(5,2,2)+t_(9)*u_(7,1,1)*v_(4,3,2)*s_(3,3,3)+129*t_(6,3)*u_(5,3,1)*v_(4,3,2)*s_(3,3,3)+132*t_(6,3)*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)+99*t_(6,3)*u_(5,4)*v_(4,3,2)*s_(4,3,2)+153*t_(6,2,1)*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)+137*t_(7,2)*u_(4,4,1)*v_(4,3,2)*s_(4,3,2)+157*t_(7,1,1)*u_(4,4,1)*v_(4,3,2)*s_(4,3,2)+132*t_(6,3)*u_(6,3)*v_(4,3,2)*s_(4,3,2)+180*t_(5,2,2)*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)+205*t_(6,2,1)*u_(6,2,1)*v_(4,3,2)*s_(3,3,3)+219*t_(7,2)*u_(6,2,1)*v_(4,3,2)*s_(4,3,2)+223*t_(6,2,1)*u_(5,2,2)*v_(4,3,2)*s_(3,3,3)+235*t_(7,1,1)*u_(6,2,1)*v_(4,3,2)*s_(4,3,2)+222*t_(7,2)*u_(5,2,2)*v_(4,3,2)*s_(4,3,2)+13*t_(5,4)*u_(5,4)*v_(5,2,2)*s_(3,3,3)+21*t_(8,1)*u_(6,3)*v_(5,2,2)*s_(4,3,2)+17*t_(7,2)*u_(7,2)*v_(5,2,2)*s_(4,4,1)+20*t_(7,2)*u_(7,1,1)*v_(5,2,2)*s_(4,4,1)+16*t_(6,3)*u_(5,4)*v_(5,2,2)*s_(3,3,3)+28*t_(7,1,1)*u_(7,1,1)*v_(5,2,2)*s_(4,4,1)+26*t_(8,1)*u_(6,2,1)*v_(5,2,2)*s_(4,4,1)+27*t_(8,1)*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)+25*t_(6,3)*u_(6,3)*v_(5,2,2)*s_(3,3,3)+33*t_(7,2)*u_(7,1,1)*v_(5,2,2)*s_(5,2,2)+18*t_(7,2)*u_(5,4)*v_(5,2,2)*s_(4,4,1)+25*t_(7,1,1)*u_(5,4)*v_(5,2,2)*s_(4,4,1)+36*t_(7,2)*u_(6,2,1)*v_(5,2,2)*s_(3,3,3)+t_(9)*u_(8,1)*v_(5,2,2)*s_(4,3,2)+37*t_(8,1)*u_(5,2,2)*v_(5,2,2)*s_(5,2,2)+37*t_(8,1)*u_(6,2,1)*v_(5,2,2)*s_(5,2,2)+41*t_(7,1,1)*u_(6,2,1)*v_(5,2,2)*s_(3,3,3)+33*t_(7,2)*u_(7,2)*v_(5,2,2)*s_(5,2,2)+t_(9)*u_(8,1)*v_(5,2,2)*s_(5,2,2)+38*t_(7,2)*u_(5,2,2)*v_(5,2,2)*s_(3,3,3)+34*t_(8,1)*u_(5,3,1)*v_(5,2,2)*s_(4,4,1)+40*t_(7,1,1)*u_(7,1,1)*v_(5,2,2)*s_(5,2,2)+22*t_(7,2)*u_(6,3)*v_(5,2,2)*s_(4,4,1)+31*t_(7,1,1)*u_(6,3)*v_(5,2,2)*s_(4,4,1)+41*t_(7,2)*u_(7,2)*v_(5,2,2)*s_(4,3,2)+45*t_(7,2)*u_(7,1,1)*v_(5,2,2)*s_(4,3,2)+49*t_(7,1,1)*u_(7,1,1)*v_(5,2,2)*s_(4,3,2)+51*t_(7,1,1)*u_(5,2,2)*v_(5,2,2)*s_(3,3,3)+50*t_(8,1)*u_(6,2,1)*v_(5,2,2)*s_(4,3,2)+35*t_(7,1,1)*u_(5,4)*v_(5,2,2)*s_(5,2,2)+21*t_(5,4)*u_(5,4)*v_(5,2,2)*s_(4,4,1)+30*t_(7,2)*u_(5,4)*v_(5,2,2)*s_(5,2,2)+53*t_(8,1)*u_(5,2,2)*v_(5,2,2)*s_(4,3,2)+52*t_(8,1)*u_(5,3,1)*v_(5,2,2)*s_(5,2,2)+53*t_(7,1,1)*u_(5,3,1)*v_(5,2,2)*s_(3,3,3)+51*t_(6,2,1)*u_(5,4)*v_(5,2,2)*s_(3,3,3)+22*t_(6,3)*u_(5,4)*v_(5,2,2)*s_(4,4,1)+55*t_(7,2)*u_(5,3,1)*v_(5,2,2)*s_(3,3,3)+42*t_(7,2)*u_(6,3)*v_(5,2,2)*s_(5,2,2)+53*t_(7,1,1)*u_(6,3)*v_(5,2,2)*s_(5,2,2)+60*t_(5,4)*u_(5,2,2)*v_(5,2,2)*s_(3,3,3)+58*t_(6,3)*u_(6,2,1)*v_(5,2,2)*s_(3,3,3)+40*t_(7,2)*u_(5,4)*v_(5,2,2)*s_(4,3,2)+52*t_(7,1,1)*u_(5,4)*v_(5,2,2)*s_(4,3,2)+28*t_(6,3)*u_(6,3)*v_(5,2,2)*s_(4,4,1)+t_(9)*u_(5,2,2)*v_(5,2,2)*s_(3,3,3)+68*t_(8,1)*u_(5,3,1)*v_(5,2,2)*s_(4,3,2)+39*t_(5,4)*u_(5,4)*v_(5,2,2)*s_(5,2,2)+73*t_(6,3)*u_(5,2,2)*v_(5,2,2)*s_(3,3,3)+58*t_(7,2)*u_(6,3)*v_(5,2,2)*s_(4,3,2)+67*t_(7,1,1)*u_(6,3)*v_(5,2,2)*s_(4,3,2)+t_(9)*u_(9)*v_(5,2,2)*s_(5,2,2)+46*t_(6,3)*u_(5,4)*v_(5,2,2)*s_(5,2,2)+t_(9)*u_(6,2,1)*v_(5,2,2)*s_(3,3,3)+72*t_(7,2)*u_(6,2,1)*v_(5,2,2)*s_(4,4,1)+81*t_(7,1,1)*u_(6,2,1)*v_(5,2,2)*s_(4,4,1)+373*t_(5,2,2)*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)+356*t_(6,3)*u_(5,3,1)*v_(5,2,2)*s_(4,3,2)+432*t_(6,2,1)*u_(6,2,1)*v_(5,2,2)*s_(5,2,2)+415*t_(6,2,1)*u_(5,3,1)*v_(5,2,2)*s_(4,4,1)+483*t_(6,2,1)*u_(5,2,2)*v_(5,2,2)*s_(5,2,2)+478*t_(5,3,1)*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)+t_(8,1)*u_(8,1)*v_(5,2,2)*s_(3,3,3)+t_(9)*u_(6,3)*v_(5,2,2)*s_(4,4,1)+2*t_(9)*u_(7,2)*v_(5,2,2)*s_(4,3,2)+2*t_(9)*u_(7,1,1)*v_(5,2,2)*s_(4,3,2)+2*t_(8,1)*u_(8,1)*v_(5,2,2)*s_(4,4,1)+2*t_(9)*u_(5,4)*v_(5,2,2)*s_(4,3,2)+2*t_(9)*u_(5,4)*v_(5,2,2)*s_(5,2,2)+3*t_(9)*u_(6,3)*v_(5,2,2)*s_(4,3,2)+3*t_(9)*u_(6,3)*v_(5,2,2)*s_(5,2,2)+3*t_(9)*u_(7,2)*v_(5,2,2)*s_(5,2,2)+t_(9)*u_(5,4)*v_(5,2,2)*s_(4,4,1)+3*t_(9)*u_(5,3,1)*v_(5,2,2)*s_(3,3,3)+3*t_(8,1)*u_(7,2)*v_(5,2,2)*s_(3,3,3)+3*t_(8,1)*u_(7,1,1)*v_(5,2,2)*s_(3,3,3)+4*t_(9)*u_(6,2,1)*v_(5,2,2)*s_(4,4,1)+5*t_(9)*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)+4*t_(9)*u_(5,3,1)*v_(5,2,2)*s_(4,4,1)+5*t_(9)*u_(6,2,1)*v_(5,2,2)*s_(5,2,2)+3*t_(8,1)*u_(5,4)*v_(5,2,2)*s_(3,3,3)+5*t_(8,1)*u_(6,3)*v_(5,2,2)*s_(3,3,3)+5*t_(8,1)*u_(8,1)*v_(5,2,2)*s_(4,3,2)+t_(9)*u_(6,3)*v_(5,2,2)*s_(3,3,3)+6*t_(8,1)*u_(8,1)*v_(5,2,2)*s_(5,2,2)+7*t_(9)*u_(5,2,2)*v_(5,2,2)*s_(4,3,2)+6*t_(9)*u_(5,2,2)*v_(5,2,2)*s_(5,2,2)+6*t_(9)*u_(5,3,1)*v_(5,2,2)*s_(5,2,2)+7*t_(9)*u_(6,2,1)*v_(5,2,2)*s_(4,3,2)+6*t_(8,1)*u_(7,2)*v_(5,2,2)*s_(4,4,1)+8*t_(8,1)*u_(7,1,1)*v_(5,2,2)*s_(4,4,1)+9*t_(7,2)*u_(7,2)*v_(5,2,2)*s_(3,3,3)+9*t_(7,1,1)*u_(7,1,1)*v_(5,2,2)*s_(3,3,3)+9*t_(9)*u_(5,3,1)*v_(5,2,2)*s_(4,3,2)+7*t_(8,1)*u_(5,4)*v_(5,2,2)*s_(4,4,1)+12*t_(7,2)*u_(7,1,1)*v_(5,2,2)*s_(3,3,3)+12*t_(8,1)*u_(6,2,1)*v_(5,2,2)*s_(3,3,3)+8*t_(8,1)*u_(6,3)*v_(5,2,2)*s_(4,4,1)+13*t_(8,1)*u_(7,2)*v_(5,2,2)*s_(5,2,2)+13*t_(8,1)*u_(5,2,2)*v_(5,2,2)*s_(3,3,3)+13*t_(8,1)*u_(7,1,1)*v_(5,2,2)*s_(5,2,2)+t_(9)*u_(7,2)*v_(5,2,2)*s_(4,4,1)+9*t_(7,2)*u_(5,4)*v_(5,2,2)*s_(3,3,3)+15*t_(8,1)*u_(7,2)*v_(5,2,2)*s_(4,3,2)+15*t_(8,1)*u_(7,1,1)*v_(5,2,2)*s_(4,3,2)+13*t_(7,1,1)*u_(5,4)*v_(5,2,2)*s_(3,3,3)+15*t_(7,2)*u_(6,3)*v_(5,2,2)*s_(3,3,3)+12*t_(8,1)*u_(5,4)*v_(5,2,2)*s_(5,2,2)+16*t_(8,1)*u_(5,3,1)*v_(5,2,2)*s_(3,3,3)+16*t_(7,1,1)*u_(6,3)*v_(5,2,2)*s_(3,3,3)+14*t_(8,1)*u_(5,4)*v_(5,2,2)*s_(4,3,2)+17*t_(8,1)*u_(6,3)*v_(5,2,2)*s_(5,2,2)+115*t_(5,4)*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)+145*t_(6,2,1)*u_(6,2,1)*v_(5,2,2)*s_(3,3,3)+112*t_(6,3)*u_(6,2,1)*v_(5,2,2)*s_(4,4,1)+138*t_(6,3)*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)+151*t_(7,2)*u_(6,2,1)*v_(5,2,2)*s_(4,3,2)+161*t_(6,2,1)*u_(5,2,2)*v_(5,2,2)*s_(3,3,3)+167*t_(7,1,1)*u_(6,2,1)*v_(5,2,2)*s_(4,3,2)+t_(9)*u_(7,1,1)*v_(5,2,2)*s_(3,3,3)+166*t_(7,2)*u_(5,2,2)*v_(5,2,2)*s_(4,3,2)+152*t_(7,2)*u_(5,3,1)*v_(5,2,2)*s_(5,2,2)+175*t_(5,2,2)*u_(5,2,2)*v_(5,2,2)*s_(3,3,3)+t_(9)*u_(7,1,1)*v_(5,2,2)*s_(4,4,1)+139*t_(6,2,1)*u_(5,4)*v_(5,2,2)*s_(5,2,2)+180*t_(7,1,1)*u_(5,2,2)*v_(5,2,2)*s_(4,3,2)+135*t_(5,4)*u_(5,3,1)*v_(5,2,2)*s_(4,4,1)+t_(9)*u_(7,1,1)*v_(5,2,2)*s_(5,2,2)+179*t_(7,1,1)*u_(5,3,1)*v_(5,2,2)*s_(5,2,2)+173*t_(5,4)*u_(5,2,2)*v_(5,2,2)*s_(5,2,2)+175*t_(6,3)*u_(6,2,1)*v_(5,2,2)*s_(5,2,2)+158*t_(6,3)*u_(5,3,1)*v_(5,2,2)*s_(4,4,1)+214*t_(6,2,1)*u_(5,3,1)*v_(5,2,2)*s_(3,3,3)+200*t_(6,3)*u_(5,2,2)*v_(5,2,2)*s_(5,2,2)+209*t_(7,2)*u_(5,3,1)*v_(5,2,2)*s_(4,3,2)+198*t_(6,2,1)*u_(5,4)*v_(5,2,2)*s_(4,3,2)+234*t_(7,1,1)*u_(5,3,1)*v_(5,2,2)*s_(4,3,2)+258*t_(5,3,1)*u_(5,2,2)*v_(5,2,2)*s_(3,3,3)+246*t_(5,4)*u_(5,2,2)*v_(5,2,2)*s_(4,3,2)+213*t_(5,4)*u_(5,3,1)*v_(5,2,2)*s_(5,2,2)+242*t_(6,3)*u_(6,2,1)*v_(5,2,2)*s_(4,3,2)+285*t_(6,3)*u_(5,2,2)*v_(5,2,2)*s_(4,3,2)+259*t_(6,3)*u_(5,3,1)*v_(5,2,2)*s_(5,2,2)+280*t_(6,2,1)*u_(6,2,1)*v_(5,2,2)*s_(4,4,1)+322*t_(5,3,1)*u_(5,3,1)*v_(5,2,2)*s_(3,3,3)+315*t_(6,2,1)*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)+303*t_(5,4)*u_(5,3,1)*v_(5,2,2)*s_(4,3,2)+44*t_(8,1)*u_(5,3,1)*v_(4,4,1)*s_(4,3,2)+20*t_(6,3)*u_(6,3)*v_(4,4,1)*s_(4,4,1)+42*t_(6,3)*u_(5,2,2)*v_(4,4,1)*s_(3,3,3)+t_(9)*u_(9)*v_(4,4,1)*s_(4,4,1)+36*t_(7,2)*u_(6,3)*v_(4,4,1)*s_(4,3,2)+48*t_(7,1,1)*u_(6,3)*v_(4,4,1)*s_(4,3,2)+51*t_(5,4)*u_(5,3,1)*v_(4,4,1)*s_(3,3,3)+61*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)+58*t_(7,1,1)*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)+t_(9)*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)+50*t_(7,2)*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)+40*t_(7,2)*u_(6,2,1)*v_(4,4,1)*s_(4,4,1)+50*t_(7,1,1)*u_(6,2,1)*v_(4,4,1)*s_(4,4,1)+27*t_(5,4)*u_(5,4)*v_(4,4,1)*s_(4,3,2)+34*t_(5,4)*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)+60*t_(6,3)*u_(5,3,1)*v_(4,4,1)*s_(3,3,3)+71*t_(6,2,1)*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)+46*t_(6,3)*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)+37*t_(6,3)*u_(5,4)*v_(4,4,1)*s_(4,3,2)+t_(9)*u_(6,2,1)*v_(4,4,1)*s_(3,3,3)+67*t_(7,2)*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)+77*t_(7,1,1)*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)+55*t_(7,2)*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)+54*t_(6,2,1)*u_(5,4)*v_(4,4,1)*s_(4,4,1)+86*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)+73*t_(7,1,1)*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)+49*t_(6,3)*u_(6,3)*v_(4,4,1)*s_(4,3,2)+72*t_(5,4)*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)+94*t_(6,2,1)*u_(6,2,1)*v_(4,4,1)*s_(3,3,3)+61*t_(6,3)*u_(6,2,1)*v_(4,4,1)*s_(4,4,1)+82*t_(6,3)*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)+107*t_(6,2,1)*u_(5,2,2)*v_(4,4,1)*s_(3,3,3)+94*t_(7,2)*u_(6,2,1)*v_(4,4,1)*s_(4,3,2)+101*t_(7,2)*u_(5,2,2)*v_(4,4,1)*s_(4,3,2)+106*t_(7,1,1)*u_(6,2,1)*v_(4,4,1)*s_(4,3,2)+117*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)+114*t_(7,1,1)*u_(5,2,2)*v_(4,4,1)*s_(4,3,2)+127*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)*s_(3,3,3)+101*t_(5,4)*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)+75*t_(5,4)*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)+5*t_(8,1)*u_(7,2)*v_(4,4,1)*s_(4,4,1)+7*t_(8,1)*u_(5,2,2)*v_(4,4,1)*s_(3,3,3)+5*t_(8,1)*u_(7,1,1)*v_(4,4,1)*s_(4,4,1)+10*t_(7,2)*u_(7,1,1)*v_(4,4,1)*s_(3,3,3)+8*t_(8,1)*u_(6,2,1)*v_(4,4,1)*s_(3,3,3)+8*t_(7,2)*u_(5,4)*v_(4,4,1)*s_(3,3,3)+7*t_(8,1)*u_(6,3)*v_(4,4,1)*s_(4,4,1)+12*t_(7,1,1)*u_(5,4)*v_(4,4,1)*s_(3,3,3)+11*t_(8,1)*u_(7,2)*v_(4,4,1)*s_(4,3,2)+9*t_(8,1)*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)+11*t_(8,1)*u_(5,3,1)*v_(4,4,1)*s_(3,3,3)+10*t_(7,2)*u_(6,3)*v_(4,4,1)*s_(3,3,3)+12*t_(8,1)*u_(5,4)*v_(4,4,1)*s_(4,3,2)+12*t_(8,1)*u_(7,1,1)*v_(4,4,1)*s_(4,3,2)+15*t_(7,1,1)*u_(6,3)*v_(4,4,1)*s_(3,3,3)+10*t_(5,4)*u_(5,4)*v_(4,4,1)*s_(3,3,3)+10*t_(6,3)*u_(5,4)*v_(4,4,1)*s_(3,3,3)+15*t_(8,1)*u_(6,3)*v_(4,4,1)*s_(4,3,2)+16*t_(8,1)*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)+18*t_(7,2)*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)+10*t_(7,2)*u_(7,1,1)*v_(4,4,1)*s_(4,4,1)+15*t_(8,1)*u_(6,2,1)*v_(4,4,1)*s_(4,4,1)+20*t_(7,1,1)*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)+16*t_(6,3)*u_(6,3)*v_(4,4,1)*s_(3,3,3)+12*t_(7,2)*u_(7,2)*v_(4,4,1)*s_(4,4,1)+13*t_(7,1,1)*u_(5,4)*v_(4,4,1)*s_(4,4,1)+10*t_(7,2)*u_(5,4)*v_(4,4,1)*s_(4,4,1)+22*t_(8,1)*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)+18*t_(7,1,1)*u_(7,1,1)*v_(4,4,1)*s_(4,4,1)+20*t_(8,1)*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)+21*t_(7,2)*u_(5,2,2)*v_(4,4,1)*s_(3,3,3)+24*t_(7,2)*u_(6,2,1)*v_(4,4,1)*s_(3,3,3)+25*t_(7,1,1)*u_(6,2,1)*v_(4,4,1)*s_(3,3,3)+26*t_(5,4)*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)+13*t_(7,2)*u_(6,3)*v_(4,4,1)*s_(4,4,1)+17*t_(7,1,1)*u_(6,3)*v_(4,4,1)*s_(4,4,1)+30*t_(7,1,1)*u_(5,2,2)*v_(4,4,1)*s_(3,3,3)+t_(9)*u_(8,1)*v_(4,4,1)*s_(4,3,2)+26*t_(7,2)*u_(7,2)*v_(4,4,1)*s_(4,3,2)+31*t_(7,2)*u_(7,1,1)*v_(4,4,1)*s_(4,3,2)+t_(9)*u_(8,1)*v_(4,4,1)*s_(4,4,1)+32*t_(6,3)*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)+32*t_(8,1)*u_(5,2,2)*v_(4,4,1)*s_(4,3,2)+32*t_(7,1,1)*u_(7,1,1)*v_(4,4,1)*s_(4,3,2)+33*t_(8,1)*u_(6,2,1)*v_(4,4,1)*s_(4,3,2)+9*t_(5,4)*u_(5,4)*v_(4,4,1)*s_(4,4,1)+36*t_(7,1,1)*u_(5,3,1)*v_(4,4,1)*s_(3,3,3)+36*t_(7,2)*u_(5,3,1)*v_(4,4,1)*s_(3,3,3)+34*t_(6,2,1)*u_(5,4)*v_(4,4,1)*s_(3,3,3)+11*t_(6,3)*u_(5,4)*v_(4,4,1)*s_(4,4,1)+28*t_(7,2)*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)+34*t_(7,1,1)*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)+35*t_(5,4)*u_(5,2,2)*v_(4,4,1)*s_(3,3,3)+29*t_(7,2)*u_(5,4)*v_(4,4,1)*s_(4,3,2)+39*t_(7,1,1)*u_(5,4)*v_(4,4,1)*s_(4,3,2)+40*t_(6,3)*u_(6,2,1)*v_(4,4,1)*s_(3,3,3)+115*t_(6,3)*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)+92*t_(6,3)*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)+142*t_(6,2,1)*u_(5,3,1)*v_(4,4,1)*s_(3,3,3)+137*t_(6,2,1)*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)+132*t_(7,2)*u_(5,3,1)*v_(4,4,1)*s_(4,3,2)+128*t_(6,2,1)*u_(5,4)*v_(4,4,1)*s_(4,3,2)+153*t_(7,1,1)*u_(5,3,1)*v_(4,4,1)*s_(4,3,2)+171*t_(5,3,1)*u_(5,2,2)*v_(4,4,1)*s_(3,3,3)+155*t_(5,4)*u_(5,2,2)*v_(4,4,1)*s_(4,3,2)+171*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)+156*t_(6,3)*u_(6,2,1)*v_(4,4,1)*s_(4,3,2)+177*t_(6,3)*u_(5,2,2)*v_(4,4,1)*s_(4,3,2)+182*t_(6,2,1)*u_(6,2,1)*v_(4,4,1)*s_(4,4,1)+219*t_(5,3,1)*u_(5,3,1)*v_(4,4,1)*s_(3,3,3)+213*t_(6,2,1)*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)+190*t_(5,4)*u_(5,3,1)*v_(4,4,1)*s_(4,3,2)+207*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)+237*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)+253*t_(5,2,2)*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)+224*t_(6,3)*u_(5,3,1)*v_(4,4,1)*s_(4,3,2)+290*t_(6,2,1)*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)+269*t_(6,2,1)*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)+324*t_(5,3,1)*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)+347*t_(5,2,2)*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)+379*t_(6,2,1)*u_(6,2,1)*v_(4,4,1)*s_(4,3,2)+436*t_(6,2,1)*u_(5,2,2)*v_(4,4,1)*s_(4,3,2)+453*t_(5,3,1)*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)+411*t_(5,3,1)*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)+t_(8,1)*u_(8,1)*v_(4,4,1)*s_(3,3,3)+2*t_(9)*u_(5,4)*v_(4,4,1)*s_(4,3,2)+2*t_(9)*u_(6,3)*v_(4,4,1)*s_(4,3,2)+2*t_(9)*u_(6,3)*v_(4,4,1)*s_(4,4,1)+2*t_(9)*u_(7,2)*v_(4,4,1)*s_(4,3,2)+2*t_(9)*u_(7,2)*v_(4,4,1)*s_(4,4,1)+t_(9)*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)+2*t_(9)*u_(5,3,1)*v_(4,4,1)*s_(3,3,3)+2*t_(9)*u_(7,1,1)*v_(4,4,1)*s_(4,3,2)+t_(9)*u_(5,4)*v_(4,4,1)*s_(4,4,1)+3*t_(9)*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)+3*t_(9)*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)+2*t_(9)*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)+2*t_(9)*u_(6,2,1)*v_(4,4,1)*s_(4,4,1)+3*t_(8,1)*u_(7,2)*v_(4,4,1)*s_(3,3,3)+3*t_(8,1)*u_(7,1,1)*v_(4,4,1)*s_(3,3,3)+4*t_(8,1)*u_(5,4)*v_(4,4,1)*s_(3,3,3)+4*t_(8,1)*u_(6,3)*v_(4,4,1)*s_(3,3,3)+4*t_(9)*u_(5,2,2)*v_(4,4,1)*s_(4,3,2)+5*t_(8,1)*u_(8,1)*v_(4,4,1)*s_(4,3,2)+3*t_(8,1)*u_(8,1)*v_(4,4,1)*s_(4,4,1)+t_(9)*u_(6,3)*v_(4,4,1)*s_(3,3,3)+5*t_(9)*u_(6,2,1)*v_(4,4,1)*s_(4,3,2)+6*t_(8,1)*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)+6*t_(9)*u_(5,3,1)*v_(4,4,1)*s_(4,3,2)+6*t_(7,2)*u_(7,2)*v_(4,4,1)*s_(3,3,3)+4*t_(8,1)*u_(5,4)*v_(4,4,1)*s_(4,4,1)+6*t_(7,1,1)*u_(7,1,1)*v_(4,4,1)*s_(3,3,3)+t_(9)*u_(7,1,1)*v_(4,4,1)*s_(3,3,3)+15*t_(7,2)*u_(5,4)*v_(5,3,1)*s_(4,4,1)+29*t_(7,1,1)*u_(5,4)*v_(5,3,1)*s_(4,4,1)+32*t_(7,2)*u_(7,2)*v_(5,3,1)*s_(5,2,2)+44*t_(7,2)*u_(6,2,1)*v_(5,3,1)*s_(3,3,3)+46*t_(7,1,1)*u_(7,1,1)*v_(5,3,1)*s_(5,2,2)+49*t_(7,1,1)*u_(6,2,1)*v_(5,3,1)*s_(3,3,3)+45*t_(7,2)*u_(7,1,1)*v_(5,3,1)*s_(5,2,2)+42*t_(8,1)*u_(5,3,1)*v_(5,3,1)*s_(4,4,1)+50*t_(8,1)*u_(6,2,1)*v_(5,3,1)*s_(5,2,2)+23*t_(7,2)*u_(6,3)*v_(5,3,1)*s_(4,4,1)+36*t_(7,1,1)*u_(6,3)*v_(5,3,1)*s_(4,4,1)+45*t_(7,2)*u_(7,2)*v_(5,3,1)*s_(4,3,2)+55*t_(7,2)*u_(7,1,1)*v_(5,3,1)*s_(4,3,2)+62*t_(7,1,1)*u_(7,1,1)*v_(5,3,1)*s_(4,3,2)+32*t_(7,2)*u_(5,4)*v_(5,3,1)*s_(5,2,2)+63*t_(8,1)*u_(6,2,1)*v_(5,3,1)*s_(4,3,2)+15*t_(5,4)*u_(5,4)*v_(5,3,1)*s_(4,4,1)+49*t_(7,1,1)*u_(5,4)*v_(5,3,1)*s_(5,2,2)+62*t_(7,2)*u_(5,3,1)*v_(5,3,1)*s_(3,3,3)+60*t_(6,2,1)*u_(5,4)*v_(5,3,1)*s_(3,3,3)+50*t_(7,2)*u_(7,1,1)*v_(5,3,1)*s_(5,3,1)+69*t_(8,1)*u_(5,3,1)*v_(5,3,1)*s_(5,2,2)+37*t_(7,2)*u_(7,2)*v_(5,3,1)*s_(5,3,1)+76*t_(7,1,1)*u_(5,3,1)*v_(5,3,1)*s_(3,3,3)+68*t_(7,1,1)*u_(7,1,1)*v_(5,3,1)*s_(5,3,1)+66*t_(8,1)*u_(6,2,1)*v_(5,3,1)*s_(5,3,1)+21*t_(6,3)*u_(5,4)*v_(5,3,1)*s_(4,4,1)+44*t_(7,2)*u_(6,3)*v_(5,3,1)*s_(5,2,2)+62*t_(7,1,1)*u_(6,3)*v_(5,3,1)*s_(5,2,2)+73*t_(6,3)*u_(6,2,1)*v_(5,3,1)*s_(3,3,3)+46*t_(7,2)*u_(5,4)*v_(5,3,1)*s_(4,3,2)+65*t_(7,1,1)*u_(5,4)*v_(5,3,1)*s_(4,3,2)+37*t_(5,4)*u_(5,4)*v_(5,3,1)*s_(5,2,2)+30*t_(6,3)*u_(6,3)*v_(5,3,1)*s_(4,4,1)+88*t_(8,1)*u_(5,3,1)*v_(5,3,1)*s_(4,3,2)+53*t_(7,1,1)*u_(5,4)*v_(5,3,1)*s_(5,3,1)+33*t_(7,2)*u_(5,4)*v_(5,3,1)*s_(5,3,1)+62*t_(7,2)*u_(6,3)*v_(5,3,1)*s_(4,3,2)+83*t_(7,1,1)*u_(6,3)*v_(5,3,1)*s_(4,3,2)+88*t_(8,1)*u_(5,3,1)*v_(5,3,1)*s_(5,3,1)+93*t_(5,4)*u_(5,3,1)*v_(5,3,1)*s_(3,3,3)+44*t_(6,3)*u_(5,4)*v_(5,3,1)*s_(5,2,2)+45*t_(7,2)*u_(6,3)*v_(5,3,1)*s_(5,3,1)+72*t_(7,1,1)*u_(6,3)*v_(5,3,1)*s_(5,3,1)+82*t_(7,2)*u_(6,2,1)*v_(5,3,1)*s_(4,4,1)+103*t_(7,1,1)*u_(6,2,1)*v_(5,3,1)*s_(4,4,1)+49*t_(5,4)*u_(5,4)*v_(5,3,1)*s_(4,3,2)+110*t_(6,3)*u_(5,3,1)*v_(5,3,1)*s_(3,3,3)+4*t_(8,1)*u_(7,1,1)*v_(5,3,1)*s_(3,3,3)+3*t_(9)*u_(5,4)*v_(5,3,1)*s_(5,3,1)+4*t_(9)*u_(6,3)*v_(5,3,1)*s_(4,3,2)+4*t_(9)*u_(7,2)*v_(5,3,1)*s_(5,3,1)+4*t_(9)*u_(6,3)*v_(5,3,1)*s_(5,3,1)+5*t_(9)*u_(6,2,1)*v_(5,3,1)*s_(4,4,1)+t_(9)*u_(6,3)*v_(5,3,1)*s_(3,3,3)+4*t_(8,1)*u_(8,1)*v_(5,3,1)*s_(4,4,1)+6*t_(8,1)*u_(8,1)*v_(5,3,1)*s_(5,2,2)+5*t_(8,1)*u_(5,4)*v_(5,3,1)*s_(3,3,3)+7*t_(8,1)*u_(8,1)*v_(5,3,1)*s_(4,3,2)+7*t_(9)*u_(5,3,1)*v_(5,3,1)*s_(4,4,1)+7*t_(9)*u_(6,2,1)*v_(5,3,1)*s_(5,2,2)+6*t_(8,1)*u_(6,3)*v_(5,3,1)*s_(3,3,3)+9*t_(9)*u_(6,2,1)*v_(5,3,1)*s_(4,3,2)+11*t_(9)*u_(5,3,1)*v_(5,3,1)*s_(5,2,2)+8*t_(8,1)*u_(8,1)*v_(5,3,1)*s_(5,3,1)+11*t_(9)*u_(6,2,1)*v_(5,3,1)*s_(5,3,1)+11*t_(7,2)*u_(7,1,1)*v_(5,3,1)*s_(3,3,3)+12*t_(9)*u_(5,3,1)*v_(5,3,1)*s_(4,3,2)+12*t_(9)*u_(5,3,1)*v_(5,3,1)*s_(5,3,1)+t_(9)*u_(7,2)*v_(5,3,1)*s_(3,3,3)+13*t_(7,2)*u_(7,2)*v_(5,3,1)*s_(3,3,3)+8*t_(8,1)*u_(7,2)*v_(5,3,1)*s_(4,4,1)+11*t_(8,1)*u_(7,1,1)*v_(5,3,1)*s_(4,4,1)+7*t_(8,1)*u_(5,4)*v_(5,3,1)*s_(4,4,1)+14*t_(8,1)*u_(6,2,1)*v_(5,3,1)*s_(3,3,3)+16*t_(7,1,1)*u_(7,1,1)*v_(5,3,1)*s_(3,3,3)+14*t_(8,1)*u_(7,2)*v_(5,3,1)*s_(5,2,2)+16*t_(8,1)*u_(7,1,1)*v_(5,3,1)*s_(5,2,2)+10*t_(8,1)*u_(6,3)*v_(5,3,1)*s_(4,4,1)+18*t_(8,1)*u_(7,2)*v_(5,3,1)*s_(4,3,2)+20*t_(8,1)*u_(7,1,1)*v_(5,3,1)*s_(4,3,2)+15*t_(7,1,1)*u_(5,4)*v_(5,3,1)*s_(3,3,3)+14*t_(7,2)*u_(5,4)*v_(5,3,1)*s_(3,3,3)+14*t_(8,1)*u_(5,4)*v_(5,3,1)*s_(5,2,2)+17*t_(7,2)*u_(6,3)*v_(5,3,1)*s_(3,3,3)+21*t_(8,1)*u_(5,3,1)*v_(5,3,1)*s_(3,3,3)+20*t_(7,1,1)*u_(6,3)*v_(5,3,1)*s_(3,3,3)+19*t_(8,1)*u_(6,3)*v_(5,3,1)*s_(5,2,2)+19*t_(8,1)*u_(5,4)*v_(5,3,1)*s_(4,3,2)+16*t_(8,1)*u_(7,2)*v_(5,3,1)*s_(5,3,1)+22*t_(8,1)*u_(7,1,1)*v_(5,3,1)*s_(5,3,1)+15*t_(5,4)*u_(5,4)*v_(5,3,1)*s_(3,3,3)+14*t_(8,1)*u_(5,4)*v_(5,3,1)*s_(5,3,1)+25*t_(8,1)*u_(6,3)*v_(5,3,1)*s_(4,3,2)+19*t_(6,3)*u_(5,4)*v_(5,3,1)*s_(3,3,3)+16*t_(7,2)*u_(7,2)*v_(5,3,1)*s_(4,4,1)+29*t_(7,1,1)*u_(7,1,1)*v_(5,3,1)*s_(4,4,1)+28*t_(7,2)*u_(7,1,1)*v_(5,3,1)*s_(4,4,1)+t_(9)*u_(8,1)*v_(5,3,1)*s_(4,3,2)+24*t_(6,3)*u_(6,3)*v_(5,3,1)*s_(3,3,3)+20*t_(8,1)*u_(6,3)*v_(5,3,1)*s_(5,3,1)+32*t_(8,1)*u_(6,2,1)*v_(5,3,1)*s_(4,4,1)+t_(9)*u_(8,1)*v_(5,3,1)*s_(4,4,1)+t_(9)*u_(8,1)*v_(5,3,1)*s_(5,2,2)+33*t_(5,4)*u_(5,4)*v_(5,3,1)*s_(5,3,1)+64*t_(6,3)*u_(5,4)*v_(5,3,1)*s_(4,3,2)+41*t_(6,3)*u_(5,4)*v_(5,3,1)*s_(5,3,1)+137*t_(7,2)*u_(6,2,1)*v_(5,3,1)*s_(5,2,2)+103*t_(6,2,1)*u_(5,4)*v_(5,3,1)*s_(4,4,1)+118*t_(7,2)*u_(5,3,1)*v_(5,3,1)*s_(4,4,1)+144*t_(7,1,1)*u_(5,3,1)*v_(5,3,1)*s_(4,4,1)+161*t_(7,1,1)*u_(6,2,1)*v_(5,3,1)*s_(5,2,2)+85*t_(6,3)*u_(6,3)*v_(5,3,1)*s_(4,3,2)+181*t_(6,2,1)*u_(6,2,1)*v_(5,3,1)*s_(3,3,3)+58*t_(6,3)*u_(6,3)*v_(5,3,1)*s_(5,3,1)+125*t_(6,3)*u_(6,2,1)*v_(5,3,1)*s_(4,4,1)+181*t_(7,2)*u_(6,2,1)*v_(5,3,1)*s_(4,3,2)+209*t_(7,1,1)*u_(6,2,1)*v_(5,3,1)*s_(4,3,2)+171*t_(6,2,1)*u_(5,4)*v_(5,3,1)*s_(5,2,2)+200*t_(7,2)*u_(5,3,1)*v_(5,3,1)*s_(5,2,2)+169*t_(7,2)*u_(6,2,1)*v_(5,3,1)*s_(5,3,1)+225*t_(7,1,1)*u_(5,3,1)*v_(5,3,1)*s_(5,2,2)+208*t_(7,1,1)*u_(6,2,1)*v_(5,3,1)*s_(5,3,1)+153*t_(5,4)*u_(5,3,1)*v_(5,3,1)*s_(4,4,1)+275*t_(6,2,1)*u_(5,3,1)*v_(5,3,1)*s_(3,3,3)+213*t_(6,3)*u_(6,2,1)*v_(5,3,1)*s_(5,2,2)+185*t_(6,3)*u_(5,3,1)*v_(5,3,1)*s_(4,4,1)+261*t_(7,2)*u_(5,3,1)*v_(5,3,1)*s_(4,3,2)+237*t_(6,2,1)*u_(5,4)*v_(5,3,1)*s_(4,3,2)+303*t_(7,1,1)*u_(5,3,1)*v_(5,3,1)*s_(4,3,2)+198*t_(6,2,1)*u_(5,4)*v_(5,3,1)*s_(5,3,1)+230*t_(7,2)*u_(5,3,1)*v_(5,3,1)*s_(5,3,1)+299*t_(7,1,1)*u_(5,3,1)*v_(5,3,1)*s_(5,3,1)+267*t_(5,4)*u_(5,3,1)*v_(5,3,1)*s_(5,2,2)+291*t_(6,3)*u_(6,2,1)*v_(5,3,1)*s_(4,3,2)+246*t_(6,3)*u_(6,2,1)*v_(5,3,1)*s_(5,3,1)+318*t_(6,3)*u_(5,3,1)*v_(5,3,1)*s_(5,2,2)+359*t_(6,2,1)*u_(6,2,1)*v_(5,3,1)*s_(4,4,1)+428*t_(5,3,1)*u_(5,3,1)*v_(5,3,1)*s_(3,3,3)+367*t_(5,4)*u_(5,3,1)*v_(5,3,1)*s_(4,3,2)+295*t_(5,4)*u_(5,3,1)*v_(5,3,1)*s_(5,3,1)+557*t_(6,2,1)*u_(6,2,1)*v_(5,3,1)*s_(5,2,2)+t_(8,1)*u_(8,1)*v_(5,3,1)*s_(3,3,3)+t_(9)*u_(5,4)*v_(5,3,1)*s_(4,4,1)+t_(9)*u_(7,2)*v_(5,3,1)*s_(4,4,1)+2*t_(9)*u_(7,2)*v_(5,3,1)*s_(5,2,2)+2*t_(9)*u_(8,1)*v_(5,3,1)*s_(5,3,1)+2*t_(9)*u_(6,2,1)*v_(5,3,1)*s_(3,3,3)+2*t_(9)*u_(5,4)*v_(5,3,1)*s_(5,2,2)+2*t_(9)*u_(6,3)*v_(5,3,1)*s_(4,4,1)+3*t_(9)*u_(7,2)*v_(5,3,1)*s_(4,3,2)+2*t_(9)*u_(5,3,1)*v_(5,3,1)*s_(3,3,3)+t_(9)*u_(5,4)*v_(5,3,1)*s_(3,3,3)+3*t_(9)*u_(7,1,1)*v_(5,3,1)*s_(4,3,2)+3*t_(9)*u_(7,1,1)*v_(5,3,1)*s_(4,4,1)+3*t_(9)*u_(7,1,1)*v_(5,3,1)*s_(5,2,2)+3*t_(9)*u_(5,4)*v_(5,3,1)*s_(4,3,2)+3*t_(9)*u_(6,3)*v_(5,3,1)*s_(5,2,2)+3*t_(9)*u_(7,1,1)*v_(5,3,1)*s_(5,3,1)+4*t_(8,1)*u_(7,2)*v_(5,3,1)*s_(3,3,3)+t_(9)*u_(9)*v_(5,3,1)*s_(5,3,1)+59*t_(6,3)*u_(6,3)*v_(5,3,1)*s_(5,2,2)+25*t_(7,2)*u_(6,2,1)*v_(6,2,1)*s_(3,3,3)+12*t_(8,1)*u_(6,3)*v_(6,2,1)*s_(6,2,1)+30*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)*s_(3,3,3)+6*t_(7,1,1)*u_(6,3)*v_(6,2,1)*s_(5,4)+14*t_(8,1)*u_(6,3)*v_(6,2,1)*s_(5,3,1)+36*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)*s_(4,3,2)+31*t_(7,2)*u_(7,1,1)*v_(6,2,1)*s_(4,3,2)+23*t_(7,2)*u_(7,2)*v_(6,2,1)*s_(4,3,2)+22*t_(7,2)*u_(7,2)*v_(6,2,1)*s_(5,2,2)+29*t_(7,2)*u_(7,1,1)*v_(6,2,1)*s_(5,2,2)+35*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)*s_(5,2,2)+39*t_(8,1)*u_(6,2,1)*v_(6,2,1)*s_(4,3,2)+35*t_(8,1)*u_(6,2,1)*v_(6,2,1)*s_(5,2,2)+23*t_(7,1,1)*u_(6,3)*v_(6,2,1)*s_(4,4,1)+14*t_(7,2)*u_(6,3)*v_(6,2,1)*s_(4,4,1)+t_(9)*u_(8,1)*v_(6,2,1)*s_(5,2,2)+t_(9)*u_(8,1)*v_(6,2,1)*s_(5,3,1)+43*t_(6,3)*u_(6,2,1)*v_(6,2,1)*s_(3,3,3)+29*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)*s_(5,4)+47*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)*s_(5,3,1)+17*t_(7,2)*u_(6,2,1)*v_(6,2,1)*s_(5,4)+31*t_(7,2)*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)+40*t_(8,1)*u_(6,2,1)*v_(6,2,1)*s_(6,2,1)+20*t_(7,2)*u_(7,2)*v_(6,2,1)*s_(6,2,1)+39*t_(7,2)*u_(7,1,1)*v_(6,2,1)*s_(5,3,1)+41*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)+23*t_(7,2)*u_(7,2)*v_(6,2,1)*s_(5,3,1)+49*t_(8,1)*u_(6,2,1)*v_(6,2,1)*s_(5,3,1)+27*t_(7,2)*u_(6,3)*v_(6,2,1)*s_(5,2,2)+39*t_(7,1,1)*u_(6,3)*v_(6,2,1)*s_(5,2,2)+32*t_(7,2)*u_(6,3)*v_(6,2,1)*s_(4,3,2)+47*t_(7,1,1)*u_(6,3)*v_(6,2,1)*s_(4,3,2)+18*t_(6,3)*u_(6,3)*v_(6,2,1)*s_(4,4,1)+38*t_(7,1,1)*u_(6,3)*v_(6,2,1)*s_(6,2,1)+23*t_(7,2)*u_(6,3)*v_(6,2,1)*s_(6,2,1)+59*t_(7,2)*u_(6,2,1)*v_(6,2,1)*s_(4,4,1)+74*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)*s_(4,4,1)+t_(9)*u_(6,2,1)*v_(6,2,1)*s_(3,3,3)+20*t_(6,3)*u_(6,2,1)*v_(6,2,1)*s_(5,4)+50*t_(7,1,1)*u_(6,3)*v_(6,2,1)*s_(5,3,1)+30*t_(7,2)*u_(6,3)*v_(6,2,1)*s_(5,3,1)+34*t_(6,3)*u_(6,3)*v_(6,2,1)*s_(5,2,2)+116*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)*s_(3,3,3)+28*t_(6,3)*u_(6,3)*v_(6,2,1)*s_(6,2,1)+46*t_(6,3)*u_(6,3)*v_(6,2,1)*s_(4,3,2)+95*t_(7,2)*u_(6,2,1)*v_(6,2,1)*s_(5,2,2)+112*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)*s_(5,2,2)+500*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)*s_(4,3,2)+t_(8,1)*u_(8,1)*v_(6,2,1)*s_(4,4,1)+t_(8,1)*u_(7,1,1)*v_(6,2,1)*s_(3,3,3)+t_(9)*u_(6,3)*v_(6,2,1)*s_(4,4,1)+2*t_(9)*u_(7,2)*v_(6,2,1)*s_(5,2,2)+2*t_(9)*u_(8,1)*v_(6,2,1)*s_(6,2,1)+2*t_(9)*u_(7,1,1)*v_(6,2,1)*s_(5,2,2)+2*t_(8,1)*u_(8,1)*v_(6,2,1)*s_(4,3,2)+2*t_(9)*u_(6,3)*v_(6,2,1)*s_(4,3,2)+2*t_(9)*u_(6,3)*v_(6,2,1)*s_(5,2,2)+2*t_(9)*u_(7,2)*v_(6,2,1)*s_(5,3,1)+2*t_(9)*u_(6,2,1)*v_(6,2,1)*s_(5,4)+3*t_(9)*u_(7,1,1)*v_(6,2,1)*s_(5,3,1)+3*t_(9)*u_(7,2)*v_(6,2,1)*s_(6,2,1)+4*t_(9)*u_(6,2,1)*v_(6,2,1)*s_(4,4,1)+3*t_(9)*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)+2*t_(8,1)*u_(6,3)*v_(6,2,1)*s_(3,3,3)+3*t_(9)*u_(6,3)*v_(6,2,1)*s_(5,3,1)+3*t_(9)*u_(6,3)*v_(6,2,1)*s_(6,2,1)+5*t_(9)*u_(6,2,1)*v_(6,2,1)*s_(4,3,2)+5*t_(8,1)*u_(8,1)*v_(6,2,1)*s_(5,2,2)+5*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)*s_(3,3,3)+5*t_(9)*u_(6,2,1)*v_(6,2,1)*s_(5,2,2)+4*t_(7,2)*u_(7,2)*v_(6,2,1)*s_(3,3,3)+6*t_(7,2)*u_(7,1,1)*v_(6,2,1)*s_(3,3,3)+3*t_(8,1)*u_(7,1,1)*v_(6,2,1)*s_(5,4)+6*t_(8,1)*u_(7,1,1)*v_(6,2,1)*s_(4,4,1)+4*t_(8,1)*u_(7,2)*v_(6,2,1)*s_(4,4,1)+5*t_(8,1)*u_(8,1)*v_(6,2,1)*s_(5,3,1)+7*t_(8,1)*u_(6,2,1)*v_(6,2,1)*s_(3,3,3)+8*t_(9)*u_(6,2,1)*v_(6,2,1)*s_(5,3,1)+7*t_(9)*u_(6,2,1)*v_(6,2,1)*s_(6,2,1)+9*t_(8,1)*u_(7,1,1)*v_(6,2,1)*s_(4,3,2)+8*t_(8,1)*u_(7,2)*v_(6,2,1)*s_(4,3,2)+7*t_(8,1)*u_(8,1)*v_(6,2,1)*s_(6,2,1)+7*t_(7,2)*u_(6,3)*v_(6,2,1)*s_(3,3,3)+10*t_(8,1)*u_(7,2)*v_(6,2,1)*s_(5,2,2)+12*t_(8,1)*u_(7,1,1)*v_(6,2,1)*s_(5,2,2)+10*t_(7,1,1)*u_(6,3)*v_(6,2,1)*s_(3,3,3)+6*t_(8,1)*u_(6,3)*v_(6,2,1)*s_(4,4,1)+t_(9)*u_(7,2)*v_(6,2,1)*s_(4,3,2)+t_(9)*u_(7,2)*v_(6,2,1)*s_(4,4,1)+10*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)*s_(5,4)+5*t_(7,2)*u_(7,1,1)*v_(6,2,1)*s_(5,4)+16*t_(8,1)*u_(7,1,1)*v_(6,2,1)*s_(5,3,1)+11*t_(8,1)*u_(7,2)*v_(6,2,1)*s_(5,3,1)+9*t_(8,1)*u_(6,2,1)*v_(6,2,1)*s_(5,4)+12*t_(8,1)*u_(6,3)*v_(6,2,1)*s_(4,3,2)+12*t_(8,1)*u_(6,3)*v_(6,2,1)*s_(5,2,2)+16*t_(7,2)*u_(7,1,1)*v_(6,2,1)*s_(4,4,1)+23*t_(7,1,1)*u_(7,1,1)*v_(6,2,1)*s_(4,4,1)+11*t_(8,1)*u_(7,2)*v_(6,2,1)*s_(6,2,1)+16*t_(8,1)*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)+11*t_(7,2)*u_(7,2)*v_(6,2,1)*s_(4,4,1)+11*t_(6,3)*u_(6,3)*v_(6,2,1)*s_(3,3,3)+23*t_(8,1)*u_(6,2,1)*v_(6,2,1)*s_(4,4,1)+117*t_(7,2)*u_(6,2,1)*v_(6,2,1)*s_(4,3,2)+138*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)*s_(4,3,2)+85*t_(6,3)*u_(6,2,1)*v_(6,2,1)*s_(4,4,1)+38*t_(6,3)*u_(6,3)*v_(6,2,1)*s_(5,3,1)+91*t_(7,2)*u_(6,2,1)*v_(6,2,1)*s_(6,2,1)+112*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)*s_(6,2,1)+89*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)*s_(5,4)+121*t_(7,2)*u_(6,2,1)*v_(6,2,1)*s_(5,3,1)+151*t_(7,1,1)*u_(6,2,1)*v_(6,2,1)*s_(5,3,1)+140*t_(6,3)*u_(6,2,1)*v_(6,2,1)*s_(5,2,2)+t_(9)*u_(7,1,1)*v_(6,2,1)*s_(5,4)+t_(9)*u_(7,1,1)*v_(6,2,1)*s_(4,3,2)+117*t_(6,3)*u_(6,2,1)*v_(6,2,1)*s_(6,2,1)+181*t_(6,3)*u_(6,2,1)*v_(6,2,1)*s_(4,3,2)+t_(9)*u_(9)*v_(6,2,1)*s_(6,2,1)+248*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)*s_(4,4,1)+168*t_(6,3)*u_(6,2,1)*v_(6,2,1)*s_(5,3,1)+384*t_(6,2,1)*u_(6,2,1)*v_(6,2,1)*s_(5,2,2)+t_(8,1)*u_(7,2)*v_(6,2,1)*s_(3,3,3)+t_(7,1,1)*u_(7,1,1)*v_(7,1,1)*s_(3,3,3)+t_(9)*u_(7,2)*v_(7,1,1)*s_(6,2,1)+t_(9)*u_(7,2)*v_(7,1,1)*s_(7,1,1)+2*t_(9)*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)+3*t_(7,1,1)*u_(7,1,1)*v_(7,1,1)*s_(4,4,1)+2*t_(8,1)*u_(7,2)*v_(7,1,1)*s_(5,2,2)+4*t_(8,1)*u_(7,1,1)*v_(7,1,1)*s_(5,2,2)+4*t_(7,1,1)*u_(7,1,1)*v_(7,1,1)*s_(5,4)+5*t_(7,2)*u_(7,1,1)*v_(7,1,1)*s_(4,4,1)+3*t_(8,1)*u_(8,1)*v_(7,1,1)*s_(6,2,1)+2*t_(8,1)*u_(8,1)*v_(7,1,1)*s_(7,1,1)+2*t_(8,1)*u_(7,1,1)*v_(7,1,1)*s_(6,3)+5*t_(8,1)*u_(7,1,1)*v_(7,1,1)*s_(5,3,1)+2*t_(7,2)*u_(7,2)*v_(7,1,1)*s_(4,4,1)+2*t_(7,2)*u_(7,1,1)*v_(7,1,1)*s_(5,4)+3*t_(8,1)*u_(7,2)*v_(7,1,1)*s_(5,3,1)+6*t_(7,1,1)*u_(7,1,1)*v_(7,1,1)*s_(4,3,2)+7*t_(7,2)*u_(7,1,1)*v_(7,1,1)*s_(4,3,2)+2*t_(8,1)*u_(7,2)*v_(7,1,1)*s_(7,1,1)+3*t_(8,1)*u_(7,1,1)*v_(7,1,1)*s_(7,1,1)+4*t_(7,2)*u_(7,2)*v_(7,1,1)*s_(4,3,2)+4*t_(7,2)*u_(7,2)*v_(7,1,1)*s_(5,2,2)+4*t_(8,1)*u_(7,2)*v_(7,1,1)*s_(6,2,1)+7*t_(8,1)*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)+3*t_(7,1,1)*u_(7,1,1)*v_(7,1,1)*s_(6,3)+11*t_(7,1,1)*u_(7,1,1)*v_(7,1,1)*s_(5,2,2)+3*t_(7,2)*u_(7,1,1)*v_(7,1,1)*s_(6,3)+3*t_(7,2)*u_(7,1,1)*v_(7,1,1)*s_(7,1,1)+3*t_(7,2)*u_(7,2)*v_(7,1,1)*s_(7,1,1)+10*t_(7,2)*u_(7,1,1)*v_(7,1,1)*s_(5,2,2)+10*t_(7,2)*u_(7,1,1)*v_(7,1,1)*s_(5,3,1)+18*t_(7,1,1)*u_(7,1,1)*v_(7,1,1)*s_(5,3,1)+t_(9)*u_(7,2)*v_(7,1,1)*s_(5,3,1)+7*t_(7,2)*u_(7,2)*v_(7,1,1)*s_(5,3,1)+6*t_(7,2)*u_(7,2)*v_(7,1,1)*s_(6,2,1)+12*t_(7,2)*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)+15*t_(7,1,1)*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)+t_(9)*u_(8,1)*v_(7,1,1)*s_(6,2,1)+t_(9)*u_(8,1)*v_(7,1,1)*s_(7,1,1)+t_(9)*u_(7,1,1)*v_(7,1,1)*s_(6,3)+t_(9)*u_(7,1,1)*v_(7,1,1)*s_(5,2,2)+t_(7,2)*u_(7,2)*v_(7,1,1)*s_(3,3,3)+t_(8,1)*u_(7,2)*v_(7,1,1)*s_(4,3,2)+t_(8,1)*u_(7,2)*v_(7,1,1)*s_(4,4,1)+t_(9)*u_(9)*v_(7,1,1)*s_(7,1,1)+t_(8,1)*u_(8,1)*v_(7,1,1)*s_(5,2,2)+t_(8,1)*u_(8,1)*v_(7,1,1)*s_(5,3,1)+t_(8,1)*u_(7,1,1)*v_(7,1,1)*s_(5,4)+t_(8,1)*u_(7,1,1)*v_(7,1,1)*s_(4,3,2)+17*t_(7,1,1)*u_(6,2,1)*v_(5,4)*s_(4,4,1)+t_(6,3)*u_(5,4)*v_(5,4)*s_(4,3,2)+9*t_(6,2,1)*u_(5,4)*v_(5,4)*s_(4,4,1)+33*t_(6,2,1)*u_(6,2,1)*v_(5,4)*s_(3,3,3)+3*t_(6,3)*u_(6,3)*v_(5,4)*s_(4,3,2)+20*t_(7,2)*u_(6,2,1)*v_(5,4)*s_(5,2,2)+28*t_(7,1,1)*u_(6,2,1)*v_(5,4)*s_(5,2,2)+13*t_(6,3)*u_(6,2,1)*v_(5,4)*s_(4,4,1)+22*t_(7,2)*u_(6,2,1)*v_(5,4)*s_(4,3,2)+32*t_(7,1,1)*u_(6,2,1)*v_(5,4)*s_(4,3,2)+25*t_(6,2,1)*u_(5,4)*v_(5,4)*s_(5,2,2)+17*t_(6,2,1)*u_(6,2,1)*v_(5,4)*s_(5,4)+21*t_(7,2)*u_(6,2,1)*v_(5,4)*s_(5,3,1)+37*t_(7,1,1)*u_(6,2,1)*v_(5,4)*s_(5,3,1)+28*t_(6,3)*u_(6,2,1)*v_(5,4)*s_(5,2,2)+33*t_(6,2,1)*u_(5,4)*v_(5,4)*s_(4,3,2)+20*t_(6,2,1)*u_(5,4)*v_(5,4)*s_(5,3,1)+34*t_(6,3)*u_(6,2,1)*v_(5,4)*s_(4,3,2)+27*t_(6,3)*u_(6,2,1)*v_(5,4)*s_(5,3,1)+65*t_(6,2,1)*u_(6,2,1)*v_(5,4)*s_(4,4,1)+t_(9)*u_(7,1,1)*v_(5,4)*s_(5,3,1)+2*t_(8,1)*u_(5,4)*v_(5,4)*s_(3,3,3)+t_(9)*u_(6,2,1)*v_(5,4)*s_(4,3,2)+2*t_(9)*u_(6,2,1)*v_(5,4)*s_(5,2,2)+t_(8,1)*u_(6,3)*v_(5,4)*s_(3,3,3)+2*t_(9)*u_(6,2,1)*v_(5,4)*s_(5,3,1)+t_(7,2)*u_(7,1,1)*v_(5,4)*s_(3,3,3)+t_(8,1)*u_(6,2,1)*v_(5,4)*s_(3,3,3)+2*t_(8,1)*u_(7,1,1)*v_(5,4)*s_(5,2,2)+3*t_(7,2)*u_(5,4)*v_(5,4)*s_(3,3,3)+2*t_(8,1)*u_(5,4)*v_(5,4)*s_(5,2,2)+t_(8,1)*u_(7,1,1)*v_(5,4)*s_(4,3,2)+t_(8,1)*u_(7,1,1)*v_(5,4)*s_(4,4,1)+t_(7,2)*u_(6,3)*v_(5,4)*s_(3,3,3)+4*t_(7,1,1)*u_(5,4)*v_(5,4)*s_(3,3,3)+2*t_(7,1,1)*u_(6,3)*v_(5,4)*s_(3,3,3)+5*t_(8,1)*u_(5,4)*v_(5,4)*s_(4,3,2)+t_(8,1)*u_(6,3)*v_(5,4)*s_(5,2,2)+2*t_(6,3)*u_(5,4)*v_(5,4)*s_(3,3,3)+t_(6,3)*u_(6,3)*v_(5,4)*s_(3,3,3)+2*t_(8,1)*u_(6,3)*v_(5,4)*s_(4,3,2)+3*t_(8,1)*u_(7,1,1)*v_(5,4)*s_(5,3,1)+2*t_(7,1,1)*u_(7,1,1)*v_(5,4)*s_(5,4)+4*t_(8,1)*u_(6,2,1)*v_(5,4)*s_(4,4,1)+4*t_(7,2)*u_(6,2,1)*v_(5,4)*s_(3,3,3)+2*t_(7,2)*u_(7,1,1)*v_(5,4)*s_(4,4,1)+5*t_(7,1,1)*u_(7,1,1)*v_(5,4)*s_(4,4,1)+4*t_(7,2)*u_(7,1,1)*v_(5,4)*s_(5,2,2)+2*t_(7,1,1)*u_(5,4)*v_(5,4)*s_(4,4,1)+7*t_(7,1,1)*u_(6,2,1)*v_(5,4)*s_(3,3,3)+9*t_(7,1,1)*u_(7,1,1)*v_(5,4)*s_(5,2,2)+9*t_(8,1)*u_(6,2,1)*v_(5,4)*s_(5,2,2)+3*t_(7,1,1)*u_(6,3)*v_(5,4)*s_(4,4,1)+4*t_(7,2)*u_(7,1,1)*v_(5,4)*s_(4,3,2)+7*t_(7,1,1)*u_(7,1,1)*v_(5,4)*s_(4,3,2)+8*t_(6,2,1)*u_(5,4)*v_(5,4)*s_(3,3,3)+9*t_(7,1,1)*u_(5,4)*v_(5,4)*s_(5,2,2)+2*t_(7,2)*u_(5,4)*v_(5,4)*s_(5,2,2)+8*t_(8,1)*u_(6,2,1)*v_(5,4)*s_(4,3,2)+4*t_(7,1,1)*u_(6,2,1)*v_(5,4)*s_(5,4)+10*t_(6,3)*u_(6,2,1)*v_(5,4)*s_(3,3,3)+t_(7,2)*u_(6,3)*v_(5,4)*s_(5,2,2)+7*t_(7,1,1)*u_(6,3)*v_(5,4)*s_(5,2,2)+5*t_(7,2)*u_(5,4)*v_(5,4)*s_(4,3,2)+12*t_(7,1,1)*u_(5,4)*v_(5,4)*s_(4,3,2)+10*t_(7,1,1)*u_(7,1,1)*v_(5,4)*s_(5,3,1)+6*t_(7,2)*u_(7,1,1)*v_(5,4)*s_(5,3,1)+10*t_(8,1)*u_(6,2,1)*v_(5,4)*s_(5,3,1)+3*t_(5,4)*u_(5,4)*v_(5,4)*s_(5,2,2)+5*t_(7,1,1)*u_(5,4)*v_(5,4)*s_(5,3,1)+2*t_(7,2)*u_(6,3)*v_(5,4)*s_(4,3,2)+8*t_(7,1,1)*u_(6,3)*v_(5,4)*s_(4,3,2)+t_(6,3)*u_(5,4)*v_(5,4)*s_(5,2,2)+3*t_(5,4)*u_(5,4)*v_(5,4)*s_(4,3,2)+10*t_(7,2)*u_(6,2,1)*v_(5,4)*s_(4,4,1)+7*t_(7,1,1)*u_(6,3)*v_(5,4)*s_(5,3,1)+106*t_(6,2,1)*u_(6,2,1)*v_(5,4)*s_(5,2,2)+142*t_(6,2,1)*u_(6,2,1)*v_(5,4)*s_(4,3,2)+128*t_(6,2,1)*u_(6,2,1)*v_(5,4)*s_(5,3,1)+t_(9)*u_(6,3)*v_(5,4)*s_(4,3,2)+t_(9)*u_(5,4)*v_(5,4)*s_(3,3,3)+t_(9)*u_(5,4)*v_(5,4)*s_(4,3,2)+t_(9)*u_(6,2,1)*v_(5,4)*s_(4,4,1)+t_(9)*u_(5,4)*v_(5,4)*s_(5,2,2)+t_(9)*u_(6,3)*v_(6,3)*s_(5,2,2)+t_(9)*u_(7,1,1)*v_(6,3)*s_(5,3,1)+t_(9)*u_(7,1,1)*v_(6,3)*s_(6,2,1)+t_(7,2)*u_(7,1,1)*v_(6,3)*s_(3,3,3)+3*t_(7,1,1)*u_(7,1,1)*v_(6,3)*s_(3,3,3)+2*t_(8,1)*u_(7,1,1)*v_(6,3)*s_(4,3,2)+2*t_(8,1)*u_(7,1,1)*v_(6,3)*s_(4,4,1)+2*t_(8,1)*u_(7,1,1)*v_(6,3)*s_(5,2,2)+2*t_(7,1,1)*u_(6,3)*v_(6,3)*s_(3,3,3)+t_(8,1)*u_(6,3)*v_(6,3)*s_(5,2,2)+2*t_(7,1,1)*u_(7,1,1)*v_(6,3)*s_(5,4)+4*t_(8,1)*u_(7,1,1)*v_(6,3)*s_(5,3,1)+4*t_(8,1)*u_(7,1,1)*v_(6,3)*s_(6,2,1)+t_(8,1)*u_(6,3)*v_(6,3)*s_(4,3,2)+5*t_(7,1,1)*u_(7,1,1)*v_(6,3)*s_(4,4,1)+4*t_(7,2)*u_(7,1,1)*v_(6,3)*s_(4,4,1)+4*t_(7,1,1)*u_(7,1,1)*v_(6,3)*s_(6,3)+6*t_(7,2)*u_(7,1,1)*v_(6,3)*s_(4,3,2)+12*t_(7,1,1)*u_(7,1,1)*v_(6,3)*s_(4,3,2)+5*t_(7,2)*u_(7,1,1)*v_(6,3)*s_(5,2,2)+11*t_(7,1,1)*u_(7,1,1)*v_(6,3)*s_(5,2,2)+6*t_(7,1,1)*u_(6,3)*v_(6,3)*s_(4,4,1)+12*t_(7,1,1)*u_(7,1,1)*v_(6,3)*s_(6,2,1)+7*t_(7,2)*u_(7,1,1)*v_(6,3)*s_(6,2,1)+6*t_(7,1,1)*u_(6,3)*v_(6,3)*s_(5,2,2)+15*t_(7,1,1)*u_(7,1,1)*v_(6,3)*s_(5,3,1)+t_(7,2)*u_(6,3)*v_(6,3)*s_(5,2,2)+8*t_(7,2)*u_(7,1,1)*v_(6,3)*s_(5,3,1)+9*t_(7,1,1)*u_(6,3)*v_(6,3)*s_(4,3,2)+t_(7,2)*u_(6,3)*v_(6,3)*s_(4,3,2)+8*t_(7,1,1)*u_(6,3)*v_(6,3)*s_(6,2,1)+10*t_(7,1,1)*u_(6,3)*v_(6,3)*s_(5,3,1)+3*t_(6,3)*u_(6,3)*v_(6,3)*s_(5,2,2)+t_(9)*u_(7,1,1)*v_(6,3)*s_(4,4,1)+9*u_(6,3)*v_(3,3,3)*s_(3,3,3)*t_(3,3,3)+14*u_(6,2,1)*v_(3,3,3)*s_(3,3,3)*t_(3,3,3)+18*u_(4,4,1)*v_(3,3,3)*s_(3,3,3)*t_(3,3,3)+23*u_(5,2,2)*v_(3,3,3)*s_(3,3,3)*t_(3,3,3)+30*u_(4,3,2)*v_(3,3,3)*s_(3,3,3)*t_(3,3,3)+33*u_(5,3,1)*v_(3,3,3)*s_(3,3,3)*t_(3,3,3)+51*u_(7,1,1)*v_(5,2,2)*s_(5,2,2)*t_(3,3,3)+42*u_(6,3)*v_(5,2,2)*s_(4,4,1)*t_(3,3,3)+53*u_(8,1)*v_(5,2,2)*s_(5,2,2)*t_(4,3,2)+54*u_(6,2,1)*v_(5,2,2)*s_(3,3,3)*t_(3,3,3)+56*u_(7,2)*v_(5,2,2)*s_(4,3,2)*t_(3,3,3)+58*u_(7,1,1)*v_(5,2,2)*s_(4,3,2)*t_(3,3,3)+60*u_(5,4)*v_(5,2,2)*s_(5,2,2)*t_(3,3,3)+58*u_(7,1,1)*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)+50*u_(7,2)*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)+69*u_(8,1)*v_(5,2,2)*s_(4,3,2)*t_(4,3,2)+u_(9)*v_(5,2,2)*s_(5,2,2)*t_(3,3,3)+75*u_(5,2,2)*v_(5,2,2)*s_(3,3,3)*t_(3,3,3)+73*u_(6,3)*v_(5,2,2)*s_(5,2,2)*t_(3,3,3)+83*u_(5,3,1)*v_(5,2,2)*s_(3,3,3)*t_(3,3,3)+90*u_(5,4)*v_(5,2,2)*s_(4,3,2)*t_(3,3,3)+83*u_(7,2)*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)+82*u_(7,1,1)*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)+72*u_(5,4)*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)+100*u_(6,3)*v_(5,2,2)*s_(4,3,2)*t_(3,3,3)+82*u_(6,3)*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)+107*u_(6,2,1)*v_(5,2,2)*s_(4,4,1)*t_(3,3,3)+101*u_(7,2)*v_(5,2,2)*s_(4,4,1)*t_(4,3,2)+114*u_(7,1,1)*v_(5,2,2)*s_(4,4,1)*t_(4,3,2)+127*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)*t_(3,3,3)+125*u_(7,1,1)*v_(5,2,2)*s_(5,2,2)*t_(5,2,2)+124*u_(7,2)*v_(5,2,2)*s_(5,2,2)*t_(5,2,2)+132*u_(6,3)*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)+260*u_(4,4,1)*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)+301*u_(6,2,1)*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)+283*u_(7,2)*v_(4,3,2)*s_(4,3,2)*t_(4,3,2)+308*u_(7,1,1)*v_(4,3,2)*s_(4,3,2)*t_(4,3,2)+370*u_(5,2,2)*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)+489*u_(5,3,1)*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)+475*u_(5,4)*v_(4,3,2)*s_(4,3,2)*t_(4,3,2)+2*u_(9)*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)+4*u_(8,1)*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)+10*u_(9)*v_(4,3,2)*s_(4,3,2)*t_(4,3,2)+16*u_(7,2)*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)+16*u_(7,1,1)*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)+19*u_(8,1)*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)+32*u_(5,4)*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)+30*u_(6,3)*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)+64*u_(4,4,1)*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)+68*u_(7,2)*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)+76*u_(6,2,1)*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)+74*u_(7,1,1)*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)+92*u_(5,2,2)*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)+83*u_(8,1)*v_(4,3,2)*s_(4,3,2)*t_(4,3,2)+122*u_(5,3,1)*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)+119*u_(5,4)*v_(4,3,2)*s_(4,3,2)*t_(3,3,3)+138*u_(4,3,2)*v_(4,3,2)*s_(3,3,3)*t_(3,3,3)+2*u_(5,4)*v_(3,3,3)*s_(3,3,3)*t_(3,3,3)+7*u_(7,1,1)*v_(3,3,3)*s_(3,3,3)*t_(3,3,3)+115*u_(5,4)*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)+138*u_(6,3)*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)+161*u_(6,2,1)*v_(5,2,2)*s_(5,2,2)*t_(3,3,3)+166*u_(7,2)*v_(5,2,2)*s_(5,2,2)*t_(4,3,2)+171*u_(5,3,1)*v_(5,2,2)*s_(4,4,1)*t_(3,3,3)+175*u_(5,2,2)*v_(5,2,2)*s_(5,2,2)*t_(3,3,3)+180*u_(7,1,1)*v_(5,2,2)*s_(5,2,2)*t_(4,3,2)+155*u_(5,4)*v_(5,2,2)*s_(4,4,1)*t_(4,3,2)+173*u_(5,4)*v_(5,2,2)*s_(5,2,2)*t_(5,2,2)+177*u_(6,3)*v_(5,2,2)*s_(4,4,1)*t_(4,3,2)+200*u_(6,3)*v_(5,2,2)*s_(5,2,2)*t_(5,2,2)+223*u_(6,2,1)*v_(5,2,2)*s_(4,3,2)*t_(3,3,3)+222*u_(7,2)*v_(5,2,2)*s_(4,3,2)*t_(4,3,2)+213*u_(6,2,1)*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)+238*u_(7,1,1)*v_(5,2,2)*s_(4,3,2)*t_(4,3,2)+258*u_(5,3,1)*v_(5,2,2)*s_(5,2,2)*t_(3,3,3)+259*u_(5,2,2)*v_(5,2,2)*s_(4,3,2)*t_(3,3,3)+246*u_(5,4)*v_(5,2,2)*s_(5,2,2)*t_(4,3,2)+253*u_(5,2,2)*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)+285*u_(6,3)*v_(5,2,2)*s_(5,2,2)*t_(4,3,2)+315*u_(6,2,1)*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)+349*u_(5,3,1)*v_(5,2,2)*s_(4,3,2)*t_(3,3,3)+324*u_(5,3,1)*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)+344*u_(5,4)*v_(5,2,2)*s_(4,3,2)*t_(4,3,2)+373*u_(5,2,2)*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)+394*u_(6,3)*v_(5,2,2)*s_(4,3,2)*t_(4,3,2)+436*u_(6,2,1)*v_(5,2,2)*s_(4,4,1)*t_(4,3,2)+483*u_(6,2,1)*v_(5,2,2)*s_(5,2,2)*t_(5,2,2)+478*u_(5,3,1)*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)+2*u_(9)*v_(5,2,2)*s_(3,3,3)*t_(3,3,3)+2*u_(9)*v_(5,2,2)*s_(4,3,2)*t_(3,3,3)+3*u_(9)*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)+4*u_(8,1)*v_(5,2,2)*s_(3,3,3)*t_(3,3,3)+4*u_(9)*v_(5,2,2)*s_(4,4,1)*t_(4,3,2)+5*u_(9)*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)+7*u_(9)*v_(5,2,2)*s_(5,2,2)*t_(4,3,2)+6*u_(9)*v_(5,2,2)*s_(5,2,2)*t_(5,2,2)+7*u_(8,1)*v_(5,2,2)*s_(4,4,1)*t_(3,3,3)+9*u_(9)*v_(5,2,2)*s_(4,3,2)*t_(4,3,2)+13*u_(8,1)*v_(5,2,2)*s_(5,2,2)*t_(3,3,3)+11*u_(7,1,1)*v_(5,2,2)*s_(3,3,3)*t_(3,3,3)+18*u_(7,2)*v_(5,2,2)*s_(3,3,3)*t_(3,3,3)+17*u_(8,1)*v_(5,2,2)*s_(4,3,2)*t_(3,3,3)+16*u_(8,1)*v_(5,2,2)*s_(4,4,1)*t_(4,4,1)+24*u_(5,4)*v_(5,2,2)*s_(3,3,3)*t_(3,3,3)+30*u_(6,3)*v_(5,2,2)*s_(3,3,3)*t_(3,3,3)+21*u_(7,2)*v_(5,2,2)*s_(4,4,1)*t_(3,3,3)+27*u_(8,1)*v_(5,2,2)*s_(5,2,2)*t_(4,4,1)+30*u_(7,1,1)*v_(5,2,2)*s_(4,4,1)*t_(3,3,3)+32*u_(8,1)*v_(5,2,2)*s_(4,4,1)*t_(4,3,2)+37*u_(8,1)*v_(5,2,2)*s_(5,2,2)*t_(5,2,2)+38*u_(7,2)*v_(5,2,2)*s_(5,2,2)*t_(3,3,3)+35*u_(5,4)*v_(5,2,2)*s_(4,4,1)*t_(3,3,3)+237*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)+248*u_(6,3)*v_(4,4,1)*s_(4,3,2)*t_(4,3,2)+290*u_(6,2,1)*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)+347*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)+453*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)+u_(9)*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)+2*u_(8,1)*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)+3*u_(9)*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)+5*u_(9)*v_(4,4,1)*s_(4,3,2)*t_(4,3,2)+6*u_(8,1)*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)+10*u_(7,1,1)*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)+10*u_(7,2)*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)+10*u_(8,1)*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)+9*u_(8,1)*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)+14*u_(5,4)*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)+19*u_(6,3)*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)+18*u_(7,2)*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)+20*u_(7,1,1)*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)+22*u_(8,1)*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)+26*u_(5,4)*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)+37*u_(4,4,1)*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)+32*u_(6,3)*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)+38*u_(6,2,1)*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)+34*u_(7,2)*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)+39*u_(7,1,1)*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)+28*u_(7,2)*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)+34*u_(7,1,1)*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)+42*u_(8,1)*v_(4,4,1)*s_(4,3,2)*t_(4,3,2)+51*u_(5,2,2)*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)+60*u_(5,3,1)*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)+u_(9)*v_(4,4,1)*s_(3,3,3)*t_(3,3,3)+u_(9)*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)+61*u_(4,4,1)*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)+u_(9)*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)+58*u_(5,4)*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)+34*u_(5,4)*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)+62*u_(6,3)*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)+71*u_(6,2,1)*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)+46*u_(6,3)*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)+67*u_(7,2)*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)+77*u_(7,1,1)*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)+86*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)+117*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)*t_(3,3,3)+126*u_(4,4,1)*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)+101*u_(5,4)*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)+17*u_(7,2)*v_(5,3,1)*s_(3,3,3)*t_(3,3,3)+24*u_(7,1,1)*v_(5,3,1)*s_(3,3,3)*t_(3,3,3)+23*u_(8,1)*v_(5,3,1)*s_(4,3,2)*t_(3,3,3)+21*u_(8,1)*v_(5,3,1)*s_(5,3,1)*t_(3,3,3)+20*u_(8,1)*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)+28*u_(5,4)*v_(5,3,1)*s_(3,3,3)*t_(3,3,3)+32*u_(6,3)*v_(5,3,1)*s_(3,3,3)*t_(3,3,3)+34*u_(8,1)*v_(5,3,1)*s_(5,2,2)*t_(4,4,1)+36*u_(7,1,1)*v_(5,3,1)*s_(4,4,1)*t_(3,3,3)+36*u_(7,2)*v_(5,3,1)*s_(4,4,1)*t_(3,3,3)+44*u_(8,1)*v_(5,3,1)*s_(4,4,1)*t_(4,3,2)+42*u_(8,1)*v_(5,3,1)*s_(5,3,1)*t_(4,4,1)+52*u_(8,1)*v_(5,3,1)*s_(5,2,2)*t_(5,2,2)+53*u_(7,1,1)*v_(5,3,1)*s_(5,2,2)*t_(3,3,3)+55*u_(7,2)*v_(5,3,1)*s_(5,2,2)*t_(3,3,3)+51*u_(5,4)*v_(5,3,1)*s_(4,4,1)*t_(3,3,3)+60*u_(6,3)*v_(5,3,1)*s_(4,4,1)*t_(3,3,3)+68*u_(8,1)*v_(5,3,1)*s_(5,2,2)*t_(4,3,2)+62*u_(7,2)*v_(5,3,1)*s_(5,3,1)*t_(3,3,3)+76*u_(6,2,1)*v_(5,3,1)*s_(3,3,3)*t_(3,3,3)+74*u_(7,2)*v_(5,3,1)*s_(4,3,2)*t_(3,3,3)+69*u_(8,1)*v_(5,3,1)*s_(5,3,1)*t_(5,2,2)+81*u_(7,1,1)*v_(5,3,1)*s_(4,3,2)*t_(3,3,3)+76*u_(7,1,1)*v_(5,3,1)*s_(5,3,1)*t_(3,3,3)+55*u_(7,2)*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)+80*u_(5,4)*v_(5,3,1)*s_(5,2,2)*t_(3,3,3)+73*u_(7,1,1)*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)+92*u_(8,1)*v_(5,3,1)*s_(4,3,2)*t_(4,3,2)+91*u_(6,3)*v_(5,3,1)*s_(5,2,2)*t_(3,3,3)+88*u_(8,1)*v_(5,3,1)*s_(5,3,1)*t_(4,3,2)+88*u_(8,1)*v_(5,3,1)*s_(5,3,1)*t_(5,3,1)+93*u_(5,4)*v_(5,3,1)*s_(5,3,1)*t_(3,3,3)+122*u_(5,3,1)*v_(5,3,1)*s_(3,3,3)*t_(3,3,3)+113*u_(5,4)*v_(5,3,1)*s_(4,3,2)*t_(3,3,3)+94*u_(7,2)*v_(5,3,1)*s_(5,2,2)*t_(4,4,1)+118*u_(7,1,1)*v_(5,3,1)*s_(5,2,2)*t_(4,4,1)+75*u_(5,4)*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)+110*u_(6,3)*v_(5,3,1)*s_(5,3,1)*t_(3,3,3)+115*u_(6,3)*v_(4,4,1)*s_(4,4,1)*t_(4,3,2)+153*u_(6,2,1)*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)+137*u_(7,2)*v_(4,4,1)*s_(4,3,2)*t_(4,3,2)+137*u_(6,2,1)*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)+157*u_(7,1,1)*v_(4,4,1)*s_(4,3,2)*t_(4,3,2)+180*u_(5,2,2)*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)+171*u_(5,2,2)*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)+241*u_(5,3,1)*v_(4,4,1)*s_(4,3,2)*t_(3,3,3)+207*u_(5,3,1)*v_(4,4,1)*s_(4,4,1)*t_(4,4,1)+219*u_(5,4)*v_(4,4,1)*s_(4,3,2)*t_(4,3,2)+118*u_(7,2)*v_(5,3,1)*s_(5,3,1)*t_(4,4,1)+144*u_(7,1,1)*v_(5,3,1)*s_(5,3,1)*t_(4,4,1)+152*u_(7,2)*v_(5,3,1)*s_(5,2,2)*t_(5,2,2)+135*u_(5,4)*v_(5,3,1)*s_(5,2,2)*t_(4,4,1)+179*u_(7,1,1)*v_(5,3,1)*s_(5,2,2)*t_(5,2,2)+158*u_(6,3)*v_(5,3,1)*s_(5,2,2)*t_(4,4,1)+214*u_(6,2,1)*v_(5,3,1)*s_(5,2,2)*t_(3,3,3)+219*u_(5,3,1)*v_(5,3,1)*s_(4,4,1)*t_(3,3,3)+209*u_(7,2)*v_(5,3,1)*s_(5,2,2)*t_(4,3,2)+234*u_(7,1,1)*v_(5,3,1)*s_(5,2,2)*t_(4,3,2)+200*u_(7,2)*v_(5,3,1)*s_(5,3,1)*t_(5,2,2)+190*u_(5,4)*v_(5,3,1)*s_(4,4,1)*t_(4,3,2)+225*u_(7,1,1)*v_(5,3,1)*s_(5,3,1)*t_(5,2,2)+153*u_(5,4)*v_(5,3,1)*s_(5,3,1)*t_(4,4,1)+213*u_(5,4)*v_(5,3,1)*s_(5,2,2)*t_(5,2,2)+224*u_(6,3)*v_(5,3,1)*s_(4,4,1)*t_(4,3,2)+275*u_(6,2,1)*v_(5,3,1)*s_(5,3,1)*t_(3,3,3)+185*u_(6,3)*v_(5,3,1)*s_(5,3,1)*t_(4,4,1)+300*u_(6,2,1)*v_(5,3,1)*s_(4,3,2)*t_(3,3,3)+259*u_(6,3)*v_(5,3,1)*s_(5,2,2)*t_(5,2,2)+289*u_(7,2)*v_(5,3,1)*s_(4,3,2)*t_(4,3,2)+269*u_(6,2,1)*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)+261*u_(7,2)*v_(5,3,1)*s_(5,3,1)*t_(4,3,2)+322*u_(5,3,1)*v_(5,3,1)*s_(5,2,2)*t_(3,3,3)+321*u_(7,1,1)*v_(5,3,1)*s_(4,3,2)*t_(4,3,2)+303*u_(7,1,1)*v_(5,3,1)*s_(5,3,1)*t_(4,3,2)+230*u_(7,2)*v_(5,3,1)*s_(5,3,1)*t_(5,3,1)+303*u_(5,4)*v_(5,3,1)*s_(5,2,2)*t_(4,3,2)+299*u_(7,1,1)*v_(5,3,1)*s_(5,3,1)*t_(5,3,1)+267*u_(5,4)*v_(5,3,1)*s_(5,3,1)*t_(5,2,2)+356*u_(6,3)*v_(5,3,1)*s_(5,2,2)*t_(4,3,2)+318*u_(6,3)*v_(5,3,1)*s_(5,3,1)*t_(5,2,2)+428*u_(5,3,1)*v_(5,3,1)*s_(5,3,1)*t_(3,3,3)+415*u_(6,2,1)*v_(5,3,1)*s_(5,2,2)*t_(4,4,1)+463*u_(5,3,1)*v_(5,3,1)*s_(4,3,2)*t_(3,3,3)+367*u_(5,4)*v_(5,3,1)*s_(5,3,1)*t_(4,3,2)+433*u_(5,4)*v_(5,3,1)*s_(4,3,2)*t_(4,3,2)+411*u_(5,3,1)*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)+295*u_(5,4)*v_(5,3,1)*s_(5,3,1)*t_(5,3,1)+2*u_(9)*v_(5,3,1)*s_(4,4,1)*t_(3,3,3)+3*u_(9)*v_(5,3,1)*s_(4,3,2)*t_(3,3,3)+2*u_(9)*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)+3*u_(9)*v_(5,3,1)*s_(5,2,2)*t_(3,3,3)+2*u_(9)*v_(5,3,1)*s_(5,3,1)*t_(3,3,3)+4*u_(9)*v_(5,3,1)*s_(5,2,2)*t_(4,4,1)+6*u_(8,1)*v_(5,3,1)*s_(3,3,3)*t_(3,3,3)+6*u_(9)*v_(5,3,1)*s_(4,4,1)*t_(4,3,2)+6*u_(9)*v_(5,3,1)*s_(5,2,2)*t_(5,2,2)+7*u_(9)*v_(5,3,1)*s_(5,3,1)*t_(4,4,1)+9*u_(9)*v_(5,3,1)*s_(5,2,2)*t_(4,3,2)+11*u_(9)*v_(5,3,1)*s_(5,3,1)*t_(5,2,2)+12*u_(9)*v_(5,3,1)*s_(4,3,2)*t_(4,3,2)+11*u_(8,1)*v_(5,3,1)*s_(4,4,1)*t_(3,3,3)+12*u_(9)*v_(5,3,1)*s_(5,3,1)*t_(4,3,2)+12*u_(9)*v_(5,3,1)*s_(5,3,1)*t_(5,3,1)+16*u_(8,1)*v_(5,3,1)*s_(5,2,2)*t_(3,3,3)+63*u_(8,1)*v_(6,2,1)*s_(5,3,1)*t_(4,3,2)+74*u_(8,1)*v_(6,2,1)*s_(4,3,2)*t_(4,3,2)+17*u_(6,2,1)*v_(6,2,1)*s_(5,4)*t_(5,4)+21*u_(7,2)*v_(6,2,1)*s_(5,4)*t_(5,3,1)+37*u_(7,1,1)*v_(6,2,1)*s_(5,4)*t_(5,3,1)+u_(9)*v_(6,2,1)*s_(4,4,1)*t_(3,3,3)+59*u_(7,2)*v_(6,2,1)*s_(6,2,1)*t_(4,4,1)+74*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)*t_(4,4,1)+28*u_(6,3)*v_(6,2,1)*s_(5,4)*t_(5,2,2)+66*u_(8,1)*v_(6,2,1)*s_(5,3,1)*t_(5,3,1)+u_(9)*v_(6,2,1)*s_(5,2,2)*t_(3,3,3)+72*u_(7,2)*v_(6,2,1)*s_(5,2,2)*t_(4,4,1)+73*u_(6,3)*v_(6,2,1)*s_(5,3,1)*t_(3,3,3)+u_(9)*v_(6,2,1)*s_(6,2,1)*t_(3,3,3)+81*u_(7,1,1)*v_(6,2,1)*s_(5,2,2)*t_(4,4,1)+20*u_(6,3)*v_(6,2,1)*s_(6,2,1)*t_(5,4)+94*u_(6,3)*v_(6,2,1)*s_(4,3,2)*t_(3,3,3)+34*u_(6,3)*v_(6,2,1)*s_(5,4)*t_(4,3,2)+94*u_(6,2,1)*v_(6,2,1)*s_(4,4,1)*t_(3,3,3)+61*u_(6,3)*v_(6,2,1)*s_(4,4,1)*t_(4,4,1)+116*u_(6,2,1)*v_(6,2,1)*s_(6,2,1)*t_(3,3,3)+94*u_(7,2)*v_(6,2,1)*s_(4,4,1)*t_(4,3,2)+27*u_(6,3)*v_(6,2,1)*s_(5,4)*t_(5,3,1)+106*u_(7,1,1)*v_(6,2,1)*s_(4,4,1)*t_(4,3,2)+111*u_(7,2)*v_(6,2,1)*s_(5,2,2)*t_(5,2,2)+65*u_(6,2,1)*v_(6,2,1)*s_(5,4)*t_(4,4,1)+82*u_(7,2)*v_(6,2,1)*s_(5,3,1)*t_(4,4,1)+95*u_(7,2)*v_(6,2,1)*s_(6,2,1)*t_(5,2,2)+121*u_(7,1,1)*v_(6,2,1)*s_(5,2,2)*t_(5,2,2)+112*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)*t_(5,2,2)+103*u_(7,1,1)*v_(6,2,1)*s_(5,3,1)*t_(4,4,1)+129*u_(6,3)*v_(5,3,1)*s_(4,3,2)*t_(3,3,3)+92*u_(6,3)*v_(5,3,1)*s_(4,4,1)*t_(4,4,1)+142*u_(6,2,1)*v_(5,3,1)*s_(4,4,1)*t_(3,3,3)+132*u_(7,2)*v_(5,3,1)*s_(4,4,1)*t_(4,3,2)+153*u_(7,1,1)*v_(5,3,1)*s_(4,4,1)*t_(4,3,2)+9*u_(9)*v_(6,2,1)*s_(5,3,1)*t_(4,3,2)+8*u_(8,1)*v_(6,2,1)*s_(4,4,1)*t_(3,3,3)+12*u_(8,1)*v_(6,2,1)*s_(5,2,2)*t_(3,3,3)+11*u_(9)*v_(6,2,1)*s_(5,3,1)*t_(5,3,1)+4*u_(8,1)*v_(6,2,1)*s_(5,4)*t_(4,4,1)+4*u_(7,2)*v_(6,2,1)*s_(5,4)*t_(3,3,3)+7*u_(7,1,1)*v_(6,2,1)*s_(5,4)*t_(3,3,3)+16*u_(7,2)*v_(6,2,1)*s_(3,3,3)*t_(3,3,3)+14*u_(8,1)*v_(6,2,1)*s_(5,3,1)*t_(3,3,3)+16*u_(7,1,1)*v_(6,2,1)*s_(3,3,3)*t_(3,3,3)+9*u_(8,1)*v_(6,2,1)*s_(5,4)*t_(5,2,2)+19*u_(8,1)*v_(6,2,1)*s_(4,3,2)*t_(3,3,3)+9*u_(8,1)*v_(6,2,1)*s_(6,2,1)*t_(5,4)+8*u_(8,1)*v_(6,2,1)*s_(5,4)*t_(4,3,2)+15*u_(8,1)*v_(6,2,1)*s_(4,4,1)*t_(4,4,1)+24*u_(6,3)*v_(6,2,1)*s_(3,3,3)*t_(3,3,3)+4*u_(7,1,1)*v_(6,2,1)*s_(5,4)*t_(5,4)+10*u_(6,3)*v_(6,2,1)*s_(5,4)*t_(3,3,3)+23*u_(8,1)*v_(6,2,1)*s_(6,2,1)*t_(4,4,1)+10*u_(8,1)*v_(6,2,1)*s_(5,4)*t_(5,3,1)+25*u_(7,2)*v_(6,2,1)*s_(6,2,1)*t_(3,3,3)+24*u_(7,2)*v_(6,2,1)*s_(4,4,1)*t_(3,3,3)+26*u_(8,1)*v_(6,2,1)*s_(5,2,2)*t_(4,4,1)+30*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)*t_(3,3,3)+25*u_(7,1,1)*v_(6,2,1)*s_(4,4,1)*t_(3,3,3)+36*u_(7,2)*v_(6,2,1)*s_(5,2,2)*t_(3,3,3)+10*u_(7,2)*v_(6,2,1)*s_(5,4)*t_(4,4,1)+17*u_(7,1,1)*v_(6,2,1)*s_(5,4)*t_(4,4,1)+33*u_(8,1)*v_(6,2,1)*s_(4,4,1)*t_(4,3,2)+37*u_(8,1)*v_(6,2,1)*s_(5,2,2)*t_(5,2,2)+41*u_(7,1,1)*v_(6,2,1)*s_(5,2,2)*t_(3,3,3)+39*u_(8,1)*v_(6,2,1)*s_(6,2,1)*t_(4,3,2)+35*u_(8,1)*v_(6,2,1)*s_(6,2,1)*t_(5,2,2)+32*u_(8,1)*v_(6,2,1)*s_(5,3,1)*t_(4,4,1)+40*u_(6,3)*v_(6,2,1)*s_(4,4,1)*t_(3,3,3)+50*u_(8,1)*v_(6,2,1)*s_(5,2,2)*t_(4,3,2)+33*u_(6,2,1)*v_(6,2,1)*s_(5,4)*t_(3,3,3)+20*u_(7,2)*v_(6,2,1)*s_(5,4)*t_(5,2,2)+44*u_(7,2)*v_(6,2,1)*s_(5,3,1)*t_(3,3,3)+28*u_(7,1,1)*v_(6,2,1)*s_(5,4)*t_(5,2,2)+49*u_(7,1,1)*v_(6,2,1)*s_(5,3,1)*t_(3,3,3)+43*u_(6,3)*v_(6,2,1)*s_(6,2,1)*t_(3,3,3)+29*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)*t_(5,4)+17*u_(7,2)*v_(6,2,1)*s_(6,2,1)*t_(5,4)+50*u_(8,1)*v_(6,2,1)*s_(5,3,1)*t_(5,2,2)+40*u_(8,1)*v_(6,2,1)*s_(6,2,1)*t_(6,2,1)+56*u_(6,2,1)*v_(6,2,1)*s_(3,3,3)*t_(3,3,3)+58*u_(7,2)*v_(6,2,1)*s_(4,3,2)*t_(3,3,3)+13*u_(6,3)*v_(6,2,1)*s_(5,4)*t_(4,4,1)+61*u_(7,1,1)*v_(6,2,1)*s_(4,3,2)*t_(3,3,3)+49*u_(8,1)*v_(6,2,1)*s_(6,2,1)*t_(5,3,1)+22*u_(7,2)*v_(6,2,1)*s_(5,4)*t_(4,3,2)+32*u_(7,1,1)*v_(6,2,1)*s_(5,4)*t_(4,3,2)+58*u_(6,3)*v_(6,2,1)*s_(5,2,2)*t_(3,3,3)+40*u_(7,2)*v_(6,2,1)*s_(4,4,1)*t_(4,4,1)+50*u_(7,1,1)*v_(6,2,1)*s_(4,4,1)*t_(4,4,1)+121*u_(7,2)*v_(6,2,1)*s_(6,2,1)*t_(5,3,1)+151*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)*t_(5,3,1)+181*u_(6,2,1)*v_(6,2,1)*s_(5,3,1)*t_(3,3,3)+156*u_(6,3)*v_(6,2,1)*s_(4,4,1)*t_(4,3,2)+205*u_(6,2,1)*v_(6,2,1)*s_(4,3,2)*t_(3,3,3)+140*u_(6,3)*v_(6,2,1)*s_(6,2,1)*t_(5,2,2)+125*u_(6,3)*v_(6,2,1)*s_(5,3,1)*t_(4,4,1)+175*u_(6,3)*v_(6,2,1)*s_(5,2,2)*t_(5,2,2)+142*u_(6,2,1)*v_(6,2,1)*s_(5,4)*t_(4,3,2)+181*u_(7,2)*v_(6,2,1)*s_(5,3,1)*t_(4,3,2)+219*u_(7,2)*v_(6,2,1)*s_(4,3,2)*t_(4,3,2)+182*u_(6,2,1)*v_(6,2,1)*s_(4,4,1)*t_(4,4,1)+209*u_(7,1,1)*v_(6,2,1)*s_(5,3,1)*t_(4,3,2)+117*u_(6,3)*v_(6,2,1)*s_(6,2,1)*t_(6,2,1)+235*u_(7,1,1)*v_(6,2,1)*s_(4,3,2)*t_(4,3,2)+181*u_(6,3)*v_(6,2,1)*s_(6,2,1)*t_(4,3,2)+128*u_(6,2,1)*v_(6,2,1)*s_(5,4)*t_(5,3,1)+169*u_(7,2)*v_(6,2,1)*s_(5,3,1)*t_(5,3,1)+208*u_(7,1,1)*v_(6,2,1)*s_(5,3,1)*t_(5,3,1)+242*u_(6,3)*v_(6,2,1)*s_(5,2,2)*t_(4,3,2)+248*u_(6,2,1)*v_(6,2,1)*s_(6,2,1)*t_(4,4,1)+213*u_(6,3)*v_(6,2,1)*s_(5,3,1)*t_(5,2,2)+168*u_(6,3)*v_(6,2,1)*s_(6,2,1)*t_(5,3,1)+280*u_(6,2,1)*v_(6,2,1)*s_(5,2,2)*t_(4,4,1)+291*u_(6,3)*v_(6,2,1)*s_(5,3,1)*t_(4,3,2)+353*u_(6,3)*v_(6,2,1)*s_(4,3,2)*t_(4,3,2)+246*u_(6,3)*v_(6,2,1)*s_(5,3,1)*t_(5,3,1)+379*u_(6,2,1)*v_(6,2,1)*s_(4,4,1)*t_(4,3,2)+384*u_(6,2,1)*v_(6,2,1)*s_(6,2,1)*t_(5,2,2)+359*u_(6,2,1)*v_(6,2,1)*s_(5,3,1)*t_(4,4,1)+432*u_(6,2,1)*v_(6,2,1)*s_(5,2,2)*t_(5,2,2)+500*u_(6,2,1)*v_(6,2,1)*s_(6,2,1)*t_(4,3,2)+557*u_(6,2,1)*v_(6,2,1)*s_(5,3,1)*t_(5,2,2)+u_(9)*v_(6,2,1)*s_(5,4)*t_(4,4,1)+2*u_(9)*v_(6,2,1)*s_(5,3,1)*t_(3,3,3)+u_(9)*v_(6,2,1)*s_(5,4)*t_(4,3,2)+2*u_(9)*v_(6,2,1)*s_(5,4)*t_(5,2,2)+3*u_(9)*v_(6,2,1)*s_(4,3,2)*t_(3,3,3)+2*u_(9)*v_(6,2,1)*s_(4,4,1)*t_(4,4,1)+2*u_(9)*v_(6,2,1)*s_(6,2,1)*t_(5,4)+2*u_(9)*v_(6,2,1)*s_(5,4)*t_(5,3,1)+4*u_(9)*v_(6,2,1)*s_(5,2,2)*t_(4,4,1)+4*u_(9)*v_(6,2,1)*s_(6,2,1)*t_(4,4,1)+u_(8,1)*v_(6,2,1)*s_(5,4)*t_(3,3,3)+5*u_(9)*v_(6,2,1)*s_(5,2,2)*t_(5,2,2)+5*u_(9)*v_(6,2,1)*s_(6,2,1)*t_(4,3,2)+5*u_(9)*v_(6,2,1)*s_(4,4,1)*t_(4,3,2)+5*u_(9)*v_(6,2,1)*s_(5,3,1)*t_(4,4,1)+5*u_(9)*v_(6,2,1)*s_(6,2,1)*t_(5,2,2)+6*u_(8,1)*v_(6,2,1)*s_(3,3,3)*t_(3,3,3)+7*u_(9)*v_(6,2,1)*s_(5,2,2)*t_(4,3,2)+7*u_(8,1)*v_(6,2,1)*s_(6,2,1)*t_(3,3,3)+7*u_(9)*v_(6,2,1)*s_(5,3,1)*t_(5,2,2)+8*u_(9)*v_(6,2,1)*s_(6,2,1)*t_(5,3,1)+7*u_(9)*v_(6,2,1)*s_(6,2,1)*t_(6,2,1)+10*u_(9)*v_(6,2,1)*s_(4,3,2)*t_(4,3,2)+117*u_(7,2)*v_(6,2,1)*s_(6,2,1)*t_(4,3,2)+138*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)*t_(4,3,2)+85*u_(6,3)*v_(6,2,1)*s_(6,2,1)*t_(4,4,1)+145*u_(6,2,1)*v_(6,2,1)*s_(5,2,2)*t_(3,3,3)+112*u_(6,3)*v_(6,2,1)*s_(5,2,2)*t_(4,4,1)+91*u_(7,2)*v_(6,2,1)*s_(6,2,1)*t_(6,2,1)+112*u_(7,1,1)*v_(6,2,1)*s_(6,2,1)*t_(6,2,1)+151*u_(7,2)*v_(6,2,1)*s_(5,2,2)*t_(4,3,2)+167*u_(7,1,1)*v_(6,2,1)*s_(5,2,2)*t_(4,3,2)+106*u_(6,2,1)*v_(6,2,1)*s_(5,4)*t_(5,2,2)+137*u_(7,2)*v_(6,2,1)*s_(5,3,1)*t_(5,2,2)+89*u_(6,2,1)*v_(6,2,1)*s_(6,2,1)*t_(5,4)+161*u_(7,1,1)*v_(6,2,1)*s_(5,3,1)*t_(5,2,2)+10*u_(7,1,1)*v_(7,1,1)*s_(5,4)*t_(5,3,1)+6*u_(7,2)*v_(7,1,1)*s_(5,4)*t_(5,3,1)+28*u_(7,1,1)*v_(7,1,1)*s_(5,2,2)*t_(4,4,1)+12*u_(7,1,1)*v_(7,1,1)*s_(6,3)*t_(6,2,1)+7*u_(7,2)*v_(7,1,1)*s_(6,3)*t_(6,2,1)+22*u_(8,1)*v_(7,1,1)*s_(5,3,1)*t_(5,3,1)+15*u_(7,1,1)*v_(7,1,1)*s_(6,3)*t_(5,3,1)+8*u_(7,2)*v_(7,1,1)*s_(6,3)*t_(5,3,1)+33*u_(7,2)*v_(7,1,1)*s_(5,2,2)*t_(5,2,2)+36*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)*t_(4,3,2)+31*u_(7,2)*v_(7,1,1)*s_(6,2,1)*t_(4,3,2)+31*u_(7,2)*v_(7,1,1)*s_(4,4,1)*t_(4,3,2)+32*u_(7,1,1)*v_(7,1,1)*s_(4,4,1)*t_(4,3,2)+29*u_(7,2)*v_(7,1,1)*s_(6,2,1)*t_(5,2,2)+29*u_(7,1,1)*v_(7,1,1)*s_(5,3,1)*t_(4,4,1)+35*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)*t_(5,2,2)+28*u_(7,2)*v_(7,1,1)*s_(5,3,1)*t_(4,4,1)+40*u_(7,1,1)*v_(7,1,1)*s_(5,2,2)*t_(5,2,2)+45*u_(7,2)*v_(7,1,1)*s_(5,2,2)*t_(4,3,2)+49*u_(7,1,1)*v_(7,1,1)*s_(5,2,2)*t_(4,3,2)+46*u_(7,1,1)*v_(7,1,1)*s_(5,3,1)*t_(5,2,2)+45*u_(7,2)*v_(7,1,1)*s_(5,3,1)*t_(5,2,2)+47*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)*t_(5,3,1)+31*u_(7,2)*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)+39*u_(7,2)*v_(7,1,1)*s_(6,2,1)*t_(5,3,1)+41*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)+55*u_(7,2)*v_(7,1,1)*s_(5,3,1)*t_(4,3,2)+62*u_(7,1,1)*v_(7,1,1)*s_(5,3,1)*t_(4,3,2)+71*u_(7,2)*v_(7,1,1)*s_(4,3,2)*t_(4,3,2)+75*u_(7,1,1)*v_(7,1,1)*s_(4,3,2)*t_(4,3,2)+50*u_(7,2)*v_(7,1,1)*s_(5,3,1)*t_(5,3,1)+68*u_(7,1,1)*v_(7,1,1)*s_(5,3,1)*t_(5,3,1)+u_(9)*v_(7,1,1)*s_(6,3)*t_(4,4,1)+8*u_(7,1,1)*v_(7,1,1)*s_(3,3,3)*t_(3,3,3)+6*u_(7,1,1)*v_(7,1,1)*s_(4,4,1)*t_(3,3,3)+5*u_(8,1)*v_(7,1,1)*s_(4,4,1)*t_(4,4,1)+9*u_(8,1)*v_(7,1,1)*s_(6,2,1)*t_(4,3,2)+9*u_(7,1,1)*v_(7,1,1)*s_(5,2,2)*t_(3,3,3)+10*u_(7,2)*v_(7,1,1)*s_(4,4,1)*t_(3,3,3)+3*u_(8,1)*v_(7,1,1)*s_(5,4)*t_(5,3,1)+7*u_(8,1)*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)+2*u_(7,1,1)*v_(7,1,1)*s_(5,4)*t_(5,4)+2*u_(7,1,1)*v_(7,1,1)*s_(6,3)*t_(5,4)+3*u_(7,1,1)*v_(7,1,1)*s_(7,1,1)*t_(6,3)+11*u_(7,1,1)*v_(7,1,1)*s_(7,1,1)*t_(5,2,2)+12*u_(7,2)*v_(7,1,1)*s_(5,2,2)*t_(3,3,3)+3*u_(7,2)*v_(7,1,1)*s_(7,1,1)*t_(6,3)+3*u_(7,2)*v_(7,1,1)*s_(7,1,1)*t_(7,1,1)+4*u_(8,1)*v_(7,1,1)*s_(6,3)*t_(5,3,1)+4*u_(8,1)*v_(7,1,1)*s_(6,3)*t_(6,2,1)+11*u_(7,2)*v_(7,1,1)*s_(5,3,1)*t_(3,3,3)+13*u_(8,1)*v_(7,1,1)*s_(5,2,2)*t_(5,2,2)+5*u_(7,1,1)*v_(7,1,1)*s_(6,3)*t_(4,4,1)+2*u_(7,2)*v_(7,1,1)*s_(5,4)*t_(4,4,1)+4*u_(7,2)*v_(7,1,1)*s_(6,3)*t_(4,4,1)+10*u_(7,2)*v_(7,1,1)*s_(7,1,1)*t_(5,2,2)+12*u_(8,1)*v_(7,1,1)*s_(4,4,1)*t_(4,3,2)+12*u_(8,1)*v_(7,1,1)*s_(6,2,1)*t_(5,2,2)+5*u_(7,1,1)*v_(7,1,1)*s_(5,4)*t_(4,4,1)+4*u_(7,2)*v_(7,1,1)*s_(5,4)*t_(5,2,2)+15*u_(8,1)*v_(7,1,1)*s_(5,2,2)*t_(4,3,2)+11*u_(8,1)*v_(7,1,1)*s_(5,3,1)*t_(4,4,1)+16*u_(7,1,1)*v_(7,1,1)*s_(5,3,1)*t_(3,3,3)+10*u_(7,2)*v_(7,1,1)*s_(7,1,1)*t_(5,3,1)+9*u_(7,1,1)*v_(7,1,1)*s_(5,4)*t_(5,2,2)+4*u_(7,1,1)*v_(7,1,1)*s_(6,3)*t_(6,3)+16*u_(8,1)*v_(7,1,1)*s_(5,3,1)*t_(5,2,2)+10*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)*t_(5,4)+18*u_(7,1,1)*v_(7,1,1)*s_(7,1,1)*t_(5,3,1)+6*u_(7,2)*v_(7,1,1)*s_(6,3)*t_(4,3,2)+19*u_(7,2)*v_(7,1,1)*s_(4,3,2)*t_(3,3,3)+5*u_(7,2)*v_(7,1,1)*s_(6,2,1)*t_(5,4)+12*u_(7,1,1)*v_(7,1,1)*s_(6,3)*t_(4,3,2)+4*u_(7,2)*v_(7,1,1)*s_(5,4)*t_(4,3,2)+5*u_(7,2)*v_(7,1,1)*s_(6,3)*t_(5,2,2)+16*u_(8,1)*v_(7,1,1)*s_(6,2,1)*t_(5,3,1)+7*u_(7,1,1)*v_(7,1,1)*s_(5,4)*t_(4,3,2)+11*u_(7,1,1)*v_(7,1,1)*s_(6,3)*t_(5,2,2)+20*u_(7,1,1)*v_(7,1,1)*s_(4,3,2)*t_(3,3,3)+10*u_(7,2)*v_(7,1,1)*s_(4,4,1)*t_(4,4,1)+20*u_(8,1)*v_(7,1,1)*s_(5,3,1)*t_(4,3,2)+16*u_(7,2)*v_(7,1,1)*s_(6,2,1)*t_(4,4,1)+23*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)*t_(4,4,1)+16*u_(8,1)*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)+12*u_(7,2)*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)+15*u_(7,1,1)*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)+20*u_(7,2)*v_(7,1,1)*s_(5,2,2)*t_(4,4,1)+26*u_(8,1)*v_(7,1,1)*s_(4,3,2)*t_(4,3,2)+18*u_(7,1,1)*v_(7,1,1)*s_(4,4,1)*t_(4,4,1)+u_(9)*v_(7,1,1)*s_(4,4,1)*t_(3,3,3)+u_(9)*v_(7,1,1)*s_(5,2,2)*t_(3,3,3)+u_(9)*v_(7,1,1)*s_(5,2,2)*t_(4,4,1)+u_(9)*v_(7,1,1)*s_(5,2,2)*t_(5,2,2)+u_(9)*v_(7,1,1)*s_(6,2,1)*t_(5,4)+u_(9)*v_(7,1,1)*s_(6,2,1)*t_(4,3,2)+u_(9)*v_(7,1,1)*s_(7,1,1)*t_(6,3)+u_(9)*v_(7,1,1)*s_(7,1,1)*t_(5,2,2)+u_(8,1)*v_(7,1,1)*s_(6,2,1)*t_(3,3,3)+u_(8,1)*v_(7,1,1)*s_(7,1,1)*t_(5,4)+u_(8,1)*v_(7,1,1)*s_(7,1,1)*t_(4,3,2)+u_(7,1,1)*v_(7,1,1)*s_(7,1,1)*t_(3,3,3)+u_(9)*v_(7,1,1)*s_(5,4)*t_(5,3,1)+u_(9)*v_(7,1,1)*s_(6,3)*t_(5,3,1)+u_(9)*v_(7,1,1)*s_(6,3)*t_(6,2,1)+2*u_(9)*v_(7,1,1)*s_(4,4,1)*t_(4,3,2)+2*u_(9)*v_(7,1,1)*s_(5,2,2)*t_(4,3,2)+2*u_(9)*v_(7,1,1)*s_(6,2,1)*t_(5,2,2)+2*u_(9)*v_(7,1,1)*s_(7,1,1)*t_(6,2,1)+2*u_(8,1)*v_(7,1,1)*s_(3,3,3)*t_(3,3,3)+3*u_(9)*v_(7,1,1)*s_(5,3,1)*t_(4,3,2)+3*u_(9)*v_(7,1,1)*s_(5,3,1)*t_(4,4,1)+3*u_(9)*v_(7,1,1)*s_(5,3,1)*t_(5,2,2)+3*u_(9)*v_(7,1,1)*s_(6,2,1)*t_(5,3,1)+u_(7,2)*v_(7,1,1)*s_(6,3)*t_(3,3,3)+3*u_(8,1)*v_(7,1,1)*s_(4,4,1)*t_(3,3,3)+3*u_(8,1)*v_(7,1,1)*s_(5,2,2)*t_(3,3,3)+3*u_(7,1,1)*v_(7,1,1)*s_(6,3)*t_(3,3,3)+3*u_(7,1,1)*v_(7,1,1)*s_(7,1,1)*t_(4,4,1)+4*u_(9)*v_(7,1,1)*s_(4,3,2)*t_(4,3,2)+3*u_(9)*v_(7,1,1)*s_(5,3,1)*t_(5,3,1)+3*u_(9)*v_(7,1,1)*s_(6,2,1)*t_(6,2,1)+u_(7,2)*v_(7,1,1)*s_(5,4)*t_(3,3,3)+4*u_(7,2)*v_(7,1,1)*s_(3,3,3)*t_(3,3,3)+4*u_(8,1)*v_(7,1,1)*s_(5,3,1)*t_(3,3,3)+4*u_(8,1)*v_(7,1,1)*s_(7,1,1)*t_(5,2,2)+4*u_(7,1,1)*v_(7,1,1)*s_(7,1,1)*t_(5,4)+5*u_(7,2)*v_(7,1,1)*s_(7,1,1)*t_(4,4,1)+2*u_(8,1)*v_(7,1,1)*s_(5,4)*t_(5,2,2)+2*u_(8,1)*v_(7,1,1)*s_(6,3)*t_(4,3,2)+2*u_(8,1)*v_(7,1,1)*s_(6,3)*t_(4,4,1)+2*u_(8,1)*v_(7,1,1)*s_(7,1,1)*t_(6,3)+5*u_(8,1)*v_(7,1,1)*s_(7,1,1)*t_(5,3,1)+5*u_(7,1,1)*v_(7,1,1)*s_(6,2,1)*t_(3,3,3)+6*u_(7,2)*v_(7,1,1)*s_(6,2,1)*t_(3,3,3)+2*u_(7,2)*v_(7,1,1)*s_(7,1,1)*t_(5,4)+u_(8,1)*v_(7,1,1)*s_(5,4)*t_(4,3,2)+u_(8,1)*v_(7,1,1)*s_(5,4)*t_(4,4,1)+2*u_(8,1)*v_(7,1,1)*s_(6,3)*t_(5,2,2)+3*u_(8,1)*v_(7,1,1)*s_(6,2,1)*t_(5,4)+6*u_(8,1)*v_(7,1,1)*s_(6,2,1)*t_(4,4,1)+6*u_(7,1,1)*v_(7,1,1)*s_(7,1,1)*t_(4,3,2)+7*u_(7,2)*v_(7,1,1)*s_(7,1,1)*t_(4,3,2)+7*u_(8,1)*v_(7,1,1)*s_(4,3,2)*t_(3,3,3)+3*u_(8,1)*v_(7,1,1)*s_(7,1,1)*t_(7,1,1)+8*u_(8,1)*v_(7,1,1)*s_(5,2,2)*t_(4,4,1)+u_(9)*v_(7,1,1)*s_(4,3,2)*t_(3,3,3);


==> anc/quad_conversion.mws <==
with(combinat): with(ListTools):
P5:=[1*s_(5)*t_(4,1)*u_(2,2,1)*v_(2,2,1),1*s_(5)*t_(4,1)*u_(3,1,1)*v_(2,2,1),1*s_(5)*t_(4,1)*u_(3,1,1)*v_(3,1,1),1*s_(5)*t_(3,2)*u_(3,1,1)*v_(3,1,1),2*s_(5)*t_(3,1,1)*u_(3,1,1)*v_(2,2,1),1*s_(4,1)*t_(3,2)*u_(2,2,1)*v_(2,2,1),2*s_(4,1)*t_(4,1)*u_(2,2,1)*v_(2,2,1),2*s_(4,1)*t_(4,1)*u_(3,1,1)*v_(2,2,1),1*s_(5)*t_(5)*u_(2,2,1)*v_(2,2,1),1*s_(4,1)*t_(3,2)*u_(3,1,1)*v_(2,2,1),2*s_(4,1)*t_(4,1)*u_(3,1,1)*v_(3,1,1),1*s_(4,1)*t_(3,1,1)*u_(2,2,1)*v_(2,2,1),1*s_(3,2)*t_(3,2)*u_(2,2,1)*v_(2,2,1),1*s_(4,1)*t_(3,2)*u_(3,1,1)*v_(3,1,1),1*s_(5)*t_(5)*u_(3,1,1)*v_(3,1,1),2*s_(4,1)*t_(3,1,1)*u_(3,1,1)*v_(2,2,1),1*s_(2,2,1)*t_(2,2,1)*u_(2,2,1)*v_(2,2,1),3*s_(4,1)*t_(3,1,1)*u_(3,1,1)*v_(3,1,1),1*s_(3,2)*t_(3,2)*u_(3,1,1)*v_(3,1,1),2*s_(3,2)*t_(3,1,1)*u_(3,1,1)*v_(2,2,1),1*s_(3,1,1)*t_(3,1,1)*u_(2,2,1)*v_(2,2,1),7*s_(3,1,1)*t_(3,1,1)*u_(3,1,1)*v_(3,1,1),1*s_(5)*t_(3,2)*u_(2,2,1)*v_(2,2,1)]:

P6 := [2 *s_(4, 2)*t_(4, 2)*u_(2, 2, 2)*v_(2, 2, 2),1 *s_(4, 2)*t_(3, 2, 1)*u_(2, 2, 2)*v_(2, 2, 2),3 *s_(5, 1)*t_(4, 2)*u_(3, 2, 1)*v_(2, 2, 2),3 *s_(5, 1)*t_(5, 1)*u_(4, 1, 1)*v_(3, 2, 1),2 *s_(5, 1)*t_(5, 1)*u_(4, 1, 1)*v_(4, 1, 1),1 *s_(4, 1, 1)*t_(3, 3)*u_(3, 2, 1)*v_(2, 2, 2),1 *s_(4, 1, 1)*t_(3, 2, 1)*u_(2, 2, 2)*v_(2, 2, 2),1 *s_(4, 1, 1)*t_(4, 1, 1)*u_(3, 3)*v_(3, 3),2 *s_(4, 1, 1)*t_(4, 1, 1)*u_(2, 2, 2)*v_(2, 2, 2),1 *s_(4, 2)*t_(4, 1, 1)*u_(4, 1, 1)*v_(3, 3),1 *s_(5, 1)*t_(4, 1, 1)*u_(3, 3)*v_(3, 2, 1),4 *s_(5, 1)*t_(4, 1, 1)*u_(3, 2, 1)*v_(2, 2, 2),6 *s_(4, 1, 1)*t_(4, 1, 1)*u_(4, 1, 1)*v_(2, 2, 2),3 *s_(4, 2)*t_(4, 1, 1)*u_(4, 1, 1)*v_(2, 2, 2),2 *s_(5, 1)*t_(4, 2)*u_(4, 1, 1)*v_(4, 1, 1),3 *s_(5, 1)*t_(4, 1, 1)*u_(4, 1, 1)*v_(4, 1, 1),2 *s_(5, 1)*t_(3, 3)*u_(3, 2, 1)*v_(3, 2, 1),4 *s_(5, 1)*t_(3, 2, 1)*u_(3, 2, 1)*v_(2, 2, 2),3 *s_(4, 2)*t_(4, 2)*u_(3, 2, 1)*v_(2, 2, 2),1 *s_(6)*t_(4, 2)*u_(2, 2, 2)*v_(2, 2, 2),1 *s_(3, 3)*t_(3, 3)*u_(3, 2, 1)*v_(3, 2, 1),3 *s_(3, 3)*t_(3, 2, 1)*u_(3, 2, 1)*v_(2, 2, 2),1 *s_(4, 2)*t_(4, 1, 1)*u_(3, 3)*v_(3, 2, 1),4 *s_(4, 2)*t_(4, 1, 1)*u_(3, 2, 1)*v_(2, 2, 2),3 *s_(5, 1)*t_(4, 2)*u_(4, 1, 1)*v_(3, 2, 1),6 *s_(5, 1)*t_(5, 1)*u_(3, 2, 1)*v_(3, 2, 1),4 *s_(3, 2, 1)*t_(3, 2, 1)*u_(2, 2, 2)*v_(2, 2, 2),7 *s_(5, 1)*t_(4, 1, 1)*u_(4, 1, 1)*v_(3, 2, 1),2 *s_(4, 1, 1)*t_(4, 1, 1)*u_(3, 3)*v_(3, 2, 1),1 *s_(6)*t_(4, 2)*u_(3, 2, 1)*v_(2, 2, 2),5 *s_(4, 1, 1)*t_(4, 1, 1)*u_(3, 2, 1)*v_(2, 2, 2),3 *s_(4, 2)*t_(4, 1, 1)*u_(4, 1, 1)*v_(4, 1, 1),2 *s_(4, 2)*t_(4, 2)*u_(4, 1, 1)*v_(4, 1, 1),2 *s_(4, 2)*t_(3, 3)*u_(3, 2, 1)*v_(3, 2, 1),4 *s_(4, 2)*t_(3, 2, 1)*u_(3, 2, 1)*v_(2, 2, 2),6 *s_(5, 1)*t_(4, 2)*u_(3, 2, 1)*v_(3, 2, 1),10 *s_(4, 1, 1)*t_(4, 1, 1)*u_(4, 1, 1)*v_(4, 1, 1),3 *s_(4, 2)*t_(4, 2)*u_(4, 1, 1)*v_(3, 2, 1),10 *s_(5, 1)*t_(4, 1, 1)*u_(3, 2, 1)*v_(3, 2, 1),4 *s_(4, 1, 1)*t_(3, 3)*u_(3, 2, 1)*v_(3, 2, 1),6 *s_(4, 1, 1)*t_(3, 2, 1)*u_(3, 2, 1)*v_(2, 2, 2),7 *s_(4, 2)*t_(4, 1, 1)*u_(4, 1, 1)*v_(3, 2, 1),12 *s_(4, 1, 1)*t_(4, 1, 1)*u_(4, 1, 1)*v_(3, 2, 1),3 *s_(3, 3)*t_(3, 2, 1)*u_(3, 2, 1)*v_(3, 2, 1),12 *s_(5, 1)*t_(3, 2, 1)*u_(3, 2, 1)*v_(3, 2, 1),8 *s_(3, 2, 1)*t_(3, 2, 1)*u_(3, 2, 1)*v_(2, 2, 2),6 *s_(4, 2)*t_(4, 2)*u_(3, 2, 1)*v_(3, 2, 1),10 *s_(4, 2)*t_(4, 1, 1)*u_(3, 2, 1)*v_(3, 2, 1),16 *s_(4, 1, 1)*t_(4, 1, 1)*u_(3, 2, 1)*v_(3, 2, 1),12 *s_(4, 2)*t_(3, 2, 1)*u_(3, 2, 1)*v_(3, 2, 1),16 *s_(4, 1, 1)*t_(3, 2, 1)*u_(3, 2, 1)*v_(3, 2, 1),24 *s_(3, 2, 1)*t_(3, 2, 1)*u_(3, 2, 1)*v_(3, 2, 1),1 *s_(6)*t_(5, 1)*u_(3, 2, 1)*v_(2, 2, 2),1 *s_(6)*t_(5, 1)*u_(4, 1, 1)*v_(3, 2, 1),1 *s_(6)*t_(5, 1)*u_(4, 1, 1)*v_(4, 1, 1),1 *s_(6)*t_(4, 1, 1)*u_(3, 2, 1)*v_(2, 2, 2),1 *s_(6)*t_(4, 1, 1)*u_(4, 1, 1)*v_(3, 3),1 *s_(6)*t_(4, 1, 1)*u_(4, 1, 1)*v_(2, 2, 2),1 *s_(5, 1)*t_(3, 3)*u_(2, 2, 2)*v_(2, 2, 2),1 *s_(5, 1)*t_(4, 2)*u_(2, 2, 2)*v_(2, 2, 2),1 *s_(5, 1)*t_(5, 1)*u_(4, 1, 1)*v_(2, 2, 2),1 *s_(6)*t_(3, 3)*u_(3, 2, 1)*v_(3, 2, 1),1 *s_(6)*t_(4, 2)*u_(4, 1, 1)*v_(3, 2, 1),1 *s_(6)*t_(6)*u_(2, 2, 2)*v_(2, 2, 2),1 *s_(6)*t_(4, 2)*u_(4, 1, 1)*v_(4, 1, 1),2 *s_(6)*t_(5, 1)*u_(3, 2, 1)*v_(3, 2, 1),1 *s_(6)*t_(3, 2, 1)*u_(3, 2, 1)*v_(2, 2, 2),2 *s_(6)*t_(4, 1, 1)*u_(4, 1, 1)*v_(3, 2, 1),2 *s_(4, 2)*t_(4, 1, 1)*u_(2, 2, 2)*v_(2, 2, 2),1 *s_(6)*t_(6)*u_(3, 2, 1)*v_(3, 2, 1),2 *s_(5, 1)*t_(5, 1)*u_(2, 2, 2)*v_(2, 2, 2),2 *s_(5, 1)*t_(4, 1, 1)*u_(2, 2, 2)*v_(2, 2, 2),2 *s_(6)*t_(4, 2)*u_(3, 2, 1)*v_(3, 2, 1),1 *s_(6)*t_(6)*u_(4, 1, 1)*v_(4, 1, 1),1 *s_(5, 1)*t_(3, 3)*u_(3, 2, 1)*v_(2, 2, 2),1 *s_(5, 1)*t_(4, 2)*u_(4, 1, 1)*v_(2, 2, 2),3 *s_(5, 1)*t_(5, 1)*u_(3, 2, 1)*v_(2, 2, 2),1 *s_(6)*t_(3, 3)*u_(3, 3)*v_(2, 2, 2),1 *s_(5, 1)*t_(3, 2, 1)*u_(2, 2, 2)*v_(2, 2, 2),3 *s_(5, 1)*t_(4, 1, 1)*u_(4, 1, 1)*v_(2, 2, 2),3 *s_(4, 1, 1)*t_(3, 3)*u_(2, 2, 2)*v_(2, 2, 2),1 *s_(4, 1, 1)*t_(4, 1, 1)*u_(3, 3)*v_(2, 2, 2),3 *s_(6)*t_(4, 1, 1)*u_(3, 2, 1)*v_(3, 2, 1),3 *s_(3, 3)*t_(3, 3)*u_(2, 2, 2)*v_(2, 2, 2),1 *s_(4, 2)*t_(4, 2)*u_(4, 1, 1)*v_(2, 2, 2),1 *s_(5, 1)*t_(4, 1, 1)*u_(4, 1, 1)*v_(3, 3),3 *s_(2, 2, 2)*t_(2, 2, 2)*u_(2, 2, 2)*v_(2, 2, 2),3 *s_(6)*t_(3, 2, 1)*u_(3, 2, 1)*v_(3, 2, 1),1 *s_(4, 2)*t_(3, 3)*u_(3, 2, 1)*v_(2, 2, 2)]:
P7:=[1 *s_(7)*t_(4, 3)*u_(4, 3)*v_(3, 2, 2),1 *s_(6, 1)*t_(4, 3)*u_(4, 3)*v_(3, 2, 2),2 *s_(6, 1)*t_(5, 2)*u_(5, 1, 1)*v_(3, 3, 1),5 *s_(6, 1)*t_(6, 1)*u_(3, 2, 2)*v_(3, 2, 2),3 *s_(6, 1)*t_(6, 1)*u_(3, 3, 1)*v_(3, 3, 1),5 *s_(6, 1)*t_(6, 1)*u_(4, 2, 1)*v_(3, 2, 2),3 *s_(6, 1)*t_(6, 1)*u_(5, 1, 1)*v_(4, 2, 1),2 *s_(6, 1)*t_(6, 1)*u_(5, 1, 1)*v_(5, 1, 1),1 *s_(6, 1)*t_(5, 1, 1)*u_(4, 3)*v_(3, 2, 2),2 *s_(6, 1)*t_(5, 1, 1)*u_(5, 1, 1)*v_(4, 3),5 *s_(6, 1)*t_(5, 1, 1)*u_(5, 1, 1)*v_(3, 3, 1),4 *s_(6, 1)*t_(6, 1)*u_(4, 2, 1)*v_(3, 3, 1),1 *s_(6, 1)*t_(5, 1, 1)*u_(4, 3)*v_(3, 3, 1),5 *s_(6, 1)*t_(4, 3)*u_(3, 2, 2)*v_(3, 2, 2),5 *s_(6, 1)*t_(4, 3)*u_(3, 3, 1)*v_(3, 2, 2),3 *s_(6, 1)*t_(4, 3)*u_(3, 3, 1)*v_(3, 3, 1),2 *s_(6, 1)*t_(5, 2)*u_(5, 1, 1)*v_(5, 1, 1),3 *s_(6, 1)*t_(5, 1, 1)*u_(5, 1, 1)*v_(5, 1, 1),1 *s_(7)*t_(4, 3)*u_(3, 2, 2)*v_(3, 2, 2),8 *s_(6, 1)*t_(5, 2)*u_(3, 2, 2)*v_(3, 2, 2),6 *s_(6, 1)*t_(5, 2)*u_(3, 3, 1)*v_(3, 2, 2),4 *s_(6, 1)*t_(5, 2)*u_(3, 3, 1)*v_(3, 3, 1),7 *s_(7)*t_(4, 2, 1)*u_(4, 2, 1)*v_(4, 2, 1),9 *s_(6, 1)*t_(5, 1, 1)*u_(3, 2, 2)*v_(3, 2, 2),7 *s_(6, 1)*t_(5, 1, 1)*u_(3, 3, 1)*v_(3, 2, 2),5 *s_(6, 1)*t_(5, 1, 1)*u_(3, 3, 1)*v_(3, 3, 1),1 *s_(7)*t_(4, 3)*u_(3, 3, 1)*v_(3, 2, 2),3 *s_(5, 2)*t_(5, 2)*u_(5, 1, 1)*v_(3, 2, 2),6 *s_(6, 1)*t_(3, 2, 2)*u_(3, 2, 2)*v_(3, 2, 2),6 *s_(6, 1)*t_(3, 3, 1)*u_(3, 2, 2)*v_(3, 2, 2),6 *s_(6, 1)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 2, 2),6 *s_(6, 1)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 3, 1),1 *s_(7)*t_(4, 3)*u_(3, 3, 1)*v_(3, 3, 1),2 *s_(5, 2)*t_(5, 1, 1)*u_(5, 1, 1)*v_(4, 3),4 *s_(6, 1)*t_(5, 2)*u_(5, 1, 1)*v_(4, 2, 1),7 *s_(6, 1)*t_(6, 1)*u_(4, 2, 1)*v_(4, 2, 1),3 *s_(6, 1)*t_(5, 1, 1)*u_(4, 3)*v_(4, 2, 1),7 *s_(6, 1)*t_(5, 1, 1)*u_(5, 1, 1)*v_(4, 2, 1),2 *s_(5, 1, 1)*t_(5, 1, 1)*u_(4, 3)*v_(4, 3),3 *s_(5, 1, 1)*t_(5, 1, 1)*u_(5, 1, 1)*v_(4, 3),11 *s_(5, 1, 1)*t_(5, 1, 1)*u_(5, 1, 1)*v_(3, 2, 2),2 *s_(5, 2)*t_(5, 1, 1)*u_(4, 3)*v_(3, 2, 2),5 *s_(5, 2)*t_(5, 1, 1)*u_(5, 1, 1)*v_(3, 3, 1),3 *s_(5, 2)*t_(5, 1, 1)*u_(5, 1, 1)*v_(5, 1, 1),5 *s_(6, 1)*t_(4, 3)*u_(4, 2, 1)*v_(3, 2, 2),4 *s_(6, 1)*t_(4, 3)*u_(4, 2, 1)*v_(3, 3, 1),8 *s_(6, 1)*t_(5, 2)*u_(4, 2, 1)*v_(3, 2, 2),1 *s_(5, 1, 1)*t_(4, 3)*u_(4, 3)*v_(3, 2, 2),1 *s_(5, 1, 1)*t_(4, 3)*u_(4, 3)*v_(3, 3, 1),4 *s_(5, 2)*t_(5, 2)*u_(5, 1, 1)*v_(3, 3, 1),2 *s_(5, 2)*t_(5, 1, 1)*u_(4, 3)*v_(3, 3, 1),9 *s_(5, 2)*t_(5, 1, 1)*u_(5, 1, 1)*v_(3, 2, 2),6 *s_(6, 1)*t_(5, 2)*u_(4, 2, 1)*v_(3, 3, 1),11 *s_(6, 1)*t_(5, 1, 1)*u_(4, 2, 1)*v_(3, 2, 2),4 *s_(5, 1, 1)*t_(5, 1, 1)*u_(4, 3)*v_(3, 2, 2),3 *s_(5, 2)*t_(5, 2)*u_(5, 1, 1)*v_(5, 1, 1),10 *s_(6, 1)*t_(5, 1, 1)*u_(4, 2, 1)*v_(3, 3, 1),5 *s_(5, 1, 1)*t_(5, 1, 1)*u_(4, 3)*v_(3, 3, 1),15 *s_(5, 1, 1)*t_(5, 1, 1)*u_(5, 1, 1)*v_(3, 3, 1),10 *s_(5, 1, 1)*t_(5, 1, 1)*u_(5, 1, 1)*v_(5, 1, 1),4 *s_(4, 3)*t_(4, 3)*u_(3, 3, 1)*v_(3, 2, 2),8 *s_(5, 2)*t_(4, 3)*u_(3, 2, 2)*v_(3, 2, 2),6 *s_(5, 2)*t_(4, 3)*u_(3, 3, 1)*v_(3, 2, 2),4 *s_(5, 2)*t_(4, 3)*u_(3, 3, 1)*v_(3, 3, 1),8 *s_(5, 2)*t_(5, 2)*u_(3, 3, 1)*v_(3, 2, 2),7 *s_(4, 3)*t_(4, 3)*u_(3, 2, 2)*v_(3, 2, 2),3 *s_(4, 3)*t_(4, 3)*u_(3, 3, 1)*v_(3, 3, 1),15 *s_(5, 2)*t_(5, 1, 1)*u_(3, 2, 2)*v_(3, 2, 2),6 *s_(5, 2)*t_(5, 1, 1)*u_(3, 3, 1)*v_(3, 3, 1),14 *s_(6, 1)*t_(4, 2, 1)*u_(3, 2, 2)*v_(3, 2, 2),12 *s_(6, 1)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 2, 2),10 *s_(6, 1)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 3, 1),14 *s_(5, 1, 1)*t_(4, 3)*u_(3, 2, 2)*v_(3, 2, 2),11 *s_(5, 1, 1)*t_(4, 3)*u_(3, 3, 1)*v_(3, 2, 2),6 *s_(5, 1, 1)*t_(4, 3)*u_(3, 3, 1)*v_(3, 3, 1),13 *s_(5, 2)*t_(5, 2)*u_(3, 2, 2)*v_(3, 2, 2),8 *s_(5, 2)*t_(5, 2)*u_(3, 3, 1)*v_(3, 3, 1),11 *s_(5, 1, 1)*t_(5, 1, 1)*u_(3, 3, 1)*v_(3, 2, 2),14 *s_(5, 2)*t_(5, 1, 1)*u_(3, 3, 1)*v_(3, 2, 2),7 *s_(6, 1)*t_(4, 3)*u_(4, 2, 1)*v_(4, 2, 1),3 *s_(5, 1, 1)*t_(4, 3)*u_(4, 3)*v_(4, 2, 1),4 *s_(5, 2)*t_(5, 1, 1)*u_(4, 3)*v_(4, 2, 1),10 *s_(6, 1)*t_(5, 2)*u_(4, 2, 1)*v_(4, 2, 1),20 *s_(5, 1, 1)*t_(5, 1, 1)*u_(3, 2, 2)*v_(3, 2, 2),15 *s_(5, 1, 1)*t_(5, 1, 1)*u_(3, 3, 1)*v_(3, 3, 1),5 *s_(5, 2)*t_(5, 2)*u_(5, 1, 1)*v_(4, 2, 1),10 *s_(5, 2)*t_(3, 3, 1)*u_(3, 2, 2)*v_(3, 2, 2),6 *s_(5, 2)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 3, 1),16 *s_(6, 1)*t_(5, 1, 1)*u_(4, 2, 1)*v_(4, 2, 1),7 *s_(5, 1, 1)*t_(5, 1, 1)*u_(4, 3)*v_(4, 2, 1),12 *s_(5, 2)*t_(5, 1, 1)*u_(5, 1, 1)*v_(4, 2, 1),13 *s_(5, 1, 1)*t_(3, 2, 2)*u_(3, 2, 2)*v_(3, 2, 2),14 *s_(5, 1, 1)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 2, 2),15 *s_(5, 1, 1)*t_(5, 1, 1)*u_(5, 1, 1)*v_(4, 2, 1),16 *s_(4, 3)*t_(3, 2, 2)*u_(3, 2, 2)*v_(3, 2, 2),12 *s_(4, 3)*t_(3, 3, 1)*u_(3, 2, 2)*v_(3, 2, 2),12 *s_(4, 3)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 2, 2),1 *s_(7)*t_(5, 2)*u_(3, 3, 1)*v_(3, 2, 2),6 *s_(4, 3)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 3, 1),15 *s_(5, 2)*t_(3, 2, 2)*u_(3, 2, 2)*v_(3, 2, 2),14 *s_(5, 2)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 2, 2),5 *s_(4, 3)*t_(4, 3)*u_(4, 2, 1)*v_(3, 2, 2),8 *s_(5, 2)*t_(4, 3)*u_(4, 2, 1)*v_(3, 2, 2),13 *s_(5, 2)*t_(5, 2)*u_(4, 2, 1)*v_(3, 2, 2),19 *s_(5, 1, 1)*t_(3, 3, 1)*u_(3, 2, 2)*v_(3, 2, 2),16 *s_(5, 1, 1)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 3, 1),4 *s_(4, 3)*t_(4, 3)*u_(4, 2, 1)*v_(3, 3, 1),6 *s_(5, 2)*t_(4, 3)*u_(4, 2, 1)*v_(3, 3, 1),8 *s_(5, 2)*t_(5, 2)*u_(4, 2, 1)*v_(3, 3, 1),18 *s_(5, 2)*t_(5, 1, 1)*u_(4, 2, 1)*v_(3, 2, 2),22 *s_(6, 1)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 2, 2),12 *s_(5, 1, 1)*t_(4, 3)*u_(4, 2, 1)*v_(3, 2, 2),19 *s_(6, 1)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 3, 1),11 *s_(5, 1, 1)*t_(4, 3)*u_(4, 2, 1)*v_(3, 3, 1),17 *s_(5, 2)*t_(5, 1, 1)*u_(4, 2, 1)*v_(3, 3, 1),27 *s_(5, 1, 1)*t_(5, 1, 1)*u_(4, 2, 1)*v_(3, 2, 2),21 *s_(5, 1, 1)*t_(5, 1, 1)*u_(4, 2, 1)*v_(3, 3, 1),26 *s_(3, 3, 1)*t_(3, 2, 2)*u_(3, 2, 2)*v_(3, 2, 2),1 *s_(7)*t_(5, 2)*u_(5, 1, 1)*v_(3, 3, 1),23 *s_(3, 3, 1)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 2, 2),20 *s_(5, 2)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 2, 2),33 *s_(3, 2, 2)*t_(3, 2, 2)*u_(3, 2, 2)*v_(3, 2, 2),29 *s_(3, 3, 1)*t_(3, 3, 1)*u_(3, 2, 2)*v_(3, 2, 2),21 *s_(3, 3, 1)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 3, 1),27 *s_(4, 3)*t_(4, 2, 1)*u_(3, 2, 2)*v_(3, 2, 2),18 *s_(4, 3)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 2, 2),11 *s_(4, 3)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 3, 1),28 *s_(5, 2)*t_(4, 2, 1)*u_(3, 2, 2)*v_(3, 2, 2),18 *s_(5, 2)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 3, 1),31 *s_(5, 1, 1)*t_(4, 2, 1)*u_(3, 2, 2)*v_(3, 2, 2),24 *s_(5, 1, 1)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 3, 1),28 *s_(5, 1, 1)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 2, 2),7 *s_(4, 3)*t_(4, 3)*u_(4, 2, 1)*v_(4, 2, 1),10 *s_(5, 2)*t_(4, 3)*u_(4, 2, 1)*v_(4, 2, 1),15 *s_(5, 2)*t_(5, 2)*u_(4, 2, 1)*v_(4, 2, 1),33 *s_(6, 1)*t_(4, 2, 1)*u_(4, 2, 1)*v_(4, 2, 1),17 *s_(5, 1, 1)*t_(4, 3)*u_(4, 2, 1)*v_(4, 2, 1),25 *s_(5, 2)*t_(5, 1, 1)*u_(4, 2, 1)*v_(4, 2, 1),38 *s_(5, 1, 1)*t_(5, 1, 1)*u_(4, 2, 1)*v_(4, 2, 1),42 *s_(4, 2, 1)*t_(3, 3, 1)*u_(3, 2, 2)*v_(3, 2, 2),32 *s_(4, 2, 1)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 3, 1),44 *s_(4, 2, 1)*t_(3, 2, 2)*u_(3, 2, 2)*v_(3, 2, 2),39 *s_(4, 2, 1)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 2, 2),31 *s_(4, 3)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 2, 2),39 *s_(5, 2)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 2, 2),22 *s_(4, 3)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 3, 1),31 *s_(5, 2)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 3, 1),52 *s_(5, 1, 1)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 2, 2),44 *s_(5, 1, 1)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 3, 1),64 *s_(4, 2, 1)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 2, 2),72 *s_(4, 2, 1)*t_(4, 2, 1)*u_(3, 2, 2)*v_(3, 2, 2),56 *s_(4, 2, 1)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 3, 1),36 *s_(4, 3)*t_(4, 2, 1)*u_(4, 2, 1)*v_(4, 2, 1),54 *s_(5, 2)*t_(4, 2, 1)*u_(4, 2, 1)*v_(4, 2, 1),76 *s_(5, 1, 1)*t_(4, 2, 1)*u_(4, 2, 1)*v_(4, 2, 1),112 *s_(4, 2, 1)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 2, 2),95 *s_(4, 2, 1)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 3, 1),165 *s_(4, 2, 1)*t_(4, 2, 1)*u_(4, 2, 1)*v_(4, 2, 1),1 *s_(7)*t_(6, 1)*u_(3, 2, 2)*v_(3, 2, 2),1 *s_(7)*t_(6, 1)*u_(3, 3, 1)*v_(3, 2, 2),1 *s_(7)*t_(6, 1)*u_(3, 3, 1)*v_(3, 3, 1),1 *s_(7)*t_(6, 1)*u_(4, 2, 1)*v_(3, 2, 2),1 *s_(7)*t_(6, 1)*u_(4, 2, 1)*v_(3, 3, 1),1 *s_(7)*t_(6, 1)*u_(5, 1, 1)*v_(4, 2, 1),1 *s_(7)*t_(6, 1)*u_(5, 1, 1)*v_(5, 1, 1),1 *s_(7)*t_(5, 1, 1)*u_(3, 2, 2)*v_(3, 2, 2),1 *s_(7)*t_(7)*u_(3, 2, 2)*v_(3, 2, 2),1 *s_(7)*t_(5, 1, 1)*u_(5, 1, 1)*v_(4, 3),1 *s_(7)*t_(5, 1, 1)*u_(5, 1, 1)*v_(3, 2, 2),1 *s_(6, 1)*t_(6, 1)*u_(5, 1, 1)*v_(3, 2, 2),1 *s_(6, 1)*t_(6, 1)*u_(5, 1, 1)*v_(3, 3, 1),1 *s_(7)*t_(4, 3)*u_(4, 2, 1)*v_(3, 2, 2),1 *s_(7)*t_(4, 3)*u_(4, 2, 1)*v_(3, 3, 1),1 *s_(7)*t_(7)*u_(3, 3, 1)*v_(3, 3, 1),2 *s_(7)*t_(5, 2)*u_(3, 2, 2)*v_(3, 2, 2),2 *s_(7)*t_(5, 2)*u_(3, 3, 1)*v_(3, 3, 1),2 *s_(7)*t_(5, 2)*u_(4, 2, 1)*v_(3, 2, 2),1 *s_(7)*t_(5, 2)*u_(4, 2, 1)*v_(3, 3, 1),1 *s_(7)*t_(5, 2)*u_(5, 1, 1)*v_(4, 2, 1),1 *s_(7)*t_(5, 2)*u_(5, 1, 1)*v_(5, 1, 1),2 *s_(7)*t_(6, 1)*u_(4, 2, 1)*v_(4, 2, 1),1 *s_(7)*t_(3, 2, 2)*u_(3, 2, 2)*v_(3, 2, 2),1 *s_(7)*t_(7)*u_(4, 2, 1)*v_(4, 2, 1),2 *s_(7)*t_(3, 3, 1)*u_(3, 3, 1)*v_(3, 2, 2),1 *s_(7)*t_(5, 1, 1)*u_(4, 3)*v_(4, 2, 1),2 *s_(7)*t_(5, 1, 1)*u_(3, 3, 1)*v_(3, 2, 2),2 *s_(7)*t_(5, 1, 1)*u_(4, 2, 1)*v_(3, 2, 2),2 *s_(7)*t_(5, 1, 1)*u_(5, 1, 1)*v_(4, 2, 1),3 *s_(7)*t_(4, 2, 1)*u_(3, 2, 2)*v_(3, 2, 2),1 *s_(7)*t_(7)*u_(5, 1, 1)*v_(5, 1, 1),2 *s_(7)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 2, 2),2 *s_(7)*t_(4, 2, 1)*u_(3, 3, 1)*v_(3, 3, 1),3 *s_(7)*t_(5, 1, 1)*u_(4, 2, 1)*v_(3, 3, 1),2 *s_(7)*t_(4, 3)*u_(4, 2, 1)*v_(4, 2, 1),3 *s_(7)*t_(5, 2)*u_(4, 2, 1)*v_(4, 2, 1),3 *s_(7)*t_(5, 1, 1)*u_(4, 2, 1)*v_(4, 2, 1),2 *s_(6, 1)*t_(5, 2)*u_(5, 1, 1)*v_(3, 2, 2),4 *s_(6, 1)*t_(6, 1)*u_(3, 3, 1)*v_(3, 2, 2),4 *s_(6, 1)*t_(5, 1, 1)*u_(5, 1, 1)*v_(3, 2, 2),4 *s_(7)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 2, 2),4 *s_(7)*t_(4, 2, 1)*u_(4, 2, 1)*v_(3, 3, 1)]:
P8a:=[1 *s_(8)*t_(8)*u_(6, 1, 1)*v_(6, 1, 1),2 *s_(8)*t_(6, 2)*u_(3, 3, 2)*v_(3, 3, 2),2 *s_(8)*t_(6, 2)*u_(4, 3, 1)*v_(3, 3, 2),2 *s_(8)*t_(6, 2)*u_(4, 3, 1)*v_(4, 2, 2),2 *s_(8)*t_(6, 2)*u_(5, 2, 1)*v_(4, 2, 2),1 *s_(8)*t_(6, 2)*u_(6, 1, 1)*v_(5, 2, 1),1 *s_(8)*t_(6, 2)*u_(6, 1, 1)*v_(6, 1, 1),2 *s_(8)*t_(7, 1)*u_(4, 3, 1)*v_(4, 3, 1),2 *s_(8)*t_(7, 1)*u_(5, 2, 1)*v_(5, 2, 1),2 *s_(8)*t_(4, 2, 2)*u_(4, 2, 2)*v_(3, 3, 2),2 *s_(8)*t_(4, 3, 1)*u_(3, 3, 2)*v_(3, 3, 2),1 *s_(8)*t_(5, 2, 1)*u_(4, 4)*v_(4, 2, 2),1 *s_(8)*t_(5, 2, 1)*u_(4, 4)*v_(4, 3, 1),1 *s_(8)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 4),1 *s_(8)*t_(6, 1, 1)*u_(5, 3)*v_(4, 3, 1),1 *s_(8)*t_(6, 1, 1)*u_(5, 3)*v_(5, 2, 1),2 *s_(8)*t_(6, 1, 1)*u_(4, 2, 2)*v_(3, 3, 2),2 *s_(8)*t_(6, 1, 1)*u_(4, 3, 1)*v_(3, 3, 2),2 *s_(8)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 2, 2),2 *s_(8)*t_(6, 1, 1)*u_(6, 1, 1)*v_(5, 2, 1),1 *s_(8)*t_(4, 4)*u_(4, 4)*v_(4, 2, 2),2 *s_(7, 1)*t_(4, 4)*u_(4, 4)*v_(3, 3, 2),1 *s_(8)*t_(4, 4)*u_(3, 3, 2)*v_(3, 3, 2),2 *s_(7, 1)*t_(7, 1)*u_(5, 2, 1)*v_(3, 3, 2),2 *s_(8)*t_(5, 3)*u_(4, 3, 1)*v_(4, 2, 2),2 *s_(8)*t_(5, 3)*u_(5, 2, 1)*v_(4, 2, 2),3 *s_(8)*t_(6, 2)*u_(4, 2, 2)*v_(4, 2, 2),1 *s_(8)*t_(4, 4)*u_(4, 3, 1)*v_(3, 3, 2),2 *s_(8)*t_(6, 2)*u_(5, 2, 1)*v_(4, 3, 1),2 *s_(8)*t_(4, 2, 2)*u_(3, 3, 2)*v_(3, 3, 2),3 *s_(8)*t_(5, 2, 1)*u_(3, 3, 2)*v_(3, 3, 2),3 *s_(8)*t_(6, 1, 1)*u_(4, 3, 1)*v_(4, 2, 2),3 *s_(8)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 3, 1),3 *s_(7, 1)*t_(4, 4)*u_(3, 3, 2)*v_(3, 3, 2),1 *s_(7, 1)*t_(5, 3)*u_(4, 4)*v_(3, 3, 2),1 *s_(8)*t_(4, 4)*u_(4, 3, 1)*v_(4, 2, 2),3 *s_(8)*t_(5, 3)*u_(4, 3, 1)*v_(4, 3, 1),2 *s_(8)*t_(5, 3)*u_(5, 2, 1)*v_(4, 3, 1),3 *s_(8)*t_(6, 2)*u_(4, 3, 1)*v_(4, 3, 1),1 *s_(8)*t_(5, 3)*u_(4, 4)*v_(3, 3, 2),3 *s_(8)*t_(6, 2)*u_(5, 2, 1)*v_(5, 2, 1),3 *s_(8)*t_(4, 3, 1)*u_(4, 2, 2)*v_(3, 3, 2),4 *s_(8)*t_(5, 2, 1)*u_(4, 2, 2)*v_(3, 3, 2),4 *s_(8)*t_(5, 2, 1)*u_(5, 2, 1)*v_(3, 3, 2),3 *s_(8)*t_(6, 1, 1)*u_(4, 3, 1)*v_(4, 3, 1),3 *s_(8)*t_(6, 1, 1)*u_(5, 2, 1)*v_(5, 2, 1),2 *s_(7, 1)*t_(6, 2)*u_(6, 1, 1)*v_(4, 2, 2),4 *s_(7, 1)*t_(7, 1)*u_(4, 2, 2)*v_(3, 3, 2),1 *s_(7, 1)*t_(6, 1, 1)*u_(4, 4)*v_(4, 2, 2),1 *s_(7, 1)*t_(6, 1, 1)*u_(5, 3)*v_(3, 3, 2),4 *s_(7, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(4, 2, 2),2 *s_(6, 1, 1)*t_(4, 4)*u_(4, 4)*v_(4, 2, 2),4 *s_(6, 1, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(4, 4),3 *s_(8)*t_(5, 3)*u_(5, 2, 1)*v_(5, 2, 1),4 *s_(8)*t_(4, 3, 1)*u_(4, 2, 2)*v_(4, 2, 2),4 *s_(8)*t_(4, 3, 1)*u_(4, 3, 1)*v_(3, 3, 2),5 *s_(8)*t_(5, 2, 1)*u_(4, 2, 2)*v_(4, 2, 2),4 *s_(8)*t_(5, 2, 1)*u_(4, 3, 1)*v_(3, 3, 2),1 *s_(6, 2)*t_(6, 1, 1)*u_(6, 1, 1)*v_(4, 4),1 *s_(7, 1)*t_(5, 3)*u_(4, 4)*v_(4, 2, 2),5 *s_(7, 1)*t_(7, 1)*u_(3, 3, 2)*v_(3, 3, 2),5 *s_(7, 1)*t_(7, 1)*u_(4, 3, 1)*v_(3, 3, 2),5 *s_(7, 1)*t_(7, 1)*u_(5, 2, 1)*v_(4, 2, 2),3 *s_(7, 1)*t_(7, 1)*u_(6, 1, 1)*v_(5, 2, 1),2 *s_(7, 1)*t_(7, 1)*u_(6, 1, 1)*v_(6, 1, 1),2 *s_(7, 1)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 4),2 *s_(7, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(5, 3),5 *s_(7, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(4, 3, 1),1 *s_(6, 1, 1)*t_(6, 1, 1)*u_(4, 4)*v_(4, 4),5 *s_(8)*t_(4, 2, 2)*u_(4, 2, 2)*v_(4, 2, 2),5 *s_(8)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 2, 2),1 *s_(8)*t_(5, 3)*u_(3, 3, 2)*v_(3, 3, 2),6 *s_(6, 2)*t_(6, 1, 1)*u_(6, 1, 1)*v_(3, 3, 2),4 *s_(7, 1)*t_(4, 4)*u_(4, 2, 2)*v_(3, 3, 2),3 *s_(7, 1)*t_(6, 2)*u_(6, 1, 1)*v_(4, 3, 1),6 *s_(7, 1)*t_(7, 1)*u_(4, 2, 2)*v_(4, 2, 2),6 *s_(7, 1)*t_(7, 1)*u_(4, 3, 1)*v_(4, 2, 2),1 *s_(7, 1)*t_(6, 1, 1)*u_(4, 4)*v_(4, 3, 1),2 *s_(7, 1)*t_(6, 1, 1)*u_(5, 3)*v_(4, 2, 2),3 *s_(6, 1, 1)*t_(4, 4)*u_(4, 4)*v_(3, 3, 2),1 *s_(6, 1, 1)*t_(6, 1, 1)*u_(4, 4)*v_(3, 3, 2),1 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 3)*v_(4, 4),6 *s_(6, 1, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(3, 3, 2),6 *s_(8)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 2, 2),6 *s_(8)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 2, 2),2 *s_(4, 4)*t_(4, 4)*u_(4, 2, 2)*v_(3, 3, 2),3 *s_(6, 2)*t_(6, 2)*u_(6, 1, 1)*v_(3, 3, 2),4 *s_(7, 1)*t_(4, 4)*u_(4, 2, 2)*v_(4, 2, 2),5 *s_(7, 1)*t_(4, 4)*u_(4, 3, 1)*v_(3, 3, 2),1 *s_(7, 1)*t_(5, 3)*u_(5, 3)*v_(3, 3, 2),2 *s_(7, 1)*t_(6, 2)*u_(6, 1, 1)*v_(6, 1, 1),5 *s_(7, 1)*t_(7, 1)*u_(5, 2, 1)*v_(4, 3, 1),2 *s_(7, 1)*t_(5, 2, 1)*u_(4, 4)*v_(3, 3, 2),3 *s_(7, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(6, 1, 1),6 *s_(8)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 3, 1),2 *s_(4, 4)*t_(4, 4)*u_(4, 4)*v_(4, 2, 2),1 *s_(6, 2)*t_(6, 1, 1)*u_(4, 4)*v_(3, 3, 2),2 *s_(6, 2)*t_(6, 1, 1)*u_(4, 4)*v_(4, 2, 2),8 *s_(7, 1)*t_(6, 2)*u_(3, 3, 2)*v_(3, 3, 2),6 *s_(7, 1)*t_(6, 2)*u_(5, 2, 1)*v_(3, 3, 2),8 *s_(7, 1)*t_(6, 1, 1)*u_(5, 2, 1)*v_(3, 3, 2),1 *s_(6, 1, 1)*t_(4, 4)*u_(4, 4)*v_(4, 3, 1),1 *s_(6, 1, 1)*t_(5, 3)*u_(4, 4)*v_(3, 3, 2),1 *s_(6, 1, 1)*t_(5, 2, 1)*u_(4, 4)*v_(4, 4),7 *s_(8)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 3, 1),8 *s_(8)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 3, 1),7 *s_(8)*t_(5, 2, 1)*u_(5, 2, 1)*v_(5, 2, 1),1 *s_(6, 2)*t_(4, 4)*u_(4, 4)*v_(4, 2, 2),1 *s_(7, 1)*t_(5, 3)*u_(5, 3)*v_(4, 2, 2),9 *s_(7, 1)*t_(5, 3)*u_(3, 3, 2)*v_(3, 3, 2),9 *s_(7, 1)*t_(6, 1, 1)*u_(3, 3, 2)*v_(3, 3, 2),1 *s_(6, 2)*t_(5, 3)*u_(4, 4)*v_(3, 3, 2),6 *s_(7, 1)*t_(4, 4)*u_(4, 3, 1)*v_(4, 2, 2),10 *s_(7, 1)*t_(6, 2)*u_(4, 2, 2)*v_(3, 3, 2),4 *s_(7, 1)*t_(5, 2, 1)*u_(4, 4)*v_(4, 2, 2),10 *s_(7, 1)*t_(6, 1, 1)*u_(4, 2, 2)*v_(3, 3, 2),4 *s_(6, 2)*t_(6, 2)*u_(6, 1, 1)*v_(4, 2, 2),3 *s_(6, 2)*t_(6, 1, 1)*u_(5, 3)*v_(3, 3, 2),9 *s_(7, 1)*t_(5, 3)*u_(4, 2, 2)*v_(3, 3, 2),4 *s_(7, 1)*t_(6, 2)*u_(6, 1, 1)*v_(5, 2, 1),7 *s_(7, 1)*t_(7, 1)*u_(4, 3, 1)*v_(4, 3, 1),7 *s_(7, 1)*t_(7, 1)*u_(5, 2, 1)*v_(5, 2, 1),7 *s_(7, 1)*t_(3, 3, 2)*u_(3, 3, 2)*v_(3, 3, 2),3 *s_(7, 1)*t_(6, 1, 1)*u_(5, 3)*v_(4, 3, 1),7 *s_(7, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(5, 2, 1),11 *s_(6, 1, 1)*t_(4, 4)*u_(3, 3, 2)*v_(3, 3, 2),3 *s_(6, 1, 1)*t_(6, 1, 1)*u_(4, 4)*v_(4, 2, 2),3 *s_(6, 1, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(5, 3),11 *s_(6, 1, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(4, 2, 2),3 *s_(6, 2)*t_(6, 1, 1)*u_(6, 1, 1)*v_(5, 3),3 *s_(6, 2)*t_(6, 1, 1)*u_(6, 1, 1)*v_(6, 1, 1),5 *s_(7, 1)*t_(4, 4)*u_(4, 3, 1)*v_(4, 3, 1),12 *s_(7, 1)*t_(6, 2)*u_(4, 2, 2)*v_(4, 2, 2),10 *s_(7, 1)*t_(6, 2)*u_(4, 3, 1)*v_(3, 3, 2),4 *s_(7, 1)*t_(6, 1, 1)*u_(5, 3)*v_(5, 2, 1),8 *s_(4, 4)*t_(4, 4)*u_(3, 3, 2)*v_(3, 3, 2),7 *s_(6, 2)*t_(4, 4)*u_(4, 2, 2)*v_(3, 3, 2),3 *s_(6, 2)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 4),6 *s_(7, 1)*t_(5, 3)*u_(5, 2, 1)*v_(3, 3, 2),4 *s_(7, 1)*t_(5, 2, 1)*u_(4, 4)*v_(4, 3, 1),13 *s_(7, 1)*t_(6, 1, 1)*u_(4, 2, 2)*v_(4, 2, 2),11 *s_(7, 1)*t_(6, 1, 1)*u_(4, 3, 1)*v_(3, 3, 2),2 *s_(5, 2, 1)*t_(4, 4)*u_(4, 4)*v_(3, 3, 2),6 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 3)*v_(3, 3, 2),5 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 4),10 *s_(6, 2)*t_(4, 4)*u_(3, 3, 2)*v_(3, 3, 2),3 *s_(6, 2)*t_(6, 2)*u_(6, 1, 1)*v_(6, 1, 1),2 *s_(6, 2)*t_(6, 1, 1)*u_(4, 4)*v_(4, 3, 1),10 *s_(6, 2)*t_(6, 1, 1)*u_(6, 1, 1)*v_(4, 2, 2),10 *s_(7, 1)*t_(6, 2)*u_(5, 2, 1)*v_(4, 2, 2),1 *s_(8)*t_(6, 2)*u_(4, 2, 2)*v_(3, 3, 2),5 *s_(7, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 4),12 *s_(7, 1)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 2, 2),4 *s_(6, 1, 1)*t_(5, 3)*u_(4, 4)*v_(4, 2, 2),5 *s_(6, 1, 1)*t_(6, 1, 1)*u_(4, 4)*v_(4, 3, 1),3 *s_(4, 4)*t_(4, 4)*u_(4, 3, 1)*v_(3, 3, 2),8 *s_(5, 3)*t_(4, 4)*u_(3, 3, 2)*v_(3, 3, 2),11 *s_(7, 1)*t_(5, 3)*u_(4, 3, 1)*v_(3, 3, 2),11 *s_(7, 1)*t_(4, 2, 2)*u_(3, 3, 2)*v_(3, 3, 2),12 *s_(7, 1)*t_(6, 2)*u_(4, 3, 1)*v_(4, 2, 2),2 *s_(6, 1, 1)*t_(5, 3)*u_(4, 4)*v_(4, 3, 1),3 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 3)*v_(5, 3),10 *s_(6, 1, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(6, 1, 1),10 *s_(6, 2)*t_(6, 1, 1)*u_(6, 1, 1)*v_(4, 3, 1),13 *s_(7, 1)*t_(5, 3)*u_(4, 2, 2)*v_(4, 2, 2),15 *s_(7, 1)*t_(6, 1, 1)*u_(4, 3, 1)*v_(4, 2, 2),1 *s_(8)*t_(6, 2)*u_(5, 2, 1)*v_(3, 3, 2),3 *s_(6, 1, 1)*t_(5, 3)*u_(5, 2, 1)*v_(4, 4),4 *s_(4, 4)*t_(4, 4)*u_(4, 3, 1)*v_(4, 2, 2),3 *s_(5, 2, 1)*t_(4, 4)*u_(4, 4)*v_(4, 2, 2),4 *s_(6, 1, 1)*t_(5, 3)*u_(5, 3)*v_(3, 3, 2),18 *s_(6, 1, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(4, 3, 1),6 *s_(6, 2)*t_(6, 2)*u_(6, 1, 1)*v_(4, 3, 1),5 *s_(6, 2)*t_(5, 2, 1)*u_(4, 4)*v_(3, 3, 2),4 *s_(6, 2)*t_(6, 1, 1)*u_(5, 3)*v_(4, 2, 2),15 *s_(6, 1, 1)*t_(4, 4)*u_(4, 2, 2)*v_(3, 3, 2),10 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 3)*v_(4, 2, 2),20 *s_(6, 2)*t_(6, 1, 1)*u_(3, 3, 2)*v_(3, 3, 2),13 *s_(7, 1)*t_(5, 3)*u_(4, 3, 1)*v_(4, 2, 2),10 *s_(7, 1)*t_(5, 3)*u_(5, 2, 1)*v_(4, 2, 2),10 *s_(7, 1)*t_(6, 2)*u_(5, 2, 1)*v_(4, 3, 1),16 *s_(7, 1)*t_(4, 3, 1)*u_(3, 3, 2)*v_(3, 3, 2),1 *s_(8)*t_(6, 2)*u_(6, 1, 1)*v_(4, 3, 1),16 *s_(7, 1)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 3, 1),13 *s_(6, 1, 1)*t_(4, 4)*u_(4, 2, 2)*v_(4, 2, 2),13 *s_(6, 1, 1)*t_(4, 4)*u_(4, 3, 1)*v_(3, 3, 2),8 *s_(6, 1, 1)*t_(5, 2, 1)*u_(4, 4)*v_(3, 3, 2),9 *s_(6, 2)*t_(4, 4)*u_(4, 3, 1)*v_(3, 3, 2),19 *s_(7, 1)*t_(5, 2, 1)*u_(3, 3, 2)*v_(3, 3, 2),9 *s_(4, 4)*t_(4, 4)*u_(4, 2, 2)*v_(4, 2, 2),19 *s_(6, 2)*t_(6, 2)*u_(3, 3, 2)*v_(3, 3, 2),17 *s_(4, 4)*t_(3, 3, 2)*u_(3, 3, 2)*v_(3, 3, 2),20 *s_(6, 2)*t_(6, 2)*u_(4, 2, 2)*v_(3, 3, 2),12 *s_(7, 1)*t_(6, 2)*u_(4, 3, 1)*v_(4, 3, 1),19 *s_(7, 1)*t_(4, 2, 2)*u_(4, 2, 2)*v_(3, 3, 2),3 *s_(5, 2, 1)*t_(4, 4)*u_(4, 4)*v_(4, 3, 1),17 *s_(6, 2)*t_(5, 3)*u_(3, 3, 2)*v_(3, 3, 2),11 *s_(7, 1)*t_(6, 2)*u_(5, 2, 1)*v_(5, 2, 1),16 *s_(7, 1)*t_(6, 1, 1)*u_(4, 3, 1)*v_(4, 3, 1),16 *s_(7, 1)*t_(6, 1, 1)*u_(5, 2, 1)*v_(5, 2, 1),5 *s_(5, 2, 1)*t_(5, 2, 1)*u_(4, 4)*v_(4, 4),4 *s_(6, 1, 1)*t_(5, 3)*u_(5, 3)*v_(4, 2, 2),14 *s_(6, 2)*t_(6, 2)*u_(5, 2, 1)*v_(3, 3, 2),6 *s_(6, 2)*t_(6, 2)*u_(6, 1, 1)*v_(5, 2, 1),12 *s_(6, 2)*t_(6, 1, 1)*u_(6, 1, 1)*v_(5, 2, 1),22 *s_(6, 1, 1)*t_(6, 1, 1)*u_(3, 3, 2)*v_(3, 3, 2),15 *s_(6, 1, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(5, 2, 1)]:
P8b:=[12 *s_(5, 3)*t_(4, 4)*u_(4, 2, 2)*v_(3, 3, 2),5 *s_(5, 3)*t_(5, 2, 1)*u_(4, 4)*v_(3, 3, 2),11 *s_(6, 2)*t_(4, 4)*u_(4, 2, 2)*v_(4, 2, 2),1 *s_(6, 2)*t_(5, 3)*u_(5, 3)*v_(4, 2, 2),20 *s_(6, 2)*t_(6, 1, 1)*u_(5, 2, 1)*v_(3, 3, 2),4 *s_(4, 4)*t_(4, 4)*u_(4, 3, 1)*v_(4, 3, 1),9 *s_(5, 3)*t_(4, 4)*u_(4, 2, 2)*v_(4, 2, 2),11 *s_(6, 2)*t_(4, 4)*u_(4, 3, 1)*v_(4, 2, 2),8 *s_(6, 2)*t_(5, 2, 1)*u_(4, 4)*v_(4, 2, 2),6 *s_(6, 2)*t_(6, 1, 1)*u_(5, 3)*v_(4, 3, 1),12 *s_(7, 1)*t_(5, 3)*u_(4, 3, 1)*v_(4, 3, 1),10 *s_(7, 1)*t_(5, 3)*u_(5, 2, 1)*v_(4, 3, 1),21 *s_(7, 1)*t_(4, 3, 1)*u_(4, 2, 2)*v_(3, 3, 2),25 *s_(7, 1)*t_(5, 2, 1)*u_(4, 2, 2)*v_(3, 3, 2),27 *s_(6, 1, 1)*t_(5, 3)*u_(3, 3, 2)*v_(3, 3, 2),10 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 3)*v_(4, 3, 1),27 *s_(6, 1, 1)*t_(6, 1, 1)*u_(4, 2, 2)*v_(3, 3, 2),27 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 2, 1)*v_(3, 3, 2),8 *s_(5, 3)*t_(4, 4)*u_(4, 3, 1)*v_(3, 3, 2),25 *s_(6, 2)*t_(6, 1, 1)*u_(4, 2, 2)*v_(3, 3, 2),11 *s_(6, 1, 1)*t_(5, 2, 1)*u_(4, 4)*v_(4, 2, 2),6 *s_(6, 2)*t_(6, 1, 1)*u_(5, 3)*v_(5, 2, 1),11 *s_(7, 1)*t_(5, 3)*u_(5, 2, 1)*v_(5, 2, 1),25 *s_(7, 1)*t_(4, 2, 2)*u_(4, 2, 2)*v_(4, 2, 2),25 *s_(7, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(3, 3, 2),12 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 3)*v_(5, 2, 1),18 *s_(6, 1, 1)*t_(4, 4)*u_(4, 3, 1)*v_(4, 2, 2),20 *s_(6, 2)*t_(6, 2)*u_(4, 3, 1)*v_(3, 3, 2),20 *s_(6, 2)*t_(3, 3, 2)*u_(3, 3, 2)*v_(3, 3, 2),29 *s_(6, 2)*t_(6, 1, 1)*u_(4, 2, 2)*v_(4, 2, 2),25 *s_(6, 2)*t_(6, 1, 1)*u_(4, 3, 1)*v_(3, 3, 2),26 *s_(6, 1, 1)*t_(5, 3)*u_(4, 2, 2)*v_(3, 3, 2),26 *s_(7, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(3, 3, 2),26 *s_(7, 1)*t_(5, 2, 1)*u_(4, 3, 1)*v_(3, 3, 2),23 *s_(6, 2)*t_(5, 3)*u_(4, 2, 2)*v_(3, 3, 2),8 *s_(6, 2)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 4),6 *s_(6, 1, 1)*t_(5, 3)*u_(5, 3)*v_(4, 3, 1),27 *s_(6, 1, 1)*t_(6, 1, 1)*u_(4, 3, 1)*v_(3, 3, 2),9 *s_(6, 2)*t_(4, 4)*u_(4, 3, 1)*v_(4, 3, 1),8 *s_(6, 2)*t_(5, 2, 1)*u_(4, 4)*v_(4, 3, 1),32 *s_(7, 1)*t_(5, 2, 1)*u_(4, 2, 2)*v_(4, 2, 2),6 *s_(6, 1, 1)*t_(5, 3)*u_(5, 3)*v_(5, 2, 1),14 *s_(6, 1, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 4),21 *s_(5, 3)*t_(5, 3)*u_(3, 3, 2)*v_(3, 3, 2),8 *s_(5, 3)*t_(5, 2, 1)*u_(4, 4)*v_(4, 2, 2),14 *s_(6, 2)*t_(5, 3)*u_(5, 2, 1)*v_(3, 3, 2),28 *s_(6, 2)*t_(6, 2)*u_(4, 2, 2)*v_(4, 2, 2),17 *s_(6, 1, 1)*t_(4, 4)*u_(4, 3, 1)*v_(4, 3, 1),28 *s_(6, 1, 1)*t_(3, 3, 2)*u_(3, 3, 2)*v_(3, 3, 2),14 *s_(6, 1, 1)*t_(5, 2, 1)*u_(4, 4)*v_(4, 3, 1),30 *s_(7, 1)*t_(4, 3, 1)*u_(4, 2, 2)*v_(4, 2, 2),31 *s_(4, 4)*t_(4, 2, 2)*u_(3, 3, 2)*v_(3, 3, 2),20 *s_(6, 2)*t_(6, 2)*u_(5, 2, 1)*v_(4, 2, 2),31 *s_(5, 2, 1)*t_(4, 4)*u_(3, 3, 2)*v_(3, 3, 2),21 *s_(6, 1, 1)*t_(5, 3)*u_(5, 2, 1)*v_(3, 3, 2),32 *s_(4, 4)*t_(4, 2, 2)*u_(4, 2, 2)*v_(3, 3, 2),10 *s_(5, 3)*t_(4, 4)*u_(4, 3, 1)*v_(4, 2, 2),28 *s_(6, 2)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 2, 2),37 *s_(6, 1, 1)*t_(6, 1, 1)*u_(4, 2, 2)*v_(4, 2, 2),21 *s_(6, 2)*t_(5, 3)*u_(4, 3, 1)*v_(3, 3, 2),35 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 2, 2),30 *s_(4, 4)*t_(4, 3, 1)*u_(3, 3, 2)*v_(3, 3, 2),24 *s_(6, 2)*t_(6, 2)*u_(4, 3, 1)*v_(4, 2, 2),34 *s_(7, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 2, 2),26 *s_(6, 2)*t_(5, 3)*u_(4, 2, 2)*v_(4, 2, 2),20 *s_(5, 3)*t_(5, 3)*u_(4, 2, 2)*v_(3, 3, 2),31 *s_(6, 1, 1)*t_(5, 3)*u_(4, 3, 1)*v_(3, 3, 2),34 *s_(6, 2)*t_(6, 1, 1)*u_(4, 3, 1)*v_(4, 2, 2),38 *s_(6, 1, 1)*t_(6, 1, 1)*u_(4, 3, 1)*v_(4, 2, 2),8 *s_(5, 3)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 4),37 *s_(7, 1)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 2, 2),35 *s_(6, 1, 1)*t_(4, 2, 2)*u_(3, 3, 2)*v_(3, 3, 2),8 *s_(5, 3)*t_(5, 2, 1)*u_(4, 4)*v_(4, 3, 1),36 *s_(7, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 2, 2),36 *s_(6, 1, 1)*t_(5, 3)*u_(4, 2, 2)*v_(4, 2, 2),36 *s_(6, 2)*t_(4, 2, 2)*u_(3, 3, 2)*v_(3, 3, 2),9 *s_(5, 3)*t_(4, 4)*u_(4, 3, 1)*v_(4, 3, 1),14 *s_(5, 3)*t_(5, 3)*u_(5, 2, 1)*v_(3, 3, 2),39 *s_(5, 2, 1)*t_(4, 4)*u_(4, 2, 2)*v_(3, 3, 2),38 *s_(5, 3)*t_(3, 3, 2)*u_(3, 3, 2)*v_(3, 3, 2),20 *s_(6, 2)*t_(5, 3)*u_(5, 2, 1)*v_(4, 2, 2),19 *s_(6, 2)*t_(6, 2)*u_(5, 2, 1)*v_(4, 3, 1),33 *s_(6, 2)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 3, 1),29 *s_(6, 1, 1)*t_(5, 3)*u_(5, 2, 1)*v_(4, 2, 2),44 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 3, 1),20 *s_(5, 3)*t_(5, 3)*u_(4, 3, 1)*v_(3, 3, 2),25 *s_(6, 2)*t_(5, 3)*u_(4, 3, 1)*v_(4, 2, 2),42 *s_(6, 2)*t_(4, 3, 1)*u_(3, 3, 2)*v_(3, 3, 2),48 *s_(6, 2)*t_(5, 2, 1)*u_(3, 3, 2)*v_(3, 3, 2),42 *s_(7, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 3, 1),41 *s_(4, 4)*t_(4, 3, 1)*u_(4, 2, 2)*v_(3, 3, 2),23 *s_(6, 2)*t_(6, 2)*u_(4, 3, 1)*v_(4, 3, 1),19 *s_(6, 2)*t_(6, 2)*u_(5, 2, 1)*v_(5, 2, 1),48 *s_(6, 2)*t_(4, 2, 2)*u_(4, 2, 2)*v_(3, 3, 2),1 *s_(8)*t_(7, 1)*u_(3, 3, 2)*v_(3, 3, 2),33 *s_(6, 2)*t_(6, 1, 1)*u_(4, 3, 1)*v_(4, 3, 1),31 *s_(6, 2)*t_(6, 1, 1)*u_(5, 2, 1)*v_(5, 2, 1),40 *s_(7, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 3, 1),40 *s_(7, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(5, 2, 1),32 *s_(5, 2, 1)*t_(5, 2, 1)*u_(4, 4)*v_(3, 3, 2),39 *s_(6, 1, 1)*t_(5, 3)*u_(4, 3, 1)*v_(4, 2, 2),41 *s_(7, 1)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 3, 1),51 *s_(6, 1, 1)*t_(5, 2, 1)*u_(3, 3, 2)*v_(3, 3, 2),41 *s_(6, 1, 1)*t_(6, 1, 1)*u_(5, 2, 1)*v_(5, 2, 1),51 *s_(6, 1, 1)*t_(4, 3, 1)*u_(3, 3, 2)*v_(3, 3, 2),1 *s_(8)*t_(7, 1)*u_(4, 2, 2)*v_(3, 3, 2),44 *s_(6, 1, 1)*t_(6, 1, 1)*u_(4, 3, 1)*v_(4, 3, 1),48 *s_(5, 3)*t_(4, 2, 2)*u_(3, 3, 2)*v_(3, 3, 2),38 *s_(5, 2, 1)*t_(4, 4)*u_(4, 3, 1)*v_(3, 3, 2),33 *s_(5, 3)*t_(5, 3)*u_(4, 2, 2)*v_(4, 2, 2),54 *s_(4, 4)*t_(4, 2, 2)*u_(4, 2, 2)*v_(4, 2, 2),48 *s_(5, 2, 1)*t_(4, 4)*u_(4, 2, 2)*v_(4, 2, 2),56 *s_(6, 1, 1)*t_(4, 2, 2)*u_(4, 2, 2)*v_(3, 3, 2),42 *s_(4, 4)*t_(4, 3, 1)*u_(4, 3, 1)*v_(3, 3, 2),19 *s_(6, 2)*t_(5, 3)*u_(5, 2, 1)*v_(4, 3, 1),20 *s_(5, 3)*t_(5, 3)*u_(5, 2, 1)*v_(4, 2, 2),1 *s_(8)*t_(7, 1)*u_(4, 2, 2)*v_(4, 2, 2),50 *s_(4, 4)*t_(4, 3, 1)*u_(4, 2, 2)*v_(4, 2, 2),23 *s_(6, 2)*t_(5, 3)*u_(4, 3, 1)*v_(4, 3, 1),19 *s_(6, 2)*t_(5, 3)*u_(5, 2, 1)*v_(5, 2, 1),34 *s_(6, 1, 1)*t_(5, 3)*u_(5, 2, 1)*v_(4, 3, 1),62 *s_(6, 2)*t_(5, 2, 1)*u_(4, 2, 2)*v_(3, 3, 2),32 *s_(6, 1, 1)*t_(5, 3)*u_(5, 2, 1)*v_(5, 2, 1),36 *s_(6, 1, 1)*t_(5, 3)*u_(4, 3, 1)*v_(4, 3, 1),24 *s_(5, 3)*t_(5, 3)*u_(4, 3, 1)*v_(4, 2, 2),63 *s_(5, 3)*t_(5, 2, 1)*u_(3, 3, 2)*v_(3, 3, 2),70 *s_(6, 1, 1)*t_(5, 2, 1)*u_(4, 2, 2)*v_(3, 3, 2),1 *s_(8)*t_(7, 1)*u_(4, 3, 1)*v_(3, 3, 2),56 *s_(6, 2)*t_(4, 3, 1)*u_(4, 2, 2)*v_(3, 3, 2),41 *s_(5, 2, 1)*t_(5, 2, 1)*u_(4, 4)*v_(4, 2, 2),67 *s_(6, 1, 1)*t_(4, 3, 1)*u_(4, 2, 2)*v_(3, 3, 2),60 *s_(6, 2)*t_(5, 2, 1)*u_(5, 2, 1)*v_(3, 3, 2),73 *s_(6, 1, 1)*t_(4, 2, 2)*u_(4, 2, 2)*v_(4, 2, 2),62 *s_(5, 3)*t_(4, 3, 1)*u_(3, 3, 2)*v_(3, 3, 2),78 *s_(3, 3, 2)*t_(3, 3, 2)*u_(3, 3, 2)*v_(3, 3, 2),76 *s_(6, 1, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(3, 3, 2),50 *s_(5, 2, 1)*t_(4, 4)*u_(4, 3, 1)*v_(4, 2, 2),72 *s_(6, 2)*t_(4, 2, 2)*u_(4, 2, 2)*v_(4, 2, 2),1 *s_(8)*t_(7, 1)*u_(4, 3, 1)*v_(4, 2, 2),78 *s_(5, 3)*t_(4, 2, 2)*u_(4, 2, 2)*v_(3, 3, 2),63 *s_(6, 2)*t_(5, 2, 1)*u_(4, 3, 1)*v_(3, 3, 2),56 *s_(4, 4)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 2, 2),19 *s_(5, 3)*t_(5, 3)*u_(5, 2, 1)*v_(4, 3, 1),19 *s_(5, 3)*t_(5, 3)*u_(5, 2, 1)*v_(5, 2, 1),65 *s_(6, 2)*t_(4, 3, 1)*u_(4, 3, 1)*v_(3, 3, 2),76 *s_(6, 1, 1)*t_(5, 2, 1)*u_(4, 3, 1)*v_(3, 3, 2),89 *s_(4, 2, 2)*t_(3, 3, 2)*u_(3, 3, 2)*v_(3, 3, 2),80 *s_(6, 2)*t_(5, 2, 1)*u_(4, 2, 2)*v_(4, 2, 2),38 *s_(5, 2, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 4),1 *s_(8)*t_(7, 1)*u_(5, 2, 1)*v_(4, 2, 2),23 *s_(5, 3)*t_(5, 3)*u_(4, 3, 1)*v_(4, 3, 1),80 *s_(5, 3)*t_(5, 2, 1)*u_(4, 2, 2)*v_(3, 3, 2),79 *s_(6, 1, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(3, 3, 2),76 *s_(6, 2)*t_(4, 3, 1)*u_(4, 2, 2)*v_(4, 2, 2),43 *s_(5, 2, 1)*t_(5, 2, 1)*u_(4, 4)*v_(4, 3, 1),93 *s_(6, 1, 1)*t_(5, 2, 1)*u_(4, 2, 2)*v_(4, 2, 2),77 *s_(5, 3)*t_(4, 3, 1)*u_(4, 2, 2)*v_(3, 3, 2),49 *s_(5, 2, 1)*t_(4, 4)*u_(4, 3, 1)*v_(4, 3, 1),95 *s_(5, 2, 1)*t_(3, 3, 2)*u_(3, 3, 2)*v_(3, 3, 2),91 *s_(6, 1, 1)*t_(4, 3, 1)*u_(4, 2, 2)*v_(4, 2, 2),1 *s_(8)*t_(7, 1)*u_(5, 2, 1)*v_(4, 3, 1),91 *s_(5, 3)*t_(4, 2, 2)*u_(4, 2, 2)*v_(4, 2, 2),71 *s_(5, 3)*t_(5, 2, 1)*u_(5, 2, 1)*v_(3, 3, 2),80 *s_(6, 2)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 2, 2),48 *s_(4, 4)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 3, 1),101 *s_(6, 1, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 2, 2),86 *s_(6, 2)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 2, 2),81 *s_(5, 3)*t_(5, 2, 1)*u_(4, 3, 1)*v_(3, 3, 2),113 *s_(4, 3, 1)*t_(3, 3, 2)*u_(3, 3, 2)*v_(3, 3, 2),104 *s_(6, 1, 1)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 2, 2),87 *s_(6, 2)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 2, 2),1 *s_(8)*t_(7, 1)*u_(6, 1, 1)*v_(5, 2, 1),101 *s_(5, 3)*t_(5, 2, 1)*u_(4, 2, 2)*v_(4, 2, 2),87 *s_(5, 3)*t_(4, 3, 1)*u_(4, 3, 1)*v_(3, 3, 2),108 *s_(6, 1, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 2, 2),128 *s_(4, 2, 2)*t_(4, 2, 2)*u_(3, 3, 2)*v_(3, 3, 2),106 *s_(5, 3)*t_(4, 3, 1)*u_(4, 2, 2)*v_(4, 2, 2),127 *s_(5, 2, 1)*t_(4, 2, 2)*u_(3, 3, 2)*v_(3, 3, 2),89 *s_(6, 2)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 3, 1),84 *s_(6, 2)*t_(5, 2, 1)*u_(5, 2, 1)*v_(5, 2, 1),109 *s_(6, 1, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(5, 2, 1),117 *s_(6, 1, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 3, 1),1 *s_(8)*t_(7, 1)*u_(6, 1, 1)*v_(6, 1, 1),93 *s_(5, 3)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 2, 2),90 *s_(6, 2)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 3, 1),145 *s_(4, 3, 1)*t_(4, 2, 2)*u_(3, 3, 2)*v_(3, 3, 2),90 *s_(6, 2)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 3, 1),119 *s_(6, 1, 1)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 3, 1),152 *s_(4, 2, 2)*t_(4, 2, 2)*u_(4, 2, 2)*v_(3, 3, 2),107 *s_(5, 3)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 2, 2),147 *s_(5, 2, 1)*t_(5, 2, 1)*u_(3, 3, 2)*v_(3, 3, 2),124 *s_(6, 1, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 3, 1),113 *s_(5, 3)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 2, 2),158 *s_(5, 2, 1)*t_(4, 3, 1)*u_(3, 3, 2)*v_(3, 3, 2),172 *s_(5, 2, 1)*t_(4, 2, 2)*u_(4, 2, 2)*v_(3, 3, 2),87 *s_(5, 3)*t_(5, 2, 1)*u_(5, 2, 1)*v_(5, 2, 1),98 *s_(5, 3)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 3, 1),180 *s_(4, 3, 1)*t_(4, 3, 1)*u_(3, 3, 2)*v_(3, 3, 2),103 *s_(5, 3)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 3, 1),196 *s_(4, 3, 1)*t_(4, 2, 2)*u_(4, 2, 2)*v_(3, 3, 2),198 *s_(5, 2, 1)*t_(5, 2, 1)*u_(4, 2, 2)*v_(3, 3, 2),106 *s_(5, 3)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 3, 1),217 *s_(4, 2, 2)*t_(4, 2, 2)*u_(4, 2, 2)*v_(4, 2, 2),1 *s_(8)*t_(8)*u_(3, 3, 2)*v_(3, 3, 2),210 *s_(5, 2, 1)*t_(4, 3, 1)*u_(4, 2, 2)*v_(3, 3, 2),218 *s_(5, 2, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(3, 3, 2),233 *s_(5, 2, 1)*t_(4, 2, 2)*u_(4, 2, 2)*v_(4, 2, 2),232 *s_(4, 3, 1)*t_(4, 3, 1)*u_(4, 2, 2)*v_(3, 3, 2),228 *s_(5, 2, 1)*t_(5, 2, 1)*u_(4, 3, 1)*v_(3, 3, 2),255 *s_(4, 3, 1)*t_(4, 2, 2)*u_(4, 2, 2)*v_(4, 2, 2),267 *s_(5, 2, 1)*t_(5, 2, 1)*u_(4, 2, 2)*v_(4, 2, 2),245 *s_(5, 2, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(3, 3, 2),279 *s_(5, 2, 1)*t_(4, 3, 1)*u_(4, 2, 2)*v_(4, 2, 2),272 *s_(4, 3, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(3, 3, 2),291 *s_(5, 2, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 2, 2),306 *s_(4, 3, 1)*t_(4, 3, 1)*u_(4, 2, 2)*v_(4, 2, 2),305 *s_(5, 2, 1)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 2, 2),327 *s_(5, 2, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 2, 2),312 *s_(5, 2, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(5, 2, 1),360 *s_(4, 3, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 2, 2),330 *s_(5, 2, 1)*t_(5, 2, 1)*u_(5, 2, 1)*v_(4, 3, 1),349 *s_(5, 2, 1)*t_(5, 2, 1)*u_(4, 3, 1)*v_(4, 3, 1),374 *s_(5, 2, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 3, 1),403 *s_(4, 3, 1)*t_(4, 3, 1)*u_(4, 3, 1)*v_(4, 3, 1),1 *s_(8)*t_(6, 1, 1)*u_(3, 3, 2)*v_(3, 3, 2),1 *s_(8)*t_(6, 1, 1)*u_(4, 2, 2)*v_(4, 2, 2),1 *s_(8)*t_(6, 1, 1)*u_(5, 2, 1)*v_(4, 4),1 *s_(8)*t_(6, 1, 1)*u_(5, 2, 1)*v_(3, 3, 2),1 *s_(8)*t_(8)*u_(4, 2, 2)*v_(4, 2, 2),1 *s_(8)*t_(6, 1, 1)*u_(6, 1, 1)*v_(5, 3),1 *s_(8)*t_(6, 1, 1)*u_(6, 1, 1)*v_(4, 2, 2),1 *s_(7, 1)*t_(4, 4)*u_(4, 4)*v_(4, 2, 2),1 *s_(7, 1)*t_(6, 2)*u_(6, 1, 1)*v_(3, 3, 2),1 *s_(8)*t_(8)*u_(4, 3, 1)*v_(4, 3, 1),1 *s_(7, 1)*t_(7, 1)*u_(6, 1, 1)*v_(4, 2, 2),1 *s_(7, 1)*t_(7, 1)*u_(6, 1, 1)*v_(4, 3, 1),1 *s_(7, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(4, 4),1 *s_(7, 1)*t_(6, 1, 1)*u_(6, 1, 1)*v_(3, 3, 2),1 *s_(8)*t_(4, 4)*u_(4, 2, 2)*v_(4, 2, 2),1 *s_(8)*t_(4, 4)*u_(4, 3, 1)*v_(4, 3, 1),1 *s_(8)*t_(5, 3)*u_(5, 3)*v_(4, 2, 2),1 *s_(8)*t_(8)*u_(5, 2, 1)*v_(5, 2, 1),2 *s_(8)*t_(5, 3)*u_(4, 2, 2)*v_(3, 3, 2),2 *s_(8)*t_(5, 3)*u_(4, 2, 2)*v_(4, 2, 2),2 *s_(8)*t_(5, 3)*u_(4, 3, 1)*v_(3, 3, 2),1 *s_(8)*t_(5, 3)*u_(5, 2, 1)*v_(3, 3, 2)]:
P8:=[op(P8a),op(P8b)]:
Par9:=[1*s_(9)*t_(9)*u_(5,3,1)*v_(5,3,1),1*s_(9)*t_(7,1,1)*u_(4,3,2)*v_(3,3,3),115*s_(5,4)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1),117*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2),138*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2),59*s_(6,3)*t_(6,3)*u_(5,3,1)*v_(5,2,2),129*s_(6,3)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3),132*s_(6,3)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3),85*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1),145*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3),33*s_(5,4)*t_(5,4)*u_(5,3,1)*v_(5,3,1),112*s_(6,3)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1),1*s_(9)*t_(7,1,1)*u_(4,4,1)*v_(3,3,3),38*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(5,3,1),115*s_(6,3)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2),99*s_(6,3)*t_(5,4)*u_(4,3,2)*v_(4,3,2),64*s_(6,3)*t_(5,4)*u_(5,3,1)*v_(4,3,2),92*s_(6,3)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1),91*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1),142*s_(6,2,1)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3),112*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1),153*s_(6,2,1)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3),138*s_(6,3)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1),151*s_(7,2)*t_(6,2,1)*u_(5,2,2)*v_(4,3,2),161*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3),137*s_(7,2)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2),137*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1),167*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)*v_(4,3,2),132*s_(7,2)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2),128*s_(6,2,1)*t_(5,4)*u_(4,4,1)*v_(4,3,2),157*s_(7,1,1)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2),41*s_(6,3)*t_(5,4)*u_(5,3,1)*v_(5,3,1),153*s_(7,1,1)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2),1*s_(9)*t_(7,1,1)*u_(5,2,2)*v_(3,3,3),106*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(5,2,2),166*s_(7,2)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2),137*s_(7,2)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2),103*s_(6,2,1)*t_(5,4)*u_(5,3,1)*v_(4,4,1),118*s_(7,2)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1),144*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1),152*s_(7,2)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2),171*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3),175*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3),89*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(5,4),1*s_(9)*t_(7,1,1)*u_(5,2,2)*v_(4,4,1),161*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2),132*s_(6,3)*t_(6,3)*u_(4,3,2)*v_(4,3,2),85*s_(6,3)*t_(6,3)*u_(5,3,1)*v_(4,3,2),139*s_(6,2,1)*t_(5,4)*u_(5,2,2)*v_(5,2,2),180*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2),180*s_(5,2,2)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3),121*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(5,3,1),151*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(5,3,1),155*s_(5,4)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2),135*s_(5,4)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1),1*s_(9)*t_(7,1,1)*u_(5,2,2)*v_(5,2,2),171*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1),179*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2),181*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3),173*s_(5,4)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2),156*s_(6,3)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2),58*s_(6,3)*t_(6,3)*u_(5,3,1)*v_(5,3,1),205*s_(6,2,1)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3),140*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2),125*s_(6,3)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1),175*s_(6,3)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2),1*s_(9)*t_(7,1,1)*u_(6,2,1)*v_(5,4),177*s_(6,3)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2),158*s_(6,3)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1),214*s_(6,2,1)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3),142*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(4,3,2),181*s_(7,2)*t_(6,2,1)*u_(5,3,1)*v_(4,3,2),200*s_(6,3)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2),219*s_(7,2)*t_(6,2,1)*u_(4,3,2)*v_(4,3,2),223*s_(6,2,1)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3),182*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1),209*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)*v_(4,3,2),1*s_(9)*t_(7,1,1)*u_(6,2,1)*v_(4,3,2),117*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1),219*s_(5,3,1)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3),235*s_(7,1,1)*t_(6,2,1)*u_(4,3,2)*v_(4,3,2),222*s_(7,2)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2),209*s_(7,2)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2),198*s_(6,2,1)*t_(5,4)*u_(5,2,2)*v_(4,3,2),213*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1),241*s_(5,3,1)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3),234*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2),238*s_(7,1,1)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2),1*s_(9)*t_(7,1,1)*u_(7,1,1)*v_(6,3),181*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2),128*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(5,3,1),171*s_(6,2,1)*t_(5,4)*u_(5,3,1)*v_(5,2,2),200*s_(7,2)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2),190*s_(5,4)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2),169*s_(7,2)*t_(6,2,1)*u_(5,3,1)*v_(5,3,1),207*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1),258*s_(5,3,1)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3),225*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2),208*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)*v_(5,3,1),1*s_(9)*t_(7,1,1)*u_(7,1,1)*v_(5,2,2),219*s_(5,4)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2),260*s_(4,4,1)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3),259*s_(5,2,2)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3),237*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2),153*s_(5,4)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1),246*s_(5,4)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2),213*s_(5,4)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2),253*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1),242*s_(6,3)*t_(6,2,1)*u_(5,2,2)*v_(4,3,2),248*s_(6,3)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2),1*s_(9)*t_(9)*u_(6,2,1)*v_(6,2,1),248*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1),224*s_(6,3)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2),275*s_(6,2,1)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3),213*s_(6,3)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2),168*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(5,3,1),185*s_(6,3)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1),285*s_(6,3)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2),300*s_(6,2,1)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3),301*s_(6,2,1)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3),259*s_(6,3)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2),280*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1),283*s_(7,2)*t_(4,3,2)*u_(4,3,2)*v_(4,3,2),290*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2),289*s_(7,2)*t_(5,3,1)*u_(4,3,2)*v_(4,3,2),294*s_(6,2,1)*t_(5,4)*u_(4,3,2)*v_(4,3,2),269*s_(6,2,1)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1),308*s_(7,1,1)*t_(4,3,2)*u_(4,3,2)*v_(4,3,2),261*s_(7,2)*t_(5,3,1)*u_(5,3,1)*v_(4,3,2),237*s_(6,2,1)*t_(5,4)*u_(5,3,1)*v_(4,3,2),322*s_(5,3,1)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3),1*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(3,3,3),321*s_(7,1,1)*t_(5,3,1)*u_(4,3,2)*v_(4,3,2),303*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)*v_(4,3,2),315*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1),349*s_(5,3,1)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3),198*s_(6,2,1)*t_(5,4)*u_(5,3,1)*v_(5,3,1),230*s_(7,2)*t_(5,3,1)*u_(5,3,1)*v_(5,3,1),324*s_(5,3,1)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1),303*s_(5,4)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2),370*s_(5,2,2)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3),299*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)*v_(5,3,1),344*s_(5,4)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2),347*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2),267*s_(5,4)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2),291*s_(6,3)*t_(6,2,1)*u_(5,3,1)*v_(4,3,2),373*s_(5,2,2)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1),353*s_(6,3)*t_(6,2,1)*u_(4,3,2)*v_(4,3,2),356*s_(6,3)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2),394*s_(6,3)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2),246*s_(6,3)*t_(6,2,1)*u_(5,3,1)*v_(5,3,1),379*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2),318*s_(6,3)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2),384*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2),359*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1),432*s_(6,2,1)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2),428*s_(5,3,1)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3),436*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2),415*s_(6,2,1)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1),463*s_(5,3,1)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3),359*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1),489*s_(5,3,1)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3),1*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(3,3,3),483*s_(6,2,1)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2),367*s_(5,4)*t_(5,3,1)*u_(5,3,1)*v_(4,3,2),433*s_(5,4)*t_(5,3,1)*u_(4,3,2)*v_(4,3,2),453*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2),411*s_(5,3,1)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1),475*s_(5,4)*t_(4,3,2)*u_(4,3,2)*v_(4,3,2),478*s_(5,3,1)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1),295*s_(5,4)*t_(5,3,1)*u_(5,3,1)*v_(5,3,1),1*s_(8,1)*t_(7,2)*u_(7,1,1)*v_(4,3,2),500*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2),557*s_(6,2,1)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2),1*s_(8,1)*t_(7,2)*u_(7,1,1)*v_(4,4,1),1*s_(9)*t_(9)*u_(7,1,1)*v_(7,1,1),1*s_(8,1)*t_(8,1)*u_(4,4,1)*v_(3,3,3),1*s_(8,1)*t_(8,1)*u_(5,2,2)*v_(3,3,3),1*s_(8,1)*t_(8,1)*u_(5,3,1)*v_(3,3,3),1*s_(8,1)*t_(8,1)*u_(6,2,1)*v_(4,4,1),1*s_(8,1)*t_(8,1)*u_(7,1,1)*v_(5,2,2),1*s_(8,1)*t_(8,1)*u_(7,1,1)*v_(5,3,1),1*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(3,3,3),1*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(5,4),1*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(4,3,2),1*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(3,3,3),2*s_(9)*t_(5,4)*u_(4,4,1)*v_(4,3,2),1*s_(9)*t_(5,4)*u_(5,3,1)*v_(4,4,1),1*s_(9)*t_(6,3)*u_(5,4)*v_(4,3,2),1*s_(9)*t_(5,4)*u_(5,4)*v_(3,3,3),1*s_(9)*t_(6,3)*u_(6,3)*v_(5,2,2),2*s_(9)*t_(6,3)*u_(4,4,1)*v_(4,3,2),2*s_(9)*t_(6,3)*u_(4,4,1)*v_(4,4,1),1*s_(9)*t_(6,3)*u_(5,2,2)*v_(4,4,1),1*s_(9)*t_(6,3)*u_(6,2,1)*v_(4,4,1),1*s_(9)*t_(5,4)*u_(5,4)*v_(4,3,2),2*s_(9)*t_(7,2)*u_(4,4,1)*v_(4,3,2),2*s_(9)*t_(7,2)*u_(4,4,1)*v_(4,4,1),2*s_(9)*t_(7,2)*u_(5,2,2)*v_(4,3,2),1*s_(9)*t_(7,2)*u_(5,3,1)*v_(4,4,1),2*s_(9)*t_(7,2)*u_(5,3,1)*v_(5,2,2),2*s_(9)*t_(7,2)*u_(6,2,1)*v_(5,2,2),1*s_(9)*t_(7,2)*u_(7,1,1)*v_(6,2,1),1*s_(9)*t_(7,2)*u_(7,1,1)*v_(7,1,1),2*s_(9)*t_(8,1)*u_(4,3,2)*v_(4,3,2),2*s_(9)*t_(8,1)*u_(5,3,1)*v_(5,3,1),2*s_(9)*t_(8,1)*u_(6,2,1)*v_(6,2,1),1*s_(9)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1),2*s_(9)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3),2*s_(9)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3),2*s_(9)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3),1*s_(9)*t_(6,2,1)*u_(5,4)*v_(4,4,1),2*s_(9)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3),1*s_(9)*t_(5,4)*u_(5,4)*v_(5,2,2),1*s_(9)*t_(7,1,1)*u_(5,4)*v_(5,3,1),1*s_(9)*t_(7,1,1)*u_(6,3)*v_(5,3,1),1*s_(9)*t_(7,1,1)*u_(6,3)*v_(6,2,1),2*s_(9)*t_(7,1,1)*u_(4,4,1)*v_(4,3,2),2*s_(9)*t_(7,1,1)*u_(5,2,2)*v_(4,3,2),2*s_(9)*t_(7,1,1)*u_(6,2,1)*v_(5,2,2),2*s_(9)*t_(7,1,1)*u_(7,1,1)*v_(6,2,1),2*s_(8,1)*t_(5,4)*u_(5,4)*v_(3,3,3),2*s_(8,1)*t_(5,4)*u_(3,3,3)*v_(3,3,3),2*s_(8,1)*t_(6,3)*u_(3,3,3)*v_(3,3,3),2*s_(8,1)*t_(7,2)*u_(3,3,3)*v_(3,3,3),1*s_(9)*t_(5,4)*u_(4,3,2)*v_(3,3,3),2*s_(8,1)*t_(8,1)*u_(3,3,3)*v_(3,3,3),2*s_(8,1)*t_(8,1)*u_(5,2,2)*v_(4,4,1),2*s_(8,1)*t_(8,1)*u_(6,2,1)*v_(4,3,2),2*s_(8,1)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3),2*s_(8,1)*t_(7,1,1)*u_(3,3,3)*v_(3,3,3),3*s_(9)*t_(5,4)*u_(4,3,2)*v_(4,3,2),2*s_(9)*t_(5,4)*u_(5,2,2)*v_(4,3,2),2*s_(9)*t_(5,4)*u_(5,2,2)*v_(5,2,2),1*s_(9)*t_(5,4)*u_(4,4,1)*v_(4,4,1),2*s_(9)*t_(5,4)*u_(5,3,1)*v_(5,2,2),3*s_(9)*t_(6,3)*u_(5,2,2)*v_(4,3,2),3*s_(9)*t_(6,3)*u_(5,2,2)*v_(5,2,2),2*s_(9)*t_(6,3)*u_(5,3,1)*v_(4,4,1),2*s_(9)*t_(6,3)*u_(6,2,1)*v_(4,3,2),2*s_(9)*t_(6,3)*u_(6,2,1)*v_(5,2,2),3*s_(9)*t_(7,2)*u_(5,2,2)*v_(5,2,2),3*s_(9)*t_(7,2)*u_(5,3,1)*v_(4,3,2),2*s_(9)*t_(7,2)*u_(6,2,1)*v_(5,3,1),1*s_(9)*t_(5,4)*u_(5,2,2)*v_(4,4,1),2*s_(9)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3),3*s_(9)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2),3*s_(9)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1),3*s_(9)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3),2*s_(9)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1),3*s_(9)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3),2*s_(9)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3),1*s_(9)*t_(6,2,1)*u_(5,4)*v_(4,3,2),2*s_(9)*t_(6,2,1)*u_(5,4)*v_(5,2,2),3*s_(9)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3),1*s_(9)*t_(5,4)*u_(5,3,1)*v_(3,3,3),2*s_(9)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1),2*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(5,4),3*s_(9)*t_(7,1,1)*u_(5,3,1)*v_(4,3,2),3*s_(9)*t_(7,1,1)*u_(5,3,1)*v_(4,4,1),3*s_(9)*t_(7,1,1)*u_(5,3,1)*v_(5,2,2),3*s_(9)*t_(7,1,1)*u_(6,2,1)*v_(5,3,1),1*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(3,3,3),1*s_(8,1)*t_(6,3)*u_(5,4)*v_(3,3,3),3*s_(8,1)*t_(7,2)*u_(4,4,1)*v_(3,3,3),3*s_(8,1)*t_(7,2)*u_(5,2,2)*v_(3,3,3),3*s_(8,1)*t_(8,1)*u_(4,3,2)*v_(3,3,3),3*s_(8,1)*t_(7,1,1)*u_(4,4,1)*v_(3,3,3),3*s_(8,1)*t_(7,1,1)*u_(5,2,2)*v_(3,3,3),3*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(3,3,3),3*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(4,4,1),3*s_(9)*t_(5,4)*u_(5,3,1)*v_(4,3,2),3*s_(9)*t_(6,3)*u_(5,3,1)*v_(5,2,2),4*s_(9)*t_(7,2)*u_(4,3,2)*v_(4,3,2),3*s_(9)*t_(7,2)*u_(6,2,1)*v_(6,2,1),2*s_(9)*t_(6,2,1)*u_(5,4)*v_(5,3,1),4*s_(9)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1),4*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1),4*s_(9)*t_(7,1,1)*u_(4,3,2)*v_(4,3,2),3*s_(9)*t_(7,1,1)*u_(5,3,1)*v_(5,3,1),3*s_(9)*t_(7,1,1)*u_(6,2,1)*v_(6,2,1),2*s_(5,4)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3),1*s_(7,2)*t_(7,1,1)*u_(5,4)*v_(3,3,3),4*s_(7,2)*t_(7,1,1)*u_(3,3,3)*v_(3,3,3),4*s_(8,1)*t_(5,4)*u_(4,4,1)*v_(3,3,3),4*s_(8,1)*t_(6,3)*u_(4,4,1)*v_(3,3,3),2*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(3,3,3),4*s_(8,1)*t_(7,2)*u_(5,3,1)*v_(3,3,3),2*s_(8,1)*t_(7,2)*u_(7,1,1)*v_(5,2,2),4*s_(8,1)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3),1*s_(8,1)*t_(6,2,1)*u_(5,4)*v_(3,3,3),4*s_(8,1)*t_(7,1,1)*u_(5,3,1)*v_(3,3,3),4*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(5,2,2),4*s_(7,1,1)*t_(5,4)*u_(3,3,3)*v_(3,3,3),4*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(5,4),3*s_(9)*t_(5,4)*u_(5,3,1)*v_(5,3,1),5*s_(9)*t_(6,3)*u_(4,3,2)*v_(4,3,2),4*s_(9)*t_(6,3)*u_(5,3,1)*v_(4,3,2),3*s_(9)*t_(6,3)*u_(6,2,1)*v_(5,3,1),3*s_(9)*t_(6,3)*u_(6,2,1)*v_(6,2,1),4*s_(9)*t_(7,2)*u_(5,3,1)*v_(5,3,1),4*s_(9)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2),5*s_(9)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1),4*s_(9)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1),5*s_(9)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2),5*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2),5*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(4,4,1),3*s_(8,1)*t_(5,4)*u_(5,2,2)*v_(3,3,3),5*s_(8,1)*t_(6,3)*u_(5,2,2)*v_(3,3,3),1*s_(9)*t_(6,3)*u_(3,3,3)*v_(3,3,3),1*s_(9)*t_(6,3)*u_(4,3,2)*v_(3,3,3),5*s_(8,1)*t_(8,1)*u_(4,4,1)*v_(4,3,2),3*s_(8,1)*t_(8,1)*u_(4,4,1)*v_(4,4,1),5*s_(8,1)*t_(8,1)*u_(5,2,2)*v_(4,3,2),5*s_(8,1)*t_(8,1)*u_(6,2,1)*v_(5,2,2),3*s_(8,1)*t_(8,1)*u_(7,1,1)*v_(6,2,1),2*s_(8,1)*t_(8,1)*u_(7,1,1)*v_(7,1,1),2*s_(8,1)*t_(7,1,1)*u_(5,4)*v_(5,2,2),2*s_(8,1)*t_(7,1,1)*u_(6,3)*v_(4,3,2),1*s_(9)*t_(6,3)*u_(4,4,1)*v_(3,3,3),2*s_(8,1)*t_(7,1,1)*u_(6,3)*v_(4,4,1),2*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(6,3),5*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(5,3,1),5*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(3,3,3),4*s_(9)*t_(6,3)*u_(5,3,1)*v_(5,3,1),5*s_(9)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2),5*s_(9)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2),5*s_(9)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1),5*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2),3*s_(7,2)*t_(5,4)*u_(5,4)*v_(3,3,3),1*s_(9)*t_(6,3)*u_(5,2,2)*v_(3,3,3),6*s_(7,2)*t_(5,4)*u_(3,3,3)*v_(3,3,3),4*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(3,3,3),2*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(4,4,1),6*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(3,3,3),2*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(5,4),2*s_(8,1)*t_(5,4)*u_(5,4)*v_(5,2,2),6*s_(8,1)*t_(5,4)*u_(4,3,2)*v_(3,3,3),1*s_(9)*t_(6,3)*u_(5,3,1)*v_(3,3,3),3*s_(8,1)*t_(7,2)*u_(7,1,1)*v_(5,3,1),6*s_(8,1)*t_(8,1)*u_(5,2,2)*v_(5,2,2),4*s_(8,1)*t_(8,1)*u_(5,3,1)*v_(4,4,1),6*s_(8,1)*t_(8,1)*u_(5,3,1)*v_(5,2,2),4*s_(8,1)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3),6*s_(8,1)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3),6*s_(8,1)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3),6*s_(8,1)*t_(6,2,1)*u_(3,3,3)*v_(3,3,3),1*s_(8,1)*t_(7,1,1)*u_(5,4)*v_(4,3,2),1*s_(8,1)*t_(7,1,1)*u_(5,4)*v_(4,4,1),2*s_(8,1)*t_(7,1,1)*u_(6,3)*v_(5,2,2),3*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(5,4),6*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(4,4,1),6*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(4,3,2),7*s_(9)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2),6*s_(9)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2),6*s_(9)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2),6*s_(9)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2),7*s_(9)*t_(6,2,1)*u_(5,2,2)*v_(4,3,2),1*s_(7,2)*t_(6,3)*u_(5,4)*v_(3,3,3),7*s_(7,2)*t_(6,3)*u_(3,3,3)*v_(3,3,3),7*s_(7,2)*t_(7,2)*u_(3,3,3)*v_(3,3,3),7*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(4,3,2),5*s_(8,1)*t_(5,4)*u_(5,3,1)*v_(3,3,3),7*s_(8,1)*t_(7,2)*u_(4,3,2)*v_(3,3,3),4*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(4,4,1),2*s_(8,1)*t_(7,2)*u_(7,1,1)*v_(7,1,1),7*s_(8,1)*t_(8,1)*u_(5,3,1)*v_(4,3,2),5*s_(8,1)*t_(8,1)*u_(6,2,1)*v_(5,3,1),7*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3),7*s_(8,1)*t_(7,1,1)*u_(4,3,2)*v_(3,3,3),3*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(7,1,1),4*s_(7,1,1)*t_(5,4)*u_(5,4)*v_(3,3,3),2*s_(7,1,1)*t_(6,3)*u_(5,4)*v_(3,3,3),2*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(3,3,3),7*s_(9)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1),7*s_(9)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2),6*s_(6,3)*t_(5,4)*u_(3,3,3)*v_(3,3,3),6*s_(7,2)*t_(7,2)*u_(4,4,1)*v_(3,3,3),4*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(4,3,2),4*s_(8,1)*t_(5,4)*u_(4,4,1)*v_(4,4,1),6*s_(8,1)*t_(6,3)*u_(5,3,1)*v_(3,3,3),6*s_(8,1)*t_(7,2)*u_(5,2,2)*v_(4,4,1),8*s_(8,1)*t_(7,1,1)*u_(5,2,2)*v_(4,4,1),8*s_(7,1,1)*t_(6,3)*u_(3,3,3)*v_(3,3,3),7*s_(7,1,1)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3),8*s_(7,1,1)*t_(7,1,1)*u_(3,3,3)*v_(3,3,3),6*s_(7,1,1)*t_(7,1,1)*u_(4,4,1)*v_(3,3,3),8*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(5,3,1),7*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1),9*s_(7,2)*t_(7,2)*u_(5,2,2)*v_(3,3,3),5*s_(8,1)*t_(5,4)*u_(5,4)*v_(4,3,2),1*s_(8,1)*t_(6,3)*u_(5,4)*v_(5,2,2),9*s_(8,1)*t_(6,3)*u_(4,3,2)*v_(3,3,3),5*s_(8,1)*t_(7,2)*u_(4,4,1)*v_(4,4,1),7*s_(8,1)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3),5*s_(8,1)*t_(7,1,1)*u_(4,4,1)*v_(4,4,1),9*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(4,3,2),9*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)*v_(3,3,3),9*s_(9)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2),9*s_(9)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2),10*s_(9)*t_(6,2,1)*u_(4,3,2)*v_(4,3,2),9*s_(9)*t_(6,2,1)*u_(5,3,1)*v_(4,3,2),10*s_(7,2)*t_(7,1,1)*u_(4,4,1)*v_(3,3,3),8*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(4,3,2),8*s_(8,1)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3),10*s_(7,1,1)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3),2*s_(6,3)*t_(5,4)*u_(5,4)*v_(3,3,3),1*s_(6,3)*t_(6,3)*u_(5,4)*v_(3,3,3),8*s_(7,2)*t_(5,4)*u_(4,4,1)*v_(3,3,3),4*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(5,2,2),10*s_(7,2)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3),7*s_(8,1)*t_(5,4)*u_(5,2,2)*v_(4,4,1),2*s_(8,1)*t_(6,3)*u_(5,4)*v_(4,3,2),1*s_(8,1)*t_(6,3)*u_(6,3)*v_(5,2,2),7*s_(8,1)*t_(6,3)*u_(4,4,1)*v_(4,4,1),4*s_(8,1)*t_(7,2)*u_(7,1,1)*v_(6,2,1),11*s_(8,1)*t_(8,1)*u_(4,3,2)*v_(4,3,2),7*s_(8,1)*t_(8,1)*u_(6,2,1)*v_(6,2,1),3*s_(8,1)*t_(7,1,1)*u_(5,4)*v_(5,3,1),7*s_(8,1)*t_(7,1,1)*u_(7,1,1)*v_(6,2,1),2*s_(7,1,1)*t_(7,1,1)*u_(5,4)*v_(5,4),2*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(5,4),3*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(6,3),11*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(5,2,2),10*s_(9)*t_(4,3,2)*u_(4,3,2)*v_(4,3,2),11*s_(9)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2),10*s_(5,4)*t_(5,4)*u_(3,3,3)*v_(3,3,3),12*s_(7,2)*t_(7,1,1)*u_(5,2,2)*v_(3,3,3),3*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(6,3),3*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(7,1,1),8*s_(8,1)*t_(8,1)*u_(5,3,1)*v_(5,3,1),10*s_(8,1)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3),12*s_(8,1)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3),4*s_(8,1)*t_(7,1,1)*u_(6,3)*v_(5,3,1),4*s_(8,1)*t_(7,1,1)*u_(6,3)*v_(6,2,1),12*s_(7,1,1)*t_(5,4)*u_(4,4,1)*v_(3,3,3),12*s_(9)*t_(5,3,1)*u_(4,3,2)*v_(4,3,2),11*s_(9)*t_(6,2,1)*u_(5,3,1)*v_(5,3,1),9*s_(6,3)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3),11*s_(7,2)*t_(7,1,1)*u_(5,3,1)*v_(3,3,3),1*s_(8,1)*t_(6,3)*u_(6,3)*v_(4,3,2),8*s_(8,1)*t_(6,3)*u_(5,2,2)*v_(4,4,1),11*s_(8,1)*t_(7,2)*u_(4,4,1)*v_(4,3,2),13*s_(8,1)*t_(7,2)*u_(5,2,2)*v_(5,2,2),9*s_(8,1)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1),1*s_(9)*t_(7,2)*u_(3,3,3)*v_(3,3,3),13*s_(8,1)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3),11*s_(8,1)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3),4*s_(8,1)*t_(6,2,1)*u_(5,4)*v_(4,4,1),13*s_(8,1)*t_(7,1,1)*u_(5,2,2)*v_(5,2,2),5*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(4,4,1),12*s_(9)*t_(5,3,1)*u_(5,3,1)*v_(4,3,2),10*s_(7,2)*t_(6,3)*u_(4,4,1)*v_(3,3,3),1*s_(9)*t_(7,2)*u_(4,3,2)*v_(3,3,3),7*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(3,3,3),3*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(7,1,1),4*s_(7,2)*t_(6,2,1)*u_(5,4)*v_(3,3,3),2*s_(7,2)*t_(7,1,1)*u_(5,4)*v_(4,4,1),4*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(4,4,1),10*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(5,2,2),12*s_(8,1)*t_(5,4)*u_(4,4,1)*v_(4,3,2),1*s_(9)*t_(7,2)*u_(5,2,2)*v_(4,4,1),10*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(5,2,2),12*s_(8,1)*t_(7,1,1)*u_(4,4,1)*v_(4,3,2),12*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(5,2,2),10*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(3,3,3),11*s_(7,1,1)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3),5*s_(7,1,1)*t_(7,1,1)*u_(5,4)*v_(4,4,1),12*s_(9)*t_(5,3,1)*u_(5,3,1)*v_(5,3,1),11*s_(6,3)*t_(6,3)*u_(3,3,3)*v_(3,3,3),1*s_(9)*t_(7,2)*u_(5,3,1)*v_(3,3,3),9*s_(7,2)*t_(5,4)*u_(5,2,2)*v_(3,3,3),13*s_(7,2)*t_(7,2)*u_(5,3,1)*v_(3,3,3),4*s_(7,2)*t_(7,1,1)*u_(5,4)*v_(5,2,2),6*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(4,4,1),15*s_(8,1)*t_(7,2)*u_(5,2,2)*v_(4,3,2),8*s_(8,1)*t_(7,2)*u_(5,3,1)*v_(4,4,1),15*s_(8,1)*t_(7,1,1)*u_(5,2,2)*v_(4,3,2),11*s_(8,1)*t_(7,1,1)*u_(5,3,1)*v_(4,4,1),2*s_(7,1,1)*t_(5,4)*u_(5,4)*v_(4,4,1),15*s_(7,1,1)*t_(6,3)*u_(4,4,1)*v_(3,3,3),7*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(3,3,3),14*s_(5,4)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3),16*s_(7,2)*t_(6,2,1)*u_(3,3,3)*v_(3,3,3),7*s_(8,1)*t_(5,4)*u_(5,3,1)*v_(4,4,1),14*s_(8,1)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3),14*s_(6,2,1)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3),1*s_(9)*t_(7,2)*u_(6,2,1)*v_(4,3,2),16*s_(7,1,1)*t_(6,2,1)*u_(3,3,3)*v_(3,3,3),16*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)*v_(3,3,3),10*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(7,1,1),10*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(5,3,1),13*s_(7,1,1)*t_(5,4)*u_(5,2,2)*v_(3,3,3),9*s_(7,1,1)*t_(7,1,1)*u_(5,4)*v_(5,2,2),4*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(6,3),1*s_(9)*t_(7,2)*u_(6,2,1)*v_(4,4,1),10*s_(5,4)*t_(5,4)*u_(4,4,1)*v_(3,3,3),15*s_(7,2)*t_(6,3)*u_(5,2,2)*v_(3,3,3),18*s_(7,2)*t_(7,2)*u_(4,3,2)*v_(3,3,3),18*s_(7,2)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3),12*s_(8,1)*t_(5,4)*u_(5,2,2)*v_(5,2,2),14*s_(8,1)*t_(7,2)*u_(5,3,1)*v_(5,2,2),16*s_(8,1)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3),9*s_(8,1)*t_(6,2,1)*u_(5,4)*v_(5,2,2),16*s_(8,1)*t_(7,1,1)*u_(5,3,1)*v_(5,2,2),10*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(5,4),18*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(5,3,1),10*s_(6,3)*t_(5,4)*u_(4,4,1)*v_(3,3,3),6*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(4,3,2),19*s_(7,2)*t_(7,1,1)*u_(4,3,2)*v_(3,3,3),5*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(5,4),15*s_(8,1)*t_(6,3)*u_(4,4,1)*v_(4,3,2),17*s_(8,1)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3),1*s_(9)*t_(7,2)*u_(7,1,1)*v_(5,3,1),19*s_(8,1)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3),18*s_(4,4,1)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3),3*s_(7,1,1)*t_(6,3)*u_(5,4)*v_(4,4,1),16*s_(7,1,1)*t_(6,3)*u_(5,2,2)*v_(3,3,3),12*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(4,3,2),7*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(5,3,1),16*s_(7,2)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3),17*s_(7,2)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3),4*s_(7,2)*t_(7,1,1)*u_(5,4)*v_(4,3,2),5*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(5,2,2),16*s_(8,1)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1),16*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(5,3,1),16*s_(7,1,1)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3),7*s_(7,1,1)*t_(7,1,1)*u_(5,4)*v_(4,3,2),11*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(5,2,2),20*s_(7,1,1)*t_(7,1,1)*u_(4,3,2)*v_(3,3,3),19*s_(6,3)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3),18*s_(7,2)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3),14*s_(8,1)*t_(5,4)*u_(5,2,2)*v_(4,3,2),17*s_(8,1)*t_(6,3)*u_(5,2,2)*v_(5,2,2),10*s_(8,1)*t_(6,3)*u_(5,3,1)*v_(4,4,1),11*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(5,3,1),9*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(5,4),8*s_(6,2,1)*t_(5,4)*u_(5,4)*v_(3,3,3),9*s_(7,1,1)*t_(5,4)*u_(5,4)*v_(5,2,2),2*s_(7,2)*t_(5,4)*u_(5,4)*v_(5,2,2),18*s_(7,2)*t_(5,4)*u_(4,3,2)*v_(3,3,3),10*s_(7,2)*t_(7,1,1)*u_(4,4,1)*v_(4,4,1),12*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(4,3,2),12*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(5,2,2),18*s_(8,1)*t_(7,2)*u_(5,3,1)*v_(4,3,2),8*s_(8,1)*t_(6,2,1)*u_(5,4)*v_(4,3,2),20*s_(8,1)*t_(7,1,1)*u_(5,3,1)*v_(4,3,2),15*s_(7,1,1)*t_(5,4)*u_(5,3,1)*v_(3,3,3),14*s_(7,2)*t_(5,4)*u_(5,3,1)*v_(3,3,3),16*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(4,4,1),19*s_(8,1)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3),15*s_(8,1)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1),22*s_(3,3,3)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3),1*s_(9)*t_(9)*u_(3,3,3)*v_(3,3,3),23*s_(7,1,1)*t_(5,4)*u_(4,3,2)*v_(3,3,3),20*s_(7,1,1)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3),23*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(4,4,1),24*s_(5,4)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3),16*s_(6,3)*t_(6,3)*u_(4,4,1)*v_(3,3,3),24*s_(6,3)*t_(6,2,1)*u_(3,3,3)*v_(3,3,3),12*s_(7,2)*t_(7,2)*u_(4,4,1)*v_(4,4,1),14*s_(8,1)*t_(5,4)*u_(5,3,1)*v_(5,2,2),11*s_(8,1)*t_(7,2)*u_(6,2,1)*v_(6,2,1),16*s_(8,1)*t_(7,1,1)*u_(6,2,1)*v_(6,2,1),23*s_(5,2,2)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3),24*s_(6,2,1)*t_(5,4)*u_(3,3,3)*v_(3,3,3),6*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(4,4,1),24*s_(7,1,1)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3),13*s_(5,4)*t_(5,4)*u_(5,2,2)*v_(3,3,3),17*s_(7,2)*t_(6,3)*u_(5,3,1)*v_(3,3,3),11*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(4,4,1),6*s_(7,2)*t_(7,2)*u_(7,1,1)*v_(6,2,1),12*s_(7,2)*t_(7,1,1)*u_(7,1,1)*v_(6,2,1),21*s_(8,1)*t_(6,3)*u_(5,2,2)*v_(4,3,2),25*s_(8,1)*t_(7,2)*u_(4,3,2)*v_(4,3,2),23*s_(8,1)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3),21*s_(8,1)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3),13*s_(7,1,1)*t_(5,4)*u_(4,4,1)*v_(4,4,1),4*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(5,4),15*s_(7,1,1)*t_(7,1,1)*u_(7,1,1)*v_(6,2,1),11*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(3,3,3),10*s_(6,3)*t_(6,2,1)*u_(5,4)*v_(3,3,3),10*s_(7,2)*t_(5,4)*u_(4,4,1)*v_(4,4,1),1*s_(7,2)*t_(6,3)*u_(5,4)*v_(5,2,2),17*s_(7,2)*t_(7,2)*u_(5,2,2)*v_(4,4,1),20*s_(7,2)*t_(7,1,1)*u_(5,2,2)*v_(4,4,1),22*s_(8,1)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2),26*s_(8,1)*t_(7,1,1)*u_(4,3,2)*v_(4,3,2),7*s_(7,1,1)*t_(6,3)*u_(5,4)*v_(5,2,2),20*s_(7,1,1)*t_(6,3)*u_(5,3,1)*v_(3,3,3),18*s_(7,1,1)*t_(7,1,1)*u_(4,4,1)*v_(4,4,1),16*s_(6,3)*t_(5,4)*u_(5,2,2)*v_(3,3,3),5*s_(7,2)*t_(5,4)*u_(5,4)*v_(4,3,2),23*s_(8,1)*t_(5,4)*u_(4,3,2)*v_(4,3,2),23*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1),12*s_(7,1,1)*t_(5,4)*u_(5,4)*v_(4,3,2),10*s_(7,1,1)*t_(7,1,1)*u_(5,4)*v_(5,3,1),25*s_(7,2)*t_(6,3)*u_(4,3,2)*v_(3,3,3),6*s_(7,2)*t_(7,1,1)*u_(5,4)*v_(5,3,1),20*s_(8,1)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1),10*s_(8,1)*t_(6,2,1)*u_(5,4)*v_(5,3,1),28*s_(7,1,1)*t_(6,3)*u_(4,3,2)*v_(3,3,3),28*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)*v_(4,4,1),3*s_(5,4)*t_(5,4)*u_(5,4)*v_(5,2,2),25*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3),19*s_(8,1)*t_(6,3)*u_(5,3,1)*v_(5,2,2),12*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(6,2,1),30*s_(6,3)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3),21*s_(7,2)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3),24*s_(7,2)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3),7*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(6,2,1),19*s_(8,1)*t_(5,4)*u_(5,3,1)*v_(4,3,2),12*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(6,2,1),16*s_(8,1)*t_(7,2)*u_(5,3,1)*v_(5,3,1),26*s_(8,1)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1),22*s_(8,1)*t_(7,1,1)*u_(5,3,1)*v_(5,3,1),30*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3),27*s_(8,1)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1),5*s_(7,1,1)*t_(5,4)*u_(5,4)*v_(5,3,1),6*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(5,4),25*s_(7,1,1)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3),28*s_(5,4)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3),30*s_(4,3,2)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3),6*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(5,2,2),15*s_(7,1,1)*t_(7,1,1)*u_(6,3)*v_(5,3,1),15*s_(5,4)*t_(5,4)*u_(5,3,1)*v_(3,3,3),26*s_(5,4)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3),25*s_(6,3)*t_(6,3)*u_(5,2,2)*v_(3,3,3),2*s_(7,2)*t_(6,3)*u_(5,4)*v_(4,3,2),1*s_(7,2)*t_(6,3)*u_(6,3)*v_(5,2,2),13*s_(7,2)*t_(6,3)*u_(4,4,1)*v_(4,4,1),8*s_(7,2)*t_(7,1,1)*u_(6,3)*v_(5,3,1),8*s_(7,1,1)*t_(6,3)*u_(5,4)*v_(4,3,2),17*s_(7,1,1)*t_(6,3)*u_(4,4,1)*v_(4,4,1),22*s_(5,4)*t_(5,4)*u_(4,3,2)*v_(3,3,3),14*s_(8,1)*t_(5,4)*u_(5,3,1)*v_(5,3,1),14*s_(8,1)*t_(6,3)*u_(6,2,1)*v_(5,3,1),33*s_(8,1)*t_(6,3)*u_(4,3,2)*v_(4,3,2),30*s_(7,1,1)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3),32*s_(5,4)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3),1*s_(6,3)*t_(5,4)*u_(5,4)*v_(5,2,2),30*s_(6,3)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3),1*s_(9)*t_(9)*u_(4,3,2)*v_(4,3,2),1*s_(9)*t_(8,1)*u_(4,3,2)*v_(3,3,3),33*s_(7,2)*t_(7,1,1)*u_(5,2,2)*v_(5,2,2),25*s_(8,1)*t_(6,3)*u_(5,3,1)*v_(4,3,2),33*s_(5,3,1)*t_(3,3,3)*u_(3,3,3)*v_(3,3,3),9*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(4,3,2),36*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(4,3,2),18*s_(7,2)*t_(5,4)*u_(5,2,2)*v_(4,4,1),1*s_(7,2)*t_(6,3)*u_(6,3)*v_(4,3,2),31*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(4,3,2),25*s_(7,1,1)*t_(5,4)*u_(5,2,2)*v_(4,4,1),19*s_(6,3)*t_(5,4)*u_(5,3,1)*v_(3,3,3),1*s_(9)*t_(8,1)*u_(4,4,1)*v_(4,3,2),32*s_(6,3)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3),26*s_(7,2)*t_(7,2)*u_(4,4,1)*v_(4,3,2),23*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(4,3,2),3*s_(5,4)*t_(5,4)*u_(5,4)*v_(4,3,2),36*s_(7,2)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3),31*s_(7,2)*t_(7,1,1)*u_(4,4,1)*v_(4,3,2),37*s_(4,4,1)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3),1*s_(9)*t_(8,1)*u_(4,4,1)*v_(4,4,1),32*s_(6,3)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3),10*s_(7,2)*t_(6,2,1)*u_(5,4)*v_(4,4,1),32*s_(8,1)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2),38*s_(6,2,1)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3),7*s_(7,1,1)*t_(6,3)*u_(5,4)*v_(5,3,1),17*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(4,4,1),32*s_(7,1,1)*t_(7,1,1)*u_(4,4,1)*v_(4,3,2),29*s_(6,3)*t_(5,4)*u_(4,3,2)*v_(3,3,3),16*s_(7,2)*t_(7,2)*u_(5,3,1)*v_(4,4,1),1*s_(9)*t_(8,1)*u_(5,2,2)*v_(4,3,2),22*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(5,2,2),29*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(5,2,2),37*s_(8,1)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2),33*s_(8,1)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2),37*s_(8,1)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2),41*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3),29*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)*v_(4,4,1),35*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(5,2,2),9*s_(5,4)*t_(5,4)*u_(4,4,1)*v_(4,4,1),33*s_(7,2)*t_(7,2)*u_(5,2,2)*v_(5,2,2),1*s_(9)*t_(8,1)*u_(5,2,2)*v_(5,2,2),34*s_(7,2)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3),38*s_(7,2)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3),34*s_(8,1)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1),8*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(6,2,1),28*s_(7,2)*t_(7,1,1)*u_(5,3,1)*v_(4,4,1),39*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(4,3,2),35*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2),39*s_(7,1,1)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3),1*s_(9)*t_(8,1)*u_(5,3,1)*v_(4,3,2),36*s_(7,1,1)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3),40*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)*v_(5,2,2),24*s_(6,3)*t_(6,3)*u_(5,3,1)*v_(3,3,3),22*s_(7,2)*t_(6,3)*u_(5,2,2)*v_(4,4,1),36*s_(7,2)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3),20*s_(8,1)*t_(6,3)*u_(5,3,1)*v_(5,3,1),32*s_(8,1)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1),34*s_(6,2,1)*t_(5,4)*u_(4,4,1)*v_(3,3,3),23*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(4,4,1),1*s_(9)*t_(8,1)*u_(5,3,1)*v_(4,4,1),1*s_(6,3)*t_(5,4)*u_(5,4)*v_(4,3,2),11*s_(6,3)*t_(5,4)*u_(4,4,1)*v_(4,4,1),14*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(4,4,1),31*s_(7,1,1)*t_(6,3)*u_(5,2,2)*v_(4,4,1),34*s_(6,3)*t_(6,3)*u_(4,3,2)*v_(3,3,3),28*s_(7,2)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1),34*s_(7,1,1)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1),35*s_(5,4)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3),41*s_(7,2)*t_(7,2)*u_(5,2,2)*v_(4,3,2),29*s_(7,2)*t_(5,4)*u_(4,4,1)*v_(4,3,2),1*s_(9)*t_(8,1)*u_(5,3,1)*v_(5,2,2),45*s_(7,2)*t_(7,1,1)*u_(5,2,2)*v_(4,3,2),39*s_(7,1,1)*t_(5,4)*u_(4,4,1)*v_(4,3,2),49*s_(7,1,1)*t_(7,1,1)*u_(5,2,2)*v_(4,3,2),40*s_(6,3)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3),42*s_(8,1)*t_(4,4,1)*u_(4,3,2)*v_(4,3,2),10*s_(7,1,1)*t_(6,3)*u_(6,3)*v_(5,3,1),9*s_(6,2,1)*t_(5,4)*u_(5,4)*v_(4,4,1),51*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3),15*s_(7,2)*t_(5,4)*u_(5,3,1)*v_(4,4,1),1*s_(9)*t_(8,1)*u_(6,2,1)*v_(5,2,2),50*s_(8,1)*t_(6,2,1)*u_(5,2,2)*v_(4,3,2),3*s_(6,3)*t_(6,3)*u_(6,3)*v_(5,2,2),33*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(3,3,3),35*s_(7,1,1)*t_(5,4)*u_(5,2,2)*v_(5,2,2),29*s_(7,1,1)*t_(5,4)*u_(5,3,1)*v_(4,4,1),21*s_(5,4)*t_(5,4)*u_(5,2,2)*v_(4,4,1),3*s_(6,3)*t_(6,3)*u_(5,4)*v_(4,3,2),32*s_(7,2)*t_(7,2)*u_(5,3,1)*v_(5,2,2),1*s_(9)*t_(8,1)*u_(6,2,1)*v_(5,3,1),20*s_(7,2)*t_(6,2,1)*u_(5,4)*v_(5,2,2),44*s_(7,2)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3),44*s_(8,1)*t_(5,3,1)*u_(4,4,1)*v_(4,3,2),51*s_(5,2,2)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3),46*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)*v_(5,2,2),28*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(5,2,2),49*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3),20*s_(6,3)*t_(6,3)*u_(4,4,1)*v_(4,4,1),30*s_(7,2)*t_(5,4)*u_(5,2,2)*v_(5,2,2),42*s_(6,3)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3),1*s_(9)*t_(9)*u_(4,4,1)*v_(4,4,1),1*s_(9)*t_(8,1)*u_(7,1,1)*v_(6,2,1),45*s_(7,2)*t_(7,1,1)*u_(5,3,1)*v_(5,2,2),53*s_(8,1)*t_(5,2,2)*u_(5,2,2)*v_(4,3,2),42*s_(8,1)*t_(5,3,1)*u_(5,3,1)*v_(4,4,1),43*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3),36*s_(7,2)*t_(6,3)*u_(4,4,1)*v_(4,3,2),29*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(5,4),47*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(5,3,1),17*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(5,4),31*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(6,2,1),52*s_(8,1)*t_(5,3,1)*u_(5,2,2)*v_(5,2,2),1*s_(9)*t_(8,1)*u_(7,1,1)*v_(7,1,1),50*s_(8,1)*t_(6,2,1)*u_(5,3,1)*v_(5,2,2),40*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(6,2,1),54*s_(6,2,1)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3),56*s_(6,2,1)*t_(6,2,1)*u_(3,3,3)*v_(3,3,3),53*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3),20*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(6,2,1),58*s_(7,2)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3),39*s_(7,2)*t_(7,1,1)*u_(6,2,1)*v_(5,3,1),48*s_(7,1,1)*t_(6,3)*u_(4,4,1)*v_(4,3,2),41*s_(7,1,1)*t_(7,1,1)*u_(6,2,1)*v_(6,2,1),23*s_(7,2)*t_(7,2)*u_(6,2,1)*v_(5,3,1),51*s_(6,2,1)*t_(5,4)*u_(5,2,2)*v_(3,3,3),22*s_(6,3)*t_(5,4)*u_(5,2,2)*v_(4,4,1),56*s_(7,2)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3),55*s_(7,2)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3),13*s_(6,3)*t_(6,2,1)*u_(5,4)*v_(4,4,1),42*s_(7,2)*t_(6,3)*u_(5,2,2)*v_(5,2,2),60*s_(5,3,1)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3),1*s_(9)*t_(4,4,1)*u_(3,3,3)*v_(3,3,3),61*s_(7,1,1)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3),23*s_(7,2)*t_(6,3)*u_(5,3,1)*v_(4,4,1),49*s_(8,1)*t_(6,2,1)*u_(6,2,1)*v_(5,3,1),53*s_(7,1,1)*t_(6,3)*u_(5,2,2)*v_(5,2,2),36*s_(7,1,1)*t_(6,3)*u_(5,3,1)*v_(4,4,1),58*s_(7,1,1)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3),27*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(5,2,2),39*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(5,2,2),60*s_(5,4)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3),1*s_(9)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3),51*s_(5,4)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3),22*s_(7,2)*t_(6,2,1)*u_(5,4)*v_(4,3,2),45*s_(7,2)*t_(7,2)*u_(5,3,1)*v_(4,3,2),64*s_(4,4,1)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3),32*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(4,3,2),58*s_(6,3)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3),40*s_(7,2)*t_(5,4)*u_(5,2,2)*v_(4,3,2),55*s_(7,2)*t_(7,1,1)*u_(5,3,1)*v_(4,3,2),61*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3),58*s_(7,1,1)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1),1*s_(9)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3),58*s_(5,4)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3),50*s_(7,2)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1),40*s_(7,2)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1),62*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)*v_(4,3,2),52*s_(7,1,1)*t_(5,4)*u_(5,2,2)*v_(4,3,2),50*s_(7,1,1)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1),66*s_(7,2)*t_(7,2)*u_(4,3,2)*v_(4,3,2),27*s_(5,4)*t_(5,4)*u_(4,4,1)*v_(4,3,2),32*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(4,3,2),71*s_(7,2)*t_(7,1,1)*u_(4,3,2)*v_(4,3,2),47*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(4,3,2),34*s_(5,4)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1),28*s_(6,3)*t_(6,3)*u_(5,2,2)*v_(4,4,1),18*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(4,4,1),32*s_(7,2)*t_(5,4)*u_(5,3,1)*v_(5,2,2),63*s_(8,1)*t_(6,2,1)*u_(5,3,1)*v_(4,3,2),25*s_(6,2,1)*t_(5,4)*u_(5,4)*v_(5,2,2),62*s_(6,3)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3),60*s_(6,3)*t_(5,3,1)*u_(4,4,1)*v_(3,3,3),69*s_(8,1)*t_(5,2,2)*u_(4,3,2)*v_(4,3,2),1*s_(9)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3),15*s_(5,4)*t_(5,4)*u_(5,3,1)*v_(4,4,1),68*s_(8,1)*t_(5,3,1)*u_(5,2,2)*v_(4,3,2),74*s_(8,1)*t_(6,2,1)*u_(4,3,2)*v_(4,3,2),75*s_(5,2,2)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3),49*s_(7,1,1)*t_(5,4)*u_(5,3,1)*v_(5,2,2),75*s_(7,1,1)*t_(7,1,1)*u_(4,3,2)*v_(4,3,2),39*s_(5,4)*t_(5,4)*u_(5,2,2)*v_(5,2,2),73*s_(6,3)*t_(5,2,2)*u_(5,2,2)*v_(3,3,3),58*s_(7,2)*t_(6,3)*u_(5,2,2)*v_(4,3,2),62*s_(7,2)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3),17*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(5,4),21*s_(7,2)*t_(6,2,1)*u_(5,4)*v_(5,3,1),76*s_(6,2,1)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3),67*s_(7,1,1)*t_(6,3)*u_(5,2,2)*v_(4,3,2),38*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(6,2,1),37*s_(7,1,1)*t_(6,2,1)*u_(5,4)*v_(5,3,1),23*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(6,2,1),68*s_(7,2)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3),60*s_(6,2,1)*t_(5,4)*u_(5,3,1)*v_(3,3,3),71*s_(6,2,1)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3),46*s_(6,3)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1),50*s_(7,2)*t_(7,1,1)*u_(5,3,1)*v_(5,3,1),76*s_(6,2,1)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3),37*s_(6,3)*t_(5,4)*u_(4,4,1)*v_(4,3,2),74*s_(7,2)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3),69*s_(8,1)*t_(5,3,1)*u_(5,3,1)*v_(5,2,2),77*s_(6,2,1)*t_(5,4)*u_(4,3,2)*v_(3,3,3),74*s_(7,1,1)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3),37*s_(7,2)*t_(7,2)*u_(5,3,1)*v_(5,3,1),1*s_(9)*t_(9)*u_(5,2,2)*v_(5,2,2),1*s_(9)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3),59*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1),81*s_(7,1,1)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3),76*s_(7,1,1)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3),74*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(4,4,1),68*s_(7,1,1)*t_(7,1,1)*u_(5,3,1)*v_(5,3,1),67*s_(7,2)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2),28*s_(6,3)*t_(6,2,1)*u_(5,4)*v_(5,2,2),66*s_(8,1)*t_(6,2,1)*u_(5,3,1)*v_(5,3,1),83*s_(5,3,1)*t_(5,2,2)*u_(3,3,3)*v_(3,3,3),46*s_(6,3)*t_(5,4)*u_(5,2,2)*v_(5,2,2),1*s_(9)*t_(6,2,1)*u_(5,2,2)*v_(3,3,3),21*s_(6,3)*t_(5,4)*u_(5,3,1)*v_(4,4,1),44*s_(7,2)*t_(6,3)*u_(5,3,1)*v_(5,2,2),77*s_(7,1,1)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2),66*s_(7,2)*t_(5,4)*u_(4,3,2)*v_(4,3,2),62*s_(7,1,1)*t_(6,3)*u_(5,3,1)*v_(5,2,2),55*s_(7,2)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1),72*s_(7,2)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1),54*s_(6,2,1)*t_(5,4)*u_(4,4,1)*v_(4,4,1),83*s_(7,1,1)*t_(5,4)*u_(4,3,2)*v_(4,3,2),73*s_(6,3)*t_(6,2,1)*u_(5,3,1)*v_(3,3,3),1*s_(9)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3),81*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)*v_(4,4,1),80*s_(5,4)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3),20*s_(6,3)*t_(6,2,1)*u_(6,2,1)*v_(5,4),46*s_(7,2)*t_(5,4)*u_(5,3,1)*v_(4,3,2),92*s_(5,2,2)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3),33*s_(6,2,1)*t_(5,4)*u_(5,4)*v_(4,3,2),86*s_(5,2,2)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3),73*s_(7,1,1)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1),65*s_(7,1,1)*t_(5,4)*u_(5,3,1)*v_(4,3,2),90*s_(5,4)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3),49*s_(6,3)*t_(6,3)*u_(4,4,1)*v_(4,3,2),83*s_(8,1)*t_(4,3,2)*u_(4,3,2)*v_(4,3,2),50*s_(7,1,1)*t_(6,3)*u_(6,2,1)*v_(5,3,1),30*s_(7,2)*t_(6,3)*u_(6,2,1)*v_(5,3,1),83*s_(7,2)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1),82*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)*v_(4,4,1),50*s_(5,4)*t_(5,4)*u_(5,2,2)*v_(4,3,2),72*s_(5,4)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1),94*s_(6,3)*t_(6,2,1)*u_(4,3,2)*v_(3,3,3),92*s_(8,1)*t_(5,3,1)*u_(4,3,2)*v_(4,3,2),34*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(5,2,2),20*s_(6,2,1)*t_(5,4)*u_(5,4)*v_(5,3,1),37*s_(5,4)*t_(5,4)*u_(5,3,1)*v_(5,2,2),30*s_(6,3)*t_(6,3)*u_(5,3,1)*v_(4,4,1),91*s_(6,3)*t_(5,3,1)*u_(5,2,2)*v_(3,3,3),88*s_(8,1)*t_(5,3,1)*u_(5,3,1)*v_(4,3,2),53*s_(7,1,1)*t_(5,4)*u_(5,3,1)*v_(5,3,1),33*s_(7,2)*t_(5,4)*u_(5,3,1)*v_(5,3,1),63*s_(6,3)*t_(6,3)*u_(5,2,2)*v_(5,2,2),100*s_(6,3)*t_(5,2,2)*u_(4,3,2)*v_(3,3,3),34*s_(6,3)*t_(6,2,1)*u_(5,4)*v_(4,3,2),94*s_(6,2,1)*t_(6,2,1)*u_(4,4,1)*v_(3,3,3),61*s_(6,3)*t_(6,2,1)*u_(4,4,1)*v_(4,4,1),91*s_(7,2)*t_(6,3)*u_(4,3,2)*v_(4,3,2),62*s_(7,2)*t_(6,3)*u_(5,3,1)*v_(4,3,2),106*s_(7,1,1)*t_(6,3)*u_(4,3,2)*v_(4,3,2),83*s_(7,1,1)*t_(6,3)*u_(5,3,1)*v_(4,3,2),82*s_(6,3)*t_(5,2,2)*u_(4,4,1)*v_(4,4,1),88*s_(8,1)*t_(5,3,1)*u_(5,3,1)*v_(5,3,1),65*s_(6,3)*t_(5,4)*u_(5,2,2)*v_(4,3,2),107*s_(6,2,1)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3),116*s_(6,2,1)*t_(6,2,1)*u_(6,2,1)*v_(3,3,3),28*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(6,2,1),93*s_(5,4)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3),44*s_(6,3)*t_(5,4)*u_(5,3,1)*v_(5,2,2),94*s_(7,2)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2),46*s_(6,3)*t_(6,3)*u_(6,2,1)*v_(4,3,2),27*s_(6,3)*t_(6,2,1)*u_(5,4)*v_(5,3,1),101*s_(7,2)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2),122*s_(5,3,1)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3),122*s_(5,3,1)*t_(5,3,1)*u_(3,3,3)*v_(3,3,3),106*s_(7,1,1)*t_(6,2,1)*u_(4,4,1)*v_(4,3,2),113*s_(5,4)*t_(5,3,1)*u_(4,3,2)*v_(3,3,3),111*s_(7,2)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2),65*s_(6,2,1)*t_(6,2,1)*u_(5,4)*v_(4,4,1),45*s_(7,2)*t_(6,3)*u_(5,3,1)*v_(5,3,1),117*s_(5,3,1)*t_(4,4,1)*u_(4,4,1)*v_(3,3,3),72*s_(7,1,1)*t_(6,3)*u_(5,3,1)*v_(5,3,1),94*s_(7,2)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1),82*s_(7,2)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1),1*s_(9)*t_(7,1,1)*u_(6,3)*v_(4,4,1),95*s_(7,2)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2),121*s_(7,1,1)*t_(6,2,1)*u_(5,2,2)*v_(5,2,2),119*s_(5,4)*t_(4,3,2)*u_(4,3,2)*v_(3,3,3),114*s_(7,1,1)*t_(5,2,2)*u_(4,4,1)*v_(4,3,2),112*s_(7,1,1)*t_(6,2,1)*u_(6,2,1)*v_(5,2,2),127*s_(5,2,2)*t_(5,2,2)*u_(4,4,1)*v_(3,3,3),125*s_(7,1,1)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2),126*s_(4,4,1)*t_(4,4,1)*u_(4,3,2)*v_(3,3,3),93*s_(6,2,1)*t_(5,4)*u_(5,2,2)*v_(4,4,1),103*s_(7,1,1)*t_(6,2,1)*u_(5,3,1)*v_(4,4,1),86*s_(6,3)*t_(6,3)*u_(5,2,2)*v_(4,3,2),118*s_(7,1,1)*t_(5,3,1)*u_(5,2,2)*v_(4,4,1),49*s_(5,4)*t_(5,4)*u_(5,3,1)*v_(4,3,2),101*s_(5,4)*t_(4,4,1)*u_(4,4,1)*v_(4,3,2),80*s_(5,4)*t_(5,4)*u_(4,3,2)*v_(4,3,2),75*s_(5,4)*t_(5,3,1)*u_(4,4,1)*v_(4,4,1),138*s_(4,3,2)*t_(4,3,2)*u_(3,3,3)*v_(3,3,3),124*s_(7,2)*t_(5,2,2)*u_(5,2,2)*v_(5,2,2),110*s_(6,3)*t_(5,3,1)*u_(5,3,1)*v_(3,3,3),108*s_(4,4,1)*t_(4,4,1)*u_(4,4,1)*v_(4,4,1)]:


makeVars:=proc(d)
local P, Xlist, Slist, Tlist, Ulist, Vlist;
 P:=map(Reverse,map(conjpart,partition(d,3)));  
 Xlist :=[seq(x_(op(p)),p in P)];  
Slist :=[seq(s_(op(p)),p in P)]; 
Tlist :=[seq(t_(op(p)),p in P)];  	
 Ulist :=[seq(u_(op(p)),p in P)]; 
 Vlist :=[seq(v_(op(p)),p in P)]; 
return [op(Slist),op(Tlist),op(Ulist),op(Vlist)];
end proc;

vars5:=makeVars(5);
vars6:=makeVars(6);
vars7:=makeVars(7);
vars8:=makeVars(8);
vars9:=makeVars(9);
vars10:=makeVars(10);

swapST:= proc(F,d)
local P, Xlist, Slist, Tlist, G;
 P:=map(Reverse,map(conjpart,partition(d,3)));  
 Xlist :=[seq(x_(op(p)),p in P)];  
Slist :=[seq(s_(op(p)),p in P)]; 
Tlist :=[seq(t_(op(p)),p in P)]; 
G:=subs(seq(Slist[i]=Xlist[i], i=1..nops(Xlist)), F);
G:=subs(seq(Tlist[i]=Slist[i], i=1..nops(Xlist)), G);
G:=subs(seq(Xlist[i]=Tlist[i], i=1..nops(Xlist)), G);
return MakeUnique([op(F),op(G)]);
end proc:

cycleSTUV:= proc(F,d)
local P, Xlist, Slist, Tlist, Ulist, Vlist, G;
 P:=map(Reverse,map(conjpart,partition(d,3)));  
 Xlist :=[seq(x_(op(p)),p in P)];  
Slist :=[seq(s_(op(p)),p in P)]; 
Tlist :=[seq(t_(op(p)),p in P)]; 
 Ulist :=[seq(u_(op(p)),p in P)]; 
 Vlist :=[seq(v_(op(p)),p in P)]; 
G:=subs(seq(Slist[i]=Xlist[i], i=1..nops(Xlist)), F);
G:=subs(seq(Tlist[i]=Slist[i], i=1..nops(Xlist)), G);
G:=subs(seq(Ulist[i]=Tlist[i], i=1..nops(Xlist)), G);
G:=subs(seq(Vlist[i]=Ulist[i], i=1..nops(Xlist)), G);
G:=subs(seq(Xlist[i]=Vlist[i], i=1..nops(Xlist)), G);
return MakeUnique([op(F),op(G)]);
end proc:

F5:=P5:
F5 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F5,5),5),5),5):nops(%);        
F5 :=swapST(F5,5):nops(%);   
F5 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F5,5),5),5),5):nops(%);        
F5 :=swapST(F5,5):nops(%);   

fd:=fopen("F5_out",WRITE);
fprintf(fd, "PF5 = %a;\n", `+`(op(F5)) );
fclose(fd);


F6:=P6:
F6 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F6,6),6),6),6):nops(%);        
F6 :=swapST(F6,6):nops(%);   
F6 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F6,6),6),6),6):nops(%);        
F6 :=swapST(F6,6):nops(%);   
F6 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F6,6),6),6),6):nops(%);        
F6 :=swapST(F6,6):nops(%);   

fd:=fopen("F6_out",WRITE);
fprintf(fd, "PF6 = %a;\n", `+`(op(F6)) );
fclose(fd);


MG6 := [2*v_(2,2,2)*u_(2,2,2)*t_(2,2,2)*s_(2,2,2),
v_(2,2,2)*u_(3,3)*s_6*t_(3,3),
2*v_(2,2,2)*u_(2,2,2)*s_(4,1,1)*t_(3,3),
2*v_(2,2,2)*u_(2,2,2)*t_(3,3)*s_(3,3),
v_(2,2,2)*u_(2,2,2)*t_(3,2,1)*s_(3,2,1)];

FMG6:=MG6:
FMG6 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(FMG6,6),6),6),6):nops(%);        
FMG6 :=swapST(FMG6,6):nops(%);   


F7:=P7:
F7 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F7,7),7),7),7):nops(%);        
F7 :=swapST(F7,7):nops(%);   
F7 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F7,7),7),7),7):nops(%);        
F7 :=swapST(F7,7):nops(%);   
F7 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F7,7),7),7),7):nops(%);        
F7 :=swapST(F7,7):nops(%);   

fd:=fopen("F7_out",WRITE);
fprintf(fd, "PF7 = %a;\n", `+`(op(F7)) );
fclose(fd);



F8:=P8:
F8 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F8,8),8),8),8):nops(%);        
F8 :=swapST(F8,8):nops(%);   
F8 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F8,8),8),8),8):nops(%);        
F8 :=swapST(F8,8):nops(%);   
F8 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F8,8),8),8),8):nops(%);        
F8 :=swapST(F8,8):nops(%);   

fd:=fopen("F8_out",WRITE);
fprintf(fd, "PF8 = %a;\n", `+`(op(F8)) );
fclose(fd);






F9:=P9:
F9 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F9,9),9),9),9):nops(%);        
F9 :=swapST(F9,9):nops(%);   
F9 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F9,9),9),9),9):nops(%);        
F9 :=swapST(F9,9):nops(%);   
F9 :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F9,9),9),9),9):nops(%);        
F9 :=swapST(F9,9):nops(%);   


fd:=fopen("parF9_out",WRITE);
fprintf(fd, "PF9 = %a;\n", `+`(op(F9)) );
fclose(fd);




F:=P11Low:
d:=11;
F :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F,d),d),d),d):nops(%);        
F :=swapST(F,d):nops(%);   
F :=cycleSTUV(cycleSTUV(cycleSTUV(cycleSTUV(F,d),d),d),d):nops(%);        
F :=swapST(F,d):nops(%);   

fd:=fopen("F11LOW_out",WRITE);
fprintf(fd, "F11LOW = %a;\n", `+`(op(F)) );
fclose(fd);








==> anc/sedBig.sh <==
#!/bin/bash
for i in `seq 1 163`
do
`sed -i "s/place:=1:/place:=$i:/" input.6.$i`&
done

